Study of $b\bar{b}$ correlations in high energy proton-proton collisions

Kinematic correlations for pairs of beauty hadrons, produced in high energy proton-proton collisions, are studied. The data sample used was collected with the LHCb experiment at centre-of-mass energies of 7 and 8 TeV and corresponds to an integrated luminosity of 3 fb$^{-1}$. The measurement is performed using inclusive $b\rightarrow J/\psi X$ decays in the rapidity range $2<y^{J/\psi}<4.5$. The observed correlations are in good agreement with theoretical predictions.

==> figs/Fig1a.C <==
void LEGO_2GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon May  8 13:27:12 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",83,54,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.061304,-1.256601,0.8860424,1.007545);
   TView *view1 = TView::CreateView(1);
   view1->SetRange(3,3,0,3.18,3.18,210);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   
   TH2F *h_1090__1 = new TH2F("h_1090__1","",18,3,3.18,18,3,3.18);
   h_1090__1->SetBinContent(21,2);
   h_1090__1->SetBinContent(22,1);
   h_1090__1->SetBinContent(23,4);
   h_1090__1->SetBinContent(24,2);
   h_1090__1->SetBinContent(25,2);
   h_1090__1->SetBinContent(26,4);
   h_1090__1->SetBinContent(27,1);
   h_1090__1->SetBinContent(28,8);
   h_1090__1->SetBinContent(29,19);
   h_1090__1->SetBinContent(30,19);
   h_1090__1->SetBinContent(31,9);
   h_1090__1->SetBinContent(32,7);
   h_1090__1->SetBinContent(33,5);
   h_1090__1->SetBinContent(34,4);
   h_1090__1->SetBinContent(35,5);
   h_1090__1->SetBinContent(36,1);
   h_1090__1->SetBinContent(37,1);
   h_1090__1->SetBinContent(38,2);
   h_1090__1->SetBinContent(39,2);
   h_1090__1->SetBinContent(41,5);
   h_1090__1->SetBinContent(42,1);
   h_1090__1->SetBinContent(43,3);
   h_1090__1->SetBinContent(44,1);
   h_1090__1->SetBinContent(45,3);
   h_1090__1->SetBinContent(46,3);
   h_1090__1->SetBinContent(47,5);
   h_1090__1->SetBinContent(48,4);
   h_1090__1->SetBinContent(49,11);
   h_1090__1->SetBinContent(50,15);
   h_1090__1->SetBinContent(51,14);
   h_1090__1->SetBinContent(52,11);
   h_1090__1->SetBinContent(53,4);
   h_1090__1->SetBinContent(55,4);
   h_1090__1->SetBinContent(56,3);
   h_1090__1->SetBinContent(58,1);
   h_1090__1->SetBinContent(59,2);
   h_1090__1->SetBinContent(61,5);
   h_1090__1->SetBinContent(62,1);
   h_1090__1->SetBinContent(63,1);
   h_1090__1->SetBinContent(64,3);
   h_1090__1->SetBinContent(65,3);
   h_1090__1->SetBinContent(66,1);
   h_1090__1->SetBinContent(67,5);
   h_1090__1->SetBinContent(68,6);
   h_1090__1->SetBinContent(69,12);
   h_1090__1->SetBinContent(70,11);
   h_1090__1->SetBinContent(71,16);
   h_1090__1->SetBinContent(72,6);
   h_1090__1->SetBinContent(73,7);
   h_1090__1->SetBinContent(74,1);
   h_1090__1->SetBinContent(75,3);
   h_1090__1->SetBinContent(76,6);
   h_1090__1->SetBinContent(77,3);
   h_1090__1->SetBinContent(78,2);
   h_1090__1->SetBinContent(79,3);
   h_1090__1->SetBinContent(81,2);
   h_1090__1->SetBinContent(82,1);
   h_1090__1->SetBinContent(83,1);
   h_1090__1->SetBinContent(84,3);
   h_1090__1->SetBinContent(85,4);
   h_1090__1->SetBinContent(86,3);
   h_1090__1->SetBinContent(87,4);
   h_1090__1->SetBinContent(88,6);
   h_1090__1->SetBinContent(89,16);
   h_1090__1->SetBinContent(90,22);
   h_1090__1->SetBinContent(91,17);
   h_1090__1->SetBinContent(92,4);
   h_1090__1->SetBinContent(93,2);
   h_1090__1->SetBinContent(94,2);
   h_1090__1->SetBinContent(95,5);
   h_1090__1->SetBinContent(96,1);
   h_1090__1->SetBinContent(97,4);
   h_1090__1->SetBinContent(98,1);
   h_1090__1->SetBinContent(99,3);
   h_1090__1->SetBinContent(101,3);
   h_1090__1->SetBinContent(102,4);
   h_1090__1->SetBinContent(103,1);
   h_1090__1->SetBinContent(104,2);
   h_1090__1->SetBinContent(105,5);
   h_1090__1->SetBinContent(106,7);
   h_1090__1->SetBinContent(107,6);
   h_1090__1->SetBinContent(108,14);
   h_1090__1->SetBinContent(109,16);
   h_1090__1->SetBinContent(110,15);
   h_1090__1->SetBinContent(111,24);
   h_1090__1->SetBinContent(112,10);
   h_1090__1->SetBinContent(113,5);
   h_1090__1->SetBinContent(114,3);
   h_1090__1->SetBinContent(115,2);
   h_1090__1->SetBinContent(116,5);
   h_1090__1->SetBinContent(117,4);
   h_1090__1->SetBinContent(118,1);
   h_1090__1->SetBinContent(119,2);
   h_1090__1->SetBinContent(121,1);
   h_1090__1->SetBinContent(122,6);
   h_1090__1->SetBinContent(123,3);
   h_1090__1->SetBinContent(124,5);
   h_1090__1->SetBinContent(125,1);
   h_1090__1->SetBinContent(126,1);
   h_1090__1->SetBinContent(127,5);
   h_1090__1->SetBinContent(128,6);
   h_1090__1->SetBinContent(129,20);
   h_1090__1->SetBinContent(130,20);
   h_1090__1->SetBinContent(131,26);
   h_1090__1->SetBinContent(132,16);
   h_1090__1->SetBinContent(133,5);
   h_1090__1->SetBinContent(134,4);
   h_1090__1->SetBinContent(135,2);
   h_1090__1->SetBinContent(136,2);
   h_1090__1->SetBinContent(137,4);
   h_1090__1->SetBinContent(138,3);
   h_1090__1->SetBinContent(139,1);
   h_1090__1->SetBinContent(141,3);
   h_1090__1->SetBinContent(142,9);
   h_1090__1->SetBinContent(143,6);
   h_1090__1->SetBinContent(144,5);
   h_1090__1->SetBinContent(145,6);
   h_1090__1->SetBinContent(146,8);
   h_1090__1->SetBinContent(147,4);
   h_1090__1->SetBinContent(148,18);
   h_1090__1->SetBinContent(149,23);
   h_1090__1->SetBinContent(150,33);
   h_1090__1->SetBinContent(151,27);
   h_1090__1->SetBinContent(152,15);
   h_1090__1->SetBinContent(153,7);
   h_1090__1->SetBinContent(154,4);
   h_1090__1->SetBinContent(155,4);
   h_1090__1->SetBinContent(156,3);
   h_1090__1->SetBinContent(157,3);
   h_1090__1->SetBinContent(158,6);
   h_1090__1->SetBinContent(159,1);
   h_1090__1->SetBinContent(161,8);
   h_1090__1->SetBinContent(162,4);
   h_1090__1->SetBinContent(163,13);
   h_1090__1->SetBinContent(164,11);
   h_1090__1->SetBinContent(165,5);
   h_1090__1->SetBinContent(166,14);
   h_1090__1->SetBinContent(167,15);
   h_1090__1->SetBinContent(168,24);
   h_1090__1->SetBinContent(169,42);
   h_1090__1->SetBinContent(170,77);
   h_1090__1->SetBinContent(171,48);
   h_1090__1->SetBinContent(172,31);
   h_1090__1->SetBinContent(173,16);
   h_1090__1->SetBinContent(174,16);
   h_1090__1->SetBinContent(175,4);
   h_1090__1->SetBinContent(176,6);
   h_1090__1->SetBinContent(177,6);
   h_1090__1->SetBinContent(178,7);
   h_1090__1->SetBinContent(179,3);
   h_1090__1->SetBinContent(181,21);
   h_1090__1->SetBinContent(182,16);
   h_1090__1->SetBinContent(183,16);
   h_1090__1->SetBinContent(184,14);
   h_1090__1->SetBinContent(185,19);
   h_1090__1->SetBinContent(186,21);
   h_1090__1->SetBinContent(187,35);
   h_1090__1->SetBinContent(188,43);
   h_1090__1->SetBinContent(189,91);
   h_1090__1->SetBinContent(190,117);
   h_1090__1->SetBinContent(191,124);
   h_1090__1->SetBinContent(192,52);
   h_1090__1->SetBinContent(193,24);
   h_1090__1->SetBinContent(194,12);
   h_1090__1->SetBinContent(195,14);
   h_1090__1->SetBinContent(196,15);
   h_1090__1->SetBinContent(197,9);
   h_1090__1->SetBinContent(198,11);
   h_1090__1->SetBinContent(199,14);
   h_1090__1->SetBinContent(201,15);
   h_1090__1->SetBinContent(202,20);
   h_1090__1->SetBinContent(203,19);
   h_1090__1->SetBinContent(204,17);
   h_1090__1->SetBinContent(205,11);
   h_1090__1->SetBinContent(206,19);
   h_1090__1->SetBinContent(207,29);
   h_1090__1->SetBinContent(208,64);
   h_1090__1->SetBinContent(209,126);
   h_1090__1->SetBinContent(210,186);
   h_1090__1->SetBinContent(211,140);
   h_1090__1->SetBinContent(212,71);
   h_1090__1->SetBinContent(213,33);
   h_1090__1->SetBinContent(214,23);
   h_1090__1->SetBinContent(215,18);
   h_1090__1->SetBinContent(216,15);
   h_1090__1->SetBinContent(217,19);
   h_1090__1->SetBinContent(218,13);
   h_1090__1->SetBinContent(219,23);
   h_1090__1->SetBinContent(221,15);
   h_1090__1->SetBinContent(222,14);
   h_1090__1->SetBinContent(223,12);
   h_1090__1->SetBinContent(224,18);
   h_1090__1->SetBinContent(225,15);
   h_1090__1->SetBinContent(226,12);
   h_1090__1->SetBinContent(227,19);
   h_1090__1->SetBinContent(228,53);
   h_1090__1->SetBinContent(229,98);
   h_1090__1->SetBinContent(230,157);
   h_1090__1->SetBinContent(231,107);
   h_1090__1->SetBinContent(232,49);
   h_1090__1->SetBinContent(233,34);
   h_1090__1->SetBinContent(234,21);
   h_1090__1->SetBinContent(235,18);
   h_1090__1->SetBinContent(236,9);
   h_1090__1->SetBinContent(237,9);
   h_1090__1->SetBinContent(238,8);
   h_1090__1->SetBinContent(239,5);
   h_1090__1->SetBinContent(241,13);
   h_1090__1->SetBinContent(242,7);
   h_1090__1->SetBinContent(243,7);
   h_1090__1->SetBinContent(244,10);
   h_1090__1->SetBinContent(245,12);
   h_1090__1->SetBinContent(246,14);
   h_1090__1->SetBinContent(247,10);
   h_1090__1->SetBinContent(248,32);
   h_1090__1->SetBinContent(249,44);
   h_1090__1->SetBinContent(250,74);
   h_1090__1->SetBinContent(251,50);
   h_1090__1->SetBinContent(252,26);
   h_1090__1->SetBinContent(253,8);
   h_1090__1->SetBinContent(254,9);
   h_1090__1->SetBinContent(255,12);
   h_1090__1->SetBinContent(256,5);
   h_1090__1->SetBinContent(257,4);
   h_1090__1->SetBinContent(258,6);
   h_1090__1->SetBinContent(259,5);
   h_1090__1->SetBinContent(261,11);
   h_1090__1->SetBinContent(262,3);
   h_1090__1->SetBinContent(263,4);
   h_1090__1->SetBinContent(264,6);
   h_1090__1->SetBinContent(265,3);
   h_1090__1->SetBinContent(266,4);
   h_1090__1->SetBinContent(267,8);
   h_1090__1->SetBinContent(268,17);
   h_1090__1->SetBinContent(269,19);
   h_1090__1->SetBinContent(270,34);
   h_1090__1->SetBinContent(271,26);
   h_1090__1->SetBinContent(272,14);
   h_1090__1->SetBinContent(273,11);
   h_1090__1->SetBinContent(274,5);
   h_1090__1->SetBinContent(275,1);
   h_1090__1->SetBinContent(276,3);
   h_1090__1->SetBinContent(277,5);
   h_1090__1->SetBinContent(278,5);
   h_1090__1->SetBinContent(279,5);
   h_1090__1->SetBinContent(281,4);
   h_1090__1->SetBinContent(282,1);
   h_1090__1->SetBinContent(283,4);
   h_1090__1->SetBinContent(284,6);
   h_1090__1->SetBinContent(285,5);
   h_1090__1->SetBinContent(286,3);
   h_1090__1->SetBinContent(287,5);
   h_1090__1->SetBinContent(288,12);
   h_1090__1->SetBinContent(289,20);
   h_1090__1->SetBinContent(290,16);
   h_1090__1->SetBinContent(291,9);
   h_1090__1->SetBinContent(292,12);
   h_1090__1->SetBinContent(293,5);
   h_1090__1->SetBinContent(294,4);
   h_1090__1->SetBinContent(295,2);
   h_1090__1->SetBinContent(296,4);
   h_1090__1->SetBinContent(297,4);
   h_1090__1->SetBinContent(298,1);
   h_1090__1->SetBinContent(299,2);
   h_1090__1->SetBinContent(301,1);
   h_1090__1->SetBinContent(302,4);
   h_1090__1->SetBinContent(303,2);
   h_1090__1->SetBinContent(304,4);
   h_1090__1->SetBinContent(305,1);
   h_1090__1->SetBinContent(306,1);
   h_1090__1->SetBinContent(307,4);
   h_1090__1->SetBinContent(308,5);
   h_1090__1->SetBinContent(309,7);
   h_1090__1->SetBinContent(310,13);
   h_1090__1->SetBinContent(311,15);
   h_1090__1->SetBinContent(312,11);
   h_1090__1->SetBinContent(313,6);
   h_1090__1->SetBinContent(315,4);
   h_1090__1->SetBinContent(316,2);
   h_1090__1->SetBinContent(317,2);
   h_1090__1->SetBinContent(319,5);
   h_1090__1->SetBinContent(321,5);
   h_1090__1->SetBinContent(323,3);
   h_1090__1->SetBinContent(324,1);
   h_1090__1->SetBinContent(326,2);
   h_1090__1->SetBinContent(327,2);
   h_1090__1->SetBinContent(328,10);
   h_1090__1->SetBinContent(329,10);
   h_1090__1->SetBinContent(330,16);
   h_1090__1->SetBinContent(331,7);
   h_1090__1->SetBinContent(332,4);
   h_1090__1->SetBinContent(333,5);
   h_1090__1->SetBinContent(334,3);
   h_1090__1->SetBinContent(335,3);
   h_1090__1->SetBinContent(336,4);
   h_1090__1->SetBinContent(337,2);
   h_1090__1->SetBinContent(338,5);
   h_1090__1->SetBinContent(341,1);
   h_1090__1->SetBinContent(342,1);
   h_1090__1->SetBinContent(343,1);
   h_1090__1->SetBinContent(344,2);
   h_1090__1->SetBinContent(345,2);
   h_1090__1->SetBinContent(346,3);
   h_1090__1->SetBinContent(348,5);
   h_1090__1->SetBinContent(349,12);
   h_1090__1->SetBinContent(350,16);
   h_1090__1->SetBinContent(351,15);
   h_1090__1->SetBinContent(352,6);
   h_1090__1->SetBinContent(353,2);
   h_1090__1->SetBinContent(354,3);
   h_1090__1->SetBinContent(355,3);
   h_1090__1->SetBinContent(356,3);
   h_1090__1->SetBinContent(357,4);
   h_1090__1->SetBinContent(358,1);
   h_1090__1->SetBinContent(359,3);
   h_1090__1->SetBinContent(361,3);
   h_1090__1->SetBinContent(362,2);
   h_1090__1->SetBinContent(363,2);
   h_1090__1->SetBinContent(364,2);
   h_1090__1->SetBinContent(365,4);
   h_1090__1->SetBinContent(366,2);
   h_1090__1->SetBinContent(367,3);
   h_1090__1->SetBinContent(368,5);
   h_1090__1->SetBinContent(369,9);
   h_1090__1->SetBinContent(370,12);
   h_1090__1->SetBinContent(371,13);
   h_1090__1->SetBinContent(372,7);
   h_1090__1->SetBinContent(373,4);
   h_1090__1->SetBinContent(374,3);
   h_1090__1->SetBinContent(375,1);
   h_1090__1->SetBinContent(376,1);
   h_1090__1->SetBinContent(377,1);
   h_1090__1->SetBinContent(381,2);
   h_1090__1->SetBinContent(382,2);
   h_1090__1->SetBinContent(383,1);
   h_1090__1->SetBinContent(384,1);
   h_1090__1->SetBinContent(385,1);
   h_1090__1->SetBinContent(386,2);
   h_1090__1->SetBinContent(387,2);
   h_1090__1->SetBinContent(388,4);
   h_1090__1->SetBinContent(389,14);
   h_1090__1->SetBinContent(390,22);
   h_1090__1->SetBinContent(391,13);
   h_1090__1->SetBinContent(392,4);
   h_1090__1->SetBinContent(394,5);
   h_1090__1->SetBinContent(395,2);
   h_1090__1->SetBinContent(397,1);
   h_1090__1->SetBinContent(399,2);
   h_1090__1->SetMaximum(200);
   h_1090__1->SetEntries(4436);
   h_1090__1->SetStats(0);
   h_1090__1->SetContour(20);
   h_1090__1->SetContourLevel(0,0);
   h_1090__1->SetContourLevel(1,10);
   h_1090__1->SetContourLevel(2,20);
   h_1090__1->SetContourLevel(3,30);
   h_1090__1->SetContourLevel(4,40);
   h_1090__1->SetContourLevel(5,50);
   h_1090__1->SetContourLevel(6,60);
   h_1090__1->SetContourLevel(7,70);
   h_1090__1->SetContourLevel(8,80);
   h_1090__1->SetContourLevel(9,90);
   h_1090__1->SetContourLevel(10,100);
   h_1090__1->SetContourLevel(11,110);
   h_1090__1->SetContourLevel(12,120);
   h_1090__1->SetContourLevel(13,130);
   h_1090__1->SetContourLevel(14,140);
   h_1090__1->SetContourLevel(15,150);
   h_1090__1->SetContourLevel(16,160);
   h_1090__1->SetContourLevel(17,170);
   h_1090__1->SetContourLevel(18,180);
   h_1090__1->SetContourLevel(19,190);
   h_1090__1->SetMarkerStyle(20);
   h_1090__1->SetMarkerSize(1.2);
   h_1090__1->GetXaxis()->SetNdivisions(504);
   h_1090__1->GetXaxis()->SetLabelFont(132);
   h_1090__1->GetXaxis()->SetLabelOffset(0.015);
   h_1090__1->GetXaxis()->SetLabelSize(0.05);
   h_1090__1->GetXaxis()->SetTitleSize(0.06);
   h_1090__1->GetXaxis()->SetTitleFont(132);
   h_1090__1->GetYaxis()->SetNdivisions(505);
   h_1090__1->GetYaxis()->SetLabelFont(132);
   h_1090__1->GetYaxis()->SetLabelSize(0.05);
   h_1090__1->GetYaxis()->SetTitleSize(0.06);
   h_1090__1->GetYaxis()->SetTitleFont(42);
   h_1090__1->GetZaxis()->SetNdivisions(505);
   h_1090__1->GetZaxis()->SetLabelFont(132);
   h_1090__1->GetZaxis()->SetLabelSize(0.05);
   h_1090__1->GetZaxis()->SetTitleSize(0.06);
   h_1090__1->GetZaxis()->SetTitleFont(42);
   h_1090__1->Draw("lego2 fb bb");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1b.C <==
void LEGO_3GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon May  8 13:41:00 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",193,58,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.061304,-1.256601,0.8860424,1.007545);
   TView *view2 = TView::CreateView(1);
   view2->SetRange(3,3,0,3.18,3.18,105);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   
   TH2F *h_1090__2 = new TH2F("h_1090__2","",18,3,3.18,18,3,3.18);
   h_1090__2->SetBinContent(21,1);
   h_1090__2->SetBinContent(26,3);
   h_1090__2->SetBinContent(27,1);
   h_1090__2->SetBinContent(28,3);
   h_1090__2->SetBinContent(29,11);
   h_1090__2->SetBinContent(30,10);
   h_1090__2->SetBinContent(31,5);
   h_1090__2->SetBinContent(32,4);
   h_1090__2->SetBinContent(33,2);
   h_1090__2->SetBinContent(34,1);
   h_1090__2->SetBinContent(35,1);
   h_1090__2->SetBinContent(36,1);
   h_1090__2->SetBinContent(39,1);
   h_1090__2->SetBinContent(41,2);
   h_1090__2->SetBinContent(45,1);
   h_1090__2->SetBinContent(47,1);
   h_1090__2->SetBinContent(48,1);
   h_1090__2->SetBinContent(49,8);
   h_1090__2->SetBinContent(50,7);
   h_1090__2->SetBinContent(51,7);
   h_1090__2->SetBinContent(52,5);
   h_1090__2->SetBinContent(53,4);
   h_1090__2->SetBinContent(55,1);
   h_1090__2->SetBinContent(59,2);
   h_1090__2->SetBinContent(61,3);
   h_1090__2->SetBinContent(64,2);
   h_1090__2->SetBinContent(67,1);
   h_1090__2->SetBinContent(68,5);
   h_1090__2->SetBinContent(69,7);
   h_1090__2->SetBinContent(70,4);
   h_1090__2->SetBinContent(71,8);
   h_1090__2->SetBinContent(72,2);
   h_1090__2->SetBinContent(73,2);
   h_1090__2->SetBinContent(75,2);
   h_1090__2->SetBinContent(76,1);
   h_1090__2->SetBinContent(78,1);
   h_1090__2->SetBinContent(83,1);
   h_1090__2->SetBinContent(84,2);
   h_1090__2->SetBinContent(86,1);
   h_1090__2->SetBinContent(87,2);
   h_1090__2->SetBinContent(88,1);
   h_1090__2->SetBinContent(89,8);
   h_1090__2->SetBinContent(90,8);
   h_1090__2->SetBinContent(91,5);
   h_1090__2->SetBinContent(92,3);
   h_1090__2->SetBinContent(95,4);
   h_1090__2->SetBinContent(97,3);
   h_1090__2->SetBinContent(101,2);
   h_1090__2->SetBinContent(102,2);
   h_1090__2->SetBinContent(105,3);
   h_1090__2->SetBinContent(106,2);
   h_1090__2->SetBinContent(107,3);
   h_1090__2->SetBinContent(108,9);
   h_1090__2->SetBinContent(109,9);
   h_1090__2->SetBinContent(110,8);
   h_1090__2->SetBinContent(111,4);
   h_1090__2->SetBinContent(112,9);
   h_1090__2->SetBinContent(113,3);
   h_1090__2->SetBinContent(114,1);
   h_1090__2->SetBinContent(115,2);
   h_1090__2->SetBinContent(116,2);
   h_1090__2->SetBinContent(117,2);
   h_1090__2->SetBinContent(119,1);
   h_1090__2->SetBinContent(121,1);
   h_1090__2->SetBinContent(122,1);
   h_1090__2->SetBinContent(123,1);
   h_1090__2->SetBinContent(124,2);
   h_1090__2->SetBinContent(127,1);
   h_1090__2->SetBinContent(128,1);
   h_1090__2->SetBinContent(129,10);
   h_1090__2->SetBinContent(130,11);
   h_1090__2->SetBinContent(131,9);
   h_1090__2->SetBinContent(132,1);
   h_1090__2->SetBinContent(133,2);
   h_1090__2->SetBinContent(134,1);
   h_1090__2->SetBinContent(136,1);
   h_1090__2->SetBinContent(137,2);
   h_1090__2->SetBinContent(138,1);
   h_1090__2->SetBinContent(141,2);
   h_1090__2->SetBinContent(142,6);
   h_1090__2->SetBinContent(143,1);
   h_1090__2->SetBinContent(144,2);
   h_1090__2->SetBinContent(145,2);
   h_1090__2->SetBinContent(146,6);
   h_1090__2->SetBinContent(147,3);
   h_1090__2->SetBinContent(148,9);
   h_1090__2->SetBinContent(149,12);
   h_1090__2->SetBinContent(150,14);
   h_1090__2->SetBinContent(151,12);
   h_1090__2->SetBinContent(152,8);
   h_1090__2->SetBinContent(153,7);
   h_1090__2->SetBinContent(154,1);
   h_1090__2->SetBinContent(155,3);
   h_1090__2->SetBinContent(156,1);
   h_1090__2->SetBinContent(158,4);
   h_1090__2->SetBinContent(161,3);
   h_1090__2->SetBinContent(162,1);
   h_1090__2->SetBinContent(163,6);
   h_1090__2->SetBinContent(164,6);
   h_1090__2->SetBinContent(165,1);
   h_1090__2->SetBinContent(166,5);
   h_1090__2->SetBinContent(167,9);
   h_1090__2->SetBinContent(168,10);
   h_1090__2->SetBinContent(169,21);
   h_1090__2->SetBinContent(170,32);
   h_1090__2->SetBinContent(171,29);
   h_1090__2->SetBinContent(172,17);
   h_1090__2->SetBinContent(173,5);
   h_1090__2->SetBinContent(174,10);
   h_1090__2->SetBinContent(175,2);
   h_1090__2->SetBinContent(176,3);
   h_1090__2->SetBinContent(177,2);
   h_1090__2->SetBinContent(178,4);
   h_1090__2->SetBinContent(179,1);
   h_1090__2->SetBinContent(181,8);
   h_1090__2->SetBinContent(182,6);
   h_1090__2->SetBinContent(183,5);
   h_1090__2->SetBinContent(184,9);
   h_1090__2->SetBinContent(185,11);
   h_1090__2->SetBinContent(186,9);
   h_1090__2->SetBinContent(187,15);
   h_1090__2->SetBinContent(188,18);
   h_1090__2->SetBinContent(189,50);
   h_1090__2->SetBinContent(190,64);
   h_1090__2->SetBinContent(191,53);
   h_1090__2->SetBinContent(192,24);
   h_1090__2->SetBinContent(193,11);
   h_1090__2->SetBinContent(194,6);
   h_1090__2->SetBinContent(195,7);
   h_1090__2->SetBinContent(196,6);
   h_1090__2->SetBinContent(197,5);
   h_1090__2->SetBinContent(198,4);
   h_1090__2->SetBinContent(199,5);
   h_1090__2->SetBinContent(201,12);
   h_1090__2->SetBinContent(202,7);
   h_1090__2->SetBinContent(203,7);
   h_1090__2->SetBinContent(204,9);
   h_1090__2->SetBinContent(205,6);
   h_1090__2->SetBinContent(206,12);
   h_1090__2->SetBinContent(207,8);
   h_1090__2->SetBinContent(208,32);
   h_1090__2->SetBinContent(209,67);
   h_1090__2->SetBinContent(210,93);
   h_1090__2->SetBinContent(211,70);
   h_1090__2->SetBinContent(212,32);
   h_1090__2->SetBinContent(213,13);
   h_1090__2->SetBinContent(214,13);
   h_1090__2->SetBinContent(215,4);
   h_1090__2->SetBinContent(216,5);
   h_1090__2->SetBinContent(217,10);
   h_1090__2->SetBinContent(218,6);
   h_1090__2->SetBinContent(219,9);
   h_1090__2->SetBinContent(221,9);
   h_1090__2->SetBinContent(222,5);
   h_1090__2->SetBinContent(223,6);
   h_1090__2->SetBinContent(224,6);
   h_1090__2->SetBinContent(225,7);
   h_1090__2->SetBinContent(226,5);
   h_1090__2->SetBinContent(227,10);
   h_1090__2->SetBinContent(228,25);
   h_1090__2->SetBinContent(229,52);
   h_1090__2->SetBinContent(230,83);
   h_1090__2->SetBinContent(231,57);
   h_1090__2->SetBinContent(232,23);
   h_1090__2->SetBinContent(233,15);
   h_1090__2->SetBinContent(234,11);
   h_1090__2->SetBinContent(235,8);
   h_1090__2->SetBinContent(236,3);
   h_1090__2->SetBinContent(237,4);
   h_1090__2->SetBinContent(238,1);
   h_1090__2->SetBinContent(239,2);
   h_1090__2->SetBinContent(241,6);
   h_1090__2->SetBinContent(242,2);
   h_1090__2->SetBinContent(243,4);
   h_1090__2->SetBinContent(244,6);
   h_1090__2->SetBinContent(245,3);
   h_1090__2->SetBinContent(246,7);
   h_1090__2->SetBinContent(247,5);
   h_1090__2->SetBinContent(248,15);
   h_1090__2->SetBinContent(249,23);
   h_1090__2->SetBinContent(250,36);
   h_1090__2->SetBinContent(251,27);
   h_1090__2->SetBinContent(252,17);
   h_1090__2->SetBinContent(253,3);
   h_1090__2->SetBinContent(254,8);
   h_1090__2->SetBinContent(255,7);
   h_1090__2->SetBinContent(256,2);
   h_1090__2->SetBinContent(257,1);
   h_1090__2->SetBinContent(258,2);
   h_1090__2->SetBinContent(259,4);
   h_1090__2->SetBinContent(261,3);
   h_1090__2->SetBinContent(262,2);
   h_1090__2->SetBinContent(263,1);
   h_1090__2->SetBinContent(264,3);
   h_1090__2->SetBinContent(265,2);
   h_1090__2->SetBinContent(266,2);
   h_1090__2->SetBinContent(267,3);
   h_1090__2->SetBinContent(268,11);
   h_1090__2->SetBinContent(269,8);
   h_1090__2->SetBinContent(270,19);
   h_1090__2->SetBinContent(271,13);
   h_1090__2->SetBinContent(272,7);
   h_1090__2->SetBinContent(273,6);
   h_1090__2->SetBinContent(274,3);
   h_1090__2->SetBinContent(276,3);
   h_1090__2->SetBinContent(277,3);
   h_1090__2->SetBinContent(278,2);
   h_1090__2->SetBinContent(279,1);
   h_1090__2->SetBinContent(281,1);
   h_1090__2->SetBinContent(282,1);
   h_1090__2->SetBinContent(283,1);
   h_1090__2->SetBinContent(284,3);
   h_1090__2->SetBinContent(286,1);
   h_1090__2->SetBinContent(287,1);
   h_1090__2->SetBinContent(288,4);
   h_1090__2->SetBinContent(289,8);
   h_1090__2->SetBinContent(290,7);
   h_1090__2->SetBinContent(291,5);
   h_1090__2->SetBinContent(292,4);
   h_1090__2->SetBinContent(293,2);
   h_1090__2->SetBinContent(294,1);
   h_1090__2->SetBinContent(295,1);
   h_1090__2->SetBinContent(296,1);
   h_1090__2->SetBinContent(297,1);
   h_1090__2->SetBinContent(299,1);
   h_1090__2->SetBinContent(302,2);
   h_1090__2->SetBinContent(303,1);
   h_1090__2->SetBinContent(304,2);
   h_1090__2->SetBinContent(306,1);
   h_1090__2->SetBinContent(307,1);
   h_1090__2->SetBinContent(308,2);
   h_1090__2->SetBinContent(309,1);
   h_1090__2->SetBinContent(310,5);
   h_1090__2->SetBinContent(311,8);
   h_1090__2->SetBinContent(312,5);
   h_1090__2->SetBinContent(313,4);
   h_1090__2->SetBinContent(315,2);
   h_1090__2->SetBinContent(316,1);
   h_1090__2->SetBinContent(317,2);
   h_1090__2->SetBinContent(319,1);
   h_1090__2->SetBinContent(321,2);
   h_1090__2->SetBinContent(323,2);
   h_1090__2->SetBinContent(324,1);
   h_1090__2->SetBinContent(326,1);
   h_1090__2->SetBinContent(328,6);
   h_1090__2->SetBinContent(329,4);
   h_1090__2->SetBinContent(330,6);
   h_1090__2->SetBinContent(331,4);
   h_1090__2->SetBinContent(332,2);
   h_1090__2->SetBinContent(333,1);
   h_1090__2->SetBinContent(334,2);
   h_1090__2->SetBinContent(335,3);
   h_1090__2->SetBinContent(336,2);
   h_1090__2->SetBinContent(341,1);
   h_1090__2->SetBinContent(344,1);
   h_1090__2->SetBinContent(345,2);
   h_1090__2->SetBinContent(348,1);
   h_1090__2->SetBinContent(349,5);
   h_1090__2->SetBinContent(350,7);
   h_1090__2->SetBinContent(351,6);
   h_1090__2->SetBinContent(352,2);
   h_1090__2->SetBinContent(353,1);
   h_1090__2->SetBinContent(354,2);
   h_1090__2->SetBinContent(355,2);
   h_1090__2->SetBinContent(356,1);
   h_1090__2->SetBinContent(362,2);
   h_1090__2->SetBinContent(365,1);
   h_1090__2->SetBinContent(366,1);
   h_1090__2->SetBinContent(368,4);
   h_1090__2->SetBinContent(369,4);
   h_1090__2->SetBinContent(370,3);
   h_1090__2->SetBinContent(371,4);
   h_1090__2->SetBinContent(372,3);
   h_1090__2->SetBinContent(375,1);
   h_1090__2->SetBinContent(377,1);
   h_1090__2->SetBinContent(387,1);
   h_1090__2->SetBinContent(388,1);
   h_1090__2->SetBinContent(389,6);
   h_1090__2->SetBinContent(390,12);
   h_1090__2->SetBinContent(391,8);
   h_1090__2->SetBinContent(392,2);
   h_1090__2->SetBinContent(394,2);
   h_1090__2->SetBinContent(395,2);
   h_1090__2->SetBinContent(397,1);
   h_1090__2->SetMaximum(100);
   h_1090__2->SetEntries(2066);
   h_1090__2->SetStats(0);
   h_1090__2->SetContour(20);
   h_1090__2->SetContourLevel(0,0);
   h_1090__2->SetContourLevel(1,5);
   h_1090__2->SetContourLevel(2,10);
   h_1090__2->SetContourLevel(3,15);
   h_1090__2->SetContourLevel(4,20);
   h_1090__2->SetContourLevel(5,25);
   h_1090__2->SetContourLevel(6,30);
   h_1090__2->SetContourLevel(7,35);
   h_1090__2->SetContourLevel(8,40);
   h_1090__2->SetContourLevel(9,45);
   h_1090__2->SetContourLevel(10,50);
   h_1090__2->SetContourLevel(11,55);
   h_1090__2->SetContourLevel(12,60);
   h_1090__2->SetContourLevel(13,65);
   h_1090__2->SetContourLevel(14,70);
   h_1090__2->SetContourLevel(15,75);
   h_1090__2->SetContourLevel(16,80);
   h_1090__2->SetContourLevel(17,85);
   h_1090__2->SetContourLevel(18,90);
   h_1090__2->SetContourLevel(19,95);
   h_1090__2->SetMarkerStyle(20);
   h_1090__2->SetMarkerSize(1.2);
   h_1090__2->GetXaxis()->SetNdivisions(504);
   h_1090__2->GetXaxis()->SetLabelFont(132);
   h_1090__2->GetXaxis()->SetLabelOffset(0.015);
   h_1090__2->GetXaxis()->SetLabelSize(0.05);
   h_1090__2->GetXaxis()->SetTitleSize(0.06);
   h_1090__2->GetXaxis()->SetTitleFont(132);
   h_1090__2->GetYaxis()->SetNdivisions(505);
   h_1090__2->GetYaxis()->SetLabelFont(132);
   h_1090__2->GetYaxis()->SetLabelSize(0.05);
   h_1090__2->GetYaxis()->SetTitleSize(0.06);
   h_1090__2->GetYaxis()->SetTitleFont(42);
   h_1090__2->GetZaxis()->SetNdivisions(505);
   h_1090__2->GetZaxis()->SetLabelFont(132);
   h_1090__2->GetZaxis()->SetLabelSize(0.05);
   h_1090__2->GetZaxis()->SetTitleSize(0.06);
   h_1090__2->GetZaxis()->SetTitleFont(42);
   h_1090__2->Draw("lego2 fb bb");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1c.C <==
void LEGO_5GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon May  8 13:41:42 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",193,58,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.061304,-1.256601,0.8860424,1.007545);
   TView *view3 = TView::CreateView(1);
   view3->SetRange(3,3,0,3.18,3.18,31.5);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   
   TH2F *h_1090__3 = new TH2F("h_1090__3","",18,3,3.18,18,3,3.18);
   h_1090__3->SetBinContent(29,5);
   h_1090__3->SetBinContent(30,2);
   h_1090__3->SetBinContent(31,2);
   h_1090__3->SetBinContent(33,1);
   h_1090__3->SetBinContent(49,3);
   h_1090__3->SetBinContent(51,3);
   h_1090__3->SetBinContent(52,2);
   h_1090__3->SetBinContent(55,1);
   h_1090__3->SetBinContent(68,1);
   h_1090__3->SetBinContent(69,2);
   h_1090__3->SetBinContent(70,1);
   h_1090__3->SetBinContent(71,2);
   h_1090__3->SetBinContent(72,2);
   h_1090__3->SetBinContent(73,1);
   h_1090__3->SetBinContent(87,1);
   h_1090__3->SetBinContent(89,1);
   h_1090__3->SetBinContent(91,2);
   h_1090__3->SetBinContent(92,1);
   h_1090__3->SetBinContent(97,1);
   h_1090__3->SetBinContent(105,2);
   h_1090__3->SetBinContent(107,1);
   h_1090__3->SetBinContent(108,2);
   h_1090__3->SetBinContent(109,2);
   h_1090__3->SetBinContent(110,1);
   h_1090__3->SetBinContent(111,1);
   h_1090__3->SetBinContent(112,2);
   h_1090__3->SetBinContent(113,1);
   h_1090__3->SetBinContent(117,1);
   h_1090__3->SetBinContent(119,1);
   h_1090__3->SetBinContent(121,1);
   h_1090__3->SetBinContent(127,1);
   h_1090__3->SetBinContent(129,4);
   h_1090__3->SetBinContent(130,5);
   h_1090__3->SetBinContent(131,1);
   h_1090__3->SetBinContent(133,2);
   h_1090__3->SetBinContent(141,1);
   h_1090__3->SetBinContent(142,1);
   h_1090__3->SetBinContent(143,1);
   h_1090__3->SetBinContent(145,2);
   h_1090__3->SetBinContent(147,1);
   h_1090__3->SetBinContent(148,4);
   h_1090__3->SetBinContent(149,4);
   h_1090__3->SetBinContent(150,4);
   h_1090__3->SetBinContent(151,4);
   h_1090__3->SetBinContent(152,2);
   h_1090__3->SetBinContent(153,1);
   h_1090__3->SetBinContent(155,1);
   h_1090__3->SetBinContent(161,1);
   h_1090__3->SetBinContent(162,1);
   h_1090__3->SetBinContent(163,1);
   h_1090__3->SetBinContent(166,1);
   h_1090__3->SetBinContent(167,1);
   h_1090__3->SetBinContent(168,3);
   h_1090__3->SetBinContent(169,8);
   h_1090__3->SetBinContent(170,8);
   h_1090__3->SetBinContent(171,3);
   h_1090__3->SetBinContent(172,6);
   h_1090__3->SetBinContent(173,2);
   h_1090__3->SetBinContent(174,1);
   h_1090__3->SetBinContent(176,1);
   h_1090__3->SetBinContent(182,1);
   h_1090__3->SetBinContent(183,1);
   h_1090__3->SetBinContent(184,1);
   h_1090__3->SetBinContent(185,1);
   h_1090__3->SetBinContent(186,1);
   h_1090__3->SetBinContent(187,4);
   h_1090__3->SetBinContent(189,7);
   h_1090__3->SetBinContent(190,15);
   h_1090__3->SetBinContent(191,19);
   h_1090__3->SetBinContent(192,6);
   h_1090__3->SetBinContent(193,2);
   h_1090__3->SetBinContent(194,1);
   h_1090__3->SetBinContent(196,1);
   h_1090__3->SetBinContent(197,1);
   h_1090__3->SetBinContent(198,1);
   h_1090__3->SetBinContent(199,2);
   h_1090__3->SetBinContent(201,1);
   h_1090__3->SetBinContent(202,2);
   h_1090__3->SetBinContent(204,2);
   h_1090__3->SetBinContent(206,3);
   h_1090__3->SetBinContent(207,1);
   h_1090__3->SetBinContent(208,8);
   h_1090__3->SetBinContent(209,18);
   h_1090__3->SetBinContent(210,20);
   h_1090__3->SetBinContent(211,20);
   h_1090__3->SetBinContent(212,10);
   h_1090__3->SetBinContent(213,4);
   h_1090__3->SetBinContent(214,3);
   h_1090__3->SetBinContent(215,3);
   h_1090__3->SetBinContent(217,3);
   h_1090__3->SetBinContent(218,1);
   h_1090__3->SetBinContent(219,2);
   h_1090__3->SetBinContent(221,3);
   h_1090__3->SetBinContent(222,2);
   h_1090__3->SetBinContent(224,1);
   h_1090__3->SetBinContent(225,4);
   h_1090__3->SetBinContent(227,1);
   h_1090__3->SetBinContent(228,8);
   h_1090__3->SetBinContent(229,15);
   h_1090__3->SetBinContent(230,23);
   h_1090__3->SetBinContent(231,12);
   h_1090__3->SetBinContent(232,5);
   h_1090__3->SetBinContent(233,5);
   h_1090__3->SetBinContent(234,1);
   h_1090__3->SetBinContent(235,1);
   h_1090__3->SetBinContent(237,1);
   h_1090__3->SetBinContent(238,1);
   h_1090__3->SetBinContent(239,1);
   h_1090__3->SetBinContent(241,1);
   h_1090__3->SetBinContent(243,1);
   h_1090__3->SetBinContent(244,3);
   h_1090__3->SetBinContent(245,1);
   h_1090__3->SetBinContent(246,3);
   h_1090__3->SetBinContent(247,2);
   h_1090__3->SetBinContent(248,3);
   h_1090__3->SetBinContent(249,6);
   h_1090__3->SetBinContent(250,7);
   h_1090__3->SetBinContent(251,5);
   h_1090__3->SetBinContent(252,5);
   h_1090__3->SetBinContent(254,1);
   h_1090__3->SetBinContent(255,2);
   h_1090__3->SetBinContent(259,1);
   h_1090__3->SetBinContent(261,1);
   h_1090__3->SetBinContent(262,1);
   h_1090__3->SetBinContent(264,2);
   h_1090__3->SetBinContent(266,1);
   h_1090__3->SetBinContent(268,2);
   h_1090__3->SetBinContent(269,1);
   h_1090__3->SetBinContent(270,5);
   h_1090__3->SetBinContent(271,6);
   h_1090__3->SetBinContent(272,2);
   h_1090__3->SetBinContent(274,1);
   h_1090__3->SetBinContent(282,1);
   h_1090__3->SetBinContent(288,1);
   h_1090__3->SetBinContent(290,3);
   h_1090__3->SetBinContent(291,1);
   h_1090__3->SetBinContent(292,1);
   h_1090__3->SetBinContent(293,1);
   h_1090__3->SetBinContent(297,1);
   h_1090__3->SetBinContent(308,1);
   h_1090__3->SetBinContent(309,1);
   h_1090__3->SetBinContent(311,4);
   h_1090__3->SetBinContent(312,1);
   h_1090__3->SetBinContent(328,2);
   h_1090__3->SetBinContent(329,1);
   h_1090__3->SetBinContent(331,1);
   h_1090__3->SetBinContent(335,2);
   h_1090__3->SetBinContent(349,1);
   h_1090__3->SetBinContent(354,1);
   h_1090__3->SetBinContent(368,2);
   h_1090__3->SetBinContent(371,2);
   h_1090__3->SetBinContent(389,1);
   h_1090__3->SetBinContent(390,2);
   h_1090__3->SetBinContent(391,2);
   h_1090__3->SetMaximum(30);
   h_1090__3->SetEntries(470);
   h_1090__3->SetStats(0);
   h_1090__3->SetContour(20);
   h_1090__3->SetContourLevel(0,0);
   h_1090__3->SetContourLevel(1,1.5);
   h_1090__3->SetContourLevel(2,3);
   h_1090__3->SetContourLevel(3,4.5);
   h_1090__3->SetContourLevel(4,6);
   h_1090__3->SetContourLevel(5,7.5);
   h_1090__3->SetContourLevel(6,9);
   h_1090__3->SetContourLevel(7,10.5);
   h_1090__3->SetContourLevel(8,12);
   h_1090__3->SetContourLevel(9,13.5);
   h_1090__3->SetContourLevel(10,15);
   h_1090__3->SetContourLevel(11,16.5);
   h_1090__3->SetContourLevel(12,18);
   h_1090__3->SetContourLevel(13,19.5);
   h_1090__3->SetContourLevel(14,21);
   h_1090__3->SetContourLevel(15,22.5);
   h_1090__3->SetContourLevel(16,24);
   h_1090__3->SetContourLevel(17,25.5);
   h_1090__3->SetContourLevel(18,27);
   h_1090__3->SetContourLevel(19,28.5);
   h_1090__3->SetMarkerStyle(20);
   h_1090__3->SetMarkerSize(1.2);
   h_1090__3->GetXaxis()->SetNdivisions(504);
   h_1090__3->GetXaxis()->SetLabelFont(132);
   h_1090__3->GetXaxis()->SetLabelOffset(0.015);
   h_1090__3->GetXaxis()->SetLabelSize(0.05);
   h_1090__3->GetXaxis()->SetTitleSize(0.06);
   h_1090__3->GetXaxis()->SetTitleFont(132);
   h_1090__3->GetYaxis()->SetNdivisions(505);
   h_1090__3->GetYaxis()->SetLabelFont(132);
   h_1090__3->GetYaxis()->SetLabelSize(0.05);
   h_1090__3->GetYaxis()->SetTitleSize(0.06);
   h_1090__3->GetYaxis()->SetTitleFont(42);
   h_1090__3->GetZaxis()->SetNdivisions(505);
   h_1090__3->GetZaxis()->SetLabelFont(132);
   h_1090__3->GetZaxis()->SetLabelSize(0.05);
   h_1090__3->GetZaxis()->SetTitleSize(0.06);
   h_1090__3->GetZaxis()->SetTitleFont(42);
   h_1090__3->Draw("lego2 fb bb");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1d.C <==
void LEGO_7GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon May  8 13:43:07 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",193,58,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.061304,-1.256601,0.8860424,1.007545);
   TView *view4 = TView::CreateView(1);
   view4->SetRange(3,3,0,3.18,3.18,10.5);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   
   TH2F *h_1090__4 = new TH2F("h_1090__4","",18,3,3.18,18,3,3.18);
   h_1090__4->SetBinContent(29,1);
   h_1090__4->SetBinContent(30,1);
   h_1090__4->SetBinContent(52,1);
   h_1090__4->SetBinContent(55,1);
   h_1090__4->SetBinContent(71,1);
   h_1090__4->SetBinContent(97,1);
   h_1090__4->SetBinContent(105,1);
   h_1090__4->SetBinContent(107,1);
   h_1090__4->SetBinContent(112,1);
   h_1090__4->SetBinContent(129,1);
   h_1090__4->SetBinContent(130,2);
   h_1090__4->SetBinContent(133,1);
   h_1090__4->SetBinContent(141,1);
   h_1090__4->SetBinContent(145,1);
   h_1090__4->SetBinContent(147,1);
   h_1090__4->SetBinContent(148,3);
   h_1090__4->SetBinContent(149,2);
   h_1090__4->SetBinContent(150,2);
   h_1090__4->SetBinContent(155,1);
   h_1090__4->SetBinContent(161,1);
   h_1090__4->SetBinContent(162,1);
   h_1090__4->SetBinContent(168,2);
   h_1090__4->SetBinContent(169,3);
   h_1090__4->SetBinContent(170,4);
   h_1090__4->SetBinContent(171,1);
   h_1090__4->SetBinContent(172,1);
   h_1090__4->SetBinContent(176,1);
   h_1090__4->SetBinContent(185,1);
   h_1090__4->SetBinContent(187,1);
   h_1090__4->SetBinContent(189,2);
   h_1090__4->SetBinContent(190,5);
   h_1090__4->SetBinContent(191,4);
   h_1090__4->SetBinContent(192,1);
   h_1090__4->SetBinContent(202,1);
   h_1090__4->SetBinContent(204,2);
   h_1090__4->SetBinContent(208,1);
   h_1090__4->SetBinContent(209,4);
   h_1090__4->SetBinContent(210,6);
   h_1090__4->SetBinContent(211,5);
   h_1090__4->SetBinContent(212,2);
   h_1090__4->SetBinContent(214,1);
   h_1090__4->SetBinContent(219,1);
   h_1090__4->SetBinContent(225,2);
   h_1090__4->SetBinContent(228,2);
   h_1090__4->SetBinContent(229,7);
   h_1090__4->SetBinContent(230,7);
   h_1090__4->SetBinContent(231,6);
   h_1090__4->SetBinContent(233,2);
   h_1090__4->SetBinContent(241,1);
   h_1090__4->SetBinContent(244,2);
   h_1090__4->SetBinContent(249,1);
   h_1090__4->SetBinContent(250,2);
   h_1090__4->SetBinContent(251,2);
   h_1090__4->SetBinContent(252,2);
   h_1090__4->SetBinContent(255,1);
   h_1090__4->SetBinContent(266,1);
   h_1090__4->SetBinContent(269,1);
   h_1090__4->SetBinContent(270,3);
   h_1090__4->SetBinContent(271,2);
   h_1090__4->SetBinContent(274,1);
   h_1090__4->SetBinContent(288,1);
   h_1090__4->SetBinContent(290,1);
   h_1090__4->SetBinContent(291,1);
   h_1090__4->SetBinContent(311,1);
   h_1090__4->SetBinContent(312,1);
   h_1090__4->SetBinContent(328,1);
   h_1090__4->SetBinContent(371,1);
   h_1090__4->SetBinContent(390,1);
   h_1090__4->SetMaximum(10);
   h_1090__4->SetEntries(128);
   h_1090__4->SetStats(0);
   h_1090__4->SetContour(20);
   h_1090__4->SetContourLevel(0,0);
   h_1090__4->SetContourLevel(1,0.5);
   h_1090__4->SetContourLevel(2,1);
   h_1090__4->SetContourLevel(3,1.5);
   h_1090__4->SetContourLevel(4,2);
   h_1090__4->SetContourLevel(5,2.5);
   h_1090__4->SetContourLevel(6,3);
   h_1090__4->SetContourLevel(7,3.5);
   h_1090__4->SetContourLevel(8,4);
   h_1090__4->SetContourLevel(9,4.5);
   h_1090__4->SetContourLevel(10,5);
   h_1090__4->SetContourLevel(11,5.5);
   h_1090__4->SetContourLevel(12,6);
   h_1090__4->SetContourLevel(13,6.5);
   h_1090__4->SetContourLevel(14,7);
   h_1090__4->SetContourLevel(15,7.5);
   h_1090__4->SetContourLevel(16,8);
   h_1090__4->SetContourLevel(17,8.5);
   h_1090__4->SetContourLevel(18,9);
   h_1090__4->SetContourLevel(19,9.5);
   h_1090__4->SetMarkerStyle(20);
   h_1090__4->SetMarkerSize(1.2);
   h_1090__4->GetXaxis()->SetNdivisions(504);
   h_1090__4->GetXaxis()->SetLabelFont(132);
   h_1090__4->GetXaxis()->SetLabelOffset(0.015);
   h_1090__4->GetXaxis()->SetLabelSize(0.05);
   h_1090__4->GetXaxis()->SetTitleSize(0.06);
   h_1090__4->GetXaxis()->SetTitleFont(132);
   h_1090__4->GetYaxis()->SetNdivisions(505);
   h_1090__4->GetYaxis()->SetLabelFont(132);
   h_1090__4->GetYaxis()->SetLabelSize(0.05);
   h_1090__4->GetYaxis()->SetTitleSize(0.06);
   h_1090__4->GetYaxis()->SetTitleFont(42);
   h_1090__4->GetZaxis()->SetNdivisions(505);
   h_1090__4->GetZaxis()->SetLabelFont(132);
   h_1090__4->GetZaxis()->SetLabelSize(0.05);
   h_1090__4->GetZaxis()->SetTitleSize(0.06);
   h_1090__4->GetZaxis()->SetTitleFont(42);
   h_1090__4->Draw("lego2 fb bb");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2a.C <==
void Fit_mass1()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Jun 19 14:05:27 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",23,55,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(2.978889,-48.60759,3.201111,255.1899);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_36fd60c0__9 = new TH1D("frame_36fd60c0__9","A RooPlot of \"m(mumu)\"",90,3.01,3.19);
   frame_36fd60c0__9->SetBinContent(1,230.8179);
   frame_36fd60c0__9->SetMaximum(240);
   frame_36fd60c0__9->SetEntries(1);
   frame_36fd60c0__9->SetDirectory(0);
   frame_36fd60c0__9->SetStats(0);
   frame_36fd60c0__9->SetMarkerStyle(20);
   frame_36fd60c0__9->SetMarkerSize(1.2);
   frame_36fd60c0__9->GetXaxis()->SetNdivisions(505);
   frame_36fd60c0__9->GetXaxis()->SetLabelFont(132);
   frame_36fd60c0__9->GetXaxis()->SetLabelOffset(0.015);
   frame_36fd60c0__9->GetXaxis()->SetLabelSize(0.05);
   frame_36fd60c0__9->GetXaxis()->SetTitleSize(0.06);
   frame_36fd60c0__9->GetXaxis()->SetTitleFont(132);
   frame_36fd60c0__9->GetYaxis()->SetLabelFont(132);
   frame_36fd60c0__9->GetYaxis()->SetLabelSize(0.05);
   frame_36fd60c0__9->GetYaxis()->SetTitleSize(0.06);
   frame_36fd60c0__9->GetYaxis()->SetTitleFont(42);
   frame_36fd60c0__9->GetZaxis()->SetLabelFont(132);
   frame_36fd60c0__9->GetZaxis()->SetLabelSize(0.05);
   frame_36fd60c0__9->GetZaxis()->SetTitleSize(0.06);
   frame_36fd60c0__9->GetZaxis()->SetTitleFont(42);
   frame_36fd60c0__9->Draw("FUNC");
   
   Double_t model2D_Int[m2]_Norm[m1,m2]_Comp[exp2Ds_bb]_fx21[96] = {
   3.008,
   3.008,
   3.01,
   3.012,
   3.014,
   3.016,
   3.018,
   3.02,
   3.022,
   3.024,
   3.026,
   3.028,
   3.03,
   3.032,
   3.034,
   3.036,
   3.038,
   3.04,
   3.042,
   3.044,
   3.046,
   3.048,
   3.05,
   3.052,
   3.054,
   3.056,
   3.058,
   3.06,
   3.062,
   3.064,
   3.066,
   3.068,
   3.07,
   3.072,
   3.074,
   3.076,
   3.078,
   3.08,
   3.082,
   3.084,
   3.086,
   3.088,
   3.09,
   3.092,
   3.094,
   3.096,
   3.098,
   3.1,
   3.102,
   3.104,
   3.106,
   3.108,
   3.11,
   3.112,
   3.114,
   3.116,
   3.118,
   3.12,
   3.122,
   3.124,
   3.126,
   3.128,
   3.13,
   3.132,
   3.134,
   3.136,
   3.138,
   3.14,
   3.142,
   3.144,
   3.146,
   3.148,
   3.15,
   3.152,
   3.154,
   3.156,
   3.158,
   3.16,
   3.162,
   3.164,
   3.166,
   3.168,
   3.17,
   3.172,
   3.174,
   3.176,
   3.178,
   3.18,
   3.182,
   3.184,
   3.186,
   3.188,
   3.19,
   3.19,
   3.192,
   3.192};
   Double_t model2D_Int[m2]_Norm[m1,m2]_Comp[exp2Ds_bb]_fy21[96] = {
   0,
   5.324259,
   5.324259,
   5.376879,
   5.429438,
   5.481913,
   5.534278,
   5.586507,
   5.638573,
   5.690448,
   5.742103,
   5.793506,
   5.844627,
   5.895433,
   5.94589,
   5.995962,
   6.045614,
   6.094808,
   6.143503,
   6.191661,
   6.239238,
   6.286192,
   6.332477,
   6.378046,
   6.422852,
   6.466845,
   6.509973,
   6.552183,
   6.59342,
   6.633626,
   6.672743,
   6.71071,
   6.747463,
   6.782939,
   6.817069,
   6.849785,
   6.881015,
   6.910685,
   6.938719,
   6.965037,
   6.989559,
   7.012201,
   7.032876,
   7.051494,
   7.067965,
   7.082192,
   7.094078,
   7.103521,
   7.110418,
   7.114661,
   7.11614,
   7.114739,
   7.110343,
   7.102828,
   7.092071,
   7.077943,
   7.060311,
   7.039038,
   7.013985,
   6.985005,
   6.95195,
   6.914666,
   6.872995,
   6.826773,
   6.775834,
   6.720004,
   6.659106,
   6.592957,
   6.521368,
   6.444146,
   6.361091,
   6.271997,
   6.176655,
   6.074847,
   5.966349,
   5.850931,
   5.728357,
   5.598383,
   5.46076,
   5.315231,
   5.16153,
   4.999386,
   4.828519,
   4.648641,
   4.459457,
   4.260663,
   4.051946,
   3.832985,
   3.60345,
   3.363001,
   3.11129,
   2.847958,
   2.572637,
   2.572637,
   2.572637,
   0};
   TGraph *graph = new TGraph(96,model2D_Int[m2]_Norm[m1,m2]_Comp[exp2Ds_bb]_fx21,model2D_Int[m2]_Norm[m1,m2]_Comp[exp2Ds_bb]_fy21);
   graph->SetName("model2D_Int[m2]_Norm[m1,m2]_Comp[exp2Ds_bb]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21 = new TH1F("Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21","Projection of Model2D()",100,2.9896,3.2104);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->SetMinimum(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->SetMaximum(7.827754);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->SetDirectory(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->SetStats(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->SetMarkerStyle(20);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->SetMarkerSize(1.2);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB21->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m2]_Norm[m1,m2]_Comp[exp2Ds_bb]21);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m2]_Norm[m1,m2]_Comp[SxB_pdf]_fx22[116] = {
   3.008,
   3.008,
   3.01,
   3.012,
   3.014,
   3.016,
   3.018,
   3.02,
   3.022,
   3.024,
   3.026,
   3.028,
   3.03,
   3.032,
   3.034,
   3.036,
   3.038,
   3.04,
   3.042,
   3.044,
   3.046,
   3.048,
   3.05,
   3.052,
   3.054,
   3.056,
   3.058,
   3.06,
   3.062,
   3.064,
   3.066,
   3.068,
   3.07,
   3.071,
   3.072,
   3.073,
   3.074,
   3.075,
   3.076,
   3.077,
   3.078,
   3.08,
   3.082,
   3.084,
   3.086,
   3.087,
   3.088,
   3.089,
   3.09,
   3.091,
   3.092,
   3.093,
   3.094,
   3.095,
   3.096,
   3.097,
   3.098,
   3.099,
   3.1,
   3.101,
   3.102,
   3.103,
   3.104,
   3.105,
   3.106,
   3.108,
   3.11,
   3.112,
   3.113,
   3.114,
   3.115,
   3.116,
   3.117,
   3.118,
   3.119,
   3.12,
   3.121,
   3.122,
   3.123,
   3.124,
   3.126,
   3.128,
   3.13,
   3.132,
   3.134,
   3.136,
   3.138,
   3.14,
   3.142,
   3.144,
   3.146,
   3.148,
   3.15,
   3.152,
   3.154,
   3.156,
   3.158,
   3.16,
   3.162,
   3.164,
   3.166,
   3.168,
   3.17,
   3.172,
   3.174,
   3.176,
   3.178,
   3.18,
   3.182,
   3.184,
   3.186,
   3.188,
   3.19,
   3.19,
   3.192,
   3.192};
   Double_t model2D_Int[m2]_Norm[m1,m2]_Comp[SxB_pdf]_fy22[116] = {
   0,
   9.444573,
   9.444573,
   9.493743,
   9.544401,
   9.596778,
   9.651141,
   9.707803,
   9.767128,
   9.829544,
   9.89555,
   9.96574,
   10.04081,
   10.1216,
   10.20908,
   10.30446,
   10.40915,
   10.52488,
   10.65374,
   10.7983,
   10.96171,
   11.14786,
   11.36161,
   11.60904,
   11.89787,
   12.23791,
   12.64182,
   13.12603,
   13.71215,
   14.4289,
   15.31492,
   16.42296,
   17.82613,
   18.66904,
   19.62743,
   20.72127,
   21.97476,
   23.41732,
   25.08494,
   27.01503,
   29.11896,
   33.67715,
   38.57959,
   43.62709,
   48.57074,
   50.91653,
   53.13001,
   55.17533,
   57.01811,
   58.62636,
   59.97142,
   61.0288,
   61.77893,
   62.20776,
   62.30719,
   62.07534,
   61.51658,
   60.64144,
   59.46622,
   58.01255,
   56.30666,
   54.37865,
   52.26157,
   49.9905,
   47.60159,
   42.61447,
   37.5762,
   32.72691,
   30.43411,
   28.25432,
   26.2015,
   24.28585,
   22.51393,
   20.88896,
   19.41113,
   18.07802,
   16.88495,
   15.82547,
   14.89172,
   14.07483,
   12.75612,
   11.83188,
   11.19534,
   10.75098,
   10.43571,
   10.20752,
   10.03827,
   9.90898,
   9.806757,
   9.722784,
   9.650994,
   9.587186,
   9.528426,
   9.472657,
   9.41842,
   9.364674,
   9.310669,
   9.255858,
   9.199838,
   9.142307,
   9.083033,
   9.021839,
   8.95858,
   8.893141,
   8.825422,
   8.75534,
   8.682819,
   8.607791,
   8.530194,
   8.449966,
   8.36705,
   8.28139,
   8.192931,
   8.192931,
   8.192931,
   0};
   graph = new TGraph(116,model2D_Int[m2]_Norm[m1,m2]_Comp[SxB_pdf]_fx22,model2D_Int[m2]_Norm[m1,m2]_Comp[SxB_pdf]_fy22);
   graph->SetName("model2D_Int[m2]_Norm[m1,m2]_Comp[SxB_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22 = new TH1F("Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22","Projection of Model2D()",116,2.9896,3.2104);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->SetMinimum(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->SetMaximum(68.53791);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->SetDirectory(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->SetStats(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->SetMarkerStyle(20);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->SetMarkerSize(1.2);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB22->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m2]_Norm[m1,m2]_Comp[SxB_pdf]22);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m2]_Norm[m1,m2]_Comp[SxB_pdf]_fx23[116] = {
   3.008,
   3.008,
   3.01,
   3.012,
   3.014,
   3.016,
   3.018,
   3.02,
   3.022,
   3.024,
   3.026,
   3.028,
   3.03,
   3.032,
   3.034,
   3.036,
   3.038,
   3.04,
   3.042,
   3.044,
   3.046,
   3.048,
   3.05,
   3.052,
   3.054,
   3.056,
   3.058,
   3.06,
   3.062,
   3.064,
   3.066,
   3.068,
   3.07,
   3.071,
   3.072,
   3.073,
   3.074,
   3.075,
   3.076,
   3.077,
   3.078,
   3.08,
   3.082,
   3.084,
   3.086,
   3.087,
   3.088,
   3.089,
   3.09,
   3.091,
   3.092,
   3.093,
   3.094,
   3.095,
   3.096,
   3.097,
   3.098,
   3.099,
   3.1,
   3.101,
   3.102,
   3.103,
   3.104,
   3.105,
   3.106,
   3.108,
   3.11,
   3.112,
   3.113,
   3.114,
   3.115,
   3.116,
   3.117,
   3.118,
   3.119,
   3.12,
   3.121,
   3.122,
   3.123,
   3.124,
   3.126,
   3.128,
   3.13,
   3.132,
   3.134,
   3.136,
   3.138,
   3.14,
   3.142,
   3.144,
   3.146,
   3.148,
   3.15,
   3.152,
   3.154,
   3.156,
   3.158,
   3.16,
   3.162,
   3.164,
   3.166,
   3.168,
   3.17,
   3.172,
   3.174,
   3.176,
   3.178,
   3.18,
   3.182,
   3.184,
   3.186,
   3.188,
   3.19,
   3.19,
   3.192,
   3.192};
   Double_t model2D_Int[m2]_Norm[m1,m2]_Comp[SxB_pdf]_fy23[116] = {
   0,
   9.444573,
   9.444573,
   9.493743,
   9.544401,
   9.596778,
   9.651141,
   9.707803,
   9.767128,
   9.829544,
   9.89555,
   9.96574,
   10.04081,
   10.1216,
   10.20908,
   10.30446,
   10.40915,
   10.52488,
   10.65374,
   10.7983,
   10.96171,
   11.14786,
   11.36161,
   11.60904,
   11.89787,
   12.23791,
   12.64182,
   13.12603,
   13.71215,
   14.4289,
   15.31492,
   16.42296,
   17.82613,
   18.66904,
   19.62743,
   20.72127,
   21.97476,
   23.41732,
   25.08494,
   27.01503,
   29.11896,
   33.67715,
   38.57959,
   43.62709,
   48.57074,
   50.91653,
   53.13001,
   55.17533,
   57.01811,
   58.62636,
   59.97142,
   61.0288,
   61.77893,
   62.20776,
   62.30719,
   62.07534,
   61.51658,
   60.64144,
   59.46622,
   58.01255,
   56.30666,
   54.37865,
   52.26157,
   49.9905,
   47.60159,
   42.61447,
   37.5762,
   32.72691,
   30.43411,
   28.25432,
   26.2015,
   24.28585,
   22.51393,
   20.88896,
   19.41113,
   18.07802,
   16.88495,
   15.82547,
   14.89172,
   14.07483,
   12.75612,
   11.83188,
   11.19534,
   10.75098,
   10.43571,
   10.20752,
   10.03827,
   9.90898,
   9.806757,
   9.722784,
   9.650994,
   9.587186,
   9.528426,
   9.472657,
   9.41842,
   9.364674,
   9.310669,
   9.255858,
   9.199838,
   9.142307,
   9.083033,
   9.021839,
   8.95858,
   8.893141,
   8.825422,
   8.75534,
   8.682819,
   8.607791,
   8.530194,
   8.449966,
   8.36705,
   8.28139,
   8.192931,
   8.192931,
   8.192931,
   0};
   graph = new TGraph(116,model2D_Int[m2]_Norm[m1,m2]_Comp[SxB_pdf]_fx23,model2D_Int[m2]_Norm[m1,m2]_Comp[SxB_pdf]_fy23);
   graph->SetName("model2D_Int[m2]_Norm[m1,m2]_Comp[SxB_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23 = new TH1F("Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23","Projection of Model2D()",116,2.9896,3.2104);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->SetMinimum(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->SetMaximum(68.53791);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->SetDirectory(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->SetStats(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->SetMarkerStyle(20);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->SetMarkerSize(1.2);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBSxB_pdfcB23->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m2]_Norm[m1,m2]_Comp[SxB_pdf]23);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m2]_Norm[m1,m2]_Comp[S1S2pdf]_fx24[117] = {
   3.008,
   3.008,
   3.01,
   3.012,
   3.014,
   3.016,
   3.018,
   3.02,
   3.022,
   3.024,
   3.026,
   3.028,
   3.03,
   3.032,
   3.034,
   3.036,
   3.038,
   3.04,
   3.042,
   3.044,
   3.046,
   3.048,
   3.05,
   3.052,
   3.054,
   3.056,
   3.058,
   3.06,
   3.062,
   3.064,
   3.066,
   3.068,
   3.07,
   3.071,
   3.072,
   3.073,
   3.074,
   3.075,
   3.076,
   3.077,
   3.078,
   3.079,
   3.08,
   3.082,
   3.084,
   3.086,
   3.087,
   3.088,
   3.089,
   3.09,
   3.091,
   3.092,
   3.093,
   3.094,
   3.095,
   3.096,
   3.097,
   3.098,
   3.099,
   3.1,
   3.101,
   3.102,
   3.103,
   3.104,
   3.105,
   3.106,
   3.108,
   3.11,
   3.112,
   3.113,
   3.114,
   3.115,
   3.116,
   3.117,
   3.118,
   3.119,
   3.12,
   3.121,
   3.122,
   3.123,
   3.124,
   3.126,
   3.128,
   3.13,
   3.132,
   3.134,
   3.136,
   3.138,
   3.14,
   3.142,
   3.144,
   3.146,
   3.148,
   3.15,
   3.152,
   3.154,
   3.156,
   3.158,
   3.16,
   3.162,
   3.164,
   3.166,
   3.168,
   3.17,
   3.172,
   3.174,
   3.176,
   3.178,
   3.18,
   3.182,
   3.184,
   3.186,
   3.188,
   3.19,
   3.19,
   3.192,
   3.192};
   Double_t model2D_Int[m2]_Norm[m1,m2]_Comp[S1S2pdf]_fy24[117] = {
   0,
   0.5201234,
   0.5201234,
   0.5615477,
   0.6072586,
   0.6578063,
   0.7138262,
   0.776054,
   0.8453446,
   0.9226946,
   1.00927,
   1.106442,
   1.215825,
   1.339331,
   1.479238,
   1.638262,
   1.81967,
   2.027401,
   2.266237,
   2.542016,
   2.861906,
   3.234768,
   3.671633,
   4.186335,
   4.796361,
   5.524005,
   6.397957,
   7.455495,
   8.745587,
   10.33331,
   12.30624,
   14.7839,
   17.93191,
   19.82675,
   21.98361,
   24.44778,
   27.27404,
   30.52903,
   34.29429,
   38.65456,
   43.40908,
   48.44036,
   53.71321,
   64.7992,
   76.21602,
   87.3999,
   92.70726,
   97.71553,
   102.3435,
   106.5134,
   110.1527,
   113.1965,
   115.5894,
   117.287,
   118.2575,
   118.4826,
   117.958,
   116.6937,
   114.7134,
   112.0542,
   108.765,
   104.9052,
   100.5431,
   95.75336,
   90.6156,
   85.21165,
   73.93191,
   62.53929,
   51.5777,
   46.39669,
   41.47238,
   36.83647,
   32.51203,
   28.51393,
   24.84947,
   21.51911,
   18.51733,
   15.83359,
   13.45326,
   11.35854,
   9.529382,
   6.587263,
   4.542154,
   3.152296,
   2.201426,
   1.546687,
   1.093037,
   0.7768181,
   0.5551076,
   0.3987803,
   0.2879503,
   0.2089588,
   0.1523696,
   0.1116267,
   0.08215064,
   0.06072535,
   0.04508072,
   0.03360636,
   0.02515428,
   0.01890228,
   0.01425878,
   0.01079624,
   0.008204307,
   0.006256767,
   0.004788037,
   0.003676434,
   0.002832183,
   0.002188802,
   0.001696868,
   0.001319514,
   0.001029136,
   0.0008049968,
   0.0006314645,
   0.0004967168,
   0.0004967168,
   0.0004967168,
   0};
   graph = new TGraph(117,model2D_Int[m2]_Norm[m1,m2]_Comp[S1S2pdf]_fx24,model2D_Int[m2]_Norm[m1,m2]_Comp[S1S2pdf]_fy24);
   graph->SetName("model2D_Int[m2]_Norm[m1,m2]_Comp[S1S2pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24 = new TH1F("Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24","Projection of Model2D()",117,2.9896,3.2104);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->SetMinimum(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->SetMaximum(130.3309);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->SetDirectory(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->SetStats(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->SetMarkerStyle(20);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->SetMarkerSize(1.2);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB_CompoBS1S2pdfcB24->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m2]_Norm[m1,m2]_Comp[S1S2pdf]24);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m2]_Norm[m1,m2]_fx25[116] = {
   3.008,
   3.008,
   3.01,
   3.012,
   3.014,
   3.016,
   3.018,
   3.02,
   3.022,
   3.024,
   3.026,
   3.028,
   3.03,
   3.032,
   3.034,
   3.036,
   3.038,
   3.04,
   3.042,
   3.044,
   3.046,
   3.048,
   3.05,
   3.052,
   3.054,
   3.056,
   3.058,
   3.06,
   3.062,
   3.064,
   3.066,
   3.068,
   3.07,
   3.071,
   3.072,
   3.073,
   3.074,
   3.075,
   3.076,
   3.077,
   3.078,
   3.08,
   3.082,
   3.084,
   3.086,
   3.087,
   3.088,
   3.089,
   3.09,
   3.091,
   3.092,
   3.093,
   3.094,
   3.095,
   3.096,
   3.097,
   3.098,
   3.099,
   3.1,
   3.101,
   3.102,
   3.103,
   3.104,
   3.105,
   3.106,
   3.108,
   3.11,
   3.112,
   3.113,
   3.114,
   3.115,
   3.116,
   3.117,
   3.118,
   3.119,
   3.12,
   3.121,
   3.122,
   3.123,
   3.124,
   3.126,
   3.128,
   3.13,
   3.132,
   3.134,
   3.136,
   3.138,
   3.14,
   3.142,
   3.144,
   3.146,
   3.148,
   3.15,
   3.152,
   3.154,
   3.156,
   3.158,
   3.16,
   3.162,
   3.164,
   3.166,
   3.168,
   3.17,
   3.172,
   3.174,
   3.176,
   3.178,
   3.18,
   3.182,
   3.184,
   3.186,
   3.188,
   3.19,
   3.19,
   3.192,
   3.192};
   Double_t model2D_Int[m2]_Norm[m1,m2]_fy25[116] = {
   0,
   15.28895,
   15.28895,
   15.43217,
   15.5811,
   15.7365,
   15.89925,
   16.07036,
   16.25105,
   16.44269,
   16.64692,
   16.86569,
   17.10126,
   17.35636,
   17.63421,
   17.93868,
   18.27443,
   18.64709,
   19.06348,
   19.53198,
   20.06286,
   20.66882,
   21.36572,
   22.17342,
   23.11708,
   24.22876,
   25.54975,
   27.13371,
   29.05116,
   31.39584,
   34.2939,
   37.91758,
   42.5055,
   45.26116,
   48.39398,
   51.96923,
   56.06587,
   60.77996,
   66.22901,
   72.53519,
   79.40905,
   94.30105,
   110.3175,
   126.8082,
   142.9602,
   150.6249,
   157.8577,
   164.5417,
   170.5644,
   175.8215,
   180.2194,
   183.6782,
   186.1339,
   187.5406,
   187.872,
   187.1218,
   185.3044,
   182.454,
   178.624,
   173.8848,
   168.3223,
   162.0346,
   155.1296,
   147.7219,
   139.9294,
   123.6611,
   107.2258,
   91.40744,
   83.92866,
   76.81877,
   70.12341,
   63.87582,
   58.09744,
   52.79874,
   47.98038,
   43.63438,
   39.74554,
   36.29272,
   33.25026,
   30.58922,
   26.29533,
   23.2887,
   21.22063,
   19.77918,
   18.75823,
   18.02056,
   17.47419,
   17.05704,
   16.72691,
   16.45488,
   16.22104,
   16.01155,
   15.81671,
   15.62965,
   15.44549,
   15.26069,
   15.07263,
   14.8794,
   14.6795,
   14.4718,
   14.25536,
   14.02943,
   13.79336,
   13.54657,
   13.28856,
   13.01884,
   12.73695,
   12.44247,
   12.13496,
   11.814,
   11.47914,
   11.12998,
   10.76606,
   10.76606,
   10.76606,
   0};
   graph = new TGraph(116,model2D_Int[m2]_Norm[m1,m2]_fx25,model2D_Int[m2]_Norm[m1,m2]_fy25);
   graph->SetName("model2D_Int[m2]_Norm[m1,m2]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25 = new TH1F("Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25","Projection of Model2D()",116,2.9896,3.2104);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->SetMinimum(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->SetMaximum(206.6592);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->SetDirectory(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->SetStats(0);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->SetMarkerStyle(20);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->SetMarkerSize(1.2);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm2cB_NormoBm1cOm2cB25->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m2]_Norm[m1,m2]25);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_fx3005[90] = {
   3.011,
   3.013,
   3.015,
   3.017,
   3.019,
   3.021,
   3.023,
   3.025,
   3.027,
   3.029,
   3.031,
   3.033,
   3.035,
   3.037,
   3.039,
   3.041,
   3.043,
   3.045,
   3.047,
   3.049,
   3.051,
   3.053,
   3.055,
   3.057,
   3.059,
   3.061,
   3.063,
   3.065,
   3.067,
   3.069,
   3.071,
   3.073,
   3.075,
   3.077,
   3.079,
   3.081,
   3.083,
   3.085,
   3.087,
   3.089,
   3.091,
   3.093,
   3.095,
   3.097,
   3.099,
   3.101,
   3.103,
   3.105,
   3.107,
   3.109,
   3.111,
   3.113,
   3.115,
   3.117,
   3.119,
   3.121,
   3.123,
   3.125,
   3.127,
   3.129,
   3.131,
   3.133,
   3.135,
   3.137,
   3.139,
   3.141,
   3.143,
   3.145,
   3.147,
   3.149,
   3.151,
   3.153,
   3.155,
   3.157,
   3.159,
   3.161,
   3.163,
   3.165,
   3.167,
   3.169,
   3.171,
   3.173,
   3.175,
   3.177,
   3.179,
   3.181,
   3.183,
   3.185,
   3.187,
   3.189};
   Double_t h_ds_1010_fy3005[90] = {
   16,
   14,
   14,
   13,
   25,
   12,
   14,
   20,
   19,
   14,
   21,
   22,
   21,
   16,
   13,
   26,
   17,
   16,
   13,
   23,
   24,
   22,
   27,
   23,
   23,
   24,
   29,
   29,
   41,
   36,
   53,
   54,
   78,
   74,
   79,
   106,
   115,
   140,
   148,
   150,
   180,
   159,
   205,
   172,
   201,
   162,
   177,
   121,
   131,
   125,
   80,
   96,
   63,
   61,
   74,
   42,
   42,
   30,
   28,
   19,
   23,
   24,
   23,
   18,
   19,
   21,
   14,
   10,
   17,
   12,
   15,
   9,
   9,
   17,
   15,
   17,
   12,
   13,
   16,
   21,
   4,
   9,
   10,
   12,
   13,
   10,
   12,
   12,
   12,
   15};
   Double_t h_ds_1010_felx3005[90] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1010_fely3005[90] = {
   3.957801,
   3.6965,
   3.6965,
   3.558662,
   4.966335,
   3.415266,
   3.6965,
   4.434448,
   4.320219,
   3.6965,
   4.545807,
   4.654502,
   4.545807,
   3.957801,
   3.558662,
   5.066015,
   4.082184,
   3.957801,
   3.558662,
   4.760717,
   4.864612,
   4.654502,
   5.163771,
   4.760717,
   4.760717,
   4.864612,
   5.353932,
   5.353932,
   6.376898,
   5.971996,
   7.257065,
   7.32564,
   8.812788,
   8.582844,
   8.869343,
   9.807764,
   10.23546,
   11.34272,
   11.6758,
   11.75765,
   12.92572,
   12.11943,
   13.82655,
   12.6244,
   13.68626,
   12.23774,
   12.81353,
   10.51136,
   10.95644,
   10.69151,
   8.925539,
   9.780867,
   7.916129,
   7.788779,
   8.582844,
   6.454831,
   6.454831,
   5.446522,
   5.259711,
   4.320219,
   4.760717,
   4.864612,
   4.760717,
   4.202887,
   4.320219,
   4.545807,
   3.6965,
   3.108694,
   4.082184,
   3.415266,
   3.82938,
   2.943461,
   2.943461,
   4.082184,
   3.82938,
   4.082184,
   3.415266,
   3.558662,
   3.957801,
   4.545807,
   1.914339,
   2.943461,
   3.108694,
   3.415266,
   3.558662,
   3.108694,
   3.415266,
   3.415266,
   3.415266,
   3.82938};
   Double_t h_ds_1010_fehx3005[90] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1010_fehy3005[90] = {
   5.083066,
   4.830381,
   4.830381,
   4.697573,
   6.066589,
   4.559819,
   4.830381,
   5.546519,
   5.435196,
   4.830381,
   5.655182,
   5.761366,
   5.655182,
   5.083066,
   4.697573,
   6.164324,
   5.203719,
   5.083066,
   4.697573,
   5.865235,
   5.966932,
   5.761366,
   6.260244,
   5.865235,
   5.865235,
   5.966932,
   6.44702,
   6.44702,
   7.455185,
   7.055545,
   8.325916,
   8.39385,
   9.869531,
   9.641101,
   9.925725,
   10.80776,
   11.23546,
   12.34272,
   12.6758,
   12.75765,
   13.92572,
   13.11943,
   14.82655,
   13.6244,
   14.68626,
   13.23774,
   13.81353,
   11.51136,
   11.95644,
   11.69151,
   9.981567,
   10.83201,
   8.979274,
   8.852952,
   9.641101,
   7.53218,
   7.53218,
   6.538046,
   6.354446,
   5.435196,
   5.865235,
   5.966932,
   5.865235,
   5.321007,
   5.435196,
   5.655182,
   4.830381,
   4.26695,
   5.203719,
   4.559819,
   4.958738,
   4.110204,
   4.110204,
   5.203719,
   4.958738,
   5.203719,
   4.559819,
   4.697573,
   5.083066,
   5.655182,
   3.162753,
   4.110204,
   4.26695,
   4.559819,
   4.697573,
   4.26695,
   4.559819,
   4.559819,
   4.559819,
   4.958738};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(90,h_ds_1010_fx3005,h_ds_1010_fy3005,h_ds_1010_felx3005,h_ds_1010_fehx3005,h_ds_1010_fely3005,h_ds_1010_fehy3005);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__m1");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_10103005 = new TH1F("Graph_h_ds_10103005","Histogram of ds_1010_plot__m1",100,2.992,3.208);
   Graph_h_ds_10103005->SetMinimum(0);
   Graph_h_ds_10103005->SetMaximum(241.6006);
   Graph_h_ds_10103005->SetDirectory(0);
   Graph_h_ds_10103005->SetStats(0);
   Graph_h_ds_10103005->SetMarkerStyle(20);
   Graph_h_ds_10103005->SetMarkerSize(1.2);
   Graph_h_ds_10103005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10103005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10103005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10103005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103005->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10103005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10103005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103005->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103005->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10103005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10103005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103005->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10103005);
   
   grae->Draw("p");
   
   TH1D *frame_36fd60c0__10 = new TH1D("frame_36fd60c0__10","A RooPlot of \"m(mumu)\"",90,3.01,3.19);
   frame_36fd60c0__10->SetBinContent(1,230.8179);
   frame_36fd60c0__10->SetMaximum(240);
   frame_36fd60c0__10->SetEntries(1);
   frame_36fd60c0__10->SetDirectory(0);
   frame_36fd60c0__10->SetStats(0);
   frame_36fd60c0__10->SetMarkerStyle(20);
   frame_36fd60c0__10->SetMarkerSize(1.2);
   frame_36fd60c0__10->GetXaxis()->SetNdivisions(505);
   frame_36fd60c0__10->GetXaxis()->SetLabelFont(132);
   frame_36fd60c0__10->GetXaxis()->SetLabelOffset(0.015);
   frame_36fd60c0__10->GetXaxis()->SetLabelSize(0.05);
   frame_36fd60c0__10->GetXaxis()->SetTitleSize(0.06);
   frame_36fd60c0__10->GetXaxis()->SetTitleFont(132);
   frame_36fd60c0__10->GetYaxis()->SetLabelFont(132);
   frame_36fd60c0__10->GetYaxis()->SetLabelSize(0.05);
   frame_36fd60c0__10->GetYaxis()->SetTitleSize(0.06);
   frame_36fd60c0__10->GetYaxis()->SetTitleFont(42);
   frame_36fd60c0__10->GetZaxis()->SetLabelFont(132);
   frame_36fd60c0__10->GetZaxis()->SetLabelSize(0.05);
   frame_36fd60c0__10->GetZaxis()->SetTitleSize(0.06);
   frame_36fd60c0__10->GetZaxis()->SetTitleFont(42);
   frame_36fd60c0__10->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2b.C <==
void Fit_mass2()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Jun 19 14:05:35 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",23,55,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(2.978889,-48.60759,3.201111,255.1899);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_3700cd40__11 = new TH1D("frame_3700cd40__11","A RooPlot of \"m(mumu)\"",90,3.01,3.19);
   frame_3700cd40__11->SetBinContent(1,221.0344);
   frame_3700cd40__11->SetMaximum(240);
   frame_3700cd40__11->SetEntries(1);
   frame_3700cd40__11->SetDirectory(0);
   frame_3700cd40__11->SetStats(0);
   frame_3700cd40__11->SetMarkerStyle(20);
   frame_3700cd40__11->SetMarkerSize(1.2);
   frame_3700cd40__11->GetXaxis()->SetNdivisions(505);
   frame_3700cd40__11->GetXaxis()->SetLabelFont(132);
   frame_3700cd40__11->GetXaxis()->SetLabelOffset(0.015);
   frame_3700cd40__11->GetXaxis()->SetLabelSize(0.05);
   frame_3700cd40__11->GetXaxis()->SetTitleSize(0.06);
   frame_3700cd40__11->GetXaxis()->SetTitleFont(132);
   frame_3700cd40__11->GetYaxis()->SetLabelFont(132);
   frame_3700cd40__11->GetYaxis()->SetLabelSize(0.05);
   frame_3700cd40__11->GetYaxis()->SetTitleSize(0.06);
   frame_3700cd40__11->GetYaxis()->SetTitleFont(42);
   frame_3700cd40__11->GetZaxis()->SetLabelFont(132);
   frame_3700cd40__11->GetZaxis()->SetLabelSize(0.05);
   frame_3700cd40__11->GetZaxis()->SetTitleSize(0.06);
   frame_3700cd40__11->GetZaxis()->SetTitleFont(42);
   frame_3700cd40__11->Draw("FUNC");
   
   Double_t model2D_Int[m1]_Norm[m1,m2]_Comp[exp2Ds_bb]_fx26[96] = {
   3.008,
   3.008,
   3.01,
   3.012,
   3.014,
   3.016,
   3.018,
   3.02,
   3.022,
   3.024,
   3.026,
   3.028,
   3.03,
   3.032,
   3.034,
   3.036,
   3.038,
   3.04,
   3.042,
   3.044,
   3.046,
   3.048,
   3.05,
   3.052,
   3.054,
   3.056,
   3.058,
   3.06,
   3.062,
   3.064,
   3.066,
   3.068,
   3.07,
   3.072,
   3.074,
   3.076,
   3.078,
   3.08,
   3.082,
   3.084,
   3.086,
   3.088,
   3.09,
   3.092,
   3.094,
   3.096,
   3.098,
   3.1,
   3.102,
   3.104,
   3.106,
   3.108,
   3.11,
   3.112,
   3.114,
   3.116,
   3.118,
   3.12,
   3.122,
   3.124,
   3.126,
   3.128,
   3.13,
   3.132,
   3.134,
   3.136,
   3.138,
   3.14,
   3.142,
   3.144,
   3.146,
   3.148,
   3.15,
   3.152,
   3.154,
   3.156,
   3.158,
   3.16,
   3.162,
   3.164,
   3.166,
   3.168,
   3.17,
   3.172,
   3.174,
   3.176,
   3.178,
   3.18,
   3.182,
   3.184,
   3.186,
   3.188,
   3.19,
   3.19,
   3.192,
   3.192};
   Double_t model2D_Int[m1]_Norm[m1,m2]_Comp[exp2Ds_bb]_fy26[96] = {
   0,
   5.324259,
   5.324259,
   5.376879,
   5.429438,
   5.481913,
   5.534278,
   5.586507,
   5.638573,
   5.690448,
   5.742103,
   5.793506,
   5.844627,
   5.895433,
   5.94589,
   5.995962,
   6.045614,
   6.094808,
   6.143503,
   6.191661,
   6.239238,
   6.286192,
   6.332477,
   6.378046,
   6.422852,
   6.466845,
   6.509973,
   6.552183,
   6.59342,
   6.633626,
   6.672743,
   6.71071,
   6.747463,
   6.782939,
   6.817069,
   6.849785,
   6.881015,
   6.910685,
   6.938719,
   6.965037,
   6.989559,
   7.012201,
   7.032876,
   7.051494,
   7.067965,
   7.082192,
   7.094078,
   7.103521,
   7.110418,
   7.114661,
   7.11614,
   7.114739,
   7.110343,
   7.102828,
   7.092071,
   7.077943,
   7.060311,
   7.039038,
   7.013985,
   6.985005,
   6.95195,
   6.914666,
   6.872995,
   6.826773,
   6.775834,
   6.720004,
   6.659106,
   6.592957,
   6.521368,
   6.444146,
   6.361091,
   6.271997,
   6.176655,
   6.074847,
   5.966349,
   5.850931,
   5.728357,
   5.598383,
   5.46076,
   5.315231,
   5.16153,
   4.999386,
   4.828519,
   4.648641,
   4.459457,
   4.260663,
   4.051946,
   3.832985,
   3.60345,
   3.363001,
   3.11129,
   2.847958,
   2.572637,
   2.572637,
   2.572637,
   0};
   TGraph *graph = new TGraph(96,model2D_Int[m1]_Norm[m1,m2]_Comp[exp2Ds_bb]_fx26,model2D_Int[m1]_Norm[m1,m2]_Comp[exp2Ds_bb]_fy26);
   graph->SetName("model2D_Int[m1]_Norm[m1,m2]_Comp[exp2Ds_bb]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26 = new TH1F("Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26","Projection of Model2D()",100,2.9896,3.2104);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->SetMinimum(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->SetMaximum(7.827754);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->SetDirectory(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->SetStats(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->SetMarkerStyle(20);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->SetMarkerSize(1.2);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBexp2Ds_bbcB26->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m1]_Norm[m1,m2]_Comp[exp2Ds_bb]26);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m1]_Norm[m1,m2]_Comp[SxB_pdf]_fx27[116] = {
   3.008,
   3.008,
   3.01,
   3.012,
   3.014,
   3.016,
   3.018,
   3.02,
   3.022,
   3.024,
   3.026,
   3.028,
   3.03,
   3.032,
   3.034,
   3.036,
   3.038,
   3.04,
   3.042,
   3.044,
   3.046,
   3.048,
   3.05,
   3.052,
   3.054,
   3.056,
   3.058,
   3.06,
   3.062,
   3.064,
   3.066,
   3.068,
   3.07,
   3.071,
   3.072,
   3.073,
   3.074,
   3.075,
   3.076,
   3.077,
   3.078,
   3.08,
   3.082,
   3.084,
   3.086,
   3.087,
   3.088,
   3.089,
   3.09,
   3.091,
   3.092,
   3.093,
   3.094,
   3.095,
   3.096,
   3.097,
   3.098,
   3.099,
   3.1,
   3.101,
   3.102,
   3.103,
   3.104,
   3.105,
   3.106,
   3.108,
   3.11,
   3.112,
   3.113,
   3.114,
   3.115,
   3.116,
   3.117,
   3.118,
   3.119,
   3.12,
   3.121,
   3.122,
   3.123,
   3.124,
   3.126,
   3.128,
   3.13,
   3.132,
   3.134,
   3.136,
   3.138,
   3.14,
   3.142,
   3.144,
   3.146,
   3.148,
   3.15,
   3.152,
   3.154,
   3.156,
   3.158,
   3.16,
   3.162,
   3.164,
   3.166,
   3.168,
   3.17,
   3.172,
   3.174,
   3.176,
   3.178,
   3.18,
   3.182,
   3.184,
   3.186,
   3.188,
   3.19,
   3.19,
   3.192,
   3.192};
   Double_t model2D_Int[m1]_Norm[m1,m2]_Comp[SxB_pdf]_fy27[116] = {
   0,
   9.444573,
   9.444573,
   9.493743,
   9.544401,
   9.596778,
   9.651141,
   9.707803,
   9.767128,
   9.829544,
   9.89555,
   9.96574,
   10.04081,
   10.1216,
   10.20908,
   10.30446,
   10.40915,
   10.52488,
   10.65374,
   10.7983,
   10.96171,
   11.14786,
   11.36161,
   11.60904,
   11.89787,
   12.23791,
   12.64182,
   13.12603,
   13.71215,
   14.4289,
   15.31492,
   16.42296,
   17.82613,
   18.66904,
   19.62743,
   20.72127,
   21.97476,
   23.41732,
   25.08494,
   27.01503,
   29.11896,
   33.67715,
   38.57959,
   43.62709,
   48.57074,
   50.91653,
   53.13001,
   55.17533,
   57.01811,
   58.62636,
   59.97142,
   61.0288,
   61.77893,
   62.20776,
   62.30719,
   62.07534,
   61.51658,
   60.64144,
   59.46622,
   58.01255,
   56.30666,
   54.37865,
   52.26157,
   49.9905,
   47.60159,
   42.61447,
   37.5762,
   32.72691,
   30.43411,
   28.25432,
   26.2015,
   24.28585,
   22.51393,
   20.88896,
   19.41113,
   18.07802,
   16.88495,
   15.82547,
   14.89172,
   14.07483,
   12.75612,
   11.83188,
   11.19534,
   10.75098,
   10.43571,
   10.20752,
   10.03827,
   9.90898,
   9.806757,
   9.722784,
   9.650994,
   9.587186,
   9.528426,
   9.472657,
   9.41842,
   9.364674,
   9.310669,
   9.255858,
   9.199838,
   9.142307,
   9.083033,
   9.021839,
   8.95858,
   8.893141,
   8.825422,
   8.75534,
   8.682819,
   8.607791,
   8.530194,
   8.449966,
   8.36705,
   8.28139,
   8.192931,
   8.192931,
   8.192931,
   0};
   graph = new TGraph(116,model2D_Int[m1]_Norm[m1,m2]_Comp[SxB_pdf]_fx27,model2D_Int[m1]_Norm[m1,m2]_Comp[SxB_pdf]_fy27);
   graph->SetName("model2D_Int[m1]_Norm[m1,m2]_Comp[SxB_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27 = new TH1F("Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27","Projection of Model2D()",116,2.9896,3.2104);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->SetMinimum(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->SetMaximum(68.53791);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->SetDirectory(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->SetStats(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->SetMarkerStyle(20);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->SetMarkerSize(1.2);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB27->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m1]_Norm[m1,m2]_Comp[SxB_pdf]27);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m1]_Norm[m1,m2]_Comp[SxB_pdf]_fx28[116] = {
   3.008,
   3.008,
   3.01,
   3.012,
   3.014,
   3.016,
   3.018,
   3.02,
   3.022,
   3.024,
   3.026,
   3.028,
   3.03,
   3.032,
   3.034,
   3.036,
   3.038,
   3.04,
   3.042,
   3.044,
   3.046,
   3.048,
   3.05,
   3.052,
   3.054,
   3.056,
   3.058,
   3.06,
   3.062,
   3.064,
   3.066,
   3.068,
   3.07,
   3.071,
   3.072,
   3.073,
   3.074,
   3.075,
   3.076,
   3.077,
   3.078,
   3.08,
   3.082,
   3.084,
   3.086,
   3.087,
   3.088,
   3.089,
   3.09,
   3.091,
   3.092,
   3.093,
   3.094,
   3.095,
   3.096,
   3.097,
   3.098,
   3.099,
   3.1,
   3.101,
   3.102,
   3.103,
   3.104,
   3.105,
   3.106,
   3.108,
   3.11,
   3.112,
   3.113,
   3.114,
   3.115,
   3.116,
   3.117,
   3.118,
   3.119,
   3.12,
   3.121,
   3.122,
   3.123,
   3.124,
   3.126,
   3.128,
   3.13,
   3.132,
   3.134,
   3.136,
   3.138,
   3.14,
   3.142,
   3.144,
   3.146,
   3.148,
   3.15,
   3.152,
   3.154,
   3.156,
   3.158,
   3.16,
   3.162,
   3.164,
   3.166,
   3.168,
   3.17,
   3.172,
   3.174,
   3.176,
   3.178,
   3.18,
   3.182,
   3.184,
   3.186,
   3.188,
   3.19,
   3.19,
   3.192,
   3.192};
   Double_t model2D_Int[m1]_Norm[m1,m2]_Comp[SxB_pdf]_fy28[116] = {
   0,
   9.444573,
   9.444573,
   9.493743,
   9.544401,
   9.596778,
   9.651141,
   9.707803,
   9.767128,
   9.829544,
   9.89555,
   9.96574,
   10.04081,
   10.1216,
   10.20908,
   10.30446,
   10.40915,
   10.52488,
   10.65374,
   10.7983,
   10.96171,
   11.14786,
   11.36161,
   11.60904,
   11.89787,
   12.23791,
   12.64182,
   13.12603,
   13.71215,
   14.4289,
   15.31492,
   16.42296,
   17.82613,
   18.66904,
   19.62743,
   20.72127,
   21.97476,
   23.41732,
   25.08494,
   27.01503,
   29.11896,
   33.67715,
   38.57959,
   43.62709,
   48.57074,
   50.91653,
   53.13001,
   55.17533,
   57.01811,
   58.62636,
   59.97142,
   61.0288,
   61.77893,
   62.20776,
   62.30719,
   62.07534,
   61.51658,
   60.64144,
   59.46622,
   58.01255,
   56.30666,
   54.37865,
   52.26157,
   49.9905,
   47.60159,
   42.61447,
   37.5762,
   32.72691,
   30.43411,
   28.25432,
   26.2015,
   24.28585,
   22.51393,
   20.88896,
   19.41113,
   18.07802,
   16.88495,
   15.82547,
   14.89172,
   14.07483,
   12.75612,
   11.83188,
   11.19534,
   10.75098,
   10.43571,
   10.20752,
   10.03827,
   9.90898,
   9.806757,
   9.722784,
   9.650994,
   9.587186,
   9.528426,
   9.472657,
   9.41842,
   9.364674,
   9.310669,
   9.255858,
   9.199838,
   9.142307,
   9.083033,
   9.021839,
   8.95858,
   8.893141,
   8.825422,
   8.75534,
   8.682819,
   8.607791,
   8.530194,
   8.449966,
   8.36705,
   8.28139,
   8.192931,
   8.192931,
   8.192931,
   0};
   graph = new TGraph(116,model2D_Int[m1]_Norm[m1,m2]_Comp[SxB_pdf]_fx28,model2D_Int[m1]_Norm[m1,m2]_Comp[SxB_pdf]_fy28);
   graph->SetName("model2D_Int[m1]_Norm[m1,m2]_Comp[SxB_pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28 = new TH1F("Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28","Projection of Model2D()",116,2.9896,3.2104);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->SetMinimum(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->SetMaximum(68.53791);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->SetDirectory(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->SetStats(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->SetMarkerStyle(20);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->SetMarkerSize(1.2);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBSxB_pdfcB28->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m1]_Norm[m1,m2]_Comp[SxB_pdf]28);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m1]_Norm[m1,m2]_Comp[S1S2pdf]_fx29[117] = {
   3.008,
   3.008,
   3.01,
   3.012,
   3.014,
   3.016,
   3.018,
   3.02,
   3.022,
   3.024,
   3.026,
   3.028,
   3.03,
   3.032,
   3.034,
   3.036,
   3.038,
   3.04,
   3.042,
   3.044,
   3.046,
   3.048,
   3.05,
   3.052,
   3.054,
   3.056,
   3.058,
   3.06,
   3.062,
   3.064,
   3.066,
   3.068,
   3.07,
   3.071,
   3.072,
   3.073,
   3.074,
   3.075,
   3.076,
   3.077,
   3.078,
   3.079,
   3.08,
   3.082,
   3.084,
   3.086,
   3.087,
   3.088,
   3.089,
   3.09,
   3.091,
   3.092,
   3.093,
   3.094,
   3.095,
   3.096,
   3.097,
   3.098,
   3.099,
   3.1,
   3.101,
   3.102,
   3.103,
   3.104,
   3.105,
   3.106,
   3.108,
   3.11,
   3.112,
   3.113,
   3.114,
   3.115,
   3.116,
   3.117,
   3.118,
   3.119,
   3.12,
   3.121,
   3.122,
   3.123,
   3.124,
   3.126,
   3.128,
   3.13,
   3.132,
   3.134,
   3.136,
   3.138,
   3.14,
   3.142,
   3.144,
   3.146,
   3.148,
   3.15,
   3.152,
   3.154,
   3.156,
   3.158,
   3.16,
   3.162,
   3.164,
   3.166,
   3.168,
   3.17,
   3.172,
   3.174,
   3.176,
   3.178,
   3.18,
   3.182,
   3.184,
   3.186,
   3.188,
   3.19,
   3.19,
   3.192,
   3.192};
   Double_t model2D_Int[m1]_Norm[m1,m2]_Comp[S1S2pdf]_fy29[117] = {
   0,
   0.5201234,
   0.5201234,
   0.5615477,
   0.6072586,
   0.6578063,
   0.7138262,
   0.776054,
   0.8453446,
   0.9226946,
   1.00927,
   1.106442,
   1.215825,
   1.339331,
   1.479238,
   1.638262,
   1.81967,
   2.027401,
   2.266237,
   2.542016,
   2.861906,
   3.234768,
   3.671633,
   4.186335,
   4.796361,
   5.524005,
   6.397957,
   7.455495,
   8.745587,
   10.33331,
   12.30624,
   14.7839,
   17.93191,
   19.82675,
   21.98361,
   24.44778,
   27.27404,
   30.52903,
   34.29429,
   38.65456,
   43.40908,
   48.44036,
   53.71321,
   64.7992,
   76.21602,
   87.3999,
   92.70726,
   97.71553,
   102.3435,
   106.5134,
   110.1527,
   113.1965,
   115.5894,
   117.287,
   118.2575,
   118.4826,
   117.958,
   116.6937,
   114.7134,
   112.0542,
   108.765,
   104.9052,
   100.5431,
   95.75336,
   90.6156,
   85.21165,
   73.93191,
   62.53929,
   51.5777,
   46.39669,
   41.47238,
   36.83647,
   32.51203,
   28.51393,
   24.84947,
   21.51911,
   18.51733,
   15.83359,
   13.45326,
   11.35854,
   9.529382,
   6.587263,
   4.542154,
   3.152296,
   2.201426,
   1.546687,
   1.093037,
   0.7768181,
   0.5551076,
   0.3987803,
   0.2879503,
   0.2089588,
   0.1523696,
   0.1116267,
   0.08215064,
   0.06072535,
   0.04508072,
   0.03360636,
   0.02515428,
   0.01890228,
   0.01425878,
   0.01079624,
   0.008204307,
   0.006256767,
   0.004788037,
   0.003676434,
   0.002832183,
   0.002188802,
   0.001696868,
   0.001319514,
   0.001029136,
   0.0008049968,
   0.0006314645,
   0.0004967168,
   0.0004967168,
   0.0004967168,
   0};
   graph = new TGraph(117,model2D_Int[m1]_Norm[m1,m2]_Comp[S1S2pdf]_fx29,model2D_Int[m1]_Norm[m1,m2]_Comp[S1S2pdf]_fy29);
   graph->SetName("model2D_Int[m1]_Norm[m1,m2]_Comp[S1S2pdf]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29 = new TH1F("Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29","Projection of Model2D()",117,2.9896,3.2104);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->SetMinimum(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->SetMaximum(130.3309);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->SetDirectory(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->SetStats(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->SetMarkerStyle(20);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->SetMarkerSize(1.2);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB_CompoBS1S2pdfcB29->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m1]_Norm[m1,m2]_Comp[S1S2pdf]29);
   
   graph->Draw("l");
   
   Double_t model2D_Int[m1]_Norm[m1,m2]_fx30[116] = {
   3.008,
   3.008,
   3.01,
   3.012,
   3.014,
   3.016,
   3.018,
   3.02,
   3.022,
   3.024,
   3.026,
   3.028,
   3.03,
   3.032,
   3.034,
   3.036,
   3.038,
   3.04,
   3.042,
   3.044,
   3.046,
   3.048,
   3.05,
   3.052,
   3.054,
   3.056,
   3.058,
   3.06,
   3.062,
   3.064,
   3.066,
   3.068,
   3.07,
   3.071,
   3.072,
   3.073,
   3.074,
   3.075,
   3.076,
   3.077,
   3.078,
   3.08,
   3.082,
   3.084,
   3.086,
   3.087,
   3.088,
   3.089,
   3.09,
   3.091,
   3.092,
   3.093,
   3.094,
   3.095,
   3.096,
   3.097,
   3.098,
   3.099,
   3.1,
   3.101,
   3.102,
   3.103,
   3.104,
   3.105,
   3.106,
   3.108,
   3.11,
   3.112,
   3.113,
   3.114,
   3.115,
   3.116,
   3.117,
   3.118,
   3.119,
   3.12,
   3.121,
   3.122,
   3.123,
   3.124,
   3.126,
   3.128,
   3.13,
   3.132,
   3.134,
   3.136,
   3.138,
   3.14,
   3.142,
   3.144,
   3.146,
   3.148,
   3.15,
   3.152,
   3.154,
   3.156,
   3.158,
   3.16,
   3.162,
   3.164,
   3.166,
   3.168,
   3.17,
   3.172,
   3.174,
   3.176,
   3.178,
   3.18,
   3.182,
   3.184,
   3.186,
   3.188,
   3.19,
   3.19,
   3.192,
   3.192};
   Double_t model2D_Int[m1]_Norm[m1,m2]_fy30[116] = {
   0,
   15.28895,
   15.28895,
   15.43217,
   15.5811,
   15.7365,
   15.89925,
   16.07036,
   16.25105,
   16.44269,
   16.64692,
   16.86569,
   17.10126,
   17.35636,
   17.63421,
   17.93868,
   18.27443,
   18.64709,
   19.06348,
   19.53198,
   20.06286,
   20.66882,
   21.36572,
   22.17342,
   23.11708,
   24.22876,
   25.54975,
   27.13371,
   29.05116,
   31.39584,
   34.2939,
   37.91758,
   42.5055,
   45.26116,
   48.39398,
   51.96923,
   56.06587,
   60.77996,
   66.22901,
   72.53519,
   79.40905,
   94.30105,
   110.3175,
   126.8082,
   142.9602,
   150.6249,
   157.8577,
   164.5417,
   170.5644,
   175.8215,
   180.2194,
   183.6782,
   186.1339,
   187.5406,
   187.872,
   187.1218,
   185.3044,
   182.454,
   178.624,
   173.8848,
   168.3223,
   162.0346,
   155.1296,
   147.7219,
   139.9294,
   123.6611,
   107.2258,
   91.40744,
   83.92866,
   76.81877,
   70.12341,
   63.87582,
   58.09744,
   52.79874,
   47.98038,
   43.63438,
   39.74554,
   36.29272,
   33.25026,
   30.58922,
   26.29533,
   23.2887,
   21.22063,
   19.77918,
   18.75823,
   18.02056,
   17.47419,
   17.05704,
   16.72691,
   16.45488,
   16.22104,
   16.01155,
   15.81671,
   15.62965,
   15.44549,
   15.26069,
   15.07263,
   14.8794,
   14.6795,
   14.4718,
   14.25536,
   14.02943,
   13.79336,
   13.54657,
   13.28856,
   13.01884,
   12.73695,
   12.44247,
   12.13496,
   11.814,
   11.47914,
   11.12998,
   10.76606,
   10.76606,
   10.76606,
   0};
   graph = new TGraph(116,model2D_Int[m1]_Norm[m1,m2]_fx30,model2D_Int[m1]_Norm[m1,m2]_fy30);
   graph->SetName("model2D_Int[m1]_Norm[m1,m2]");
   graph->SetTitle("Projection of Model2D()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30 = new TH1F("Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30","Projection of Model2D()",116,2.9896,3.2104);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->SetMinimum(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->SetMaximum(206.6592);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->SetDirectory(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->SetStats(0);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->SetMarkerStyle(20);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->SetMarkerSize(1.2);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetXaxis()->SetNdivisions(505);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetXaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetXaxis()->SetLabelOffset(0.015);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetXaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetXaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetXaxis()->SetTitleFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetYaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetYaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetYaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetYaxis()->SetTitleFont(42);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetZaxis()->SetLabelFont(132);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetZaxis()->SetLabelSize(0.05);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetZaxis()->SetTitleSize(0.06);
   Graph_model2D_IntoBm1cB_NormoBm1cOm2cB30->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model2D_Int[m1]_Norm[m1,m2]30);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_fx3006[90] = {
   3.011,
   3.013,
   3.015,
   3.017,
   3.019,
   3.021,
   3.023,
   3.025,
   3.027,
   3.029,
   3.031,
   3.033,
   3.035,
   3.037,
   3.039,
   3.041,
   3.043,
   3.045,
   3.047,
   3.049,
   3.051,
   3.053,
   3.055,
   3.057,
   3.059,
   3.061,
   3.063,
   3.065,
   3.067,
   3.069,
   3.071,
   3.073,
   3.075,
   3.077,
   3.079,
   3.081,
   3.083,
   3.085,
   3.087,
   3.089,
   3.091,
   3.093,
   3.095,
   3.097,
   3.099,
   3.101,
   3.103,
   3.105,
   3.107,
   3.109,
   3.111,
   3.113,
   3.115,
   3.117,
   3.119,
   3.121,
   3.123,
   3.125,
   3.127,
   3.129,
   3.131,
   3.133,
   3.135,
   3.137,
   3.139,
   3.141,
   3.143,
   3.145,
   3.147,
   3.149,
   3.151,
   3.153,
   3.155,
   3.157,
   3.159,
   3.161,
   3.163,
   3.165,
   3.167,
   3.169,
   3.171,
   3.173,
   3.175,
   3.177,
   3.179,
   3.181,
   3.183,
   3.185,
   3.187,
   3.189};
   Double_t h_ds_1010_fy3006[90] = {
   16,
   17,
   13,
   18,
   13,
   15,
   20,
   13,
   17,
   18,
   17,
   17,
   21,
   16,
   16,
   15,
   13,
   21,
   24,
   23,
   22,
   30,
   16,
   17,
   22,
   26,
   22,
   34,
   34,
   45,
   63,
   54,
   71,
   74,
   98,
   100,
   118,
   124,
   139,
   172,
   169,
   181,
   185,
   196,
   184,
   151,
   159,
   169,
   127,
   111,
   97,
   93,
   82,
   46,
   41,
   39,
   39,
   36,
   25,
   23,
   20,
   22,
   14,
   24,
   15,
   13,
   15,
   21,
   16,
   20,
   18,
   9,
   14,
   15,
   12,
   13,
   18,
   12,
   13,
   15,
   15,
   18,
   6,
   14,
   13,
   7,
   12,
   21,
   12,
   12};
   Double_t h_ds_1010_felx3006[90] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1010_fely3006[90] = {
   3.957801,
   4.082184,
   3.558662,
   4.202887,
   3.558662,
   3.82938,
   4.434448,
   3.558662,
   4.082184,
   4.202887,
   4.082184,
   4.082184,
   4.545807,
   3.957801,
   3.957801,
   3.82938,
   3.558662,
   4.545807,
   4.864612,
   4.760717,
   4.654502,
   5.446522,
   3.957801,
   4.082184,
   4.654502,
   5.066015,
   4.654502,
   5.802128,
   5.802128,
   6.683179,
   7.916129,
   7.32564,
   8.406258,
   8.582844,
   9.882579,
   9.983255,
   10.37428,
   10.64675,
   11.30042,
   12.6244,
   12.50961,
   12.96291,
   13.11066,
   13.50893,
   13.07387,
   11.79837,
   12.11943,
   12.50961,
   10.78051,
   10.04751,
   9.831854,
   9.626284,
   9.036884,
   6.757581,
   6.376898,
   6.218102,
   6.218102,
   5.971996,
   4.966335,
   4.760717,
   4.434448,
   4.654502,
   3.6965,
   4.864612,
   3.82938,
   3.558662,
   3.82938,
   4.545807,
   3.957801,
   4.434448,
   4.202887,
   2.943461,
   3.6965,
   3.82938,
   3.415266,
   3.558662,
   4.202887,
   3.415266,
   3.558662,
   3.82938,
   3.82938,
   4.202887,
   2.379931,
   3.6965,
   3.558662,
   2.58147,
   3.415266,
   4.545807,
   3.415266,
   3.415266};
   Double_t h_ds_1010_fehx3006[90] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1010_fehy3006[90] = {
   5.083066,
   5.203719,
   4.697573,
   5.321007,
   4.697573,
   4.958738,
   5.546519,
   4.697573,
   5.203719,
   5.321007,
   5.203719,
   5.203719,
   5.655182,
   5.083066,
   5.083066,
   4.958738,
   4.697573,
   5.655182,
   5.966932,
   5.865235,
   5.761366,
   6.538046,
   5.083066,
   5.203719,
   5.761366,
   6.164324,
   5.761366,
   6.888101,
   6.888101,
   7.757905,
   8.979274,
   8.39385,
   9.465736,
   9.641101,
   10.93319,
   11.03336,
   11.37428,
   11.64675,
   12.30042,
   13.6244,
   13.50961,
   13.96291,
   14.11066,
   14.50893,
   14.07387,
   12.79837,
   13.11943,
   13.50961,
   11.78051,
   11.04751,
   10.88273,
   10.67824,
   10.09222,
   7.831489,
   7.455185,
   7.298372,
   7.298372,
   7.055545,
   6.066589,
   5.865235,
   5.546519,
   5.761366,
   4.830381,
   5.966932,
   4.958738,
   4.697573,
   4.958738,
   5.655182,
   5.083066,
   5.546519,
   5.321007,
   4.110204,
   4.830381,
   4.958738,
   4.559819,
   4.697573,
   5.321007,
   4.559819,
   4.697573,
   4.958738,
   4.958738,
   5.321007,
   3.583642,
   4.830381,
   4.697573,
   3.770281,
   4.559819,
   5.655182,
   4.559819,
   4.559819};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(90,h_ds_1010_fx3006,h_ds_1010_fy3006,h_ds_1010_felx3006,h_ds_1010_fehx3006,h_ds_1010_fely3006,h_ds_1010_fehy3006);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__m2");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_10103006 = new TH1F("Graph_h_ds_10103006","Histogram of ds_1010_plot__m2",100,2.992,3.208);
   Graph_h_ds_10103006->SetMinimum(0);
   Graph_h_ds_10103006->SetMaximum(231.1978);
   Graph_h_ds_10103006->SetDirectory(0);
   Graph_h_ds_10103006->SetStats(0);
   Graph_h_ds_10103006->SetMarkerStyle(20);
   Graph_h_ds_10103006->SetMarkerSize(1.2);
   Graph_h_ds_10103006->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10103006->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10103006->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10103006->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103006->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103006->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10103006->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10103006->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103006->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103006->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10103006->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10103006->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103006->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10103006);
   
   grae->Draw("p");
   
   TH1D *frame_3700cd40__12 = new TH1D("frame_3700cd40__12","A RooPlot of \"m(mumu)\"",90,3.01,3.19);
   frame_3700cd40__12->SetBinContent(1,221.0344);
   frame_3700cd40__12->SetMaximum(240);
   frame_3700cd40__12->SetEntries(1);
   frame_3700cd40__12->SetDirectory(0);
   frame_3700cd40__12->SetStats(0);
   frame_3700cd40__12->SetMarkerStyle(20);
   frame_3700cd40__12->SetMarkerSize(1.2);
   frame_3700cd40__12->GetXaxis()->SetNdivisions(505);
   frame_3700cd40__12->GetXaxis()->SetLabelFont(132);
   frame_3700cd40__12->GetXaxis()->SetLabelOffset(0.015);
   frame_3700cd40__12->GetXaxis()->SetLabelSize(0.05);
   frame_3700cd40__12->GetXaxis()->SetTitleSize(0.06);
   frame_3700cd40__12->GetXaxis()->SetTitleFont(132);
   frame_3700cd40__12->GetYaxis()->SetLabelFont(132);
   frame_3700cd40__12->GetYaxis()->SetLabelSize(0.05);
   frame_3700cd40__12->GetYaxis()->SetTitleSize(0.06);
   frame_3700cd40__12->GetYaxis()->SetTitleFont(42);
   frame_3700cd40__12->GetZaxis()->SetLabelFont(132);
   frame_3700cd40__12->GetZaxis()->SetLabelSize(0.05);
   frame_3700cd40__12->GetZaxis()->SetTitleSize(0.06);
   frame_3700cd40__12->GetZaxis()->SetTitleFont(42);
   frame_3700cd40__12->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3a.C <==
void 2xB_DPHI_2GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:48:27 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1728395,-0.5063291,1.061728,2.658228);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2480__91 = new TH1D("h_2480__91","",10,0,1);
   h_2480__91->SetBinContent(1,0.9553611);
   h_2480__91->SetBinContent(2,0.7881099);
   h_2480__91->SetBinContent(3,0.8588557);
   h_2480__91->SetBinContent(4,0.6955958);
   h_2480__91->SetBinContent(5,0.6589054);
   h_2480__91->SetBinContent(6,1.039521);
   h_2480__91->SetBinContent(7,0.904483);
   h_2480__91->SetBinContent(8,1.148189);
   h_2480__91->SetBinContent(9,1.250613);
   h_2480__91->SetBinContent(10,1.700367);
   h_2480__91->SetBinError(1,0.2505702);
   h_2480__91->SetBinError(2,0.106934);
   h_2480__91->SetBinError(3,0.1114552);
   h_2480__91->SetBinError(4,0.1063547);
   h_2480__91->SetBinError(5,0.1063328);
   h_2480__91->SetBinError(6,0.1454662);
   h_2480__91->SetBinError(7,0.1381061);
   h_2480__91->SetBinError(8,0.144229);
   h_2480__91->SetBinError(9,0.1956544);
   h_2480__91->SetBinError(10,0.15086);
   h_2480__91->SetMinimum(0);
   h_2480__91->SetMaximum(2.5);
   h_2480__91->SetEntries(5087);
   h_2480__91->SetStats(0);
   h_2480__91->SetMarkerStyle(20);
   h_2480__91->SetMarkerSize(1.2);
   h_2480__91->GetXaxis()->SetNdivisions(505);
   h_2480__91->GetXaxis()->SetLabelFont(132);
   h_2480__91->GetXaxis()->SetLabelOffset(0.015);
   h_2480__91->GetXaxis()->SetLabelSize(0.05);
   h_2480__91->GetXaxis()->SetTitleSize(0.06);
   h_2480__91->GetXaxis()->SetTitleFont(132);
   h_2480__91->GetYaxis()->SetLabelFont(132);
   h_2480__91->GetYaxis()->SetLabelSize(0.05);
   h_2480__91->GetYaxis()->SetTitleSize(0.06);
   h_2480__91->GetYaxis()->SetTitleFont(42);
   h_2480__91->GetZaxis()->SetLabelFont(132);
   h_2480__91->GetZaxis()->SetLabelSize(0.05);
   h_2480__91->GetZaxis()->SetTitleSize(0.06);
   h_2480__91->GetZaxis()->SetTitleFont(42);
   h_2480__91->Draw("e1");
   
   TF1 *f_8850131 = new TF1("*f_8850",0,1,6);
    //The original function : f_8850 had originally been created by:
    //TF1 *f_8850 = new TF1("f_8850",f_8850,0,1,6);
   f_8850131->SetRange(0,1);
   f_8850131->SetName("f_8850");
   f_8850131->SetTitle("f_8850");
   f_8850131->SetNpx(500);
   f_8850131->SetSavedPoint(0,0.6175742);
   f_8850131->SetSavedPoint(1,0.6175567);
   f_8850131->SetSavedPoint(2,0.6175438);
   f_8850131->SetSavedPoint(3,0.6175355);
   f_8850131->SetSavedPoint(4,0.6175319);
   f_8850131->SetSavedPoint(5,0.6175328);
   f_8850131->SetSavedPoint(6,0.6175384);
   f_8850131->SetSavedPoint(7,0.6175484);
   f_8850131->SetSavedPoint(8,0.617563);
   f_8850131->SetSavedPoint(9,0.6175821);
   f_8850131->SetSavedPoint(10,0.6176056);
   f_8850131->SetSavedPoint(11,0.6176337);
   f_8850131->SetSavedPoint(12,0.6176662);
   f_8850131->SetSavedPoint(13,0.6177032);
   f_8850131->SetSavedPoint(14,0.6177446);
   f_8850131->SetSavedPoint(15,0.6177904);
   f_8850131->SetSavedPoint(16,0.6178407);
   f_8850131->SetSavedPoint(17,0.6178954);
   f_8850131->SetSavedPoint(18,0.6179545);
   f_8850131->SetSavedPoint(19,0.6180181);
   f_8850131->SetSavedPoint(20,0.618086);
   f_8850131->SetSavedPoint(21,0.6181584);
   f_8850131->SetSavedPoint(22,0.6182352);
   f_8850131->SetSavedPoint(23,0.6183164);
   f_8850131->SetSavedPoint(24,0.618402);
   f_8850131->SetSavedPoint(25,0.6184921);
   f_8850131->SetSavedPoint(26,0.6185866);
   f_8850131->SetSavedPoint(27,0.6186856);
   f_8850131->SetSavedPoint(28,0.618789);
   f_8850131->SetSavedPoint(29,0.6188969);
   f_8850131->SetSavedPoint(30,0.6190092);
   f_8850131->SetSavedPoint(31,0.6191261);
   f_8850131->SetSavedPoint(32,0.6192475);
   f_8850131->SetSavedPoint(33,0.6193734);
   f_8850131->SetSavedPoint(34,0.6195038);
   f_8850131->SetSavedPoint(35,0.6196388);
   f_8850131->SetSavedPoint(36,0.6197784);
   f_8850131->SetSavedPoint(37,0.6199225);
   f_8850131->SetSavedPoint(38,0.6200713);
   f_8850131->SetSavedPoint(39,0.6202248);
   f_8850131->SetSavedPoint(40,0.6203829);
   f_8850131->SetSavedPoint(41,0.6205457);
   f_8850131->SetSavedPoint(42,0.6207132);
   f_8850131->SetSavedPoint(43,0.6208855);
   f_8850131->SetSavedPoint(44,0.6210626);
   f_8850131->SetSavedPoint(45,0.6212445);
   f_8850131->SetSavedPoint(46,0.6214312);
   f_8850131->SetSavedPoint(47,0.6216228);
   f_8850131->SetSavedPoint(48,0.6218193);
   f_8850131->SetSavedPoint(49,0.6220207);
   f_8850131->SetSavedPoint(50,0.6222271);
   f_8850131->SetSavedPoint(51,0.6224386);
   f_8850131->SetSavedPoint(52,0.6226551);
   f_8850131->SetSavedPoint(53,0.6228766);
   f_8850131->SetSavedPoint(54,0.6231033);
   f_8850131->SetSavedPoint(55,0.6233352);
   f_8850131->SetSavedPoint(56,0.6235723);
   f_8850131->SetSavedPoint(57,0.6238147);
   f_8850131->SetSavedPoint(58,0.6240623);
   f_8850131->SetSavedPoint(59,0.6243153);
   f_8850131->SetSavedPoint(60,0.6245737);
   f_8850131->SetSavedPoint(61,0.6248375);
   f_8850131->SetSavedPoint(62,0.6251068);
   f_8850131->SetSavedPoint(63,0.6253816);
   f_8850131->SetSavedPoint(64,0.625662);
   f_8850131->SetSavedPoint(65,0.625948);
   f_8850131->SetSavedPoint(66,0.6262397);
   f_8850131->SetSavedPoint(67,0.6265372);
   f_8850131->SetSavedPoint(68,0.6268404);
   f_8850131->SetSavedPoint(69,0.6271495);
   f_8850131->SetSavedPoint(70,0.6274644);
   f_8850131->SetSavedPoint(71,0.6277853);
   f_8850131->SetSavedPoint(72,0.6281122);
   f_8850131->SetSavedPoint(73,0.6284452);
   f_8850131->SetSavedPoint(74,0.6287843);
   f_8850131->SetSavedPoint(75,0.6291296);
   f_8850131->SetSavedPoint(76,0.6294811);
   f_8850131->SetSavedPoint(77,0.6298388);
   f_8850131->SetSavedPoint(78,0.630203);
   f_8850131->SetSavedPoint(79,0.6305736);
   f_8850131->SetSavedPoint(80,0.6309506);
   f_8850131->SetSavedPoint(81,0.6313342);
   f_8850131->SetSavedPoint(82,0.6317244);
   f_8850131->SetSavedPoint(83,0.6321212);
   f_8850131->SetSavedPoint(84,0.6325248);
   f_8850131->SetSavedPoint(85,0.6329352);
   f_8850131->SetSavedPoint(86,0.6333525);
   f_8850131->SetSavedPoint(87,0.6337766);
   f_8850131->SetSavedPoint(88,0.6342078);
   f_8850131->SetSavedPoint(89,0.6346461);
   f_8850131->SetSavedPoint(90,0.6350914);
   f_8850131->SetSavedPoint(91,0.635544);
   f_8850131->SetSavedPoint(92,0.6360039);
   f_8850131->SetSavedPoint(93,0.6364711);
   f_8850131->SetSavedPoint(94,0.6369457);
   f_8850131->SetSavedPoint(95,0.6374278);
   f_8850131->SetSavedPoint(96,0.6379175);
   f_8850131->SetSavedPoint(97,0.6384148);
   f_8850131->SetSavedPoint(98,0.6389198);
   f_8850131->SetSavedPoint(99,0.6394325);
   f_8850131->SetSavedPoint(100,0.6399531);
   f_8850131->SetSavedPoint(101,0.6404817);
   f_8850131->SetSavedPoint(102,0.6410182);
   f_8850131->SetSavedPoint(103,0.6415628);
   f_8850131->SetSavedPoint(104,0.6421156);
   f_8850131->SetSavedPoint(105,0.6426766);
   f_8850131->SetSavedPoint(106,0.6432459);
   f_8850131->SetSavedPoint(107,0.6438236);
   f_8850131->SetSavedPoint(108,0.6444097);
   f_8850131->SetSavedPoint(109,0.6450044);
   f_8850131->SetSavedPoint(110,0.6456077);
   f_8850131->SetSavedPoint(111,0.6462197);
   f_8850131->SetSavedPoint(112,0.6468404);
   f_8850131->SetSavedPoint(113,0.64747);
   f_8850131->SetSavedPoint(114,0.6481085);
   f_8850131->SetSavedPoint(115,0.6487561);
   f_8850131->SetSavedPoint(116,0.6494127);
   f_8850131->SetSavedPoint(117,0.6500785);
   f_8850131->SetSavedPoint(118,0.6507535);
   f_8850131->SetSavedPoint(119,0.6514379);
   f_8850131->SetSavedPoint(120,0.6521317);
   f_8850131->SetSavedPoint(121,0.652835);
   f_8850131->SetSavedPoint(122,0.6535479);
   f_8850131->SetSavedPoint(123,0.6542704);
   f_8850131->SetSavedPoint(124,0.6550027);
   f_8850131->SetSavedPoint(125,0.6557447);
   f_8850131->SetSavedPoint(126,0.6564967);
   f_8850131->SetSavedPoint(127,0.6572587);
   f_8850131->SetSavedPoint(128,0.6580308);
   f_8850131->SetSavedPoint(129,0.658813);
   f_8850131->SetSavedPoint(130,0.6596055);
   f_8850131->SetSavedPoint(131,0.6604082);
   f_8850131->SetSavedPoint(132,0.6612214);
   f_8850131->SetSavedPoint(133,0.6620451);
   f_8850131->SetSavedPoint(134,0.6628793);
   f_8850131->SetSavedPoint(135,0.6637242);
   f_8850131->SetSavedPoint(136,0.6645799);
   f_8850131->SetSavedPoint(137,0.6654463);
   f_8850131->SetSavedPoint(138,0.6663237);
   f_8850131->SetSavedPoint(139,0.6672121);
   f_8850131->SetSavedPoint(140,0.6681115);
   f_8850131->SetSavedPoint(141,0.6690221);
   f_8850131->SetSavedPoint(142,0.669944);
   f_8850131->SetSavedPoint(143,0.6708772);
   f_8850131->SetSavedPoint(144,0.6718218);
   f_8850131->SetSavedPoint(145,0.6727779);
   f_8850131->SetSavedPoint(146,0.6737455);
   f_8850131->SetSavedPoint(147,0.6747249);
   f_8850131->SetSavedPoint(148,0.675716);
   f_8850131->SetSavedPoint(149,0.6767189);
   f_8850131->SetSavedPoint(150,0.6777338);
   f_8850131->SetSavedPoint(151,0.6787606);
   f_8850131->SetSavedPoint(152,0.6797996);
   f_8850131->SetSavedPoint(153,0.6808507);
   f_8850131->SetSavedPoint(154,0.6819141);
   f_8850131->SetSavedPoint(155,0.6829898);
   f_8850131->SetSavedPoint(156,0.6840779);
   f_8850131->SetSavedPoint(157,0.6851786);
   f_8850131->SetSavedPoint(158,0.6862918);
   f_8850131->SetSavedPoint(159,0.6874177);
   f_8850131->SetSavedPoint(160,0.6885563);
   f_8850131->SetSavedPoint(161,0.6897078);
   f_8850131->SetSavedPoint(162,0.6908722);
   f_8850131->SetSavedPoint(163,0.6920496);
   f_8850131->SetSavedPoint(164,0.6932401);
   f_8850131->SetSavedPoint(165,0.6944437);
   f_8850131->SetSavedPoint(166,0.6956606);
   f_8850131->SetSavedPoint(167,0.6968908);
   f_8850131->SetSavedPoint(168,0.6981344);
   f_8850131->SetSavedPoint(169,0.6993915);
   f_8850131->SetSavedPoint(170,0.7006621);
   f_8850131->SetSavedPoint(171,0.7019464);
   f_8850131->SetSavedPoint(172,0.7032445);
   f_8850131->SetSavedPoint(173,0.7045563);
   f_8850131->SetSavedPoint(174,0.705882);
   f_8850131->SetSavedPoint(175,0.7072217);
   f_8850131->SetSavedPoint(176,0.7085754);
   f_8850131->SetSavedPoint(177,0.7099433);
   f_8850131->SetSavedPoint(178,0.7113253);
   f_8850131->SetSavedPoint(179,0.7127216);
   f_8850131->SetSavedPoint(180,0.7141322);
   f_8850131->SetSavedPoint(181,0.7155573);
   f_8850131->SetSavedPoint(182,0.7169968);
   f_8850131->SetSavedPoint(183,0.718451);
   f_8850131->SetSavedPoint(184,0.7199198);
   f_8850131->SetSavedPoint(185,0.7214033);
   f_8850131->SetSavedPoint(186,0.7229016);
   f_8850131->SetSavedPoint(187,0.7244148);
   f_8850131->SetSavedPoint(188,0.7259429);
   f_8850131->SetSavedPoint(189,0.727486);
   f_8850131->SetSavedPoint(190,0.7290442);
   f_8850131->SetSavedPoint(191,0.7306176);
   f_8850131->SetSavedPoint(192,0.7322062);
   f_8850131->SetSavedPoint(193,0.7338101);
   f_8850131->SetSavedPoint(194,0.7354294);
   f_8850131->SetSavedPoint(195,0.7370641);
   f_8850131->SetSavedPoint(196,0.7387143);
   f_8850131->SetSavedPoint(197,0.7403801);
   f_8850131->SetSavedPoint(198,0.7420615);
   f_8850131->SetSavedPoint(199,0.7437586);
   f_8850131->SetSavedPoint(200,0.7454715);
   f_8850131->SetSavedPoint(201,0.7472002);
   f_8850131->SetSavedPoint(202,0.7489449);
   f_8850131->SetSavedPoint(203,0.7507055);
   f_8850131->SetSavedPoint(204,0.7524821);
   f_8850131->SetSavedPoint(205,0.7542748);
   f_8850131->SetSavedPoint(206,0.7560837);
   f_8850131->SetSavedPoint(207,0.7579087);
   f_8850131->SetSavedPoint(208,0.7597501);
   f_8850131->SetSavedPoint(209,0.7616078);
   f_8850131->SetSavedPoint(210,0.7634818);
   f_8850131->SetSavedPoint(211,0.7653723);
   f_8850131->SetSavedPoint(212,0.7672794);
   f_8850131->SetSavedPoint(213,0.769203);
   f_8850131->SetSavedPoint(214,0.7711432);
   f_8850131->SetSavedPoint(215,0.7731);
   f_8850131->SetSavedPoint(216,0.7750736);
   f_8850131->SetSavedPoint(217,0.777064);
   f_8850131->SetSavedPoint(218,0.7790712);
   f_8850131->SetSavedPoint(219,0.7810953);
   f_8850131->SetSavedPoint(220,0.7831364);
   f_8850131->SetSavedPoint(221,0.7851944);
   f_8850131->SetSavedPoint(222,0.7872694);
   f_8850131->SetSavedPoint(223,0.7893615);
   f_8850131->SetSavedPoint(224,0.7914708);
   f_8850131->SetSavedPoint(225,0.7935972);
   f_8850131->SetSavedPoint(226,0.7957409);
   f_8850131->SetSavedPoint(227,0.7979018);
   f_8850131->SetSavedPoint(228,0.80008);
   f_8850131->SetSavedPoint(229,0.8022755);
   f_8850131->SetSavedPoint(230,0.8044885);
   f_8850131->SetSavedPoint(231,0.8067189);
   f_8850131->SetSavedPoint(232,0.8089667);
   f_8850131->SetSavedPoint(233,0.8112321);
   f_8850131->SetSavedPoint(234,0.813515);
   f_8850131->SetSavedPoint(235,0.8158154);
   f_8850131->SetSavedPoint(236,0.8181335);
   f_8850131->SetSavedPoint(237,0.8204693);
   f_8850131->SetSavedPoint(238,0.8228227);
   f_8850131->SetSavedPoint(239,0.8251938);
   f_8850131->SetSavedPoint(240,0.8275827);
   f_8850131->SetSavedPoint(241,0.8299894);
   f_8850131->SetSavedPoint(242,0.8324138);
   f_8850131->SetSavedPoint(243,0.8348561);
   f_8850131->SetSavedPoint(244,0.8373163);
   f_8850131->SetSavedPoint(245,0.8397943);
   f_8850131->SetSavedPoint(246,0.8422902);
   f_8850131->SetSavedPoint(247,0.8448041);
   f_8850131->SetSavedPoint(248,0.8473359);
   f_8850131->SetSavedPoint(249,0.8498857);
   f_8850131->SetSavedPoint(250,0.8524535);
   f_8850131->SetSavedPoint(251,0.8550392);
   f_8850131->SetSavedPoint(252,0.857643);
   f_8850131->SetSavedPoint(253,0.8602649);
   f_8850131->SetSavedPoint(254,0.8629048);
   f_8850131->SetSavedPoint(255,0.8655628);
   f_8850131->SetSavedPoint(256,0.8682388);
   f_8850131->SetSavedPoint(257,0.8709329);
   f_8850131->SetSavedPoint(258,0.8736452);
   f_8850131->SetSavedPoint(259,0.8763755);
   f_8850131->SetSavedPoint(260,0.879124);
   f_8850131->SetSavedPoint(261,0.8818906);
   f_8850131->SetSavedPoint(262,0.8846753);
   f_8850131->SetSavedPoint(263,0.8874781);
   f_8850131->SetSavedPoint(264,0.890299);
   f_8850131->SetSavedPoint(265,0.8931381);
   f_8850131->SetSavedPoint(266,0.8959953);
   f_8850131->SetSavedPoint(267,0.8988706);
   f_8850131->SetSavedPoint(268,0.9017641);
   f_8850131->SetSavedPoint(269,0.9046756);
   f_8850131->SetSavedPoint(270,0.9076053);
   f_8850131->SetSavedPoint(271,0.9105531);
   f_8850131->SetSavedPoint(272,0.9135189);
   f_8850131->SetSavedPoint(273,0.9165028);
   f_8850131->SetSavedPoint(274,0.9195048);
   f_8850131->SetSavedPoint(275,0.9225248);
   f_8850131->SetSavedPoint(276,0.9255628);
   f_8850131->SetSavedPoint(277,0.9286189);
   f_8850131->SetSavedPoint(278,0.9316929);
   f_8850131->SetSavedPoint(279,0.934785);
   f_8850131->SetSavedPoint(280,0.9378949);
   f_8850131->SetSavedPoint(281,0.9410228);
   f_8850131->SetSavedPoint(282,0.9441686);
   f_8850131->SetSavedPoint(283,0.9473323);
   f_8850131->SetSavedPoint(284,0.9505138);
   f_8850131->SetSavedPoint(285,0.9537131);
   f_8850131->SetSavedPoint(286,0.9569303);
   f_8850131->SetSavedPoint(287,0.9601651);
   f_8850131->SetSavedPoint(288,0.9634177);
   f_8850131->SetSavedPoint(289,0.966688);
   f_8850131->SetSavedPoint(290,0.9699759);
   f_8850131->SetSavedPoint(291,0.9732814);
   f_8850131->SetSavedPoint(292,0.9766044);
   f_8850131->SetSavedPoint(293,0.979945);
   f_8850131->SetSavedPoint(294,0.983303);
   f_8850131->SetSavedPoint(295,0.9866785);
   f_8850131->SetSavedPoint(296,0.9900713);
   f_8850131->SetSavedPoint(297,0.9934815);
   f_8850131->SetSavedPoint(298,0.9969089);
   f_8850131->SetSavedPoint(299,1.000354);
   f_8850131->SetSavedPoint(300,1.003815);
   f_8850131->SetSavedPoint(301,1.007294);
   f_8850131->SetSavedPoint(302,1.01079);
   f_8850131->SetSavedPoint(303,1.014303);
   f_8850131->SetSavedPoint(304,1.017833);
   f_8850131->SetSavedPoint(305,1.02138);
   f_8850131->SetSavedPoint(306,1.024943);
   f_8850131->SetSavedPoint(307,1.028524);
   f_8850131->SetSavedPoint(308,1.03212);
   f_8850131->SetSavedPoint(309,1.035734);
   f_8850131->SetSavedPoint(310,1.039364);
   f_8850131->SetSavedPoint(311,1.04301);
   f_8850131->SetSavedPoint(312,1.046673);
   f_8850131->SetSavedPoint(313,1.050352);
   f_8850131->SetSavedPoint(314,1.054047);
   f_8850131->SetSavedPoint(315,1.057759);
   f_8850131->SetSavedPoint(316,1.061486);
   f_8850131->SetSavedPoint(317,1.065229);
   f_8850131->SetSavedPoint(318,1.068989);
   f_8850131->SetSavedPoint(319,1.072763);
   f_8850131->SetSavedPoint(320,1.076554);
   f_8850131->SetSavedPoint(321,1.08036);
   f_8850131->SetSavedPoint(322,1.084182);
   f_8850131->SetSavedPoint(323,1.088019);
   f_8850131->SetSavedPoint(324,1.091871);
   f_8850131->SetSavedPoint(325,1.095738);
   f_8850131->SetSavedPoint(326,1.099621);
   f_8850131->SetSavedPoint(327,1.103518);
   f_8850131->SetSavedPoint(328,1.10743);
   f_8850131->SetSavedPoint(329,1.111357);
   f_8850131->SetSavedPoint(330,1.115299);
   f_8850131->SetSavedPoint(331,1.119255);
   f_8850131->SetSavedPoint(332,1.123226);
   f_8850131->SetSavedPoint(333,1.12721);
   f_8850131->SetSavedPoint(334,1.131209);
   f_8850131->SetSavedPoint(335,1.135222);
   f_8850131->SetSavedPoint(336,1.139249);
   f_8850131->SetSavedPoint(337,1.143289);
   f_8850131->SetSavedPoint(338,1.147344);
   f_8850131->SetSavedPoint(339,1.151411);
   f_8850131->SetSavedPoint(340,1.155492);
   f_8850131->SetSavedPoint(341,1.159586);
   f_8850131->SetSavedPoint(342,1.163694);
   f_8850131->SetSavedPoint(343,1.167814);
   f_8850131->SetSavedPoint(344,1.171947);
   f_8850131->SetSavedPoint(345,1.176093);
   f_8850131->SetSavedPoint(346,1.180251);
   f_8850131->SetSavedPoint(347,1.184421);
   f_8850131->SetSavedPoint(348,1.188604);
   f_8850131->SetSavedPoint(349,1.192799);
   f_8850131->SetSavedPoint(350,1.197005);
   f_8850131->SetSavedPoint(351,1.201224);
   f_8850131->SetSavedPoint(352,1.205454);
   f_8850131->SetSavedPoint(353,1.209695);
   f_8850131->SetSavedPoint(354,1.213947);
   f_8850131->SetSavedPoint(355,1.218211);
   f_8850131->SetSavedPoint(356,1.222485);
   f_8850131->SetSavedPoint(357,1.22677);
   f_8850131->SetSavedPoint(358,1.231066);
   f_8850131->SetSavedPoint(359,1.235372);
   f_8850131->SetSavedPoint(360,1.239688);
   f_8850131->SetSavedPoint(361,1.244014);
   f_8850131->SetSavedPoint(362,1.24835);
   f_8850131->SetSavedPoint(363,1.252695);
   f_8850131->SetSavedPoint(364,1.25705);
   f_8850131->SetSavedPoint(365,1.261414);
   f_8850131->SetSavedPoint(366,1.265787);
   f_8850131->SetSavedPoint(367,1.270169);
   f_8850131->SetSavedPoint(368,1.27456);
   f_8850131->SetSavedPoint(369,1.278959);
   f_8850131->SetSavedPoint(370,1.283366);
   f_8850131->SetSavedPoint(371,1.287781);
   f_8850131->SetSavedPoint(372,1.292203);
   f_8850131->SetSavedPoint(373,1.296634);
   f_8850131->SetSavedPoint(374,1.301072);
   f_8850131->SetSavedPoint(375,1.305516);
   f_8850131->SetSavedPoint(376,1.309968);
   f_8850131->SetSavedPoint(377,1.314426);
   f_8850131->SetSavedPoint(378,1.318891);
   f_8850131->SetSavedPoint(379,1.323362);
   f_8850131->SetSavedPoint(380,1.327839);
   f_8850131->SetSavedPoint(381,1.332322);
   f_8850131->SetSavedPoint(382,1.33681);
   f_8850131->SetSavedPoint(383,1.341304);
   f_8850131->SetSavedPoint(384,1.345802);
   f_8850131->SetSavedPoint(385,1.350305);
   f_8850131->SetSavedPoint(386,1.354813);
   f_8850131->SetSavedPoint(387,1.359325);
   f_8850131->SetSavedPoint(388,1.363841);
   f_8850131->SetSavedPoint(389,1.368361);
   f_8850131->SetSavedPoint(390,1.372884);
   f_8850131->SetSavedPoint(391,1.377411);
   f_8850131->SetSavedPoint(392,1.38194);
   f_8850131->SetSavedPoint(393,1.386472);
   f_8850131->SetSavedPoint(394,1.391006);
   f_8850131->SetSavedPoint(395,1.395543);
   f_8850131->SetSavedPoint(396,1.400082);
   f_8850131->SetSavedPoint(397,1.404622);
   f_8850131->SetSavedPoint(398,1.409163);
   f_8850131->SetSavedPoint(399,1.413705);
   f_8850131->SetSavedPoint(400,1.418248);
   f_8850131->SetSavedPoint(401,1.422792);
   f_8850131->SetSavedPoint(402,1.427335);
   f_8850131->SetSavedPoint(403,1.431879);
   f_8850131->SetSavedPoint(404,1.436422);
   f_8850131->SetSavedPoint(405,1.440964);
   f_8850131->SetSavedPoint(406,1.445505);
   f_8850131->SetSavedPoint(407,1.450044);
   f_8850131->SetSavedPoint(408,1.454582);
   f_8850131->SetSavedPoint(409,1.459118);
   f_8850131->SetSavedPoint(410,1.463652);
   f_8850131->SetSavedPoint(411,1.468182);
   f_8850131->SetSavedPoint(412,1.47271);
   f_8850131->SetSavedPoint(413,1.477235);
   f_8850131->SetSavedPoint(414,1.481756);
   f_8850131->SetSavedPoint(415,1.486273);
   f_8850131->SetSavedPoint(416,1.490785);
   f_8850131->SetSavedPoint(417,1.495293);
   f_8850131->SetSavedPoint(418,1.499796);
   f_8850131->SetSavedPoint(419,1.504293);
   f_8850131->SetSavedPoint(420,1.508785);
   f_8850131->SetSavedPoint(421,1.513271);
   f_8850131->SetSavedPoint(422,1.51775);
   f_8850131->SetSavedPoint(423,1.522222);
   f_8850131->SetSavedPoint(424,1.526688);
   f_8850131->SetSavedPoint(425,1.531145);
   f_8850131->SetSavedPoint(426,1.535595);
   f_8850131->SetSavedPoint(427,1.540037);
   f_8850131->SetSavedPoint(428,1.54447);
   f_8850131->SetSavedPoint(429,1.548894);
   f_8850131->SetSavedPoint(430,1.553308);
   f_8850131->SetSavedPoint(431,1.557713);
   f_8850131->SetSavedPoint(432,1.562108);
   f_8850131->SetSavedPoint(433,1.566492);
   f_8850131->SetSavedPoint(434,1.570865);
   f_8850131->SetSavedPoint(435,1.575227);
   f_8850131->SetSavedPoint(436,1.579577);
   f_8850131->SetSavedPoint(437,1.583915);
   f_8850131->SetSavedPoint(438,1.58824);
   f_8850131->SetSavedPoint(439,1.592552);
   f_8850131->SetSavedPoint(440,1.596851);
   f_8850131->SetSavedPoint(441,1.601136);
   f_8850131->SetSavedPoint(442,1.605407);
   f_8850131->SetSavedPoint(443,1.609663);
   f_8850131->SetSavedPoint(444,1.613904);
   f_8850131->SetSavedPoint(445,1.618129);
   f_8850131->SetSavedPoint(446,1.622339);
   f_8850131->SetSavedPoint(447,1.626532);
   f_8850131->SetSavedPoint(448,1.630708);
   f_8850131->SetSavedPoint(449,1.634867);
   f_8850131->SetSavedPoint(450,1.639008);
   f_8850131->SetSavedPoint(451,1.643131);
   f_8850131->SetSavedPoint(452,1.647236);
   f_8850131->SetSavedPoint(453,1.651321);
   f_8850131->SetSavedPoint(454,1.655387);
   f_8850131->SetSavedPoint(455,1.659432);
   f_8850131->SetSavedPoint(456,1.663458);
   f_8850131->SetSavedPoint(457,1.667462);
   f_8850131->SetSavedPoint(458,1.671444);
   f_8850131->SetSavedPoint(459,1.675405);
   f_8850131->SetSavedPoint(460,1.679343);
   f_8850131->SetSavedPoint(461,1.683259);
   f_8850131->SetSavedPoint(462,1.687151);
   f_8850131->SetSavedPoint(463,1.691019);
   f_8850131->SetSavedPoint(464,1.694862);
   f_8850131->SetSavedPoint(465,1.698681);
   f_8850131->SetSavedPoint(466,1.702474);
   f_8850131->SetSavedPoint(467,1.706242);
   f_8850131->SetSavedPoint(468,1.709982);
   f_8850131->SetSavedPoint(469,1.713696);
   f_8850131->SetSavedPoint(470,1.717383);
   f_8850131->SetSavedPoint(471,1.721041);
   f_8850131->SetSavedPoint(472,1.724671);
   f_8850131->SetSavedPoint(473,1.728272);
   f_8850131->SetSavedPoint(474,1.731843);
   f_8850131->SetSavedPoint(475,1.735384);
   f_8850131->SetSavedPoint(476,1.738895);
   f_8850131->SetSavedPoint(477,1.742374);
   f_8850131->SetSavedPoint(478,1.745821);
   f_8850131->SetSavedPoint(479,1.749236);
   f_8850131->SetSavedPoint(480,1.752618);
   f_8850131->SetSavedPoint(481,1.755967);
   f_8850131->SetSavedPoint(482,1.759281);
   f_8850131->SetSavedPoint(483,1.762561);
   f_8850131->SetSavedPoint(484,1.765806);
   f_8850131->SetSavedPoint(485,1.769015);
   f_8850131->SetSavedPoint(486,1.772188);
   f_8850131->SetSavedPoint(487,1.775324);
   f_8850131->SetSavedPoint(488,1.778422);
   f_8850131->SetSavedPoint(489,1.781482);
   f_8850131->SetSavedPoint(490,1.784504);
   f_8850131->SetSavedPoint(491,1.787486);
   f_8850131->SetSavedPoint(492,1.790428);
   f_8850131->SetSavedPoint(493,1.79333);
   f_8850131->SetSavedPoint(494,1.79619);
   f_8850131->SetSavedPoint(495,1.799009);
   f_8850131->SetSavedPoint(496,1.801786);
   f_8850131->SetSavedPoint(497,1.804519);
   f_8850131->SetSavedPoint(498,1.807209);
   f_8850131->SetSavedPoint(499,1.809854);
   f_8850131->SetSavedPoint(500,1.812455);
   f_8850131->SetSavedPoint(501,0);
   f_8850131->SetSavedPoint(502,1);
   f_8850131->SetFillColor(19);
   f_8850131->SetFillStyle(0);
   f_8850131->SetMarkerStyle(20);
   f_8850131->SetMarkerSize(1.2);
   f_8850131->SetLineColor(8);
   f_8850131->SetLineWidth(3);
   f_8850131->GetXaxis()->SetNdivisions(505);
   f_8850131->GetXaxis()->SetLabelFont(132);
   f_8850131->GetXaxis()->SetLabelOffset(0.015);
   f_8850131->GetXaxis()->SetLabelSize(0.05);
   f_8850131->GetXaxis()->SetTitleSize(0.06);
   f_8850131->GetXaxis()->SetTitleFont(132);
   f_8850131->GetYaxis()->SetLabelFont(132);
   f_8850131->GetYaxis()->SetLabelSize(0.05);
   f_8850131->GetYaxis()->SetTitleSize(0.06);
   f_8850131->GetYaxis()->SetTitleFont(42);
   f_8850131->SetParameter(0,0);
   f_8850131->SetParError(0,0);
   f_8850131->SetParLimits(0,0,0);
   f_8850131->SetParameter(1,0);
   f_8850131->SetParError(1,0);
   f_8850131->SetParLimits(1,0,0);
   f_8850131->SetParameter(2,0);
   f_8850131->SetParError(2,0);
   f_8850131->SetParLimits(2,0,0);
   f_8850131->SetParameter(3,0);
   f_8850131->SetParError(3,0);
   f_8850131->SetParLimits(3,0,0);
   f_8850131->SetParameter(4,0);
   f_8850131->SetParError(4,0);
   f_8850131->SetParLimits(4,0,0);
   f_8850131->SetParameter(5,0);
   f_8850131->SetParError(5,0);
   f_8850131->SetParLimits(5,0,0);
   f_8850131->Draw("same");
   
   Double_t Graph0_fx91[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph0_fy91[203] = {
   0.6170886,
   0.6176081,
   0.6182328,
   0.6189603,
   0.6197888,
   0.6207177,
   0.621747,
   0.6228778,
   0.6241118,
   0.6254517,
   0.6269007,
   0.6284629,
   0.6301429,
   0.631946,
   0.6338783,
   0.6359461,
   0.6381566,
   0.6405172,
   0.6430359,
   0.6457212,
   0.6485817,
   0.6516265,
   0.6548652,
   0.6583074,
   0.6619629,
   0.665842,
   0.6699549,
   0.6743119,
   0.6789235,
   0.6838001,
   0.6889524,
   0.6943906,
   0.7001252,
   0.7061665,
   0.7125245,
   0.7192093,
   0.7262304,
   0.7335973,
   0.7413192,
   0.7494048,
   0.7578627,
   0.7667009,
   0.775927,
   0.7855481,
   0.795571,
   0.8060017,
   0.8168458,
   0.8281082,
   0.8397934,
   0.851905,
   0.864446,
   0.8774188,
   0.8908249,
   0.9046652,
   0.9189396,
   0.9336475,
   0.9487871,
   0.9643561,
   0.980351,
   0.9967675,
   1.013601,
   1.030844,
   1.04849,
   1.066532,
   1.08496,
   1.103763,
   1.122931,
   1.142451,
   1.16231,
   1.182493,
   1.202984,
   1.223767,
   1.244824,
   1.266135,
   1.28768,
   1.309437,
   1.331383,
   1.353493,
   1.375742,
   1.398102,
   1.420545,
   1.443041,
   1.465559,
   1.488064,
   1.510523,
   1.532899,
   1.555154,
   1.577249,
   1.59914,
   1.620787,
   1.642141,
   1.663157,
   1.683785,
   1.703973,
   1.723666,
   1.742809,
   1.761342,
   1.779204,
   1.796332,
   1.812656,
   1.828108,
   1.778144,
   1.767119,
   1.75488,
   1.741507,
   1.72708,
   1.711676,
   1.695369,
   1.678234,
   1.660339,
   1.641755,
   1.622548,
   1.602781,
   1.582517,
   1.561815,
   1.540733,
   1.519327,
   1.49765,
   1.475751,
   1.453681,
   1.431486,
   1.40921,
   1.386895,
   1.364583,
   1.342311,
   1.320116,
   1.298031,
   1.27609,
   1.254322,
   1.232757,
   1.211421,
   1.19034,
   1.169536,
   1.149032,
   1.128846,
   1.108999,
   1.089506,
   1.070383,
   1.051645,
   1.033302,
   1.015368,
   0.9978503,
   0.980759,
   0.9641009,
   0.9478822,
   0.9321078,
   0.9167817,
   0.9019065,
   0.8874841,
   0.8735153,
   0.8599999,
   0.846937,
   0.8343246,
   0.8221601,
   0.81044,
   0.79916,
   0.7883153,
   0.7779004,
   0.7679089,
   0.7583342,
   0.749169,
   0.7404053,
   0.7320349,
   0.7240491,
   0.7164387,
   0.7091942,
   0.7023057,
   0.6957631,
   0.6895559,
   0.6836735,
   0.678105,
   0.6728395,
   0.6678658,
   0.6631726,
   0.6587487,
   0.6545827,
   0.6506634,
   0.6469794,
   0.6435195,
   0.6402727,
   0.6372281,
   0.6343747,
   0.6317022,
   0.6292001,
   0.6268584,
   0.6246675,
   0.6226179,
   0.6207007,
   0.6189073,
   0.6172295,
   0.6156597,
   0.6141909,
   0.6128163,
   0.6115301,
   0.6103268,
   0.6092018,
   0.6081508,
   0.6071707,
   0.6062587,
   0.605413,
   0.6046326,
   0.6039171,
   0.6170886};
   TGraph *graph = new TGraph(203,Graph0_fx91,Graph0_fy91);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph91 = new TH1F("Graph_Graph91","Graph",203,0,1.1);
   Graph_Graph91->SetMinimum(0.481498);
   Graph_Graph91->SetMaximum(1.950528);
   Graph_Graph91->SetDirectory(0);
   Graph_Graph91->SetStats(0);
   Graph_Graph91->SetMarkerStyle(20);
   Graph_Graph91->SetMarkerSize(1.2);
   Graph_Graph91->GetXaxis()->SetNdivisions(505);
   Graph_Graph91->GetXaxis()->SetLabelFont(132);
   Graph_Graph91->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph91->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph91->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph91->GetXaxis()->SetTitleFont(132);
   Graph_Graph91->GetYaxis()->SetLabelFont(132);
   Graph_Graph91->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph91->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph91->GetYaxis()->SetTitleFont(42);
   Graph_Graph91->GetZaxis()->SetLabelFont(132);
   Graph_Graph91->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph91->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph91->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph91);
   
   graph->Draw("flc");
   
   TF1 *f_8820132 = new TF1("*f_8820",0,1,7);
    //The original function : f_8820 had originally been created by:
    //TF1 *f_8820 = new TF1("f_8820",f_8820,0,1,7);
   f_8820132->SetRange(0,1);
   f_8820132->SetName("f_8820");
   f_8820132->SetTitle("f_8820");
   f_8820132->SetNpx(500);
   f_8820132->SetSavedPoint(0,0.8762773);
   f_8820132->SetSavedPoint(1,0.8784054);
   f_8820132->SetSavedPoint(2,0.8803815);
   f_8820132->SetSavedPoint(3,0.8822093);
   f_8820132->SetSavedPoint(4,0.8838925);
   f_8820132->SetSavedPoint(5,0.8854348);
   f_8820132->SetSavedPoint(6,0.8868398);
   f_8820132->SetSavedPoint(7,0.888111);
   f_8820132->SetSavedPoint(8,0.889252);
   f_8820132->SetSavedPoint(9,0.8902662);
   f_8820132->SetSavedPoint(10,0.891157);
   f_8820132->SetSavedPoint(11,0.8919276);
   f_8820132->SetSavedPoint(12,0.8925815);
   f_8820132->SetSavedPoint(13,0.8931217);
   f_8820132->SetSavedPoint(14,0.8935515);
   f_8820132->SetSavedPoint(15,0.893874);
   f_8820132->SetSavedPoint(16,0.8940923);
   f_8820132->SetSavedPoint(17,0.8942094);
   f_8820132->SetSavedPoint(18,0.8942282);
   f_8820132->SetSavedPoint(19,0.8941517);
   f_8820132->SetSavedPoint(20,0.8939828);
   f_8820132->SetSavedPoint(21,0.8937242);
   f_8820132->SetSavedPoint(22,0.8933788);
   f_8820132->SetSavedPoint(23,0.8929493);
   f_8820132->SetSavedPoint(24,0.8924383);
   f_8820132->SetSavedPoint(25,0.8918485);
   f_8820132->SetSavedPoint(26,0.8911826);
   f_8820132->SetSavedPoint(27,0.8904429);
   f_8820132->SetSavedPoint(28,0.8896321);
   f_8820132->SetSavedPoint(29,0.8887525);
   f_8820132->SetSavedPoint(30,0.8878067);
   f_8820132->SetSavedPoint(31,0.8867969);
   f_8820132->SetSavedPoint(32,0.8857255);
   f_8820132->SetSavedPoint(33,0.8845947);
   f_8820132->SetSavedPoint(34,0.8834069);
   f_8820132->SetSavedPoint(35,0.8821641);
   f_8820132->SetSavedPoint(36,0.8808686);
   f_8820132->SetSavedPoint(37,0.8795225);
   f_8820132->SetSavedPoint(38,0.8781278);
   f_8820132->SetSavedPoint(39,0.8766865);
   f_8820132->SetSavedPoint(40,0.8752008);
   f_8820132->SetSavedPoint(41,0.8736724);
   f_8820132->SetSavedPoint(42,0.8721034);
   f_8820132->SetSavedPoint(43,0.8704956);
   f_8820132->SetSavedPoint(44,0.8688509);
   f_8820132->SetSavedPoint(45,0.867171);
   f_8820132->SetSavedPoint(46,0.8654578);
   f_8820132->SetSavedPoint(47,0.8637129);
   f_8820132->SetSavedPoint(48,0.8619381);
   f_8820132->SetSavedPoint(49,0.860135);
   f_8820132->SetSavedPoint(50,0.8583053);
   f_8820132->SetSavedPoint(51,0.8564505);
   f_8820132->SetSavedPoint(52,0.8545722);
   f_8820132->SetSavedPoint(53,0.8526719);
   f_8820132->SetSavedPoint(54,0.8507511);
   f_8820132->SetSavedPoint(55,0.8488112);
   f_8820132->SetSavedPoint(56,0.8468538);
   f_8820132->SetSavedPoint(57,0.8448801);
   f_8820132->SetSavedPoint(58,0.8428915);
   f_8820132->SetSavedPoint(59,0.8408895);
   f_8820132->SetSavedPoint(60,0.8388751);
   f_8820132->SetSavedPoint(61,0.8368499);
   f_8820132->SetSavedPoint(62,0.8348148);
   f_8820132->SetSavedPoint(63,0.8327713);
   f_8820132->SetSavedPoint(64,0.8307204);
   f_8820132->SetSavedPoint(65,0.8286634);
   f_8820132->SetSavedPoint(66,0.8266012);
   f_8820132->SetSavedPoint(67,0.8245351);
   f_8820132->SetSavedPoint(68,0.8224661);
   f_8820132->SetSavedPoint(69,0.8203952);
   f_8820132->SetSavedPoint(70,0.8183235);
   f_8820132->SetSavedPoint(71,0.8162519);
   f_8820132->SetSavedPoint(72,0.8141813);
   f_8820132->SetSavedPoint(73,0.8121128);
   f_8820132->SetSavedPoint(74,0.8100473);
   f_8820132->SetSavedPoint(75,0.8079855);
   f_8820132->SetSavedPoint(76,0.8059284);
   f_8820132->SetSavedPoint(77,0.8038769);
   f_8820132->SetSavedPoint(78,0.8018316);
   f_8820132->SetSavedPoint(79,0.7997935);
   f_8820132->SetSavedPoint(80,0.7977633);
   f_8820132->SetSavedPoint(81,0.7957416);
   f_8820132->SetSavedPoint(82,0.7937293);
   f_8820132->SetSavedPoint(83,0.7917271);
   f_8820132->SetSavedPoint(84,0.7897355);
   f_8820132->SetSavedPoint(85,0.7877553);
   f_8820132->SetSavedPoint(86,0.7857872);
   f_8820132->SetSavedPoint(87,0.7838316);
   f_8820132->SetSavedPoint(88,0.7818892);
   f_8820132->SetSavedPoint(89,0.7799606);
   f_8820132->SetSavedPoint(90,0.7780464);
   f_8820132->SetSavedPoint(91,0.776147);
   f_8820132->SetSavedPoint(92,0.774263);
   f_8820132->SetSavedPoint(93,0.7723949);
   f_8820132->SetSavedPoint(94,0.7705431);
   f_8820132->SetSavedPoint(95,0.7687082);
   f_8820132->SetSavedPoint(96,0.7668905);
   f_8820132->SetSavedPoint(97,0.7650905);
   f_8820132->SetSavedPoint(98,0.7633086);
   f_8820132->SetSavedPoint(99,0.7615452);
   f_8820132->SetSavedPoint(100,0.7598006);
   f_8820132->SetSavedPoint(101,0.7580753);
   f_8820132->SetSavedPoint(102,0.7563695);
   f_8820132->SetSavedPoint(103,0.7546836);
   f_8820132->SetSavedPoint(104,0.753018);
   f_8820132->SetSavedPoint(105,0.7513728);
   f_8820132->SetSavedPoint(106,0.7497484);
   f_8820132->SetSavedPoint(107,0.7481451);
   f_8820132->SetSavedPoint(108,0.7465631);
   f_8820132->SetSavedPoint(109,0.7450026);
   f_8820132->SetSavedPoint(110,0.743464);
   f_8820132->SetSavedPoint(111,0.7419473);
   f_8820132->SetSavedPoint(112,0.7404529);
   f_8820132->SetSavedPoint(113,0.7389808);
   f_8820132->SetSavedPoint(114,0.7375313);
   f_8820132->SetSavedPoint(115,0.7361046);
   f_8820132->SetSavedPoint(116,0.7347007);
   f_8820132->SetSavedPoint(117,0.7333199);
   f_8820132->SetSavedPoint(118,0.7319623);
   f_8820132->SetSavedPoint(119,0.7306279);
   f_8820132->SetSavedPoint(120,0.729317);
   f_8820132->SetSavedPoint(121,0.7280296);
   f_8820132->SetSavedPoint(122,0.7267657);
   f_8820132->SetSavedPoint(123,0.7255256);
   f_8820132->SetSavedPoint(124,0.7243092);
   f_8820132->SetSavedPoint(125,0.7231166);
   f_8820132->SetSavedPoint(126,0.7219479);
   f_8820132->SetSavedPoint(127,0.7208031);
   f_8820132->SetSavedPoint(128,0.7196823);
   f_8820132->SetSavedPoint(129,0.7185854);
   f_8820132->SetSavedPoint(130,0.7175126);
   f_8820132->SetSavedPoint(131,0.7164638);
   f_8820132->SetSavedPoint(132,0.715439);
   f_8820132->SetSavedPoint(133,0.7144382);
   f_8820132->SetSavedPoint(134,0.7134614);
   f_8820132->SetSavedPoint(135,0.7125086);
   f_8820132->SetSavedPoint(136,0.7115798);
   f_8820132->SetSavedPoint(137,0.7106749);
   f_8820132->SetSavedPoint(138,0.709794);
   f_8820132->SetSavedPoint(139,0.7089369);
   f_8820132->SetSavedPoint(140,0.7081037);
   f_8820132->SetSavedPoint(141,0.7072942);
   f_8820132->SetSavedPoint(142,0.7065085);
   f_8820132->SetSavedPoint(143,0.7057464);
   f_8820132->SetSavedPoint(144,0.7050079);
   f_8820132->SetSavedPoint(145,0.704293);
   f_8820132->SetSavedPoint(146,0.7036015);
   f_8820132->SetSavedPoint(147,0.7029333);
   f_8820132->SetSavedPoint(148,0.7022885);
   f_8820132->SetSavedPoint(149,0.7016668);
   f_8820132->SetSavedPoint(150,0.7010683);
   f_8820132->SetSavedPoint(151,0.7004928);
   f_8820132->SetSavedPoint(152,0.6999402);
   f_8820132->SetSavedPoint(153,0.6994105);
   f_8820132->SetSavedPoint(154,0.6989035);
   f_8820132->SetSavedPoint(155,0.6984191);
   f_8820132->SetSavedPoint(156,0.6979572);
   f_8820132->SetSavedPoint(157,0.6975177);
   f_8820132->SetSavedPoint(158,0.6971005);
   f_8820132->SetSavedPoint(159,0.6967055);
   f_8820132->SetSavedPoint(160,0.6963326);
   f_8820132->SetSavedPoint(161,0.6959816);
   f_8820132->SetSavedPoint(162,0.6956525);
   f_8820132->SetSavedPoint(163,0.6953451);
   f_8820132->SetSavedPoint(164,0.6950592);
   f_8820132->SetSavedPoint(165,0.6947949);
   f_8820132->SetSavedPoint(166,0.694552);
   f_8820132->SetSavedPoint(167,0.6943302);
   f_8820132->SetSavedPoint(168,0.6941296);
   f_8820132->SetSavedPoint(169,0.69395);
   f_8820132->SetSavedPoint(170,0.6937913);
   f_8820132->SetSavedPoint(171,0.6936533);
   f_8820132->SetSavedPoint(172,0.693536);
   f_8820132->SetSavedPoint(173,0.6934392);
   f_8820132->SetSavedPoint(174,0.6933628);
   f_8820132->SetSavedPoint(175,0.6933067);
   f_8820132->SetSavedPoint(176,0.6932707);
   f_8820132->SetSavedPoint(177,0.6932548);
   f_8820132->SetSavedPoint(178,0.6932589);
   f_8820132->SetSavedPoint(179,0.6932827);
   f_8820132->SetSavedPoint(180,0.6933262);
   f_8820132->SetSavedPoint(181,0.6933894);
   f_8820132->SetSavedPoint(182,0.693472);
   f_8820132->SetSavedPoint(183,0.693574);
   f_8820132->SetSavedPoint(184,0.6936953);
   f_8820132->SetSavedPoint(185,0.6938357);
   f_8820132->SetSavedPoint(186,0.6939952);
   f_8820132->SetSavedPoint(187,0.6941737);
   f_8820132->SetSavedPoint(188,0.694371);
   f_8820132->SetSavedPoint(189,0.6945872);
   f_8820132->SetSavedPoint(190,0.694822);
   f_8820132->SetSavedPoint(191,0.6950754);
   f_8820132->SetSavedPoint(192,0.6953473);
   f_8820132->SetSavedPoint(193,0.6956376);
   f_8820132->SetSavedPoint(194,0.6959463);
   f_8820132->SetSavedPoint(195,0.6962733);
   f_8820132->SetSavedPoint(196,0.6966184);
   f_8820132->SetSavedPoint(197,0.6969817);
   f_8820132->SetSavedPoint(198,0.6973631);
   f_8820132->SetSavedPoint(199,0.6977624);
   f_8820132->SetSavedPoint(200,0.6981797);
   f_8820132->SetSavedPoint(201,0.6986148);
   f_8820132->SetSavedPoint(202,0.6990678);
   f_8820132->SetSavedPoint(203,0.6995385);
   f_8820132->SetSavedPoint(204,0.700027);
   f_8820132->SetSavedPoint(205,0.7005332);
   f_8820132->SetSavedPoint(206,0.701057);
   f_8820132->SetSavedPoint(207,0.7015984);
   f_8820132->SetSavedPoint(208,0.7021575);
   f_8820132->SetSavedPoint(209,0.7027341);
   f_8820132->SetSavedPoint(210,0.7033282);
   f_8820132->SetSavedPoint(211,0.7039399);
   f_8820132->SetSavedPoint(212,0.7045691);
   f_8820132->SetSavedPoint(213,0.7052158);
   f_8820132->SetSavedPoint(214,0.70588);
   f_8820132->SetSavedPoint(215,0.7065617);
   f_8820132->SetSavedPoint(216,0.707261);
   f_8820132->SetSavedPoint(217,0.7079777);
   f_8820132->SetSavedPoint(218,0.708712);
   f_8820132->SetSavedPoint(219,0.7094639);
   f_8820132->SetSavedPoint(220,0.7102333);
   f_8820132->SetSavedPoint(221,0.7110204);
   f_8820132->SetSavedPoint(222,0.7118252);
   f_8820132->SetSavedPoint(223,0.7126476);
   f_8820132->SetSavedPoint(224,0.7134877);
   f_8820132->SetSavedPoint(225,0.7143457);
   f_8820132->SetSavedPoint(226,0.7152214);
   f_8820132->SetSavedPoint(227,0.7161151);
   f_8820132->SetSavedPoint(228,0.7170268);
   f_8820132->SetSavedPoint(229,0.7179565);
   f_8820132->SetSavedPoint(230,0.7189042);
   f_8820132->SetSavedPoint(231,0.7198702);
   f_8820132->SetSavedPoint(232,0.7208544);
   f_8820132->SetSavedPoint(233,0.721857);
   f_8820132->SetSavedPoint(234,0.7228781);
   f_8820132->SetSavedPoint(235,0.7239177);
   f_8820132->SetSavedPoint(236,0.7249759);
   f_8820132->SetSavedPoint(237,0.726053);
   f_8820132->SetSavedPoint(238,0.7271489);
   f_8820132->SetSavedPoint(239,0.7282638);
   f_8820132->SetSavedPoint(240,0.7293978);
   f_8820132->SetSavedPoint(241,0.7305511);
   f_8820132->SetSavedPoint(242,0.7317238);
   f_8820132->SetSavedPoint(243,0.732916);
   f_8820132->SetSavedPoint(244,0.7341278);
   f_8820132->SetSavedPoint(245,0.7353595);
   f_8820132->SetSavedPoint(246,0.7366112);
   f_8820132->SetSavedPoint(247,0.737883);
   f_8820132->SetSavedPoint(248,0.739175);
   f_8820132->SetSavedPoint(249,0.7404876);
   f_8820132->SetSavedPoint(250,0.7418208);
   f_8820132->SetSavedPoint(251,0.7431748);
   f_8820132->SetSavedPoint(252,0.7445498);
   f_8820132->SetSavedPoint(253,0.745946);
   f_8820132->SetSavedPoint(254,0.7473636);
   f_8820132->SetSavedPoint(255,0.7488028);
   f_8820132->SetSavedPoint(256,0.7502637);
   f_8820132->SetSavedPoint(257,0.7517466);
   f_8820132->SetSavedPoint(258,0.7532518);
   f_8820132->SetSavedPoint(259,0.7547793);
   f_8820132->SetSavedPoint(260,0.7563294);
   f_8820132->SetSavedPoint(261,0.7579025);
   f_8820132->SetSavedPoint(262,0.7594985);
   f_8820132->SetSavedPoint(263,0.761118);
   f_8820132->SetSavedPoint(264,0.7627609);
   f_8820132->SetSavedPoint(265,0.7644276);
   f_8820132->SetSavedPoint(266,0.7661184);
   f_8820132->SetSavedPoint(267,0.7678335);
   f_8820132->SetSavedPoint(268,0.769573);
   f_8820132->SetSavedPoint(269,0.7713374);
   f_8820132->SetSavedPoint(270,0.7731268);
   f_8820132->SetSavedPoint(271,0.7749415);
   f_8820132->SetSavedPoint(272,0.7767818);
   f_8820132->SetSavedPoint(273,0.778648);
   f_8820132->SetSavedPoint(274,0.7805402);
   f_8820132->SetSavedPoint(275,0.7824589);
   f_8820132->SetSavedPoint(276,0.7844042);
   f_8820132->SetSavedPoint(277,0.7863765);
   f_8820132->SetSavedPoint(278,0.788376);
   f_8820132->SetSavedPoint(279,0.7904031);
   f_8820132->SetSavedPoint(280,0.7924579);
   f_8820132->SetSavedPoint(281,0.7945409);
   f_8820132->SetSavedPoint(282,0.7966523);
   f_8820132->SetSavedPoint(283,0.7987924);
   f_8820132->SetSavedPoint(284,0.8009615);
   f_8820132->SetSavedPoint(285,0.8031599);
   f_8820132->SetSavedPoint(286,0.8053879);
   f_8820132->SetSavedPoint(287,0.8076459);
   f_8820132->SetSavedPoint(288,0.8099341);
   f_8820132->SetSavedPoint(289,0.8122528);
   f_8820132->SetSavedPoint(290,0.8146024);
   f_8820132->SetSavedPoint(291,0.8169831);
   f_8820132->SetSavedPoint(292,0.8193954);
   f_8820132->SetSavedPoint(293,0.8218394);
   f_8820132->SetSavedPoint(294,0.8243156);
   f_8820132->SetSavedPoint(295,0.8268242);
   f_8820132->SetSavedPoint(296,0.8293655);
   f_8820132->SetSavedPoint(297,0.8319399);
   f_8820132->SetSavedPoint(298,0.8345478);
   f_8820132->SetSavedPoint(299,0.8371893);
   f_8820132->SetSavedPoint(300,0.8398649);
   f_8820132->SetSavedPoint(301,0.8425748);
   f_8820132->SetSavedPoint(302,0.8453194);
   f_8820132->SetSavedPoint(303,0.848099);
   f_8820132->SetSavedPoint(304,0.850914);
   f_8820132->SetSavedPoint(305,0.8537645);
   f_8820132->SetSavedPoint(306,0.8566511);
   f_8820132->SetSavedPoint(307,0.8595739);
   f_8820132->SetSavedPoint(308,0.8625333);
   f_8820132->SetSavedPoint(309,0.8655296);
   f_8820132->SetSavedPoint(310,0.8685632);
   f_8820132->SetSavedPoint(311,0.8716343);
   f_8820132->SetSavedPoint(312,0.8747432);
   f_8820132->SetSavedPoint(313,0.8778903);
   f_8820132->SetSavedPoint(314,0.8810759);
   f_8820132->SetSavedPoint(315,0.8843002);
   f_8820132->SetSavedPoint(316,0.8875636);
   f_8820132->SetSavedPoint(317,0.8908664);
   f_8820132->SetSavedPoint(318,0.8942089);
   f_8820132->SetSavedPoint(319,0.8975913);
   f_8820132->SetSavedPoint(320,0.901014);
   f_8820132->SetSavedPoint(321,0.9044773);
   f_8820132->SetSavedPoint(322,0.9079813);
   f_8820132->SetSavedPoint(323,0.9115265);
   f_8820132->SetSavedPoint(324,0.9151131);
   f_8820132->SetSavedPoint(325,0.9187413);
   f_8820132->SetSavedPoint(326,0.9224114);
   f_8820132->SetSavedPoint(327,0.9261237);
   f_8820132->SetSavedPoint(328,0.9298785);
   f_8820132->SetSavedPoint(329,0.933676);
   f_8820132->SetSavedPoint(330,0.9375164);
   f_8820132->SetSavedPoint(331,0.9414);
   f_8820132->SetSavedPoint(332,0.945327);
   f_8820132->SetSavedPoint(333,0.9492977);
   f_8820132->SetSavedPoint(334,0.9533123);
   f_8820132->SetSavedPoint(335,0.9573709);
   f_8820132->SetSavedPoint(336,0.9614739);
   f_8820132->SetSavedPoint(337,0.9656214);
   f_8820132->SetSavedPoint(338,0.9698136);
   f_8820132->SetSavedPoint(339,0.9740507);
   f_8820132->SetSavedPoint(340,0.9783328);
   f_8820132->SetSavedPoint(341,0.9826602);
   f_8820132->SetSavedPoint(342,0.9870331);
   f_8820132->SetSavedPoint(343,0.9914515);
   f_8820132->SetSavedPoint(344,0.9959156);
   f_8820132->SetSavedPoint(345,1.000426);
   f_8820132->SetSavedPoint(346,1.004982);
   f_8820132->SetSavedPoint(347,1.009584);
   f_8820132->SetSavedPoint(348,1.014232);
   f_8820132->SetSavedPoint(349,1.018927);
   f_8820132->SetSavedPoint(350,1.023668);
   f_8820132->SetSavedPoint(351,1.028456);
   f_8820132->SetSavedPoint(352,1.03329);
   f_8820132->SetSavedPoint(353,1.038171);
   f_8820132->SetSavedPoint(354,1.043098);
   f_8820132->SetSavedPoint(355,1.048073);
   f_8820132->SetSavedPoint(356,1.053094);
   f_8820132->SetSavedPoint(357,1.058161);
   f_8820132->SetSavedPoint(358,1.063276);
   f_8820132->SetSavedPoint(359,1.068437);
   f_8820132->SetSavedPoint(360,1.073645);
   f_8820132->SetSavedPoint(361,1.0789);
   f_8820132->SetSavedPoint(362,1.084202);
   f_8820132->SetSavedPoint(363,1.08955);
   f_8820132->SetSavedPoint(364,1.094944);
   f_8820132->SetSavedPoint(365,1.100385);
   f_8820132->SetSavedPoint(366,1.105872);
   f_8820132->SetSavedPoint(367,1.111406);
   f_8820132->SetSavedPoint(368,1.116985);
   f_8820132->SetSavedPoint(369,1.12261);
   f_8820132->SetSavedPoint(370,1.128281);
   f_8820132->SetSavedPoint(371,1.133998);
   f_8820132->SetSavedPoint(372,1.13976);
   f_8820132->SetSavedPoint(373,1.145567);
   f_8820132->SetSavedPoint(374,1.151419);
   f_8820132->SetSavedPoint(375,1.157315);
   f_8820132->SetSavedPoint(376,1.163256);
   f_8820132->SetSavedPoint(377,1.169241);
   f_8820132->SetSavedPoint(378,1.17527);
   f_8820132->SetSavedPoint(379,1.181342);
   f_8820132->SetSavedPoint(380,1.187457);
   f_8820132->SetSavedPoint(381,1.193615);
   f_8820132->SetSavedPoint(382,1.199815);
   f_8820132->SetSavedPoint(383,1.206057);
   f_8820132->SetSavedPoint(384,1.212341);
   f_8820132->SetSavedPoint(385,1.218665);
   f_8820132->SetSavedPoint(386,1.225031);
   f_8820132->SetSavedPoint(387,1.231436);
   f_8820132->SetSavedPoint(388,1.237881);
   f_8820132->SetSavedPoint(389,1.244365);
   f_8820132->SetSavedPoint(390,1.250887);
   f_8820132->SetSavedPoint(391,1.257448);
   f_8820132->SetSavedPoint(392,1.264045);
   f_8820132->SetSavedPoint(393,1.27068);
   f_8820132->SetSavedPoint(394,1.27735);
   f_8820132->SetSavedPoint(395,1.284056);
   f_8820132->SetSavedPoint(396,1.290796);
   f_8820132->SetSavedPoint(397,1.29757);
   f_8820132->SetSavedPoint(398,1.304378);
   f_8820132->SetSavedPoint(399,1.311218);
   f_8820132->SetSavedPoint(400,1.318089);
   f_8820132->SetSavedPoint(401,1.324991);
   f_8820132->SetSavedPoint(402,1.331923);
   f_8820132->SetSavedPoint(403,1.338885);
   f_8820132->SetSavedPoint(404,1.345874);
   f_8820132->SetSavedPoint(405,1.35289);
   f_8820132->SetSavedPoint(406,1.359933);
   f_8820132->SetSavedPoint(407,1.367001);
   f_8820132->SetSavedPoint(408,1.374093);
   f_8820132->SetSavedPoint(409,1.381208);
   f_8820132->SetSavedPoint(410,1.388346);
   f_8820132->SetSavedPoint(411,1.395504);
   f_8820132->SetSavedPoint(412,1.402682);
   f_8820132->SetSavedPoint(413,1.409878);
   f_8820132->SetSavedPoint(414,1.417092);
   f_8820132->SetSavedPoint(415,1.424322);
   f_8820132->SetSavedPoint(416,1.431567);
   f_8820132->SetSavedPoint(417,1.438825);
   f_8820132->SetSavedPoint(418,1.446096);
   f_8820132->SetSavedPoint(419,1.453377);
   f_8820132->SetSavedPoint(420,1.460668);
   f_8820132->SetSavedPoint(421,1.467967);
   f_8820132->SetSavedPoint(422,1.475272);
   f_8820132->SetSavedPoint(423,1.482583);
   f_8820132->SetSavedPoint(424,1.489896);
   f_8820132->SetSavedPoint(425,1.497212);
   f_8820132->SetSavedPoint(426,1.504528);
   f_8820132->SetSavedPoint(427,1.511842);
   f_8820132->SetSavedPoint(428,1.519153);
   f_8820132->SetSavedPoint(429,1.526459);
   f_8820132->SetSavedPoint(430,1.533758);
   f_8820132->SetSavedPoint(431,1.541049);
   f_8820132->SetSavedPoint(432,1.54833);
   f_8820132->SetSavedPoint(433,1.555598);
   f_8820132->SetSavedPoint(434,1.562852);
   f_8820132->SetSavedPoint(435,1.57009);
   f_8820132->SetSavedPoint(436,1.577309);
   f_8820132->SetSavedPoint(437,1.584508);
   f_8820132->SetSavedPoint(438,1.591685);
   f_8820132->SetSavedPoint(439,1.598838);
   f_8820132->SetSavedPoint(440,1.605963);
   f_8820132->SetSavedPoint(441,1.61306);
   f_8820132->SetSavedPoint(442,1.620125);
   f_8820132->SetSavedPoint(443,1.627157);
   f_8820132->SetSavedPoint(444,1.634153);
   f_8820132->SetSavedPoint(445,1.64111);
   f_8820132->SetSavedPoint(446,1.648027);
   f_8820132->SetSavedPoint(447,1.6549);
   f_8820132->SetSavedPoint(448,1.661727);
   f_8820132->SetSavedPoint(449,1.668506);
   f_8820132->SetSavedPoint(450,1.675233);
   f_8820132->SetSavedPoint(451,1.681907);
   f_8820132->SetSavedPoint(452,1.688524);
   f_8820132->SetSavedPoint(453,1.695082);
   f_8820132->SetSavedPoint(454,1.701577);
   f_8820132->SetSavedPoint(455,1.708007);
   f_8820132->SetSavedPoint(456,1.714369);
   f_8820132->SetSavedPoint(457,1.72066);
   f_8820132->SetSavedPoint(458,1.726877);
   f_8820132->SetSavedPoint(459,1.733016);
   f_8820132->SetSavedPoint(460,1.739075);
   f_8820132->SetSavedPoint(461,1.74505);
   f_8820132->SetSavedPoint(462,1.750939);
   f_8820132->SetSavedPoint(463,1.756736);
   f_8820132->SetSavedPoint(464,1.762441);
   f_8820132->SetSavedPoint(465,1.768048);
   f_8820132->SetSavedPoint(466,1.773554);
   f_8820132->SetSavedPoint(467,1.778956);
   f_8820132->SetSavedPoint(468,1.784251);
   f_8820132->SetSavedPoint(469,1.789434);
   f_8820132->SetSavedPoint(470,1.794501);
   f_8820132->SetSavedPoint(471,1.79945);
   f_8820132->SetSavedPoint(472,1.804276);
   f_8820132->SetSavedPoint(473,1.808975);
   f_8820132->SetSavedPoint(474,1.813544);
   f_8820132->SetSavedPoint(475,1.817978);
   f_8820132->SetSavedPoint(476,1.822273);
   f_8820132->SetSavedPoint(477,1.826424);
   f_8820132->SetSavedPoint(478,1.830429);
   f_8820132->SetSavedPoint(479,1.834283);
   f_8820132->SetSavedPoint(480,1.83798);
   f_8820132->SetSavedPoint(481,1.841517);
   f_8820132->SetSavedPoint(482,1.84489);
   f_8820132->SetSavedPoint(483,1.848093);
   f_8820132->SetSavedPoint(484,1.851122);
   f_8820132->SetSavedPoint(485,1.853973);
   f_8820132->SetSavedPoint(486,1.856641);
   f_8820132->SetSavedPoint(487,1.85912);
   f_8820132->SetSavedPoint(488,1.861407);
   f_8820132->SetSavedPoint(489,1.863495);
   f_8820132->SetSavedPoint(490,1.865381);
   f_8820132->SetSavedPoint(491,1.867059);
   f_8820132->SetSavedPoint(492,1.868523);
   f_8820132->SetSavedPoint(493,1.869769);
   f_8820132->SetSavedPoint(494,1.870791);
   f_8820132->SetSavedPoint(495,1.871585);
   f_8820132->SetSavedPoint(496,1.872143);
   f_8820132->SetSavedPoint(497,1.872462);
   f_8820132->SetSavedPoint(498,1.872534);
   f_8820132->SetSavedPoint(499,1.872356);
   f_8820132->SetSavedPoint(500,1.87192);
   f_8820132->SetSavedPoint(501,0);
   f_8820132->SetSavedPoint(502,1);
   f_8820132->SetFillColor(19);
   f_8820132->SetFillStyle(0);
   f_8820132->SetMarkerStyle(20);
   f_8820132->SetMarkerSize(1.2);
   f_8820132->SetLineColor(92);
   f_8820132->SetLineWidth(3);
   f_8820132->GetXaxis()->SetNdivisions(505);
   f_8820132->GetXaxis()->SetLabelFont(132);
   f_8820132->GetXaxis()->SetLabelOffset(0.015);
   f_8820132->GetXaxis()->SetLabelSize(0.05);
   f_8820132->GetXaxis()->SetTitleSize(0.06);
   f_8820132->GetXaxis()->SetTitleFont(132);
   f_8820132->GetYaxis()->SetLabelFont(132);
   f_8820132->GetYaxis()->SetLabelSize(0.05);
   f_8820132->GetYaxis()->SetTitleSize(0.06);
   f_8820132->GetYaxis()->SetTitleFont(42);
   f_8820132->SetParameter(0,0);
   f_8820132->SetParError(0,0);
   f_8820132->SetParLimits(0,0,0);
   f_8820132->SetParameter(1,0);
   f_8820132->SetParError(1,0);
   f_8820132->SetParLimits(1,0,0);
   f_8820132->SetParameter(2,0);
   f_8820132->SetParError(2,0);
   f_8820132->SetParLimits(2,0,0);
   f_8820132->SetParameter(3,0);
   f_8820132->SetParError(3,0);
   f_8820132->SetParLimits(3,0,0);
   f_8820132->SetParameter(4,0);
   f_8820132->SetParError(4,0);
   f_8820132->SetParLimits(4,0,0);
   f_8820132->SetParameter(5,0);
   f_8820132->SetParError(5,0);
   f_8820132->SetParLimits(5,0,0);
   f_8820132->SetParameter(6,0);
   f_8820132->SetParError(6,0);
   f_8820132->SetParLimits(6,0,0);
   f_8820132->Draw("same");
   
   TF1 *f_8860133 = new TF1("*f_8860",0,1,1);
    //The original function : f_8860 had originally been created by:
    //TF1 *f_8860 = new TF1("f_8860",f_8860,0,1,1);
   f_8860133->SetRange(0,1);
   f_8860133->SetName("f_8860");
   f_8860133->SetTitle("f_8860");
   f_8860133->SetNpx(500);
   f_8860133->SetSavedPoint(0,1);
   f_8860133->SetSavedPoint(1,1);
   f_8860133->SetSavedPoint(2,1);
   f_8860133->SetSavedPoint(3,1);
   f_8860133->SetSavedPoint(4,1);
   f_8860133->SetSavedPoint(5,1);
   f_8860133->SetSavedPoint(6,1);
   f_8860133->SetSavedPoint(7,1);
   f_8860133->SetSavedPoint(8,1);
   f_8860133->SetSavedPoint(9,1);
   f_8860133->SetSavedPoint(10,1);
   f_8860133->SetSavedPoint(11,1);
   f_8860133->SetSavedPoint(12,1);
   f_8860133->SetSavedPoint(13,1);
   f_8860133->SetSavedPoint(14,1);
   f_8860133->SetSavedPoint(15,1);
   f_8860133->SetSavedPoint(16,1);
   f_8860133->SetSavedPoint(17,1);
   f_8860133->SetSavedPoint(18,1);
   f_8860133->SetSavedPoint(19,1);
   f_8860133->SetSavedPoint(20,1);
   f_8860133->SetSavedPoint(21,1);
   f_8860133->SetSavedPoint(22,1);
   f_8860133->SetSavedPoint(23,1);
   f_8860133->SetSavedPoint(24,1);
   f_8860133->SetSavedPoint(25,1);
   f_8860133->SetSavedPoint(26,1);
   f_8860133->SetSavedPoint(27,1);
   f_8860133->SetSavedPoint(28,1);
   f_8860133->SetSavedPoint(29,1);
   f_8860133->SetSavedPoint(30,1);
   f_8860133->SetSavedPoint(31,1);
   f_8860133->SetSavedPoint(32,1);
   f_8860133->SetSavedPoint(33,1);
   f_8860133->SetSavedPoint(34,1);
   f_8860133->SetSavedPoint(35,1);
   f_8860133->SetSavedPoint(36,1);
   f_8860133->SetSavedPoint(37,1);
   f_8860133->SetSavedPoint(38,1);
   f_8860133->SetSavedPoint(39,1);
   f_8860133->SetSavedPoint(40,1);
   f_8860133->SetSavedPoint(41,1);
   f_8860133->SetSavedPoint(42,1);
   f_8860133->SetSavedPoint(43,1);
   f_8860133->SetSavedPoint(44,1);
   f_8860133->SetSavedPoint(45,1);
   f_8860133->SetSavedPoint(46,1);
   f_8860133->SetSavedPoint(47,1);
   f_8860133->SetSavedPoint(48,1);
   f_8860133->SetSavedPoint(49,1);
   f_8860133->SetSavedPoint(50,1);
   f_8860133->SetSavedPoint(51,1);
   f_8860133->SetSavedPoint(52,1);
   f_8860133->SetSavedPoint(53,1);
   f_8860133->SetSavedPoint(54,1);
   f_8860133->SetSavedPoint(55,1);
   f_8860133->SetSavedPoint(56,1);
   f_8860133->SetSavedPoint(57,1);
   f_8860133->SetSavedPoint(58,1);
   f_8860133->SetSavedPoint(59,1);
   f_8860133->SetSavedPoint(60,1);
   f_8860133->SetSavedPoint(61,1);
   f_8860133->SetSavedPoint(62,1);
   f_8860133->SetSavedPoint(63,1);
   f_8860133->SetSavedPoint(64,1);
   f_8860133->SetSavedPoint(65,1);
   f_8860133->SetSavedPoint(66,1);
   f_8860133->SetSavedPoint(67,1);
   f_8860133->SetSavedPoint(68,1);
   f_8860133->SetSavedPoint(69,1);
   f_8860133->SetSavedPoint(70,1);
   f_8860133->SetSavedPoint(71,1);
   f_8860133->SetSavedPoint(72,1);
   f_8860133->SetSavedPoint(73,1);
   f_8860133->SetSavedPoint(74,1);
   f_8860133->SetSavedPoint(75,1);
   f_8860133->SetSavedPoint(76,1);
   f_8860133->SetSavedPoint(77,1);
   f_8860133->SetSavedPoint(78,1);
   f_8860133->SetSavedPoint(79,1);
   f_8860133->SetSavedPoint(80,1);
   f_8860133->SetSavedPoint(81,1);
   f_8860133->SetSavedPoint(82,1);
   f_8860133->SetSavedPoint(83,1);
   f_8860133->SetSavedPoint(84,1);
   f_8860133->SetSavedPoint(85,1);
   f_8860133->SetSavedPoint(86,1);
   f_8860133->SetSavedPoint(87,1);
   f_8860133->SetSavedPoint(88,1);
   f_8860133->SetSavedPoint(89,1);
   f_8860133->SetSavedPoint(90,1);
   f_8860133->SetSavedPoint(91,1);
   f_8860133->SetSavedPoint(92,1);
   f_8860133->SetSavedPoint(93,1);
   f_8860133->SetSavedPoint(94,1);
   f_8860133->SetSavedPoint(95,1);
   f_8860133->SetSavedPoint(96,1);
   f_8860133->SetSavedPoint(97,1);
   f_8860133->SetSavedPoint(98,1);
   f_8860133->SetSavedPoint(99,1);
   f_8860133->SetSavedPoint(100,1);
   f_8860133->SetSavedPoint(101,1);
   f_8860133->SetSavedPoint(102,1);
   f_8860133->SetSavedPoint(103,1);
   f_8860133->SetSavedPoint(104,1);
   f_8860133->SetSavedPoint(105,1);
   f_8860133->SetSavedPoint(106,1);
   f_8860133->SetSavedPoint(107,1);
   f_8860133->SetSavedPoint(108,1);
   f_8860133->SetSavedPoint(109,1);
   f_8860133->SetSavedPoint(110,1);
   f_8860133->SetSavedPoint(111,1);
   f_8860133->SetSavedPoint(112,1);
   f_8860133->SetSavedPoint(113,1);
   f_8860133->SetSavedPoint(114,1);
   f_8860133->SetSavedPoint(115,1);
   f_8860133->SetSavedPoint(116,1);
   f_8860133->SetSavedPoint(117,1);
   f_8860133->SetSavedPoint(118,1);
   f_8860133->SetSavedPoint(119,1);
   f_8860133->SetSavedPoint(120,1);
   f_8860133->SetSavedPoint(121,1);
   f_8860133->SetSavedPoint(122,1);
   f_8860133->SetSavedPoint(123,1);
   f_8860133->SetSavedPoint(124,1);
   f_8860133->SetSavedPoint(125,1);
   f_8860133->SetSavedPoint(126,1);
   f_8860133->SetSavedPoint(127,1);
   f_8860133->SetSavedPoint(128,1);
   f_8860133->SetSavedPoint(129,1);
   f_8860133->SetSavedPoint(130,1);
   f_8860133->SetSavedPoint(131,1);
   f_8860133->SetSavedPoint(132,1);
   f_8860133->SetSavedPoint(133,1);
   f_8860133->SetSavedPoint(134,1);
   f_8860133->SetSavedPoint(135,1);
   f_8860133->SetSavedPoint(136,1);
   f_8860133->SetSavedPoint(137,1);
   f_8860133->SetSavedPoint(138,1);
   f_8860133->SetSavedPoint(139,1);
   f_8860133->SetSavedPoint(140,1);
   f_8860133->SetSavedPoint(141,1);
   f_8860133->SetSavedPoint(142,1);
   f_8860133->SetSavedPoint(143,1);
   f_8860133->SetSavedPoint(144,1);
   f_8860133->SetSavedPoint(145,1);
   f_8860133->SetSavedPoint(146,1);
   f_8860133->SetSavedPoint(147,1);
   f_8860133->SetSavedPoint(148,1);
   f_8860133->SetSavedPoint(149,1);
   f_8860133->SetSavedPoint(150,1);
   f_8860133->SetSavedPoint(151,1);
   f_8860133->SetSavedPoint(152,1);
   f_8860133->SetSavedPoint(153,1);
   f_8860133->SetSavedPoint(154,1);
   f_8860133->SetSavedPoint(155,1);
   f_8860133->SetSavedPoint(156,1);
   f_8860133->SetSavedPoint(157,1);
   f_8860133->SetSavedPoint(158,1);
   f_8860133->SetSavedPoint(159,1);
   f_8860133->SetSavedPoint(160,1);
   f_8860133->SetSavedPoint(161,1);
   f_8860133->SetSavedPoint(162,1);
   f_8860133->SetSavedPoint(163,1);
   f_8860133->SetSavedPoint(164,1);
   f_8860133->SetSavedPoint(165,1);
   f_8860133->SetSavedPoint(166,1);
   f_8860133->SetSavedPoint(167,1);
   f_8860133->SetSavedPoint(168,1);
   f_8860133->SetSavedPoint(169,1);
   f_8860133->SetSavedPoint(170,1);
   f_8860133->SetSavedPoint(171,1);
   f_8860133->SetSavedPoint(172,1);
   f_8860133->SetSavedPoint(173,1);
   f_8860133->SetSavedPoint(174,1);
   f_8860133->SetSavedPoint(175,1);
   f_8860133->SetSavedPoint(176,1);
   f_8860133->SetSavedPoint(177,1);
   f_8860133->SetSavedPoint(178,1);
   f_8860133->SetSavedPoint(179,1);
   f_8860133->SetSavedPoint(180,1);
   f_8860133->SetSavedPoint(181,1);
   f_8860133->SetSavedPoint(182,1);
   f_8860133->SetSavedPoint(183,1);
   f_8860133->SetSavedPoint(184,1);
   f_8860133->SetSavedPoint(185,1);
   f_8860133->SetSavedPoint(186,1);
   f_8860133->SetSavedPoint(187,1);
   f_8860133->SetSavedPoint(188,1);
   f_8860133->SetSavedPoint(189,1);
   f_8860133->SetSavedPoint(190,1);
   f_8860133->SetSavedPoint(191,1);
   f_8860133->SetSavedPoint(192,1);
   f_8860133->SetSavedPoint(193,1);
   f_8860133->SetSavedPoint(194,1);
   f_8860133->SetSavedPoint(195,1);
   f_8860133->SetSavedPoint(196,1);
   f_8860133->SetSavedPoint(197,1);
   f_8860133->SetSavedPoint(198,1);
   f_8860133->SetSavedPoint(199,1);
   f_8860133->SetSavedPoint(200,1);
   f_8860133->SetSavedPoint(201,1);
   f_8860133->SetSavedPoint(202,1);
   f_8860133->SetSavedPoint(203,1);
   f_8860133->SetSavedPoint(204,1);
   f_8860133->SetSavedPoint(205,1);
   f_8860133->SetSavedPoint(206,1);
   f_8860133->SetSavedPoint(207,1);
   f_8860133->SetSavedPoint(208,1);
   f_8860133->SetSavedPoint(209,1);
   f_8860133->SetSavedPoint(210,1);
   f_8860133->SetSavedPoint(211,1);
   f_8860133->SetSavedPoint(212,1);
   f_8860133->SetSavedPoint(213,1);
   f_8860133->SetSavedPoint(214,1);
   f_8860133->SetSavedPoint(215,1);
   f_8860133->SetSavedPoint(216,1);
   f_8860133->SetSavedPoint(217,1);
   f_8860133->SetSavedPoint(218,1);
   f_8860133->SetSavedPoint(219,1);
   f_8860133->SetSavedPoint(220,1);
   f_8860133->SetSavedPoint(221,1);
   f_8860133->SetSavedPoint(222,1);
   f_8860133->SetSavedPoint(223,1);
   f_8860133->SetSavedPoint(224,1);
   f_8860133->SetSavedPoint(225,1);
   f_8860133->SetSavedPoint(226,1);
   f_8860133->SetSavedPoint(227,1);
   f_8860133->SetSavedPoint(228,1);
   f_8860133->SetSavedPoint(229,1);
   f_8860133->SetSavedPoint(230,1);
   f_8860133->SetSavedPoint(231,1);
   f_8860133->SetSavedPoint(232,1);
   f_8860133->SetSavedPoint(233,1);
   f_8860133->SetSavedPoint(234,1);
   f_8860133->SetSavedPoint(235,1);
   f_8860133->SetSavedPoint(236,1);
   f_8860133->SetSavedPoint(237,1);
   f_8860133->SetSavedPoint(238,1);
   f_8860133->SetSavedPoint(239,1);
   f_8860133->SetSavedPoint(240,1);
   f_8860133->SetSavedPoint(241,1);
   f_8860133->SetSavedPoint(242,1);
   f_8860133->SetSavedPoint(243,1);
   f_8860133->SetSavedPoint(244,1);
   f_8860133->SetSavedPoint(245,1);
   f_8860133->SetSavedPoint(246,1);
   f_8860133->SetSavedPoint(247,1);
   f_8860133->SetSavedPoint(248,1);
   f_8860133->SetSavedPoint(249,1);
   f_8860133->SetSavedPoint(250,1);
   f_8860133->SetSavedPoint(251,1);
   f_8860133->SetSavedPoint(252,1);
   f_8860133->SetSavedPoint(253,1);
   f_8860133->SetSavedPoint(254,1);
   f_8860133->SetSavedPoint(255,1);
   f_8860133->SetSavedPoint(256,1);
   f_8860133->SetSavedPoint(257,1);
   f_8860133->SetSavedPoint(258,1);
   f_8860133->SetSavedPoint(259,1);
   f_8860133->SetSavedPoint(260,1);
   f_8860133->SetSavedPoint(261,1);
   f_8860133->SetSavedPoint(262,1);
   f_8860133->SetSavedPoint(263,1);
   f_8860133->SetSavedPoint(264,1);
   f_8860133->SetSavedPoint(265,1);
   f_8860133->SetSavedPoint(266,1);
   f_8860133->SetSavedPoint(267,1);
   f_8860133->SetSavedPoint(268,1);
   f_8860133->SetSavedPoint(269,1);
   f_8860133->SetSavedPoint(270,1);
   f_8860133->SetSavedPoint(271,1);
   f_8860133->SetSavedPoint(272,1);
   f_8860133->SetSavedPoint(273,1);
   f_8860133->SetSavedPoint(274,1);
   f_8860133->SetSavedPoint(275,1);
   f_8860133->SetSavedPoint(276,1);
   f_8860133->SetSavedPoint(277,1);
   f_8860133->SetSavedPoint(278,1);
   f_8860133->SetSavedPoint(279,1);
   f_8860133->SetSavedPoint(280,1);
   f_8860133->SetSavedPoint(281,1);
   f_8860133->SetSavedPoint(282,1);
   f_8860133->SetSavedPoint(283,1);
   f_8860133->SetSavedPoint(284,1);
   f_8860133->SetSavedPoint(285,1);
   f_8860133->SetSavedPoint(286,1);
   f_8860133->SetSavedPoint(287,1);
   f_8860133->SetSavedPoint(288,1);
   f_8860133->SetSavedPoint(289,1);
   f_8860133->SetSavedPoint(290,1);
   f_8860133->SetSavedPoint(291,1);
   f_8860133->SetSavedPoint(292,1);
   f_8860133->SetSavedPoint(293,1);
   f_8860133->SetSavedPoint(294,1);
   f_8860133->SetSavedPoint(295,1);
   f_8860133->SetSavedPoint(296,1);
   f_8860133->SetSavedPoint(297,1);
   f_8860133->SetSavedPoint(298,1);
   f_8860133->SetSavedPoint(299,1);
   f_8860133->SetSavedPoint(300,1);
   f_8860133->SetSavedPoint(301,1);
   f_8860133->SetSavedPoint(302,1);
   f_8860133->SetSavedPoint(303,1);
   f_8860133->SetSavedPoint(304,1);
   f_8860133->SetSavedPoint(305,1);
   f_8860133->SetSavedPoint(306,1);
   f_8860133->SetSavedPoint(307,1);
   f_8860133->SetSavedPoint(308,1);
   f_8860133->SetSavedPoint(309,1);
   f_8860133->SetSavedPoint(310,1);
   f_8860133->SetSavedPoint(311,1);
   f_8860133->SetSavedPoint(312,1);
   f_8860133->SetSavedPoint(313,1);
   f_8860133->SetSavedPoint(314,1);
   f_8860133->SetSavedPoint(315,1);
   f_8860133->SetSavedPoint(316,1);
   f_8860133->SetSavedPoint(317,1);
   f_8860133->SetSavedPoint(318,1);
   f_8860133->SetSavedPoint(319,1);
   f_8860133->SetSavedPoint(320,1);
   f_8860133->SetSavedPoint(321,1);
   f_8860133->SetSavedPoint(322,1);
   f_8860133->SetSavedPoint(323,1);
   f_8860133->SetSavedPoint(324,1);
   f_8860133->SetSavedPoint(325,1);
   f_8860133->SetSavedPoint(326,1);
   f_8860133->SetSavedPoint(327,1);
   f_8860133->SetSavedPoint(328,1);
   f_8860133->SetSavedPoint(329,1);
   f_8860133->SetSavedPoint(330,1);
   f_8860133->SetSavedPoint(331,1);
   f_8860133->SetSavedPoint(332,1);
   f_8860133->SetSavedPoint(333,1);
   f_8860133->SetSavedPoint(334,1);
   f_8860133->SetSavedPoint(335,1);
   f_8860133->SetSavedPoint(336,1);
   f_8860133->SetSavedPoint(337,1);
   f_8860133->SetSavedPoint(338,1);
   f_8860133->SetSavedPoint(339,1);
   f_8860133->SetSavedPoint(340,1);
   f_8860133->SetSavedPoint(341,1);
   f_8860133->SetSavedPoint(342,1);
   f_8860133->SetSavedPoint(343,1);
   f_8860133->SetSavedPoint(344,1);
   f_8860133->SetSavedPoint(345,1);
   f_8860133->SetSavedPoint(346,1);
   f_8860133->SetSavedPoint(347,1);
   f_8860133->SetSavedPoint(348,1);
   f_8860133->SetSavedPoint(349,1);
   f_8860133->SetSavedPoint(350,1);
   f_8860133->SetSavedPoint(351,1);
   f_8860133->SetSavedPoint(352,1);
   f_8860133->SetSavedPoint(353,1);
   f_8860133->SetSavedPoint(354,1);
   f_8860133->SetSavedPoint(355,1);
   f_8860133->SetSavedPoint(356,1);
   f_8860133->SetSavedPoint(357,1);
   f_8860133->SetSavedPoint(358,1);
   f_8860133->SetSavedPoint(359,1);
   f_8860133->SetSavedPoint(360,1);
   f_8860133->SetSavedPoint(361,1);
   f_8860133->SetSavedPoint(362,1);
   f_8860133->SetSavedPoint(363,1);
   f_8860133->SetSavedPoint(364,1);
   f_8860133->SetSavedPoint(365,1);
   f_8860133->SetSavedPoint(366,1);
   f_8860133->SetSavedPoint(367,1);
   f_8860133->SetSavedPoint(368,1);
   f_8860133->SetSavedPoint(369,1);
   f_8860133->SetSavedPoint(370,1);
   f_8860133->SetSavedPoint(371,1);
   f_8860133->SetSavedPoint(372,1);
   f_8860133->SetSavedPoint(373,1);
   f_8860133->SetSavedPoint(374,1);
   f_8860133->SetSavedPoint(375,1);
   f_8860133->SetSavedPoint(376,1);
   f_8860133->SetSavedPoint(377,1);
   f_8860133->SetSavedPoint(378,1);
   f_8860133->SetSavedPoint(379,1);
   f_8860133->SetSavedPoint(380,1);
   f_8860133->SetSavedPoint(381,1);
   f_8860133->SetSavedPoint(382,1);
   f_8860133->SetSavedPoint(383,1);
   f_8860133->SetSavedPoint(384,1);
   f_8860133->SetSavedPoint(385,1);
   f_8860133->SetSavedPoint(386,1);
   f_8860133->SetSavedPoint(387,1);
   f_8860133->SetSavedPoint(388,1);
   f_8860133->SetSavedPoint(389,1);
   f_8860133->SetSavedPoint(390,1);
   f_8860133->SetSavedPoint(391,1);
   f_8860133->SetSavedPoint(392,1);
   f_8860133->SetSavedPoint(393,1);
   f_8860133->SetSavedPoint(394,1);
   f_8860133->SetSavedPoint(395,1);
   f_8860133->SetSavedPoint(396,1);
   f_8860133->SetSavedPoint(397,1);
   f_8860133->SetSavedPoint(398,1);
   f_8860133->SetSavedPoint(399,1);
   f_8860133->SetSavedPoint(400,1);
   f_8860133->SetSavedPoint(401,1);
   f_8860133->SetSavedPoint(402,1);
   f_8860133->SetSavedPoint(403,1);
   f_8860133->SetSavedPoint(404,1);
   f_8860133->SetSavedPoint(405,1);
   f_8860133->SetSavedPoint(406,1);
   f_8860133->SetSavedPoint(407,1);
   f_8860133->SetSavedPoint(408,1);
   f_8860133->SetSavedPoint(409,1);
   f_8860133->SetSavedPoint(410,1);
   f_8860133->SetSavedPoint(411,1);
   f_8860133->SetSavedPoint(412,1);
   f_8860133->SetSavedPoint(413,1);
   f_8860133->SetSavedPoint(414,1);
   f_8860133->SetSavedPoint(415,1);
   f_8860133->SetSavedPoint(416,1);
   f_8860133->SetSavedPoint(417,1);
   f_8860133->SetSavedPoint(418,1);
   f_8860133->SetSavedPoint(419,1);
   f_8860133->SetSavedPoint(420,1);
   f_8860133->SetSavedPoint(421,1);
   f_8860133->SetSavedPoint(422,1);
   f_8860133->SetSavedPoint(423,1);
   f_8860133->SetSavedPoint(424,1);
   f_8860133->SetSavedPoint(425,1);
   f_8860133->SetSavedPoint(426,1);
   f_8860133->SetSavedPoint(427,1);
   f_8860133->SetSavedPoint(428,1);
   f_8860133->SetSavedPoint(429,1);
   f_8860133->SetSavedPoint(430,1);
   f_8860133->SetSavedPoint(431,1);
   f_8860133->SetSavedPoint(432,1);
   f_8860133->SetSavedPoint(433,1);
   f_8860133->SetSavedPoint(434,1);
   f_8860133->SetSavedPoint(435,1);
   f_8860133->SetSavedPoint(436,1);
   f_8860133->SetSavedPoint(437,1);
   f_8860133->SetSavedPoint(438,1);
   f_8860133->SetSavedPoint(439,1);
   f_8860133->SetSavedPoint(440,1);
   f_8860133->SetSavedPoint(441,1);
   f_8860133->SetSavedPoint(442,1);
   f_8860133->SetSavedPoint(443,1);
   f_8860133->SetSavedPoint(444,1);
   f_8860133->SetSavedPoint(445,1);
   f_8860133->SetSavedPoint(446,1);
   f_8860133->SetSavedPoint(447,1);
   f_8860133->SetSavedPoint(448,1);
   f_8860133->SetSavedPoint(449,1);
   f_8860133->SetSavedPoint(450,1);
   f_8860133->SetSavedPoint(451,1);
   f_8860133->SetSavedPoint(452,1);
   f_8860133->SetSavedPoint(453,1);
   f_8860133->SetSavedPoint(454,1);
   f_8860133->SetSavedPoint(455,1);
   f_8860133->SetSavedPoint(456,1);
   f_8860133->SetSavedPoint(457,1);
   f_8860133->SetSavedPoint(458,1);
   f_8860133->SetSavedPoint(459,1);
   f_8860133->SetSavedPoint(460,1);
   f_8860133->SetSavedPoint(461,1);
   f_8860133->SetSavedPoint(462,1);
   f_8860133->SetSavedPoint(463,1);
   f_8860133->SetSavedPoint(464,1);
   f_8860133->SetSavedPoint(465,1);
   f_8860133->SetSavedPoint(466,1);
   f_8860133->SetSavedPoint(467,1);
   f_8860133->SetSavedPoint(468,1);
   f_8860133->SetSavedPoint(469,1);
   f_8860133->SetSavedPoint(470,1);
   f_8860133->SetSavedPoint(471,1);
   f_8860133->SetSavedPoint(472,1);
   f_8860133->SetSavedPoint(473,1);
   f_8860133->SetSavedPoint(474,1);
   f_8860133->SetSavedPoint(475,1);
   f_8860133->SetSavedPoint(476,1);
   f_8860133->SetSavedPoint(477,1);
   f_8860133->SetSavedPoint(478,1);
   f_8860133->SetSavedPoint(479,1);
   f_8860133->SetSavedPoint(480,1);
   f_8860133->SetSavedPoint(481,1);
   f_8860133->SetSavedPoint(482,1);
   f_8860133->SetSavedPoint(483,1);
   f_8860133->SetSavedPoint(484,1);
   f_8860133->SetSavedPoint(485,1);
   f_8860133->SetSavedPoint(486,1);
   f_8860133->SetSavedPoint(487,1);
   f_8860133->SetSavedPoint(488,1);
   f_8860133->SetSavedPoint(489,1);
   f_8860133->SetSavedPoint(490,1);
   f_8860133->SetSavedPoint(491,1);
   f_8860133->SetSavedPoint(492,1);
   f_8860133->SetSavedPoint(493,1);
   f_8860133->SetSavedPoint(494,1);
   f_8860133->SetSavedPoint(495,1);
   f_8860133->SetSavedPoint(496,1);
   f_8860133->SetSavedPoint(497,1);
   f_8860133->SetSavedPoint(498,1);
   f_8860133->SetSavedPoint(499,1);
   f_8860133->SetSavedPoint(500,1);
   f_8860133->SetSavedPoint(501,0);
   f_8860133->SetSavedPoint(502,1);
   f_8860133->SetFillColor(19);
   f_8860133->SetFillStyle(0);
   f_8860133->SetMarkerStyle(20);
   f_8860133->SetMarkerSize(1.2);
   f_8860133->SetLineColor(6);
   f_8860133->SetLineWidth(3);
   f_8860133->SetLineStyle(11);
   f_8860133->GetXaxis()->SetNdivisions(505);
   f_8860133->GetXaxis()->SetLabelFont(132);
   f_8860133->GetXaxis()->SetLabelOffset(0.015);
   f_8860133->GetXaxis()->SetLabelSize(0.05);
   f_8860133->GetXaxis()->SetTitleSize(0.06);
   f_8860133->GetXaxis()->SetTitleFont(132);
   f_8860133->GetYaxis()->SetLabelFont(132);
   f_8860133->GetYaxis()->SetLabelSize(0.05);
   f_8860133->GetYaxis()->SetTitleSize(0.06);
   f_8860133->GetYaxis()->SetTitleFont(42);
   f_8860133->SetParameter(0,0);
   f_8860133->SetParError(0,0);
   f_8860133->SetParLimits(0,0,0);
   f_8860133->Draw("same");
   
   Double_t Graph1_fx92[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph1_fy92[203] = {
   1.006126,
   1.012589,
   1.01515,
   1.014343,
   1.010656,
   1.004533,
   0.9963755,
   0.9865475,
   0.9753772,
   0.9631593,
   0.9501571,
   0.9366055,
   0.9227123,
   0.9086608,
   0.8946111,
   0.8807026,
   0.8670551,
   0.8537709,
   0.8409361,
   0.8286218,
   0.8168863,
   0.8057754,
   0.7953243,
   0.7855589,
   0.7764962,
   0.7681459,
   0.7605114,
   0.7535905,
   0.7473762,
   0.7418579,
   0.7370218,
   0.7328518,
   0.7293302,
   0.7264382,
   0.7241563,
   0.7224655,
   0.721347,
   0.720783,
   0.7207573,
   0.7212552,
   0.7222644,
   0.7237747,
   0.7257786,
   0.7282714,
   0.7312514,
   0.7347203,
   0.7386827,
   0.7431466,
   0.7481235,
   0.7536282,
   0.7596787,
   0.7662964,
   0.7735058,
   0.7813343,
   0.7898124,
   0.798973,
   0.8088515,
   0.8194854,
   0.830914,
   0.8431782,
   0.8563198,
   0.8703815,
   0.8854061,
   0.9014363,
   0.9185138,
   0.9366792,
   0.9559711,
   0.9764255,
   0.9980754,
   1.02095,
   1.045072,
   1.070462,
   1.097131,
   1.125086,
   1.154321,
   1.184827,
   1.21658,
   1.249546,
   1.28368,
   1.318923,
   1.3552,
   1.39242,
   1.430477,
   1.469242,
   1.508571,
   1.548292,
   1.588215,
   1.628122,
   1.667767,
   1.706878,
   1.745151,
   1.782248,
   1.817799,
   1.851394,
   1.882586,
   1.910885,
   1.935757,
   1.956622,
   1.972849,
   1.983757,
   1.988607,
   1.763684,
   1.758469,
   1.748493,
   1.734369,
   1.716657,
   1.695862,
   1.672444,
   1.646818,
   1.619363,
   1.590419,
   1.560295,
   1.529272,
   1.497601,
   1.46551,
   1.433203,
   1.400863,
   1.368653,
   1.33672,
   1.305191,
   1.274179,
   1.243784,
   1.214089,
   1.185168,
   1.157082,
   1.129879,
   1.103601,
   1.078277,
   1.053929,
   1.030572,
   1.008211,
   0.9868461,
   0.9664716,
   0.9470753,
   0.9286408,
   0.9111469,
   0.8945691,
   0.8788795,
   0.8640475,
   0.8500405,
   0.8368243,
   0.8243635,
   0.812622,
   0.8015636,
   0.7911524,
   0.7813529,
   0.772131,
   0.7634537,
   0.7552897,
   0.7476097,
   0.7403868,
   0.7335963,
   0.7272165,
   0.7212281,
   0.7156149,
   0.7103638,
   0.7054645,
   0.7009098,
   0.6966954,
   0.6928199,
   0.6892846,
   0.6860934,
   0.6832526,
   0.6807705,
   0.6786573,
   0.6769248,
   0.675586,
   0.6746546,
   0.6741449,
   0.674071,
   0.6744466,
   0.6752845,
   0.676596,
   0.6783904,
   0.6806747,
   0.6834525,
   0.6867239,
   0.6904849,
   0.6947266,
   0.6994345,
   0.7045882,
   0.7101606,
   0.716117,
   0.722415,
   0.7290032,
   0.7358208,
   0.7427967,
   0.749849,
   0.7568838,
   0.7637947,
   0.7704615,
   0.7767496,
   0.7825087,
   0.7875717,
   0.7917535,
   0.7948495,
   0.7966343,
   0.7968601,
   0.7952543,
   0.7915182,
   0.7853243,
   0.7763138,
   1.006126};
   graph = new TGraph(203,Graph1_fx92,Graph1_fy92);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph92 = new TH1F("Graph_Graph92","Graph",203,0,1.1);
   Graph_Graph92->SetMinimum(0.5426174);
   Graph_Graph92->SetMaximum(2.12006);
   Graph_Graph92->SetDirectory(0);
   Graph_Graph92->SetStats(0);
   Graph_Graph92->SetMarkerStyle(20);
   Graph_Graph92->SetMarkerSize(1.2);
   Graph_Graph92->GetXaxis()->SetNdivisions(505);
   Graph_Graph92->GetXaxis()->SetLabelFont(132);
   Graph_Graph92->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph92->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph92->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph92->GetXaxis()->SetTitleFont(132);
   Graph_Graph92->GetYaxis()->SetLabelFont(132);
   Graph_Graph92->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph92->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph92->GetYaxis()->SetTitleFont(42);
   Graph_Graph92->GetZaxis()->SetLabelFont(132);
   Graph_Graph92->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph92->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph92->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph92);
   
   graph->Draw("flc");
   
   TH1D *h_2480__92 = new TH1D("h_2480__92","",10,0,1);
   h_2480__92->SetBinContent(1,0.9553611);
   h_2480__92->SetBinContent(2,0.7881099);
   h_2480__92->SetBinContent(3,0.8588557);
   h_2480__92->SetBinContent(4,0.6955958);
   h_2480__92->SetBinContent(5,0.6589054);
   h_2480__92->SetBinContent(6,1.039521);
   h_2480__92->SetBinContent(7,0.904483);
   h_2480__92->SetBinContent(8,1.148189);
   h_2480__92->SetBinContent(9,1.250613);
   h_2480__92->SetBinContent(10,1.700367);
   h_2480__92->SetBinError(1,0.2505702);
   h_2480__92->SetBinError(2,0.106934);
   h_2480__92->SetBinError(3,0.1114552);
   h_2480__92->SetBinError(4,0.1063547);
   h_2480__92->SetBinError(5,0.1063328);
   h_2480__92->SetBinError(6,0.1454662);
   h_2480__92->SetBinError(7,0.1381061);
   h_2480__92->SetBinError(8,0.144229);
   h_2480__92->SetBinError(9,0.1956544);
   h_2480__92->SetBinError(10,0.15086);
   h_2480__92->SetMinimum(0);
   h_2480__92->SetMaximum(2.5);
   h_2480__92->SetEntries(5087);
   h_2480__92->SetStats(0);
   h_2480__92->SetMarkerStyle(20);
   h_2480__92->SetMarkerSize(1.2);
   h_2480__92->GetXaxis()->SetNdivisions(505);
   h_2480__92->GetXaxis()->SetLabelFont(132);
   h_2480__92->GetXaxis()->SetLabelOffset(0.015);
   h_2480__92->GetXaxis()->SetLabelSize(0.05);
   h_2480__92->GetXaxis()->SetTitleSize(0.06);
   h_2480__92->GetXaxis()->SetTitleFont(132);
   h_2480__92->GetYaxis()->SetLabelFont(132);
   h_2480__92->GetYaxis()->SetLabelSize(0.05);
   h_2480__92->GetYaxis()->SetTitleSize(0.06);
   h_2480__92->GetYaxis()->SetTitleFont(42);
   h_2480__92->GetZaxis()->SetLabelFont(132);
   h_2480__92->GetZaxis()->SetLabelSize(0.05);
   h_2480__92->GetZaxis()->SetTitleSize(0.06);
   h_2480__92->GetZaxis()->SetTitleFont(42);
   h_2480__92->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3b.C <==
void 2xB_DETA_2GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:48:45 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.4320988,-0.243038,2.654321,1.275949);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2980__93 = new TH1D("h_2980__93","",10,0,2.5);
   h_2980__93->SetBinContent(1,0.8075282);
   h_2980__93->SetBinContent(2,0.9244498);
   h_2980__93->SetBinContent(3,0.5394839);
   h_2980__93->SetBinContent(4,0.5595726);
   h_2980__93->SetBinContent(5,0.4365824);
   h_2980__93->SetBinContent(6,0.2879901);
   h_2980__93->SetBinContent(7,0.2065244);
   h_2980__93->SetBinContent(8,0.09097791);
   h_2980__93->SetBinContent(9,0.1135184);
   h_2980__93->SetBinContent(10,0.03337233);
   h_2980__93->SetBinContent(11,58.09545);
   h_2980__93->SetBinError(1,0.0729314);
   h_2980__93->SetBinError(2,0.1177813);
   h_2980__93->SetBinError(3,0.05248244);
   h_2980__93->SetBinError(4,0.07687314);
   h_2980__93->SetBinError(5,0.05391609);
   h_2980__93->SetBinError(6,0.05088743);
   h_2980__93->SetBinError(7,0.04090359);
   h_2980__93->SetBinError(8,0.02469465);
   h_2980__93->SetBinError(9,0.03120381);
   h_2980__93->SetBinError(10,0.02249466);
   h_2980__93->SetBinError(11,50.82873);
   h_2980__93->SetMinimum(0);
   h_2980__93->SetMaximum(1.2);
   h_2980__93->SetEntries(5087);
   h_2980__93->SetStats(0);
   h_2980__93->SetMarkerStyle(20);
   h_2980__93->SetMarkerSize(1.2);
   h_2980__93->GetXaxis()->SetNdivisions(505);
   h_2980__93->GetXaxis()->SetLabelFont(132);
   h_2980__93->GetXaxis()->SetLabelOffset(0.015);
   h_2980__93->GetXaxis()->SetLabelSize(0.05);
   h_2980__93->GetXaxis()->SetTitleSize(0.06);
   h_2980__93->GetXaxis()->SetTitleFont(132);
   h_2980__93->GetYaxis()->SetLabelFont(132);
   h_2980__93->GetYaxis()->SetLabelSize(0.05);
   h_2980__93->GetYaxis()->SetTitleSize(0.06);
   h_2980__93->GetYaxis()->SetTitleFont(42);
   h_2980__93->GetZaxis()->SetLabelFont(132);
   h_2980__93->GetZaxis()->SetLabelSize(0.05);
   h_2980__93->GetZaxis()->SetTitleSize(0.06);
   h_2980__93->GetZaxis()->SetTitleFont(42);
   h_2980__93->Draw("e1");
   
   TF1 *f_9020134 = new TF1("*f_9020",0,2.5,6);
    //The original function : f_9020 had originally been created by:
    //TF1 *f_9020 = new TF1("f_9020",f_9020,0,2.5,6);
   f_9020134->SetRange(0,2.5);
   f_9020134->SetName("f_9020");
   f_9020134->SetTitle("f_9020");
   f_9020134->SetNpx(500);
   f_9020134->SetSavedPoint(0,0.8568962);
   f_9020134->SetSavedPoint(1,0.8566137);
   f_9020134->SetSavedPoint(2,0.8563014);
   f_9020134->SetSavedPoint(3,0.8559596);
   f_9020134->SetSavedPoint(4,0.8555885);
   f_9020134->SetSavedPoint(5,0.8551883);
   f_9020134->SetSavedPoint(6,0.8547593);
   f_9020134->SetSavedPoint(7,0.8543018);
   f_9020134->SetSavedPoint(8,0.853816);
   f_9020134->SetSavedPoint(9,0.8533021);
   f_9020134->SetSavedPoint(10,0.8527605);
   f_9020134->SetSavedPoint(11,0.8521913);
   f_9020134->SetSavedPoint(12,0.8515948);
   f_9020134->SetSavedPoint(13,0.8509713);
   f_9020134->SetSavedPoint(14,0.850321);
   f_9020134->SetSavedPoint(15,0.8496441);
   f_9020134->SetSavedPoint(16,0.8489409);
   f_9020134->SetSavedPoint(17,0.8482116);
   f_9020134->SetSavedPoint(18,0.8474565);
   f_9020134->SetSavedPoint(19,0.8466758);
   f_9020134->SetSavedPoint(20,0.8458697);
   f_9020134->SetSavedPoint(21,0.8450385);
   f_9020134->SetSavedPoint(22,0.8441824);
   f_9020134->SetSavedPoint(23,0.8433016);
   f_9020134->SetSavedPoint(24,0.8423965);
   f_9020134->SetSavedPoint(25,0.8414671);
   f_9020134->SetSavedPoint(26,0.8405138);
   f_9020134->SetSavedPoint(27,0.8395368);
   f_9020134->SetSavedPoint(28,0.8385363);
   f_9020134->SetSavedPoint(29,0.8375125);
   f_9020134->SetSavedPoint(30,0.8364656);
   f_9020134->SetSavedPoint(31,0.835396);
   f_9020134->SetSavedPoint(32,0.8343038);
   f_9020134->SetSavedPoint(33,0.8331892);
   f_9020134->SetSavedPoint(34,0.8320525);
   f_9020134->SetSavedPoint(35,0.8308938);
   f_9020134->SetSavedPoint(36,0.8297135);
   f_9020134->SetSavedPoint(37,0.8285117);
   f_9020134->SetSavedPoint(38,0.8272886);
   f_9020134->SetSavedPoint(39,0.8260445);
   f_9020134->SetSavedPoint(40,0.8247795);
   f_9020134->SetSavedPoint(41,0.823494);
   f_9020134->SetSavedPoint(42,0.8221881);
   f_9020134->SetSavedPoint(43,0.820862);
   f_9020134->SetSavedPoint(44,0.8195159);
   f_9020134->SetSavedPoint(45,0.8181501);
   f_9020134->SetSavedPoint(46,0.8167648);
   f_9020134->SetSavedPoint(47,0.8153601);
   f_9020134->SetSavedPoint(48,0.8139363);
   f_9020134->SetSavedPoint(49,0.8124936);
   f_9020134->SetSavedPoint(50,0.8110322);
   f_9020134->SetSavedPoint(51,0.8095523);
   f_9020134->SetSavedPoint(52,0.8080541);
   f_9020134->SetSavedPoint(53,0.8065378);
   f_9020134->SetSavedPoint(54,0.8050036);
   f_9020134->SetSavedPoint(55,0.8034518);
   f_9020134->SetSavedPoint(56,0.8018824);
   f_9020134->SetSavedPoint(57,0.8002958);
   f_9020134->SetSavedPoint(58,0.7986921);
   f_9020134->SetSavedPoint(59,0.7970715);
   f_9020134->SetSavedPoint(60,0.7954342);
   f_9020134->SetSavedPoint(61,0.7937805);
   f_9020134->SetSavedPoint(62,0.7921104);
   f_9020134->SetSavedPoint(63,0.7904242);
   f_9020134->SetSavedPoint(64,0.7887221);
   f_9020134->SetSavedPoint(65,0.7870044);
   f_9020134->SetSavedPoint(66,0.785271);
   f_9020134->SetSavedPoint(67,0.7835224);
   f_9020134->SetSavedPoint(68,0.7817586);
   f_9020134->SetSavedPoint(69,0.7799798);
   f_9020134->SetSavedPoint(70,0.7781863);
   f_9020134->SetSavedPoint(71,0.7763782);
   f_9020134->SetSavedPoint(72,0.7745557);
   f_9020134->SetSavedPoint(73,0.772719);
   f_9020134->SetSavedPoint(74,0.7708682);
   f_9020134->SetSavedPoint(75,0.7690036);
   f_9020134->SetSavedPoint(76,0.7671254);
   f_9020134->SetSavedPoint(77,0.7652336);
   f_9020134->SetSavedPoint(78,0.7633286);
   f_9020134->SetSavedPoint(79,0.7614104);
   f_9020134->SetSavedPoint(80,0.7594793);
   f_9020134->SetSavedPoint(81,0.7575354);
   f_9020134->SetSavedPoint(82,0.7555789);
   f_9020134->SetSavedPoint(83,0.75361);
   f_9020134->SetSavedPoint(84,0.7516289);
   f_9020134->SetSavedPoint(85,0.7496357);
   f_9020134->SetSavedPoint(86,0.7476306);
   f_9020134->SetSavedPoint(87,0.7456137);
   f_9020134->SetSavedPoint(88,0.7435854);
   f_9020134->SetSavedPoint(89,0.7415456);
   f_9020134->SetSavedPoint(90,0.7394946);
   f_9020134->SetSavedPoint(91,0.7374326);
   f_9020134->SetSavedPoint(92,0.7353596);
   f_9020134->SetSavedPoint(93,0.733276);
   f_9020134->SetSavedPoint(94,0.7311818);
   f_9020134->SetSavedPoint(95,0.7290772);
   f_9020134->SetSavedPoint(96,0.7269625);
   f_9020134->SetSavedPoint(97,0.7248376);
   f_9020134->SetSavedPoint(98,0.7227028);
   f_9020134->SetSavedPoint(99,0.7205583);
   f_9020134->SetSavedPoint(100,0.7184043);
   f_9020134->SetSavedPoint(101,0.7162408);
   f_9020134->SetSavedPoint(102,0.714068);
   f_9020134->SetSavedPoint(103,0.7118862);
   f_9020134->SetSavedPoint(104,0.7096954);
   f_9020134->SetSavedPoint(105,0.7074958);
   f_9020134->SetSavedPoint(106,0.7052875);
   f_9020134->SetSavedPoint(107,0.7030708);
   f_9020134->SetSavedPoint(108,0.7008458);
   f_9020134->SetSavedPoint(109,0.6986125);
   f_9020134->SetSavedPoint(110,0.6963713);
   f_9020134->SetSavedPoint(111,0.6941221);
   f_9020134->SetSavedPoint(112,0.6918653);
   f_9020134->SetSavedPoint(113,0.6896008);
   f_9020134->SetSavedPoint(114,0.6873289);
   f_9020134->SetSavedPoint(115,0.6850498);
   f_9020134->SetSavedPoint(116,0.6827635);
   f_9020134->SetSavedPoint(117,0.6804701);
   f_9020134->SetSavedPoint(118,0.67817);
   f_9020134->SetSavedPoint(119,0.6758631);
   f_9020134->SetSavedPoint(120,0.6735497);
   f_9020134->SetSavedPoint(121,0.6712298);
   f_9020134->SetSavedPoint(122,0.6689037);
   f_9020134->SetSavedPoint(123,0.6665714);
   f_9020134->SetSavedPoint(124,0.6642331);
   f_9020134->SetSavedPoint(125,0.6618889);
   f_9020134->SetSavedPoint(126,0.659539);
   f_9020134->SetSavedPoint(127,0.6571835);
   f_9020134->SetSavedPoint(128,0.6548226);
   f_9020134->SetSavedPoint(129,0.6524563);
   f_9020134->SetSavedPoint(130,0.6500849);
   f_9020134->SetSavedPoint(131,0.6477084);
   f_9020134->SetSavedPoint(132,0.6453269);
   f_9020134->SetSavedPoint(133,0.6429407);
   f_9020134->SetSavedPoint(134,0.6405498);
   f_9020134->SetSavedPoint(135,0.6381544);
   f_9020134->SetSavedPoint(136,0.6357546);
   f_9020134->SetSavedPoint(137,0.6333505);
   f_9020134->SetSavedPoint(138,0.6309422);
   f_9020134->SetSavedPoint(139,0.62853);
   f_9020134->SetSavedPoint(140,0.6261138);
   f_9020134->SetSavedPoint(141,0.6236939);
   f_9020134->SetSavedPoint(142,0.6212703);
   f_9020134->SetSavedPoint(143,0.6188433);
   f_9020134->SetSavedPoint(144,0.6164128);
   f_9020134->SetSavedPoint(145,0.613979);
   f_9020134->SetSavedPoint(146,0.6115421);
   f_9020134->SetSavedPoint(147,0.6091021);
   f_9020134->SetSavedPoint(148,0.6066593);
   f_9020134->SetSavedPoint(149,0.6042136);
   f_9020134->SetSavedPoint(150,0.6017652);
   f_9020134->SetSavedPoint(151,0.5993143);
   f_9020134->SetSavedPoint(152,0.596861);
   f_9020134->SetSavedPoint(153,0.5944053);
   f_9020134->SetSavedPoint(154,0.5919474);
   f_9020134->SetSavedPoint(155,0.5894874);
   f_9020134->SetSavedPoint(156,0.5870254);
   f_9020134->SetSavedPoint(157,0.5845615);
   f_9020134->SetSavedPoint(158,0.5820959);
   f_9020134->SetSavedPoint(159,0.5796286);
   f_9020134->SetSavedPoint(160,0.5771598);
   f_9020134->SetSavedPoint(161,0.5746895);
   f_9020134->SetSavedPoint(162,0.572218);
   f_9020134->SetSavedPoint(163,0.5697452);
   f_9020134->SetSavedPoint(164,0.5672712);
   f_9020134->SetSavedPoint(165,0.5647963);
   f_9020134->SetSavedPoint(166,0.5623205);
   f_9020134->SetSavedPoint(167,0.5598439);
   f_9020134->SetSavedPoint(168,0.5573666);
   f_9020134->SetSavedPoint(169,0.5548887);
   f_9020134->SetSavedPoint(170,0.5524104);
   f_9020134->SetSavedPoint(171,0.5499316);
   f_9020134->SetSavedPoint(172,0.5474526);
   f_9020134->SetSavedPoint(173,0.5449734);
   f_9020134->SetSavedPoint(174,0.5424941);
   f_9020134->SetSavedPoint(175,0.5400149);
   f_9020134->SetSavedPoint(176,0.5375357);
   f_9020134->SetSavedPoint(177,0.5350568);
   f_9020134->SetSavedPoint(178,0.5325782);
   f_9020134->SetSavedPoint(179,0.5301);
   f_9020134->SetSavedPoint(180,0.5276223);
   f_9020134->SetSavedPoint(181,0.5251452);
   f_9020134->SetSavedPoint(182,0.5226688);
   f_9020134->SetSavedPoint(183,0.5201932);
   f_9020134->SetSavedPoint(184,0.5177184);
   f_9020134->SetSavedPoint(185,0.5152446);
   f_9020134->SetSavedPoint(186,0.5127719);
   f_9020134->SetSavedPoint(187,0.5103004);
   f_9020134->SetSavedPoint(188,0.50783);
   f_9020134->SetSavedPoint(189,0.505361);
   f_9020134->SetSavedPoint(190,0.5028935);
   f_9020134->SetSavedPoint(191,0.5004274);
   f_9020134->SetSavedPoint(192,0.4979629);
   f_9020134->SetSavedPoint(193,0.4955001);
   f_9020134->SetSavedPoint(194,0.4930391);
   f_9020134->SetSavedPoint(195,0.4905799);
   f_9020134->SetSavedPoint(196,0.4881227);
   f_9020134->SetSavedPoint(197,0.4856674);
   f_9020134->SetSavedPoint(198,0.4832143);
   f_9020134->SetSavedPoint(199,0.4807633);
   f_9020134->SetSavedPoint(200,0.4783146);
   f_9020134->SetSavedPoint(201,0.4758683);
   f_9020134->SetSavedPoint(202,0.4734244);
   f_9020134->SetSavedPoint(203,0.470983);
   f_9020134->SetSavedPoint(204,0.4685441);
   f_9020134->SetSavedPoint(205,0.4661079);
   f_9020134->SetSavedPoint(206,0.4636745);
   f_9020134->SetSavedPoint(207,0.4612439);
   f_9020134->SetSavedPoint(208,0.4588162);
   f_9020134->SetSavedPoint(209,0.4563914);
   f_9020134->SetSavedPoint(210,0.4539697);
   f_9020134->SetSavedPoint(211,0.451551);
   f_9020134->SetSavedPoint(212,0.4491356);
   f_9020134->SetSavedPoint(213,0.4467235);
   f_9020134->SetSavedPoint(214,0.4443146);
   f_9020134->SetSavedPoint(215,0.4419092);
   f_9020134->SetSavedPoint(216,0.4395073);
   f_9020134->SetSavedPoint(217,0.4371089);
   f_9020134->SetSavedPoint(218,0.4347141);
   f_9020134->SetSavedPoint(219,0.432323);
   f_9020134->SetSavedPoint(220,0.4299356);
   f_9020134->SetSavedPoint(221,0.4275521);
   f_9020134->SetSavedPoint(222,0.4251724);
   f_9020134->SetSavedPoint(223,0.4227967);
   f_9020134->SetSavedPoint(224,0.4204251);
   f_9020134->SetSavedPoint(225,0.4180575);
   f_9020134->SetSavedPoint(226,0.415694);
   f_9020134->SetSavedPoint(227,0.4133348);
   f_9020134->SetSavedPoint(228,0.4109799);
   f_9020134->SetSavedPoint(229,0.4086293);
   f_9020134->SetSavedPoint(230,0.4062831);
   f_9020134->SetSavedPoint(231,0.4039413);
   f_9020134->SetSavedPoint(232,0.4016041);
   f_9020134->SetSavedPoint(233,0.3992715);
   f_9020134->SetSavedPoint(234,0.3969435);
   f_9020134->SetSavedPoint(235,0.3946202);
   f_9020134->SetSavedPoint(236,0.3923017);
   f_9020134->SetSavedPoint(237,0.389988);
   f_9020134->SetSavedPoint(238,0.3876791);
   f_9020134->SetSavedPoint(239,0.3853753);
   f_9020134->SetSavedPoint(240,0.3830763);
   f_9020134->SetSavedPoint(241,0.3807825);
   f_9020134->SetSavedPoint(242,0.3784937);
   f_9020134->SetSavedPoint(243,0.3762101);
   f_9020134->SetSavedPoint(244,0.3739317);
   f_9020134->SetSavedPoint(245,0.3716586);
   f_9020134->SetSavedPoint(246,0.3693908);
   f_9020134->SetSavedPoint(247,0.3671283);
   f_9020134->SetSavedPoint(248,0.3648713);
   f_9020134->SetSavedPoint(249,0.3626197);
   f_9020134->SetSavedPoint(250,0.3603737);
   f_9020134->SetSavedPoint(251,0.3581332);
   f_9020134->SetSavedPoint(252,0.3558983);
   f_9020134->SetSavedPoint(253,0.3536691);
   f_9020134->SetSavedPoint(254,0.3514456);
   f_9020134->SetSavedPoint(255,0.3492279);
   f_9020134->SetSavedPoint(256,0.347016);
   f_9020134->SetSavedPoint(257,0.3448099);
   f_9020134->SetSavedPoint(258,0.3426098);
   f_9020134->SetSavedPoint(259,0.3404156);
   f_9020134->SetSavedPoint(260,0.3382273);
   f_9020134->SetSavedPoint(261,0.3360451);
   f_9020134->SetSavedPoint(262,0.333869);
   f_9020134->SetSavedPoint(263,0.3316991);
   f_9020134->SetSavedPoint(264,0.3295352);
   f_9020134->SetSavedPoint(265,0.3273776);
   f_9020134->SetSavedPoint(266,0.3252263);
   f_9020134->SetSavedPoint(267,0.3230812);
   f_9020134->SetSavedPoint(268,0.3209424);
   f_9020134->SetSavedPoint(269,0.3188101);
   f_9020134->SetSavedPoint(270,0.3166841);
   f_9020134->SetSavedPoint(271,0.3145646);
   f_9020134->SetSavedPoint(272,0.3124516);
   f_9020134->SetSavedPoint(273,0.310345);
   f_9020134->SetSavedPoint(274,0.3082451);
   f_9020134->SetSavedPoint(275,0.3061517);
   f_9020134->SetSavedPoint(276,0.304065);
   f_9020134->SetSavedPoint(277,0.301985);
   f_9020134->SetSavedPoint(278,0.2999117);
   f_9020134->SetSavedPoint(279,0.2978451);
   f_9020134->SetSavedPoint(280,0.2957852);
   f_9020134->SetSavedPoint(281,0.2937322);
   f_9020134->SetSavedPoint(282,0.291686);
   f_9020134->SetSavedPoint(283,0.2896467);
   f_9020134->SetSavedPoint(284,0.2876144);
   f_9020134->SetSavedPoint(285,0.2855889);
   f_9020134->SetSavedPoint(286,0.2835704);
   f_9020134->SetSavedPoint(287,0.2815589);
   f_9020134->SetSavedPoint(288,0.2795545);
   f_9020134->SetSavedPoint(289,0.2775571);
   f_9020134->SetSavedPoint(290,0.2755668);
   f_9020134->SetSavedPoint(291,0.2735836);
   f_9020134->SetSavedPoint(292,0.2716076);
   f_9020134->SetSavedPoint(293,0.2696387);
   f_9020134->SetSavedPoint(294,0.2676771);
   f_9020134->SetSavedPoint(295,0.2657226);
   f_9020134->SetSavedPoint(296,0.2637755);
   f_9020134->SetSavedPoint(297,0.2618356);
   f_9020134->SetSavedPoint(298,0.259903);
   f_9020134->SetSavedPoint(299,0.2579777);
   f_9020134->SetSavedPoint(300,0.2560598);
   f_9020134->SetSavedPoint(301,0.2541493);
   f_9020134->SetSavedPoint(302,0.2522462);
   f_9020134->SetSavedPoint(303,0.2503505);
   f_9020134->SetSavedPoint(304,0.2484623);
   f_9020134->SetSavedPoint(305,0.2465816);
   f_9020134->SetSavedPoint(306,0.2447083);
   f_9020134->SetSavedPoint(307,0.2428426);
   f_9020134->SetSavedPoint(308,0.2409844);
   f_9020134->SetSavedPoint(309,0.2391337);
   f_9020134->SetSavedPoint(310,0.2372907);
   f_9020134->SetSavedPoint(311,0.2354552);
   f_9020134->SetSavedPoint(312,0.2336273);
   f_9020134->SetSavedPoint(313,0.2318071);
   f_9020134->SetSavedPoint(314,0.2299946);
   f_9020134->SetSavedPoint(315,0.2281897);
   f_9020134->SetSavedPoint(316,0.2263925);
   f_9020134->SetSavedPoint(317,0.224603);
   f_9020134->SetSavedPoint(318,0.2228213);
   f_9020134->SetSavedPoint(319,0.2210472);
   f_9020134->SetSavedPoint(320,0.219281);
   f_9020134->SetSavedPoint(321,0.2175225);
   f_9020134->SetSavedPoint(322,0.2157718);
   f_9020134->SetSavedPoint(323,0.2140289);
   f_9020134->SetSavedPoint(324,0.2122938);
   f_9020134->SetSavedPoint(325,0.2105665);
   f_9020134->SetSavedPoint(326,0.2088471);
   f_9020134->SetSavedPoint(327,0.2071356);
   f_9020134->SetSavedPoint(328,0.2054319);
   f_9020134->SetSavedPoint(329,0.2037361);
   f_9020134->SetSavedPoint(330,0.2020481);
   f_9020134->SetSavedPoint(331,0.2003681);
   f_9020134->SetSavedPoint(332,0.198696);
   f_9020134->SetSavedPoint(333,0.1970319);
   f_9020134->SetSavedPoint(334,0.1953756);
   f_9020134->SetSavedPoint(335,0.1937273);
   f_9020134->SetSavedPoint(336,0.192087);
   f_9020134->SetSavedPoint(337,0.1904546);
   f_9020134->SetSavedPoint(338,0.1888302);
   f_9020134->SetSavedPoint(339,0.1872138);
   f_9020134->SetSavedPoint(340,0.1856054);
   f_9020134->SetSavedPoint(341,0.184005);
   f_9020134->SetSavedPoint(342,0.1824126);
   f_9020134->SetSavedPoint(343,0.1808281);
   f_9020134->SetSavedPoint(344,0.1792517);
   f_9020134->SetSavedPoint(345,0.1776834);
   f_9020134->SetSavedPoint(346,0.176123);
   f_9020134->SetSavedPoint(347,0.1745707);
   f_9020134->SetSavedPoint(348,0.1730265);
   f_9020134->SetSavedPoint(349,0.1714902);
   f_9020134->SetSavedPoint(350,0.1699621);
   f_9020134->SetSavedPoint(351,0.1684419);
   f_9020134->SetSavedPoint(352,0.1669299);
   f_9020134->SetSavedPoint(353,0.1654259);
   f_9020134->SetSavedPoint(354,0.1639299);
   f_9020134->SetSavedPoint(355,0.1624421);
   f_9020134->SetSavedPoint(356,0.1609622);
   f_9020134->SetSavedPoint(357,0.1594905);
   f_9020134->SetSavedPoint(358,0.1580268);
   f_9020134->SetSavedPoint(359,0.1565713);
   f_9020134->SetSavedPoint(360,0.1551237);
   f_9020134->SetSavedPoint(361,0.1536843);
   f_9020134->SetSavedPoint(362,0.1522529);
   f_9020134->SetSavedPoint(363,0.1508296);
   f_9020134->SetSavedPoint(364,0.1494144);
   f_9020134->SetSavedPoint(365,0.1480072);
   f_9020134->SetSavedPoint(366,0.1466082);
   f_9020134->SetSavedPoint(367,0.1452172);
   f_9020134->SetSavedPoint(368,0.1438342);
   f_9020134->SetSavedPoint(369,0.1424593);
   f_9020134->SetSavedPoint(370,0.1410925);
   f_9020134->SetSavedPoint(371,0.1397338);
   f_9020134->SetSavedPoint(372,0.1383831);
   f_9020134->SetSavedPoint(373,0.1370405);
   f_9020134->SetSavedPoint(374,0.1357059);
   f_9020134->SetSavedPoint(375,0.1343794);
   f_9020134->SetSavedPoint(376,0.1330609);
   f_9020134->SetSavedPoint(377,0.1317505);
   f_9020134->SetSavedPoint(378,0.1304481);
   f_9020134->SetSavedPoint(379,0.1291537);
   f_9020134->SetSavedPoint(380,0.1278673);
   f_9020134->SetSavedPoint(381,0.126589);
   f_9020134->SetSavedPoint(382,0.1253187);
   f_9020134->SetSavedPoint(383,0.1240564);
   f_9020134->SetSavedPoint(384,0.1228021);
   f_9020134->SetSavedPoint(385,0.1215558);
   f_9020134->SetSavedPoint(386,0.1203175);
   f_9020134->SetSavedPoint(387,0.1190871);
   f_9020134->SetSavedPoint(388,0.1178648);
   f_9020134->SetSavedPoint(389,0.1166504);
   f_9020134->SetSavedPoint(390,0.1154439);
   f_9020134->SetSavedPoint(391,0.1142454);
   f_9020134->SetSavedPoint(392,0.1130549);
   f_9020134->SetSavedPoint(393,0.1118723);
   f_9020134->SetSavedPoint(394,0.1106976);
   f_9020134->SetSavedPoint(395,0.1095308);
   f_9020134->SetSavedPoint(396,0.1083719);
   f_9020134->SetSavedPoint(397,0.1072209);
   f_9020134->SetSavedPoint(398,0.1060778);
   f_9020134->SetSavedPoint(399,0.1049426);
   f_9020134->SetSavedPoint(400,0.1038153);
   f_9020134->SetSavedPoint(401,0.1026957);
   f_9020134->SetSavedPoint(402,0.1015841);
   f_9020134->SetSavedPoint(403,0.1004803);
   f_9020134->SetSavedPoint(404,0.09938424);
   f_9020134->SetSavedPoint(405,0.09829603);
   f_9020134->SetSavedPoint(406,0.09721562);
   f_9020134->SetSavedPoint(407,0.09614299);
   f_9020134->SetSavedPoint(408,0.09507813);
   f_9020134->SetSavedPoint(409,0.09402103);
   f_9020134->SetSavedPoint(410,0.09297168);
   f_9020134->SetSavedPoint(411,0.09193006);
   f_9020134->SetSavedPoint(412,0.09089615);
   f_9020134->SetSavedPoint(413,0.08986995);
   f_9020134->SetSavedPoint(414,0.08885144);
   f_9020134->SetSavedPoint(415,0.08784061);
   f_9020134->SetSavedPoint(416,0.08683745);
   f_9020134->SetSavedPoint(417,0.08584193);
   f_9020134->SetSavedPoint(418,0.08485405);
   f_9020134->SetSavedPoint(419,0.08387378);
   f_9020134->SetSavedPoint(420,0.08290112);
   f_9020134->SetSavedPoint(421,0.08193605);
   f_9020134->SetSavedPoint(422,0.08097855);
   f_9020134->SetSavedPoint(423,0.08002861);
   f_9020134->SetSavedPoint(424,0.07908622);
   f_9020134->SetSavedPoint(425,0.07815135);
   f_9020134->SetSavedPoint(426,0.07722399);
   f_9020134->SetSavedPoint(427,0.07630412);
   f_9020134->SetSavedPoint(428,0.07539173);
   f_9020134->SetSavedPoint(429,0.0744868);
   f_9020134->SetSavedPoint(430,0.07358932);
   f_9020134->SetSavedPoint(431,0.07269926);
   f_9020134->SetSavedPoint(432,0.07181662);
   f_9020134->SetSavedPoint(433,0.07094136);
   f_9020134->SetSavedPoint(434,0.07007348);
   f_9020134->SetSavedPoint(435,0.06921295);
   f_9020134->SetSavedPoint(436,0.06835977);
   f_9020134->SetSavedPoint(437,0.0675139);
   f_9020134->SetSavedPoint(438,0.06667534);
   f_9020134->SetSavedPoint(439,0.06584406);
   f_9020134->SetSavedPoint(440,0.06502004);
   f_9020134->SetSavedPoint(441,0.06420328);
   f_9020134->SetSavedPoint(442,0.06339374);
   f_9020134->SetSavedPoint(443,0.06259141);
   f_9020134->SetSavedPoint(444,0.06179626);
   f_9020134->SetSavedPoint(445,0.06100829);
   f_9020134->SetSavedPoint(446,0.06022747);
   f_9020134->SetSavedPoint(447,0.05945378);
   f_9020134->SetSavedPoint(448,0.0586872);
   f_9020134->SetSavedPoint(449,0.05792772);
   f_9020134->SetSavedPoint(450,0.0571753);
   f_9020134->SetSavedPoint(451,0.05642993);
   f_9020134->SetSavedPoint(452,0.0556916);
   f_9020134->SetSavedPoint(453,0.05496027);
   f_9020134->SetSavedPoint(454,0.05423594);
   f_9020134->SetSavedPoint(455,0.05351857);
   f_9020134->SetSavedPoint(456,0.05280816);
   f_9020134->SetSavedPoint(457,0.05210467);
   f_9020134->SetSavedPoint(458,0.05140808);
   f_9020134->SetSavedPoint(459,0.05071838);
   f_9020134->SetSavedPoint(460,0.05003555);
   f_9020134->SetSavedPoint(461,0.04935955);
   f_9020134->SetSavedPoint(462,0.04869038);
   f_9020134->SetSavedPoint(463,0.04802801);
   f_9020134->SetSavedPoint(464,0.04737241);
   f_9020134->SetSavedPoint(465,0.04672357);
   f_9020134->SetSavedPoint(466,0.04608146);
   f_9020134->SetSavedPoint(467,0.04544607);
   f_9020134->SetSavedPoint(468,0.04481736);
   f_9020134->SetSavedPoint(469,0.04419532);
   f_9020134->SetSavedPoint(470,0.04357993);
   f_9020134->SetSavedPoint(471,0.04297115);
   f_9020134->SetSavedPoint(472,0.04236898);
   f_9020134->SetSavedPoint(473,0.04177338);
   f_9020134->SetSavedPoint(474,0.04118434);
   f_9020134->SetSavedPoint(475,0.04060183);
   f_9020134->SetSavedPoint(476,0.04002583);
   f_9020134->SetSavedPoint(477,0.03945632);
   f_9020134->SetSavedPoint(478,0.03889327);
   f_9020134->SetSavedPoint(479,0.03833665);
   f_9020134->SetSavedPoint(480,0.03778646);
   f_9020134->SetSavedPoint(481,0.03724266);
   f_9020134->SetSavedPoint(482,0.03670522);
   f_9020134->SetSavedPoint(483,0.03617414);
   f_9020134->SetSavedPoint(484,0.03564938);
   f_9020134->SetSavedPoint(485,0.03513092);
   f_9020134->SetSavedPoint(486,0.03461873);
   f_9020134->SetSavedPoint(487,0.0341128);
   f_9020134->SetSavedPoint(488,0.03361309);
   f_9020134->SetSavedPoint(489,0.03311959);
   f_9020134->SetSavedPoint(490,0.03263228);
   f_9020134->SetSavedPoint(491,0.03215112);
   f_9020134->SetSavedPoint(492,0.03167609);
   f_9020134->SetSavedPoint(493,0.03120718);
   f_9020134->SetSavedPoint(494,0.03074435);
   f_9020134->SetSavedPoint(495,0.03028758);
   f_9020134->SetSavedPoint(496,0.02983685);
   f_9020134->SetSavedPoint(497,0.02939214);
   f_9020134->SetSavedPoint(498,0.02895341);
   f_9020134->SetSavedPoint(499,0.02852065);
   f_9020134->SetSavedPoint(500,0.02809383);
   f_9020134->SetSavedPoint(501,0);
   f_9020134->SetSavedPoint(502,2.5);
   f_9020134->SetFillColor(19);
   f_9020134->SetFillStyle(0);
   f_9020134->SetMarkerStyle(20);
   f_9020134->SetMarkerSize(1.2);
   f_9020134->SetLineColor(8);
   f_9020134->SetLineWidth(3);
   f_9020134->GetXaxis()->SetNdivisions(505);
   f_9020134->GetXaxis()->SetLabelFont(132);
   f_9020134->GetXaxis()->SetLabelOffset(0.015);
   f_9020134->GetXaxis()->SetLabelSize(0.05);
   f_9020134->GetXaxis()->SetTitleSize(0.06);
   f_9020134->GetXaxis()->SetTitleFont(132);
   f_9020134->GetYaxis()->SetLabelFont(132);
   f_9020134->GetYaxis()->SetLabelSize(0.05);
   f_9020134->GetYaxis()->SetTitleSize(0.06);
   f_9020134->GetYaxis()->SetTitleFont(42);
   f_9020134->SetParameter(0,0);
   f_9020134->SetParError(0,0);
   f_9020134->SetParLimits(0,0,0);
   f_9020134->SetParameter(1,0);
   f_9020134->SetParError(1,0);
   f_9020134->SetParLimits(1,0,0);
   f_9020134->SetParameter(2,0);
   f_9020134->SetParError(2,0);
   f_9020134->SetParLimits(2,0,0);
   f_9020134->SetParameter(3,0);
   f_9020134->SetParError(3,0);
   f_9020134->SetParLimits(3,0,0);
   f_9020134->SetParameter(4,0);
   f_9020134->SetParError(4,0);
   f_9020134->SetParLimits(4,0,0);
   f_9020134->SetParameter(5,0);
   f_9020134->SetParError(5,0);
   f_9020134->SetParLimits(5,0,0);
   f_9020134->Draw("same");
   
   Double_t Graph0_fx93[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph0_fy93[203] = {
   0.8629709,
   0.8612783,
   0.85884,
   0.8556892,
   0.8518586,
   0.8473805,
   0.8422861,
   0.8366061,
   0.8303706,
   0.8236088,
   0.8163493,
   0.80862,
   0.8004481,
   0.79186,
   0.7828815,
   0.7735377,
   0.7638528,
   0.7538505,
   0.7435538,
   0.7329849,
   0.7221655,
   0.7111165,
   0.699858,
   0.6884098,
   0.6767907,
   0.6650192,
   0.6531129,
   0.6410888,
   0.6289635,
   0.6167529,
   0.6044723,
   0.5921364,
   0.5797595,
   0.5673551,
   0.5549364,
   0.5425159,
   0.5301058,
   0.5177177,
   0.5053626,
   0.4930512,
   0.4807936,
   0.4685996,
   0.4564784,
   0.444439,
   0.4324896,
   0.4206385,
   0.4088932,
   0.397261,
   0.3857487,
   0.374363,
   0.3631099,
   0.3519954,
   0.341025,
   0.3302037,
   0.3195365,
   0.309028,
   0.2986824,
   0.2885038,
   0.2784957,
   0.2686617,
   0.2590049,
   0.2495282,
   0.2402343,
   0.2311256,
   0.2222044,
   0.2134724,
   0.2049316,
   0.1965834,
   0.1884291,
   0.1804698,
   0.1727065,
   0.1651398,
   0.1577702,
   0.1505982,
   0.1436238,
   0.136847,
   0.1302678,
   0.1238856,
   0.1177001,
   0.1117106,
   0.1059162,
   0.100316,
   0.09490892,
   0.08969373,
   0.08466907,
   0.07983343,
   0.0751852,
   0.07072265,
   0.06644392,
   0.06234705,
   0.05842997,
   0.05469051,
   0.0511264,
   0.04773528,
   0.04451469,
   0.04146211,
   0.0385749,
   0.03585039,
   0.03328581,
   0.03087834,
   0.02862508,
   0.02775432,
   0.02993797,
   0.03227185,
   0.03475888,
   0.03740196,
   0.04020393,
   0.04316757,
   0.0462956,
   0.04959067,
   0.05305535,
   0.05669215,
   0.06050347,
   0.06449163,
   0.06865886,
   0.07300729,
   0.07753894,
   0.0822557,
   0.08715938,
   0.09225164,
   0.09753402,
   0.1030079,
   0.1086746,
   0.1145353,
   0.1205908,
   0.1268421,
   0.1332898,
   0.1399344,
   0.1467762,
   0.1538154,
   0.1610519,
   0.1684856,
   0.1761161,
   0.1839427,
   0.1919646,
   0.2001809,
   0.2085902,
   0.2171913,
   0.2259822,
   0.2349613,
   0.2441262,
   0.2534747,
   0.263004,
   0.2727112,
   0.2825932,
   0.2926466,
   0.3028674,
   0.3132519,
   0.3237956,
   0.3344939,
   0.3453419,
   0.3563343,
   0.3674656,
   0.3787299,
   0.3901208,
   0.4016319,
   0.413256,
   0.424986,
   0.4368141,
   0.4487321,
   0.4607317,
   0.4728039,
   0.4849394,
   0.4971284,
   0.5093608,
   0.5216261,
   0.5339131,
   0.5462103,
   0.5585057,
   0.5707868,
   0.5830408,
   0.595254,
   0.6074126,
   0.619502,
   0.6315072,
   0.6434127,
   0.6552022,
   0.6668591,
   0.6783662,
   0.6897056,
   0.7008589,
   0.711807,
   0.7225303,
   0.7330086,
   0.743221,
   0.7531459,
   0.7627612,
   0.7720441,
   0.7809711,
   0.7895181,
   0.7976603,
   0.8053722,
   0.8126277,
   0.8193998,
   0.8256611,
   0.8313834,
   0.8365376,
   0.8410942,
   0.8450227,
   0.8482923,
   0.8508711,
   0.8527267,
   0.8629709};
   TGraph *graph = new TGraph(203,Graph0_fx93,Graph0_fy93);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph93 = new TH1F("Graph_Graph93","Graph",203,0,2.75);
   Graph_Graph93->SetMinimum(0);
   Graph_Graph93->SetMaximum(0.9464925);
   Graph_Graph93->SetDirectory(0);
   Graph_Graph93->SetStats(0);
   Graph_Graph93->SetMarkerStyle(20);
   Graph_Graph93->SetMarkerSize(1.2);
   Graph_Graph93->GetXaxis()->SetNdivisions(505);
   Graph_Graph93->GetXaxis()->SetLabelFont(132);
   Graph_Graph93->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph93->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph93->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph93->GetXaxis()->SetTitleFont(132);
   Graph_Graph93->GetYaxis()->SetLabelFont(132);
   Graph_Graph93->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph93->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph93->GetYaxis()->SetTitleFont(42);
   Graph_Graph93->GetZaxis()->SetLabelFont(132);
   Graph_Graph93->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph93->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph93->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph93);
   
   graph->Draw("flc");
   
   TF1 *f_8990135 = new TF1("*f_8990",0,2.5,6);
    //The original function : f_8990 had originally been created by:
    //TF1 *f_8990 = new TF1("f_8990",f_8990,0,2.5,6);
   f_8990135->SetRange(0,2.5);
   f_8990135->SetName("f_8990");
   f_8990135->SetTitle("f_8990");
   f_8990135->SetNpx(500);
   f_8990135->SetSavedPoint(0,0.8126409);
   f_8990135->SetSavedPoint(1,0.8117778);
   f_8990135->SetSavedPoint(2,0.8109049);
   f_8990135->SetSavedPoint(3,0.8100223);
   f_8990135->SetSavedPoint(4,0.80913);
   f_8990135->SetSavedPoint(5,0.808228);
   f_8990135->SetSavedPoint(6,0.8073163);
   f_8990135->SetSavedPoint(7,0.806395);
   f_8990135->SetSavedPoint(8,0.8054641);
   f_8990135->SetSavedPoint(9,0.8045235);
   f_8990135->SetSavedPoint(10,0.8035734);
   f_8990135->SetSavedPoint(11,0.8026137);
   f_8990135->SetSavedPoint(12,0.8016444);
   f_8990135->SetSavedPoint(13,0.8006657);
   f_8990135->SetSavedPoint(14,0.7996774);
   f_8990135->SetSavedPoint(15,0.7986797);
   f_8990135->SetSavedPoint(16,0.7976725);
   f_8990135->SetSavedPoint(17,0.7966558);
   f_8990135->SetSavedPoint(18,0.7956298);
   f_8990135->SetSavedPoint(19,0.7945944);
   f_8990135->SetSavedPoint(20,0.7935496);
   f_8990135->SetSavedPoint(21,0.7924955);
   f_8990135->SetSavedPoint(22,0.7914321);
   f_8990135->SetSavedPoint(23,0.7903593);
   f_8990135->SetSavedPoint(24,0.7892774);
   f_8990135->SetSavedPoint(25,0.7881862);
   f_8990135->SetSavedPoint(26,0.7870858);
   f_8990135->SetSavedPoint(27,0.7859762);
   f_8990135->SetSavedPoint(28,0.7848575);
   f_8990135->SetSavedPoint(29,0.7837296);
   f_8990135->SetSavedPoint(30,0.7825927);
   f_8990135->SetSavedPoint(31,0.7814466);
   f_8990135->SetSavedPoint(32,0.7802916);
   f_8990135->SetSavedPoint(33,0.7791275);
   f_8990135->SetSavedPoint(34,0.7779545);
   f_8990135->SetSavedPoint(35,0.7767724);
   f_8990135->SetSavedPoint(36,0.7755815);
   f_8990135->SetSavedPoint(37,0.7743817);
   f_8990135->SetSavedPoint(38,0.773173);
   f_8990135->SetSavedPoint(39,0.7719555);
   f_8990135->SetSavedPoint(40,0.7707292);
   f_8990135->SetSavedPoint(41,0.7694941);
   f_8990135->SetSavedPoint(42,0.7682503);
   f_8990135->SetSavedPoint(43,0.7669977);
   f_8990135->SetSavedPoint(44,0.7657365);
   f_8990135->SetSavedPoint(45,0.7644667);
   f_8990135->SetSavedPoint(46,0.7631882);
   f_8990135->SetSavedPoint(47,0.7619012);
   f_8990135->SetSavedPoint(48,0.7606056);
   f_8990135->SetSavedPoint(49,0.7593015);
   f_8990135->SetSavedPoint(50,0.757989);
   f_8990135->SetSavedPoint(51,0.756668);
   f_8990135->SetSavedPoint(52,0.7553386);
   f_8990135->SetSavedPoint(53,0.7540008);
   f_8990135->SetSavedPoint(54,0.7526547);
   f_8990135->SetSavedPoint(55,0.7513003);
   f_8990135->SetSavedPoint(56,0.7499376);
   f_8990135->SetSavedPoint(57,0.7485667);
   f_8990135->SetSavedPoint(58,0.7471876);
   f_8990135->SetSavedPoint(59,0.7458003);
   f_8990135->SetSavedPoint(60,0.744405);
   f_8990135->SetSavedPoint(61,0.7430015);
   f_8990135->SetSavedPoint(62,0.74159);
   f_8990135->SetSavedPoint(63,0.7401705);
   f_8990135->SetSavedPoint(64,0.738743);
   f_8990135->SetSavedPoint(65,0.7373076);
   f_8990135->SetSavedPoint(66,0.7358643);
   f_8990135->SetSavedPoint(67,0.7344132);
   f_8990135->SetSavedPoint(68,0.7329542);
   f_8990135->SetSavedPoint(69,0.7314875);
   f_8990135->SetSavedPoint(70,0.730013);
   f_8990135->SetSavedPoint(71,0.7285308);
   f_8990135->SetSavedPoint(72,0.727041);
   f_8990135->SetSavedPoint(73,0.7255436);
   f_8990135->SetSavedPoint(74,0.7240385);
   f_8990135->SetSavedPoint(75,0.722526);
   f_8990135->SetSavedPoint(76,0.7210059);
   f_8990135->SetSavedPoint(77,0.7194784);
   f_8990135->SetSavedPoint(78,0.7179435);
   f_8990135->SetSavedPoint(79,0.7164012);
   f_8990135->SetSavedPoint(80,0.7148516);
   f_8990135->SetSavedPoint(81,0.7132947);
   f_8990135->SetSavedPoint(82,0.7117305);
   f_8990135->SetSavedPoint(83,0.7101592);
   f_8990135->SetSavedPoint(84,0.7085807);
   f_8990135->SetSavedPoint(85,0.7069951);
   f_8990135->SetSavedPoint(86,0.7054024);
   f_8990135->SetSavedPoint(87,0.7038026);
   f_8990135->SetSavedPoint(88,0.7021959);
   f_8990135->SetSavedPoint(89,0.7005823);
   f_8990135->SetSavedPoint(90,0.6989617);
   f_8990135->SetSavedPoint(91,0.6973343);
   f_8990135->SetSavedPoint(92,0.6957001);
   f_8990135->SetSavedPoint(93,0.6940591);
   f_8990135->SetSavedPoint(94,0.6924114);
   f_8990135->SetSavedPoint(95,0.6907571);
   f_8990135->SetSavedPoint(96,0.6890961);
   f_8990135->SetSavedPoint(97,0.6874285);
   f_8990135->SetSavedPoint(98,0.6857544);
   f_8990135->SetSavedPoint(99,0.6840738);
   f_8990135->SetSavedPoint(100,0.6823868);
   f_8990135->SetSavedPoint(101,0.6806933);
   f_8990135->SetSavedPoint(102,0.6789935);
   f_8990135->SetSavedPoint(103,0.6772874);
   f_8990135->SetSavedPoint(104,0.6755751);
   f_8990135->SetSavedPoint(105,0.6738565);
   f_8990135->SetSavedPoint(106,0.6721318);
   f_8990135->SetSavedPoint(107,0.6704009);
   f_8990135->SetSavedPoint(108,0.668664);
   f_8990135->SetSavedPoint(109,0.6669211);
   f_8990135->SetSavedPoint(110,0.6651721);
   f_8990135->SetSavedPoint(111,0.6634173);
   f_8990135->SetSavedPoint(112,0.6616566);
   f_8990135->SetSavedPoint(113,0.6598901);
   f_8990135->SetSavedPoint(114,0.6581177);
   f_8990135->SetSavedPoint(115,0.6563397);
   f_8990135->SetSavedPoint(116,0.654556);
   f_8990135->SetSavedPoint(117,0.6527666);
   f_8990135->SetSavedPoint(118,0.6509717);
   f_8990135->SetSavedPoint(119,0.6491712);
   f_8990135->SetSavedPoint(120,0.6473653);
   f_8990135->SetSavedPoint(121,0.6455539);
   f_8990135->SetSavedPoint(122,0.6437371);
   f_8990135->SetSavedPoint(123,0.641915);
   f_8990135->SetSavedPoint(124,0.6400876);
   f_8990135->SetSavedPoint(125,0.638255);
   f_8990135->SetSavedPoint(126,0.6364172);
   f_8990135->SetSavedPoint(127,0.6345743);
   f_8990135->SetSavedPoint(128,0.6327263);
   f_8990135->SetSavedPoint(129,0.6308732);
   f_8990135->SetSavedPoint(130,0.6290152);
   f_8990135->SetSavedPoint(131,0.6271523);
   f_8990135->SetSavedPoint(132,0.6252845);
   f_8990135->SetSavedPoint(133,0.6234118);
   f_8990135->SetSavedPoint(134,0.6215344);
   f_8990135->SetSavedPoint(135,0.6196523);
   f_8990135->SetSavedPoint(136,0.6177655);
   f_8990135->SetSavedPoint(137,0.6158741);
   f_8990135->SetSavedPoint(138,0.6139781);
   f_8990135->SetSavedPoint(139,0.6120776);
   f_8990135->SetSavedPoint(140,0.6101727);
   f_8990135->SetSavedPoint(141,0.6082633);
   f_8990135->SetSavedPoint(142,0.6063496);
   f_8990135->SetSavedPoint(143,0.6044316);
   f_8990135->SetSavedPoint(144,0.6025094);
   f_8990135->SetSavedPoint(145,0.6005829);
   f_8990135->SetSavedPoint(146,0.5986523);
   f_8990135->SetSavedPoint(147,0.5967177);
   f_8990135->SetSavedPoint(148,0.594779);
   f_8990135->SetSavedPoint(149,0.5928363);
   f_8990135->SetSavedPoint(150,0.5908896);
   f_8990135->SetSavedPoint(151,0.5889392);
   f_8990135->SetSavedPoint(152,0.5869848);
   f_8990135->SetSavedPoint(153,0.5850268);
   f_8990135->SetSavedPoint(154,0.583065);
   f_8990135->SetSavedPoint(155,0.5810995);
   f_8990135->SetSavedPoint(156,0.5791305);
   f_8990135->SetSavedPoint(157,0.5771579);
   f_8990135->SetSavedPoint(158,0.5751818);
   f_8990135->SetSavedPoint(159,0.5732022);
   f_8990135->SetSavedPoint(160,0.5712193);
   f_8990135->SetSavedPoint(161,0.569233);
   f_8990135->SetSavedPoint(162,0.5672435);
   f_8990135->SetSavedPoint(163,0.5652507);
   f_8990135->SetSavedPoint(164,0.5632548);
   f_8990135->SetSavedPoint(165,0.5612558);
   f_8990135->SetSavedPoint(166,0.5592537);
   f_8990135->SetSavedPoint(167,0.5572486);
   f_8990135->SetSavedPoint(168,0.5552405);
   f_8990135->SetSavedPoint(169,0.5532295);
   f_8990135->SetSavedPoint(170,0.5512158);
   f_8990135->SetSavedPoint(171,0.5491992);
   f_8990135->SetSavedPoint(172,0.5471799);
   f_8990135->SetSavedPoint(173,0.5451579);
   f_8990135->SetSavedPoint(174,0.5431333);
   f_8990135->SetSavedPoint(175,0.5411062);
   f_8990135->SetSavedPoint(176,0.5390765);
   f_8990135->SetSavedPoint(177,0.5370444);
   f_8990135->SetSavedPoint(178,0.5350099);
   f_8990135->SetSavedPoint(179,0.5329731);
   f_8990135->SetSavedPoint(180,0.5309339);
   f_8990135->SetSavedPoint(181,0.5288926);
   f_8990135->SetSavedPoint(182,0.526849);
   f_8990135->SetSavedPoint(183,0.5248034);
   f_8990135->SetSavedPoint(184,0.5227557);
   f_8990135->SetSavedPoint(185,0.520706);
   f_8990135->SetSavedPoint(186,0.5186543);
   f_8990135->SetSavedPoint(187,0.5166008);
   f_8990135->SetSavedPoint(188,0.5145454);
   f_8990135->SetSavedPoint(189,0.5124882);
   f_8990135->SetSavedPoint(190,0.5104293);
   f_8990135->SetSavedPoint(191,0.5083687);
   f_8990135->SetSavedPoint(192,0.5063066);
   f_8990135->SetSavedPoint(193,0.5042428);
   f_8990135->SetSavedPoint(194,0.5021776);
   f_8990135->SetSavedPoint(195,0.5001109);
   f_8990135->SetSavedPoint(196,0.4980428);
   f_8990135->SetSavedPoint(197,0.4959734);
   f_8990135->SetSavedPoint(198,0.4939027);
   f_8990135->SetSavedPoint(199,0.4918308);
   f_8990135->SetSavedPoint(200,0.4897577);
   f_8990135->SetSavedPoint(201,0.4876836);
   f_8990135->SetSavedPoint(202,0.4856083);
   f_8990135->SetSavedPoint(203,0.4835321);
   f_8990135->SetSavedPoint(204,0.4814549);
   f_8990135->SetSavedPoint(205,0.4793769);
   f_8990135->SetSavedPoint(206,0.477298);
   f_8990135->SetSavedPoint(207,0.4752184);
   f_8990135->SetSavedPoint(208,0.473138);
   f_8990135->SetSavedPoint(209,0.471057);
   f_8990135->SetSavedPoint(210,0.4689753);
   f_8990135->SetSavedPoint(211,0.4668932);
   f_8990135->SetSavedPoint(212,0.4648105);
   f_8990135->SetSavedPoint(213,0.4627274);
   f_8990135->SetSavedPoint(214,0.4606439);
   f_8990135->SetSavedPoint(215,0.4585601);
   f_8990135->SetSavedPoint(216,0.456476);
   f_8990135->SetSavedPoint(217,0.4543917);
   f_8990135->SetSavedPoint(218,0.4523073);
   f_8990135->SetSavedPoint(219,0.4502227);
   f_8990135->SetSavedPoint(220,0.4481381);
   f_8990135->SetSavedPoint(221,0.4460536);
   f_8990135->SetSavedPoint(222,0.443969);
   f_8990135->SetSavedPoint(223,0.4418847);
   f_8990135->SetSavedPoint(224,0.4398004);
   f_8990135->SetSavedPoint(225,0.4377165);
   f_8990135->SetSavedPoint(226,0.4356328);
   f_8990135->SetSavedPoint(227,0.4335494);
   f_8990135->SetSavedPoint(228,0.4314665);
   f_8990135->SetSavedPoint(229,0.429384);
   f_8990135->SetSavedPoint(230,0.427302);
   f_8990135->SetSavedPoint(231,0.4252206);
   f_8990135->SetSavedPoint(232,0.4231398);
   f_8990135->SetSavedPoint(233,0.4210597);
   f_8990135->SetSavedPoint(234,0.4189803);
   f_8990135->SetSavedPoint(235,0.4169018);
   f_8990135->SetSavedPoint(236,0.414824);
   f_8990135->SetSavedPoint(237,0.4127471);
   f_8990135->SetSavedPoint(238,0.4106712);
   f_8990135->SetSavedPoint(239,0.4085964);
   f_8990135->SetSavedPoint(240,0.4065225);
   f_8990135->SetSavedPoint(241,0.4044498);
   f_8990135->SetSavedPoint(242,0.4023783);
   f_8990135->SetSavedPoint(243,0.4003079);
   f_8990135->SetSavedPoint(244,0.3982389);
   f_8990135->SetSavedPoint(245,0.3961712);
   f_8990135->SetSavedPoint(246,0.3941049);
   f_8990135->SetSavedPoint(247,0.39204);
   f_8990135->SetSavedPoint(248,0.3899766);
   f_8990135->SetSavedPoint(249,0.3879148);
   f_8990135->SetSavedPoint(250,0.3858545);
   f_8990135->SetSavedPoint(251,0.383796);
   f_8990135->SetSavedPoint(252,0.3817391);
   f_8990135->SetSavedPoint(253,0.379684);
   f_8990135->SetSavedPoint(254,0.3776307);
   f_8990135->SetSavedPoint(255,0.3755793);
   f_8990135->SetSavedPoint(256,0.3735299);
   f_8990135->SetSavedPoint(257,0.3714824);
   f_8990135->SetSavedPoint(258,0.3694369);
   f_8990135->SetSavedPoint(259,0.3673935);
   f_8990135->SetSavedPoint(260,0.3653522);
   f_8990135->SetSavedPoint(261,0.3633132);
   f_8990135->SetSavedPoint(262,0.3612764);
   f_8990135->SetSavedPoint(263,0.3592418);
   f_8990135->SetSavedPoint(264,0.3572097);
   f_8990135->SetSavedPoint(265,0.3551799);
   f_8990135->SetSavedPoint(266,0.3531526);
   f_8990135->SetSavedPoint(267,0.3511278);
   f_8990135->SetSavedPoint(268,0.3491055);
   f_8990135->SetSavedPoint(269,0.3470858);
   f_8990135->SetSavedPoint(270,0.3450688);
   f_8990135->SetSavedPoint(271,0.3430546);
   f_8990135->SetSavedPoint(272,0.341043);
   f_8990135->SetSavedPoint(273,0.3390343);
   f_8990135->SetSavedPoint(274,0.3370285);
   f_8990135->SetSavedPoint(275,0.3350255);
   f_8990135->SetSavedPoint(276,0.3330256);
   f_8990135->SetSavedPoint(277,0.3310286);
   f_8990135->SetSavedPoint(278,0.3290347);
   f_8990135->SetSavedPoint(279,0.327044);
   f_8990135->SetSavedPoint(280,0.3250564);
   f_8990135->SetSavedPoint(281,0.323072);
   f_8990135->SetSavedPoint(282,0.3210909);
   f_8990135->SetSavedPoint(283,0.3191131);
   f_8990135->SetSavedPoint(284,0.3171387);
   f_8990135->SetSavedPoint(285,0.3151676);
   f_8990135->SetSavedPoint(286,0.3132001);
   f_8990135->SetSavedPoint(287,0.3112361);
   f_8990135->SetSavedPoint(288,0.3092756);
   f_8990135->SetSavedPoint(289,0.3073187);
   f_8990135->SetSavedPoint(290,0.3053655);
   f_8990135->SetSavedPoint(291,0.3034161);
   f_8990135->SetSavedPoint(292,0.3014703);
   f_8990135->SetSavedPoint(293,0.2995284);
   f_8990135->SetSavedPoint(294,0.2975903);
   f_8990135->SetSavedPoint(295,0.2956562);
   f_8990135->SetSavedPoint(296,0.293726);
   f_8990135->SetSavedPoint(297,0.2917997);
   f_8990135->SetSavedPoint(298,0.2898776);
   f_8990135->SetSavedPoint(299,0.2879595);
   f_8990135->SetSavedPoint(300,0.2860455);
   f_8990135->SetSavedPoint(301,0.2841358);
   f_8990135->SetSavedPoint(302,0.2822302);
   f_8990135->SetSavedPoint(303,0.280329);
   f_8990135->SetSavedPoint(304,0.278432);
   f_8990135->SetSavedPoint(305,0.2765395);
   f_8990135->SetSavedPoint(306,0.2746513);
   f_8990135->SetSavedPoint(307,0.2727676);
   f_8990135->SetSavedPoint(308,0.2708884);
   f_8990135->SetSavedPoint(309,0.2690138);
   f_8990135->SetSavedPoint(310,0.2671438);
   f_8990135->SetSavedPoint(311,0.2652784);
   f_8990135->SetSavedPoint(312,0.2634177);
   f_8990135->SetSavedPoint(313,0.2615617);
   f_8990135->SetSavedPoint(314,0.2597104);
   f_8990135->SetSavedPoint(315,0.257864);
   f_8990135->SetSavedPoint(316,0.2560225);
   f_8990135->SetSavedPoint(317,0.2541859);
   f_8990135->SetSavedPoint(318,0.2523542);
   f_8990135->SetSavedPoint(319,0.2505275);
   f_8990135->SetSavedPoint(320,0.2487058);
   f_8990135->SetSavedPoint(321,0.2468892);
   f_8990135->SetSavedPoint(322,0.2450777);
   f_8990135->SetSavedPoint(323,0.2432714);
   f_8990135->SetSavedPoint(324,0.2414702);
   f_8990135->SetSavedPoint(325,0.2396744);
   f_8990135->SetSavedPoint(326,0.2378838);
   f_8990135->SetSavedPoint(327,0.2360985);
   f_8990135->SetSavedPoint(328,0.2343186);
   f_8990135->SetSavedPoint(329,0.232544);
   f_8990135->SetSavedPoint(330,0.230775);
   f_8990135->SetSavedPoint(331,0.2290114);
   f_8990135->SetSavedPoint(332,0.2272533);
   f_8990135->SetSavedPoint(333,0.2255008);
   f_8990135->SetSavedPoint(334,0.223754);
   f_8990135->SetSavedPoint(335,0.2220127);
   f_8990135->SetSavedPoint(336,0.2202771);
   f_8990135->SetSavedPoint(337,0.2185473);
   f_8990135->SetSavedPoint(338,0.2168232);
   f_8990135->SetSavedPoint(339,0.2151049);
   f_8990135->SetSavedPoint(340,0.2133925);
   f_8990135->SetSavedPoint(341,0.2116859);
   f_8990135->SetSavedPoint(342,0.2099852);
   f_8990135->SetSavedPoint(343,0.2082905);
   f_8990135->SetSavedPoint(344,0.2066017);
   f_8990135->SetSavedPoint(345,0.204919);
   f_8990135->SetSavedPoint(346,0.2032423);
   f_8990135->SetSavedPoint(347,0.2015717);
   f_8990135->SetSavedPoint(348,0.1999072);
   f_8990135->SetSavedPoint(349,0.1982489);
   f_8990135->SetSavedPoint(350,0.1965968);
   f_8990135->SetSavedPoint(351,0.1949509);
   f_8990135->SetSavedPoint(352,0.1933113);
   f_8990135->SetSavedPoint(353,0.191678);
   f_8990135->SetSavedPoint(354,0.190051);
   f_8990135->SetSavedPoint(355,0.1884304);
   f_8990135->SetSavedPoint(356,0.1868162);
   f_8990135->SetSavedPoint(357,0.1852084);
   f_8990135->SetSavedPoint(358,0.1836071);
   f_8990135->SetSavedPoint(359,0.1820123);
   f_8990135->SetSavedPoint(360,0.180424);
   f_8990135->SetSavedPoint(361,0.1788422);
   f_8990135->SetSavedPoint(362,0.1772671);
   f_8990135->SetSavedPoint(363,0.1756986);
   f_8990135->SetSavedPoint(364,0.1741367);
   f_8990135->SetSavedPoint(365,0.1725815);
   f_8990135->SetSavedPoint(366,0.1710331);
   f_8990135->SetSavedPoint(367,0.1694913);
   f_8990135->SetSavedPoint(368,0.1679564);
   f_8990135->SetSavedPoint(369,0.1664283);
   f_8990135->SetSavedPoint(370,0.1649069);
   f_8990135->SetSavedPoint(371,0.1633925);
   f_8990135->SetSavedPoint(372,0.1618849);
   f_8990135->SetSavedPoint(373,0.1603843);
   f_8990135->SetSavedPoint(374,0.1588906);
   f_8990135->SetSavedPoint(375,0.1574038);
   f_8990135->SetSavedPoint(376,0.1559241);
   f_8990135->SetSavedPoint(377,0.1544514);
   f_8990135->SetSavedPoint(378,0.1529857);
   f_8990135->SetSavedPoint(379,0.1515272);
   f_8990135->SetSavedPoint(380,0.1500757);
   f_8990135->SetSavedPoint(381,0.1486313);
   f_8990135->SetSavedPoint(382,0.1471941);
   f_8990135->SetSavedPoint(383,0.1457641);
   f_8990135->SetSavedPoint(384,0.1443413);
   f_8990135->SetSavedPoint(385,0.1429257);
   f_8990135->SetSavedPoint(386,0.1415173);
   f_8990135->SetSavedPoint(387,0.1401163);
   f_8990135->SetSavedPoint(388,0.1387225);
   f_8990135->SetSavedPoint(389,0.137336);
   f_8990135->SetSavedPoint(390,0.1359569);
   f_8990135->SetSavedPoint(391,0.1345851);
   f_8990135->SetSavedPoint(392,0.1332207);
   f_8990135->SetSavedPoint(393,0.1318637);
   f_8990135->SetSavedPoint(394,0.1305142);
   f_8990135->SetSavedPoint(395,0.129172);
   f_8990135->SetSavedPoint(396,0.1278374);
   f_8990135->SetSavedPoint(397,0.1265102);
   f_8990135->SetSavedPoint(398,0.1251905);
   f_8990135->SetSavedPoint(399,0.1238784);
   f_8990135->SetSavedPoint(400,0.1225737);
   f_8990135->SetSavedPoint(401,0.1212767);
   f_8990135->SetSavedPoint(402,0.1199872);
   f_8990135->SetSavedPoint(403,0.1187053);
   f_8990135->SetSavedPoint(404,0.117431);
   f_8990135->SetSavedPoint(405,0.1161643);
   f_8990135->SetSavedPoint(406,0.1149053);
   f_8990135->SetSavedPoint(407,0.1136539);
   f_8990135->SetSavedPoint(408,0.1124102);
   f_8990135->SetSavedPoint(409,0.1111742);
   f_8990135->SetSavedPoint(410,0.1099459);
   f_8990135->SetSavedPoint(411,0.1087253);
   f_8990135->SetSavedPoint(412,0.1075124);
   f_8990135->SetSavedPoint(413,0.1063072);
   f_8990135->SetSavedPoint(414,0.1051098);
   f_8990135->SetSavedPoint(415,0.1039202);
   f_8990135->SetSavedPoint(416,0.1027384);
   f_8990135->SetSavedPoint(417,0.1015643);
   f_8990135->SetSavedPoint(418,0.100398);
   f_8990135->SetSavedPoint(419,0.09923958);
   f_8990135->SetSavedPoint(420,0.09808894);
   f_8990135->SetSavedPoint(421,0.09694614);
   f_8990135->SetSavedPoint(422,0.09581118);
   f_8990135->SetSavedPoint(423,0.09468406);
   f_8990135->SetSavedPoint(424,0.0935648);
   f_8990135->SetSavedPoint(425,0.09245341);
   f_8990135->SetSavedPoint(426,0.09134989);
   f_8990135->SetSavedPoint(427,0.09025425);
   f_8990135->SetSavedPoint(428,0.0891665);
   f_8990135->SetSavedPoint(429,0.08808664);
   f_8990135->SetSavedPoint(430,0.08701468);
   f_8990135->SetSavedPoint(431,0.08595062);
   f_8990135->SetSavedPoint(432,0.08489448);
   f_8990135->SetSavedPoint(433,0.08384624);
   f_8990135->SetSavedPoint(434,0.08280593);
   f_8990135->SetSavedPoint(435,0.08177354);
   f_8990135->SetSavedPoint(436,0.08074907);
   f_8990135->SetSavedPoint(437,0.07973254);
   f_8990135->SetSavedPoint(438,0.07872393);
   f_8990135->SetSavedPoint(439,0.07772326);
   f_8990135->SetSavedPoint(440,0.07673052);
   f_8990135->SetSavedPoint(441,0.07574572);
   f_8990135->SetSavedPoint(442,0.07476885);
   f_8990135->SetSavedPoint(443,0.07379991);
   f_8990135->SetSavedPoint(444,0.07283892);
   f_8990135->SetSavedPoint(445,0.07188586);
   f_8990135->SetSavedPoint(446,0.07094073);
   f_8990135->SetSavedPoint(447,0.07000353);
   f_8990135->SetSavedPoint(448,0.06907426);
   f_8990135->SetSavedPoint(449,0.06815292);
   f_8990135->SetSavedPoint(450,0.0672395);
   f_8990135->SetSavedPoint(451,0.066334);
   f_8990135->SetSavedPoint(452,0.06543641);
   f_8990135->SetSavedPoint(453,0.06454674);
   f_8990135->SetSavedPoint(454,0.06366497);
   f_8990135->SetSavedPoint(455,0.06279111);
   f_8990135->SetSavedPoint(456,0.06192513);
   f_8990135->SetSavedPoint(457,0.06106704);
   f_8990135->SetSavedPoint(458,0.06021684);
   f_8990135->SetSavedPoint(459,0.0593745);
   f_8990135->SetSavedPoint(460,0.05854003);
   f_8990135->SetSavedPoint(461,0.05771342);
   f_8990135->SetSavedPoint(462,0.05689465);
   f_8990135->SetSavedPoint(463,0.05608372);
   f_8990135->SetSavedPoint(464,0.05528061);
   f_8990135->SetSavedPoint(465,0.05448533);
   f_8990135->SetSavedPoint(466,0.05369784);
   f_8990135->SetSavedPoint(467,0.05291816);
   f_8990135->SetSavedPoint(468,0.05214625);
   f_8990135->SetSavedPoint(469,0.05138211);
   f_8990135->SetSavedPoint(470,0.05062573);
   f_8990135->SetSavedPoint(471,0.04987709);
   f_8990135->SetSavedPoint(472,0.04913617);
   f_8990135->SetSavedPoint(473,0.04840297);
   f_8990135->SetSavedPoint(474,0.04767747);
   f_8990135->SetSavedPoint(475,0.04695965);
   f_8990135->SetSavedPoint(476,0.0462495);
   f_8990135->SetSavedPoint(477,0.04554699);
   f_8990135->SetSavedPoint(478,0.04485212);
   f_8990135->SetSavedPoint(479,0.04416486);
   f_8990135->SetSavedPoint(480,0.04348519);
   f_8990135->SetSavedPoint(481,0.04281311);
   f_8990135->SetSavedPoint(482,0.04214857);
   f_8990135->SetSavedPoint(483,0.04149158);
   f_8990135->SetSavedPoint(484,0.0408421);
   f_8990135->SetSavedPoint(485,0.04020012);
   f_8990135->SetSavedPoint(486,0.03956561);
   f_8990135->SetSavedPoint(487,0.03893855);
   f_8990135->SetSavedPoint(488,0.03831892);
   f_8990135->SetSavedPoint(489,0.03770669);
   f_8990135->SetSavedPoint(490,0.03710185);
   f_8990135->SetSavedPoint(491,0.03650436);
   f_8990135->SetSavedPoint(492,0.0359142);
   f_8990135->SetSavedPoint(493,0.03533135);
   f_8990135->SetSavedPoint(494,0.03475578);
   f_8990135->SetSavedPoint(495,0.03418747);
   f_8990135->SetSavedPoint(496,0.03362638);
   f_8990135->SetSavedPoint(497,0.03307248);
   f_8990135->SetSavedPoint(498,0.03252576);
   f_8990135->SetSavedPoint(499,0.03198618);
   f_8990135->SetSavedPoint(500,0.03145371);
   f_8990135->SetSavedPoint(501,0);
   f_8990135->SetSavedPoint(502,2.5);
   f_8990135->SetFillColor(19);
   f_8990135->SetFillStyle(0);
   f_8990135->SetMarkerStyle(20);
   f_8990135->SetMarkerSize(1.2);
   f_8990135->SetLineColor(92);
   f_8990135->SetLineWidth(3);
   f_8990135->GetXaxis()->SetNdivisions(505);
   f_8990135->GetXaxis()->SetLabelFont(132);
   f_8990135->GetXaxis()->SetLabelOffset(0.015);
   f_8990135->GetXaxis()->SetLabelSize(0.05);
   f_8990135->GetXaxis()->SetTitleSize(0.06);
   f_8990135->GetXaxis()->SetTitleFont(132);
   f_8990135->GetYaxis()->SetLabelFont(132);
   f_8990135->GetYaxis()->SetLabelSize(0.05);
   f_8990135->GetYaxis()->SetTitleSize(0.06);
   f_8990135->GetYaxis()->SetTitleFont(42);
   f_8990135->SetParameter(0,0);
   f_8990135->SetParError(0,0);
   f_8990135->SetParLimits(0,0,0);
   f_8990135->SetParameter(1,0);
   f_8990135->SetParError(1,0);
   f_8990135->SetParLimits(1,0,0);
   f_8990135->SetParameter(2,0);
   f_8990135->SetParError(2,0);
   f_8990135->SetParLimits(2,0,0);
   f_8990135->SetParameter(3,0);
   f_8990135->SetParError(3,0);
   f_8990135->SetParLimits(3,0,0);
   f_8990135->SetParameter(4,0);
   f_8990135->SetParError(4,0);
   f_8990135->SetParLimits(4,0,0);
   f_8990135->SetParameter(5,0);
   f_8990135->SetParError(5,0);
   f_8990135->SetParLimits(5,0,0);
   f_8990135->Draw("same");
   
   Double_t Graph1_fx94[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph1_fy94[203] = {
   0.8253499,
   0.8218472,
   0.8179446,
   0.8136541,
   0.8089879,
   0.8039583,
   0.7985777,
   0.7928587,
   0.7868137,
   0.7804554,
   0.7737963,
   0.7668491,
   0.7596261,
   0.7521399,
   0.7444029,
   0.7364273,
   0.7282252,
   0.7198087,
   0.7111897,
   0.7023798,
   0.6933905,
   0.6842332,
   0.674919,
   0.6654588,
   0.6558632,
   0.6461427,
   0.6363075,
   0.6263676,
   0.6163327,
   0.6062122,
   0.5960153,
   0.585751,
   0.5754281,
   0.5650548,
   0.5546395,
   0.54419,
   0.533714,
   0.523219,
   0.5127121,
   0.5022003,
   0.4916903,
   0.4811886,
   0.4707016,
   0.4602352,
   0.4497953,
   0.4393876,
   0.4290176,
   0.4186906,
   0.4084116,
   0.3981858,
   0.3880178,
   0.3779125,
   0.3678742,
   0.3579075,
   0.3480166,
   0.3382057,
   0.328479,
   0.3188403,
   0.3092938,
   0.2998431,
   0.2904921,
   0.2812444,
   0.2721038,
   0.2630738,
   0.2541581,
   0.24536,
   0.2366831,
   0.2281309,
   0.2197067,
   0.2114139,
   0.2032559,
   0.195236,
   0.1873574,
   0.1796234,
   0.1720372,
   0.1646019,
   0.1573207,
   0.1501965,
   0.1432324,
   0.1364312,
   0.1297959,
   0.1233292,
   0.1170336,
   0.1109118,
   0.1049661,
   0.09919875,
   0.09361196,
   0.08820763,
   0.08298751,
   0.07795318,
   0.07310597,
   0.06844699,
   0.06397709,
   0.05969686,
   0.05560657,
   0.05170619,
   0.04799538,
   0.04447341,
   0.04113921,
   0.03799129,
   0.03502775,
   0.0313237,
   0.03403962,
   0.03693273,
   0.04000592,
   0.0432617,
   0.04670222,
   0.05032932,
   0.05414448,
   0.05814888,
   0.06234338,
   0.06672854,
   0.07130463,
   0.07607164,
   0.0810293,
   0.08617706,
   0.09151412,
   0.09703946,
   0.1027518,
   0.1086497,
   0.1147313,
   0.1209949,
   0.1274382,
   0.134059,
   0.1408548,
   0.1478229,
   0.1549605,
   0.1622645,
   0.1697318,
   0.1773592,
   0.185143,
   0.1930798,
   0.2011659,
   0.2093972,
   0.2177699,
   0.2262799,
   0.2349228,
   0.2436943,
   0.25259,
   0.2616053,
   0.2707355,
   0.2799758,
   0.2893213,
   0.298767,
   0.3083078,
   0.3179385,
   0.3276538,
   0.3374484,
   0.3473167,
   0.3572531,
   0.3672519,
   0.3773075,
   0.3874139,
   0.3975651,
   0.4077552,
   0.4179779,
   0.4282271,
   0.4384964,
   0.4487795,
   0.4590697,
   0.4693606,
   0.4796454,
   0.4899174,
   0.5001697,
   0.5103955,
   0.5205877,
   0.5307392,
   0.5408428,
   0.5508914,
   0.5608775,
   0.5707939,
   0.580633,
   0.5903873,
   0.6000493,
   0.6096114,
   0.6190657,
   0.6284048,
   0.6376206,
   0.6467056,
   0.6556517,
   0.6644512,
   0.6730962,
   0.6815788,
   0.6898912,
   0.6980254,
   0.7059736,
   0.713728,
   0.7212808,
   0.7286242,
   0.7357504,
   0.742652,
   0.7493213,
   0.7557508,
   0.7619332,
   0.7678613,
   0.7735277,
   0.7789257,
   0.7840483,
   0.7888887,
   0.7934406,
   0.7976976,
   0.8016535,
   0.8253499};
   graph = new TGraph(203,Graph1_fx94,Graph1_fy94);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph94 = new TH1F("Graph_Graph94","Graph",203,0,2.75);
   Graph_Graph94->SetMinimum(0);
   Graph_Graph94->SetMaximum(0.9047526);
   Graph_Graph94->SetDirectory(0);
   Graph_Graph94->SetStats(0);
   Graph_Graph94->SetMarkerStyle(20);
   Graph_Graph94->SetMarkerSize(1.2);
   Graph_Graph94->GetXaxis()->SetNdivisions(505);
   Graph_Graph94->GetXaxis()->SetLabelFont(132);
   Graph_Graph94->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph94->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph94->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph94->GetXaxis()->SetTitleFont(132);
   Graph_Graph94->GetYaxis()->SetLabelFont(132);
   Graph_Graph94->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph94->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph94->GetYaxis()->SetTitleFont(42);
   Graph_Graph94->GetZaxis()->SetLabelFont(132);
   Graph_Graph94->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph94->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph94->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph94);
   
   graph->Draw("flc");
   
   TH1D *h_2980__94 = new TH1D("h_2980__94","",10,0,2.5);
   h_2980__94->SetBinContent(1,0.8075282);
   h_2980__94->SetBinContent(2,0.9244498);
   h_2980__94->SetBinContent(3,0.5394839);
   h_2980__94->SetBinContent(4,0.5595726);
   h_2980__94->SetBinContent(5,0.4365824);
   h_2980__94->SetBinContent(6,0.2879901);
   h_2980__94->SetBinContent(7,0.2065244);
   h_2980__94->SetBinContent(8,0.09097791);
   h_2980__94->SetBinContent(9,0.1135184);
   h_2980__94->SetBinContent(10,0.03337233);
   h_2980__94->SetBinContent(11,58.09545);
   h_2980__94->SetBinError(1,0.0729314);
   h_2980__94->SetBinError(2,0.1177813);
   h_2980__94->SetBinError(3,0.05248244);
   h_2980__94->SetBinError(4,0.07687314);
   h_2980__94->SetBinError(5,0.05391609);
   h_2980__94->SetBinError(6,0.05088743);
   h_2980__94->SetBinError(7,0.04090359);
   h_2980__94->SetBinError(8,0.02469465);
   h_2980__94->SetBinError(9,0.03120381);
   h_2980__94->SetBinError(10,0.02249466);
   h_2980__94->SetBinError(11,50.82873);
   h_2980__94->SetMinimum(0);
   h_2980__94->SetMaximum(1.2);
   h_2980__94->SetEntries(5087);
   h_2980__94->SetStats(0);
   h_2980__94->SetMarkerStyle(20);
   h_2980__94->SetMarkerSize(1.2);
   h_2980__94->GetXaxis()->SetNdivisions(505);
   h_2980__94->GetXaxis()->SetLabelFont(132);
   h_2980__94->GetXaxis()->SetLabelOffset(0.015);
   h_2980__94->GetXaxis()->SetLabelSize(0.05);
   h_2980__94->GetXaxis()->SetTitleSize(0.06);
   h_2980__94->GetXaxis()->SetTitleFont(132);
   h_2980__94->GetYaxis()->SetLabelFont(132);
   h_2980__94->GetYaxis()->SetLabelSize(0.05);
   h_2980__94->GetYaxis()->SetTitleSize(0.06);
   h_2980__94->GetYaxis()->SetTitleFont(42);
   h_2980__94->GetZaxis()->SetLabelFont(132);
   h_2980__94->GetZaxis()->SetLabelSize(0.05);
   h_2980__94->GetZaxis()->SetTitleSize(0.06);
   h_2980__94->GetZaxis()->SetTitleFont(42);
   h_2980__94->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3c.C <==
void 2xB_AT_2GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:49:54 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1382716,-1.012658,0.8493827,5.316456);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2980__101 = new TH1D("h_2980__101","",16,0,0.8);
   h_2980__101->SetBinContent(1,2.933797);
   h_2980__101->SetBinContent(2,3.018164);
   h_2980__101->SetBinContent(3,2.732526);
   h_2980__101->SetBinContent(4,2.411061);
   h_2980__101->SetBinContent(5,1.398392);
   h_2980__101->SetBinContent(6,2.10341);
   h_2980__101->SetBinContent(7,1.55575);
   h_2980__101->SetBinContent(8,1.474938);
   h_2980__101->SetBinContent(9,0.9552826);
   h_2980__101->SetBinContent(10,0.5974466);
   h_2980__101->SetBinContent(11,0.3295762);
   h_2980__101->SetBinContent(12,0.2580704);
   h_2980__101->SetBinContent(13,0.09651692);
   h_2980__101->SetBinContent(14,0.1063832);
   h_2980__101->SetBinContent(15,0.02406392);
   h_2980__101->SetBinContent(16,0.00462317);
   h_2980__101->SetBinContent(17,-6.231858);
   h_2980__101->SetBinError(1,0.3489834);
   h_2980__101->SetBinError(2,0.5436427);
   h_2980__101->SetBinError(3,0.3395832);
   h_2980__101->SetBinError(4,0.3003845);
   h_2980__101->SetBinError(5,0.3414042);
   h_2980__101->SetBinError(6,0.2326444);
   h_2980__101->SetBinError(7,0.1976685);
   h_2980__101->SetBinError(8,0.210074);
   h_2980__101->SetBinError(9,0.1402149);
   h_2980__101->SetBinError(10,0.1075713);
   h_2980__101->SetBinError(11,0.07089916);
   h_2980__101->SetBinError(12,0.06401878);
   h_2980__101->SetBinError(13,0.05267355);
   h_2980__101->SetBinError(14,0.04887477);
   h_2980__101->SetBinError(15,0.03785243);
   h_2980__101->SetBinError(16,0.02817707);
   h_2980__101->SetBinError(17,4.406637);
   h_2980__101->SetMinimum(0);
   h_2980__101->SetMaximum(5);
   h_2980__101->SetEntries(5093);
   h_2980__101->SetStats(0);
   h_2980__101->SetMarkerStyle(20);
   h_2980__101->SetMarkerSize(1.2);
   h_2980__101->GetXaxis()->SetNdivisions(505);
   h_2980__101->GetXaxis()->SetLabelFont(132);
   h_2980__101->GetXaxis()->SetLabelOffset(0.015);
   h_2980__101->GetXaxis()->SetLabelSize(0.05);
   h_2980__101->GetXaxis()->SetTitleSize(0.06);
   h_2980__101->GetXaxis()->SetTitleFont(132);
   h_2980__101->GetYaxis()->SetLabelFont(132);
   h_2980__101->GetYaxis()->SetLabelSize(0.05);
   h_2980__101->GetYaxis()->SetTitleSize(0.06);
   h_2980__101->GetYaxis()->SetTitleFont(42);
   h_2980__101->GetZaxis()->SetLabelFont(132);
   h_2980__101->GetZaxis()->SetLabelSize(0.05);
   h_2980__101->GetZaxis()->SetTitleSize(0.06);
   h_2980__101->GetZaxis()->SetTitleFont(42);
   h_2980__101->Draw("e1");
   
   TF1 *f_9720145 = new TF1("*f_9720",0,0.8,6);
    //The original function : f_9720 had originally been created by:
    //TF1 *f_9720 = new TF1("f_9720",f_9720,0,0.8,6);
   f_9720145->SetRange(0,0.8);
   f_9720145->SetName("f_9720");
   f_9720145->SetTitle("f_9720");
   f_9720145->SetNpx(500);
   f_9720145->SetSavedPoint(0,2.75122);
   f_9720145->SetSavedPoint(1,2.746069);
   f_9720145->SetSavedPoint(2,2.740951);
   f_9720145->SetSavedPoint(3,2.735865);
   f_9720145->SetSavedPoint(4,2.730808);
   f_9720145->SetSavedPoint(5,2.725782);
   f_9720145->SetSavedPoint(6,2.720784);
   f_9720145->SetSavedPoint(7,2.715813);
   f_9720145->SetSavedPoint(8,2.710869);
   f_9720145->SetSavedPoint(9,2.70595);
   f_9720145->SetSavedPoint(10,2.701056);
   f_9720145->SetSavedPoint(11,2.696186);
   f_9720145->SetSavedPoint(12,2.691338);
   f_9720145->SetSavedPoint(13,2.686512);
   f_9720145->SetSavedPoint(14,2.681706);
   f_9720145->SetSavedPoint(15,2.676921);
   f_9720145->SetSavedPoint(16,2.672155);
   f_9720145->SetSavedPoint(17,2.667407);
   f_9720145->SetSavedPoint(18,2.662676);
   f_9720145->SetSavedPoint(19,2.657961);
   f_9720145->SetSavedPoint(20,2.653262);
   f_9720145->SetSavedPoint(21,2.648577);
   f_9720145->SetSavedPoint(22,2.643906);
   f_9720145->SetSavedPoint(23,2.639249);
   f_9720145->SetSavedPoint(24,2.634603);
   f_9720145->SetSavedPoint(25,2.629969);
   f_9720145->SetSavedPoint(26,2.625345);
   f_9720145->SetSavedPoint(27,2.620731);
   f_9720145->SetSavedPoint(28,2.616126);
   f_9720145->SetSavedPoint(29,2.61153);
   f_9720145->SetSavedPoint(30,2.60694);
   f_9720145->SetSavedPoint(31,2.602358);
   f_9720145->SetSavedPoint(32,2.597781);
   f_9720145->SetSavedPoint(33,2.59321);
   f_9720145->SetSavedPoint(34,2.588643);
   f_9720145->SetSavedPoint(35,2.58408);
   f_9720145->SetSavedPoint(36,2.579519);
   f_9720145->SetSavedPoint(37,2.574962);
   f_9720145->SetSavedPoint(38,2.570406);
   f_9720145->SetSavedPoint(39,2.565851);
   f_9720145->SetSavedPoint(40,2.561296);
   f_9720145->SetSavedPoint(41,2.556741);
   f_9720145->SetSavedPoint(42,2.552186);
   f_9720145->SetSavedPoint(43,2.547628);
   f_9720145->SetSavedPoint(44,2.543069);
   f_9720145->SetSavedPoint(45,2.538506);
   f_9720145->SetSavedPoint(46,2.533941);
   f_9720145->SetSavedPoint(47,2.529371);
   f_9720145->SetSavedPoint(48,2.524796);
   f_9720145->SetSavedPoint(49,2.520217);
   f_9720145->SetSavedPoint(50,2.515631);
   f_9720145->SetSavedPoint(51,2.511039);
   f_9720145->SetSavedPoint(52,2.506441);
   f_9720145->SetSavedPoint(53,2.501835);
   f_9720145->SetSavedPoint(54,2.497221);
   f_9720145->SetSavedPoint(55,2.492598);
   f_9720145->SetSavedPoint(56,2.487966);
   f_9720145->SetSavedPoint(57,2.483325);
   f_9720145->SetSavedPoint(58,2.478674);
   f_9720145->SetSavedPoint(59,2.474012);
   f_9720145->SetSavedPoint(60,2.469339);
   f_9720145->SetSavedPoint(61,2.464655);
   f_9720145->SetSavedPoint(62,2.459959);
   f_9720145->SetSavedPoint(63,2.45525);
   f_9720145->SetSavedPoint(64,2.450528);
   f_9720145->SetSavedPoint(65,2.445793);
   f_9720145->SetSavedPoint(66,2.441044);
   f_9720145->SetSavedPoint(67,2.436281);
   f_9720145->SetSavedPoint(68,2.431504);
   f_9720145->SetSavedPoint(69,2.426711);
   f_9720145->SetSavedPoint(70,2.421903);
   f_9720145->SetSavedPoint(71,2.417079);
   f_9720145->SetSavedPoint(72,2.412239);
   f_9720145->SetSavedPoint(73,2.407382);
   f_9720145->SetSavedPoint(74,2.402509);
   f_9720145->SetSavedPoint(75,2.397618);
   f_9720145->SetSavedPoint(76,2.392709);
   f_9720145->SetSavedPoint(77,2.387782);
   f_9720145->SetSavedPoint(78,2.382837);
   f_9720145->SetSavedPoint(79,2.377873);
   f_9720145->SetSavedPoint(80,2.37289);
   f_9720145->SetSavedPoint(81,2.367888);
   f_9720145->SetSavedPoint(82,2.362866);
   f_9720145->SetSavedPoint(83,2.357824);
   f_9720145->SetSavedPoint(84,2.352762);
   f_9720145->SetSavedPoint(85,2.34768);
   f_9720145->SetSavedPoint(86,2.342576);
   f_9720145->SetSavedPoint(87,2.337452);
   f_9720145->SetSavedPoint(88,2.332306);
   f_9720145->SetSavedPoint(89,2.327138);
   f_9720145->SetSavedPoint(90,2.321949);
   f_9720145->SetSavedPoint(91,2.316737);
   f_9720145->SetSavedPoint(92,2.311503);
   f_9720145->SetSavedPoint(93,2.306247);
   f_9720145->SetSavedPoint(94,2.300967);
   f_9720145->SetSavedPoint(95,2.295665);
   f_9720145->SetSavedPoint(96,2.29034);
   f_9720145->SetSavedPoint(97,2.284991);
   f_9720145->SetSavedPoint(98,2.279618);
   f_9720145->SetSavedPoint(99,2.274222);
   f_9720145->SetSavedPoint(100,2.268801);
   f_9720145->SetSavedPoint(101,2.263357);
   f_9720145->SetSavedPoint(102,2.257888);
   f_9720145->SetSavedPoint(103,2.252395);
   f_9720145->SetSavedPoint(104,2.246877);
   f_9720145->SetSavedPoint(105,2.241334);
   f_9720145->SetSavedPoint(106,2.235766);
   f_9720145->SetSavedPoint(107,2.230174);
   f_9720145->SetSavedPoint(108,2.224556);
   f_9720145->SetSavedPoint(109,2.218913);
   f_9720145->SetSavedPoint(110,2.213244);
   f_9720145->SetSavedPoint(111,2.20755);
   f_9720145->SetSavedPoint(112,2.20183);
   f_9720145->SetSavedPoint(113,2.196085);
   f_9720145->SetSavedPoint(114,2.190313);
   f_9720145->SetSavedPoint(115,2.184516);
   f_9720145->SetSavedPoint(116,2.178693);
   f_9720145->SetSavedPoint(117,2.172844);
   f_9720145->SetSavedPoint(118,2.166969);
   f_9720145->SetSavedPoint(119,2.161067);
   f_9720145->SetSavedPoint(120,2.15514);
   f_9720145->SetSavedPoint(121,2.149186);
   f_9720145->SetSavedPoint(122,2.143206);
   f_9720145->SetSavedPoint(123,2.137199);
   f_9720145->SetSavedPoint(124,2.131167);
   f_9720145->SetSavedPoint(125,2.125107);
   f_9720145->SetSavedPoint(126,2.119022);
   f_9720145->SetSavedPoint(127,2.11291);
   f_9720145->SetSavedPoint(128,2.106772);
   f_9720145->SetSavedPoint(129,2.100607);
   f_9720145->SetSavedPoint(130,2.094416);
   f_9720145->SetSavedPoint(131,2.088198);
   f_9720145->SetSavedPoint(132,2.081954);
   f_9720145->SetSavedPoint(133,2.075684);
   f_9720145->SetSavedPoint(134,2.069387);
   f_9720145->SetSavedPoint(135,2.063064);
   f_9720145->SetSavedPoint(136,2.056715);
   f_9720145->SetSavedPoint(137,2.05034);
   f_9720145->SetSavedPoint(138,2.043938);
   f_9720145->SetSavedPoint(139,2.037511);
   f_9720145->SetSavedPoint(140,2.031057);
   f_9720145->SetSavedPoint(141,2.024577);
   f_9720145->SetSavedPoint(142,2.018072);
   f_9720145->SetSavedPoint(143,2.011541);
   f_9720145->SetSavedPoint(144,2.004984);
   f_9720145->SetSavedPoint(145,1.998401);
   f_9720145->SetSavedPoint(146,1.991792);
   f_9720145->SetSavedPoint(147,1.985159);
   f_9720145->SetSavedPoint(148,1.9785);
   f_9720145->SetSavedPoint(149,1.971815);
   f_9720145->SetSavedPoint(150,1.965105);
   f_9720145->SetSavedPoint(151,1.958371);
   f_9720145->SetSavedPoint(152,1.951611);
   f_9720145->SetSavedPoint(153,1.944827);
   f_9720145->SetSavedPoint(154,1.938018);
   f_9720145->SetSavedPoint(155,1.931184);
   f_9720145->SetSavedPoint(156,1.924326);
   f_9720145->SetSavedPoint(157,1.917444);
   f_9720145->SetSavedPoint(158,1.910537);
   f_9720145->SetSavedPoint(159,1.903607);
   f_9720145->SetSavedPoint(160,1.896653);
   f_9720145->SetSavedPoint(161,1.889675);
   f_9720145->SetSavedPoint(162,1.882674);
   f_9720145->SetSavedPoint(163,1.875649);
   f_9720145->SetSavedPoint(164,1.868601);
   f_9720145->SetSavedPoint(165,1.86153);
   f_9720145->SetSavedPoint(166,1.854437);
   f_9720145->SetSavedPoint(167,1.84732);
   f_9720145->SetSavedPoint(168,1.840182);
   f_9720145->SetSavedPoint(169,1.833021);
   f_9720145->SetSavedPoint(170,1.825838);
   f_9720145->SetSavedPoint(171,1.818633);
   f_9720145->SetSavedPoint(172,1.811407);
   f_9720145->SetSavedPoint(173,1.804159);
   f_9720145->SetSavedPoint(174,1.79689);
   f_9720145->SetSavedPoint(175,1.7896);
   f_9720145->SetSavedPoint(176,1.782289);
   f_9720145->SetSavedPoint(177,1.774957);
   f_9720145->SetSavedPoint(178,1.767606);
   f_9720145->SetSavedPoint(179,1.760234);
   f_9720145->SetSavedPoint(180,1.752842);
   f_9720145->SetSavedPoint(181,1.745431);
   f_9720145->SetSavedPoint(182,1.738);
   f_9720145->SetSavedPoint(183,1.73055);
   f_9720145->SetSavedPoint(184,1.723081);
   f_9720145->SetSavedPoint(185,1.715593);
   f_9720145->SetSavedPoint(186,1.708087);
   f_9720145->SetSavedPoint(187,1.700563);
   f_9720145->SetSavedPoint(188,1.693021);
   f_9720145->SetSavedPoint(189,1.685462);
   f_9720145->SetSavedPoint(190,1.677885);
   f_9720145->SetSavedPoint(191,1.670291);
   f_9720145->SetSavedPoint(192,1.66268);
   f_9720145->SetSavedPoint(193,1.655052);
   f_9720145->SetSavedPoint(194,1.647409);
   f_9720145->SetSavedPoint(195,1.639749);
   f_9720145->SetSavedPoint(196,1.632073);
   f_9720145->SetSavedPoint(197,1.624383);
   f_9720145->SetSavedPoint(198,1.616676);
   f_9720145->SetSavedPoint(199,1.608956);
   f_9720145->SetSavedPoint(200,1.60122);
   f_9720145->SetSavedPoint(201,1.593471);
   f_9720145->SetSavedPoint(202,1.585707);
   f_9720145->SetSavedPoint(203,1.57793);
   f_9720145->SetSavedPoint(204,1.570139);
   f_9720145->SetSavedPoint(205,1.562335);
   f_9720145->SetSavedPoint(206,1.554519);
   f_9720145->SetSavedPoint(207,1.54669);
   f_9720145->SetSavedPoint(208,1.538849);
   f_9720145->SetSavedPoint(209,1.530996);
   f_9720145->SetSavedPoint(210,1.523132);
   f_9720145->SetSavedPoint(211,1.515257);
   f_9720145->SetSavedPoint(212,1.507371);
   f_9720145->SetSavedPoint(213,1.499474);
   f_9720145->SetSavedPoint(214,1.491567);
   f_9720145->SetSavedPoint(215,1.48365);
   f_9720145->SetSavedPoint(216,1.475724);
   f_9720145->SetSavedPoint(217,1.467788);
   f_9720145->SetSavedPoint(218,1.459844);
   f_9720145->SetSavedPoint(219,1.451891);
   f_9720145->SetSavedPoint(220,1.44393);
   f_9720145->SetSavedPoint(221,1.435961);
   f_9720145->SetSavedPoint(222,1.427985);
   f_9720145->SetSavedPoint(223,1.420001);
   f_9720145->SetSavedPoint(224,1.412011);
   f_9720145->SetSavedPoint(225,1.404014);
   f_9720145->SetSavedPoint(226,1.396011);
   f_9720145->SetSavedPoint(227,1.388003);
   f_9720145->SetSavedPoint(228,1.379989);
   f_9720145->SetSavedPoint(229,1.37197);
   f_9720145->SetSavedPoint(230,1.363946);
   f_9720145->SetSavedPoint(231,1.355918);
   f_9720145->SetSavedPoint(232,1.347885);
   f_9720145->SetSavedPoint(233,1.33985);
   f_9720145->SetSavedPoint(234,1.33181);
   f_9720145->SetSavedPoint(235,1.323768);
   f_9720145->SetSavedPoint(236,1.315724);
   f_9720145->SetSavedPoint(237,1.307677);
   f_9720145->SetSavedPoint(238,1.299629);
   f_9720145->SetSavedPoint(239,1.291579);
   f_9720145->SetSavedPoint(240,1.283527);
   f_9720145->SetSavedPoint(241,1.275476);
   f_9720145->SetSavedPoint(242,1.267423);
   f_9720145->SetSavedPoint(243,1.259371);
   f_9720145->SetSavedPoint(244,1.251319);
   f_9720145->SetSavedPoint(245,1.243268);
   f_9720145->SetSavedPoint(246,1.235218);
   f_9720145->SetSavedPoint(247,1.22717);
   f_9720145->SetSavedPoint(248,1.219123);
   f_9720145->SetSavedPoint(249,1.211079);
   f_9720145->SetSavedPoint(250,1.203037);
   f_9720145->SetSavedPoint(251,1.194998);
   f_9720145->SetSavedPoint(252,1.186963);
   f_9720145->SetSavedPoint(253,1.178931);
   f_9720145->SetSavedPoint(254,1.170904);
   f_9720145->SetSavedPoint(255,1.162881);
   f_9720145->SetSavedPoint(256,1.154863);
   f_9720145->SetSavedPoint(257,1.14685);
   f_9720145->SetSavedPoint(258,1.138842);
   f_9720145->SetSavedPoint(259,1.130841);
   f_9720145->SetSavedPoint(260,1.122846);
   f_9720145->SetSavedPoint(261,1.114858);
   f_9720145->SetSavedPoint(262,1.106877);
   f_9720145->SetSavedPoint(263,1.098903);
   f_9720145->SetSavedPoint(264,1.090938);
   f_9720145->SetSavedPoint(265,1.08298);
   f_9720145->SetSavedPoint(266,1.075032);
   f_9720145->SetSavedPoint(267,1.067092);
   f_9720145->SetSavedPoint(268,1.059161);
   f_9720145->SetSavedPoint(269,1.051241);
   f_9720145->SetSavedPoint(270,1.04333);
   f_9720145->SetSavedPoint(271,1.03543);
   f_9720145->SetSavedPoint(272,1.027541);
   f_9720145->SetSavedPoint(273,1.019663);
   f_9720145->SetSavedPoint(274,1.011797);
   f_9720145->SetSavedPoint(275,1.003943);
   f_9720145->SetSavedPoint(276,0.9961015);
   f_9720145->SetSavedPoint(277,0.9882725);
   f_9720145->SetSavedPoint(278,0.9804567);
   f_9720145->SetSavedPoint(279,0.9726544);
   f_9720145->SetSavedPoint(280,0.9648659);
   f_9720145->SetSavedPoint(281,0.9570918);
   f_9720145->SetSavedPoint(282,0.9493322);
   f_9720145->SetSavedPoint(283,0.9415876);
   f_9720145->SetSavedPoint(284,0.9338584);
   f_9720145->SetSavedPoint(285,0.926145);
   f_9720145->SetSavedPoint(286,0.9184476);
   f_9720145->SetSavedPoint(287,0.9107666);
   f_9720145->SetSavedPoint(288,0.9031025);
   f_9720145->SetSavedPoint(289,0.8954556);
   f_9720145->SetSavedPoint(290,0.8878263);
   f_9720145->SetSavedPoint(291,0.8802148);
   f_9720145->SetSavedPoint(292,0.8726216);
   f_9720145->SetSavedPoint(293,0.8650471);
   f_9720145->SetSavedPoint(294,0.8574915);
   f_9720145->SetSavedPoint(295,0.8499553);
   f_9720145->SetSavedPoint(296,0.8424388);
   f_9720145->SetSavedPoint(297,0.8349423);
   f_9720145->SetSavedPoint(298,0.8274662);
   f_9720145->SetSavedPoint(299,0.8200109);
   f_9720145->SetSavedPoint(300,0.8125766);
   f_9720145->SetSavedPoint(301,0.8051639);
   f_9720145->SetSavedPoint(302,0.7977729);
   f_9720145->SetSavedPoint(303,0.790404);
   f_9720145->SetSavedPoint(304,0.7830577);
   f_9720145->SetSavedPoint(305,0.7757341);
   f_9720145->SetSavedPoint(306,0.7684338);
   f_9720145->SetSavedPoint(307,0.7611569);
   f_9720145->SetSavedPoint(308,0.7539038);
   f_9720145->SetSavedPoint(309,0.7466749);
   f_9720145->SetSavedPoint(310,0.7394705);
   f_9720145->SetSavedPoint(311,0.732291);
   f_9720145->SetSavedPoint(312,0.7251366);
   f_9720145->SetSavedPoint(313,0.7180076);
   f_9720145->SetSavedPoint(314,0.7109045);
   f_9720145->SetSavedPoint(315,0.7038275);
   f_9720145->SetSavedPoint(316,0.6967769);
   f_9720145->SetSavedPoint(317,0.6897531);
   f_9720145->SetSavedPoint(318,0.6827564);
   f_9720145->SetSavedPoint(319,0.675787);
   f_9720145->SetSavedPoint(320,0.6688453);
   f_9720145->SetSavedPoint(321,0.6619317);
   f_9720145->SetSavedPoint(322,0.6550463);
   f_9720145->SetSavedPoint(323,0.6481896);
   f_9720145->SetSavedPoint(324,0.6413617);
   f_9720145->SetSavedPoint(325,0.6345631);
   f_9720145->SetSavedPoint(326,0.627794);
   f_9720145->SetSavedPoint(327,0.6210546);
   f_9720145->SetSavedPoint(328,0.6143453);
   f_9720145->SetSavedPoint(329,0.6076664);
   f_9720145->SetSavedPoint(330,0.6010182);
   f_9720145->SetSavedPoint(331,0.5944009);
   f_9720145->SetSavedPoint(332,0.5878148);
   f_9720145->SetSavedPoint(333,0.5812602);
   f_9720145->SetSavedPoint(334,0.5747373);
   f_9720145->SetSavedPoint(335,0.5682464);
   f_9720145->SetSavedPoint(336,0.5617879);
   f_9720145->SetSavedPoint(337,0.5553619);
   f_9720145->SetSavedPoint(338,0.5489687);
   f_9720145->SetSavedPoint(339,0.5426086);
   f_9720145->SetSavedPoint(340,0.5362818);
   f_9720145->SetSavedPoint(341,0.5299886);
   f_9720145->SetSavedPoint(342,0.5237292);
   f_9720145->SetSavedPoint(343,0.5175039);
   f_9720145->SetSavedPoint(344,0.5113129);
   f_9720145->SetSavedPoint(345,0.5051564);
   f_9720145->SetSavedPoint(346,0.4990347);
   f_9720145->SetSavedPoint(347,0.4929481);
   f_9720145->SetSavedPoint(348,0.4868966);
   f_9720145->SetSavedPoint(349,0.4808806);
   f_9720145->SetSavedPoint(350,0.4749003);
   f_9720145->SetSavedPoint(351,0.4689559);
   f_9720145->SetSavedPoint(352,0.4630475);
   f_9720145->SetSavedPoint(353,0.4571755);
   f_9720145->SetSavedPoint(354,0.45134);
   f_9720145->SetSavedPoint(355,0.4455412);
   f_9720145->SetSavedPoint(356,0.4397794);
   f_9720145->SetSavedPoint(357,0.4340546);
   f_9720145->SetSavedPoint(358,0.4283671);
   f_9720145->SetSavedPoint(359,0.4227171);
   f_9720145->SetSavedPoint(360,0.4171048);
   f_9720145->SetSavedPoint(361,0.4115303);
   f_9720145->SetSavedPoint(362,0.4059938);
   f_9720145->SetSavedPoint(363,0.4004955);
   f_9720145->SetSavedPoint(364,0.3950355);
   f_9720145->SetSavedPoint(365,0.3896141);
   f_9720145->SetSavedPoint(366,0.3842313);
   f_9720145->SetSavedPoint(367,0.3788873);
   f_9720145->SetSavedPoint(368,0.3735822);
   f_9720145->SetSavedPoint(369,0.3683163);
   f_9720145->SetSavedPoint(370,0.3630896);
   f_9720145->SetSavedPoint(371,0.3579023);
   f_9720145->SetSavedPoint(372,0.3527544);
   f_9720145->SetSavedPoint(373,0.3476462);
   f_9720145->SetSavedPoint(374,0.3425778);
   f_9720145->SetSavedPoint(375,0.3375492);
   f_9720145->SetSavedPoint(376,0.3325605);
   f_9720145->SetSavedPoint(377,0.327612);
   f_9720145->SetSavedPoint(378,0.3227036);
   f_9720145->SetSavedPoint(379,0.3178355);
   f_9720145->SetSavedPoint(380,0.3130077);
   f_9720145->SetSavedPoint(381,0.3082204);
   f_9720145->SetSavedPoint(382,0.3034737);
   f_9720145->SetSavedPoint(383,0.2987675);
   f_9720145->SetSavedPoint(384,0.2941021);
   f_9720145->SetSavedPoint(385,0.2894773);
   f_9720145->SetSavedPoint(386,0.2848934);
   f_9720145->SetSavedPoint(387,0.2803504);
   f_9720145->SetSavedPoint(388,0.2758482);
   f_9720145->SetSavedPoint(389,0.271387);
   f_9720145->SetSavedPoint(390,0.2669668);
   f_9720145->SetSavedPoint(391,0.2625877);
   f_9720145->SetSavedPoint(392,0.2582496);
   f_9720145->SetSavedPoint(393,0.2539526);
   f_9720145->SetSavedPoint(394,0.2496967);
   f_9720145->SetSavedPoint(395,0.245482);
   f_9720145->SetSavedPoint(396,0.2413083);
   f_9720145->SetSavedPoint(397,0.2371758);
   f_9720145->SetSavedPoint(398,0.2330844);
   f_9720145->SetSavedPoint(399,0.2290341);
   f_9720145->SetSavedPoint(400,0.225025);
   f_9720145->SetSavedPoint(401,0.2210569);
   f_9720145->SetSavedPoint(402,0.2171299);
   f_9720145->SetSavedPoint(403,0.2132439);
   f_9720145->SetSavedPoint(404,0.2093988);
   f_9720145->SetSavedPoint(405,0.2055948);
   f_9720145->SetSavedPoint(406,0.2018316);
   f_9720145->SetSavedPoint(407,0.1981092);
   f_9720145->SetSavedPoint(408,0.1944276);
   f_9720145->SetSavedPoint(409,0.1907867);
   f_9720145->SetSavedPoint(410,0.1871865);
   f_9720145->SetSavedPoint(411,0.1836268);
   f_9720145->SetSavedPoint(412,0.1801075);
   f_9720145->SetSavedPoint(413,0.1766286);
   f_9720145->SetSavedPoint(414,0.17319);
   f_9720145->SetSavedPoint(415,0.1697916);
   f_9720145->SetSavedPoint(416,0.1664332);
   f_9720145->SetSavedPoint(417,0.1631147);
   f_9720145->SetSavedPoint(418,0.1598361);
   f_9720145->SetSavedPoint(419,0.1565971);
   f_9720145->SetSavedPoint(420,0.1533977);
   f_9720145->SetSavedPoint(421,0.1502376);
   f_9720145->SetSavedPoint(422,0.1471168);
   f_9720145->SetSavedPoint(423,0.1440351);
   f_9720145->SetSavedPoint(424,0.1409923);
   f_9720145->SetSavedPoint(425,0.1379883);
   f_9720145->SetSavedPoint(426,0.1350228);
   f_9720145->SetSavedPoint(427,0.1320957);
   f_9720145->SetSavedPoint(428,0.1292068);
   f_9720145->SetSavedPoint(429,0.1263559);
   f_9720145->SetSavedPoint(430,0.1235428);
   f_9720145->SetSavedPoint(431,0.1207673);
   f_9720145->SetSavedPoint(432,0.1180291);
   f_9720145->SetSavedPoint(433,0.115328);
   f_9720145->SetSavedPoint(434,0.1126639);
   f_9720145->SetSavedPoint(435,0.1100364);
   f_9720145->SetSavedPoint(436,0.1074453);
   f_9720145->SetSavedPoint(437,0.1048904);
   f_9720145->SetSavedPoint(438,0.1023713);
   f_9720145->SetSavedPoint(439,0.09988786);
   f_9720145->SetSavedPoint(440,0.09743976);
   f_9720145->SetSavedPoint(441,0.09502671);
   f_9720145->SetSavedPoint(442,0.09264843);
   f_9720145->SetSavedPoint(443,0.09030461);
   f_9720145->SetSavedPoint(444,0.08799494);
   f_9720145->SetSavedPoint(445,0.0857191);
   f_9720145->SetSavedPoint(446,0.08347678);
   f_9720145->SetSavedPoint(447,0.08126765);
   f_9720145->SetSavedPoint(448,0.07909136);
   f_9720145->SetSavedPoint(449,0.07694758);
   f_9720145->SetSavedPoint(450,0.07483593);
   f_9720145->SetSavedPoint(451,0.07275608);
   f_9720145->SetSavedPoint(452,0.07070763);
   f_9720145->SetSavedPoint(453,0.06869023);
   f_9720145->SetSavedPoint(454,0.06670347);
   f_9720145->SetSavedPoint(455,0.06474697);
   f_9720145->SetSavedPoint(456,0.06282033);
   f_9720145->SetSavedPoint(457,0.06092314);
   f_9720145->SetSavedPoint(458,0.05905497);
   f_9720145->SetSavedPoint(459,0.05721541);
   f_9720145->SetSavedPoint(460,0.05540401);
   f_9720145->SetSavedPoint(461,0.05362034);
   f_9720145->SetSavedPoint(462,0.05186394);
   f_9720145->SetSavedPoint(463,0.05013436);
   f_9720145->SetSavedPoint(464,0.04843113);
   f_9720145->SetSavedPoint(465,0.04675377);
   f_9720145->SetSavedPoint(466,0.0451018);
   f_9720145->SetSavedPoint(467,0.04347472);
   f_9720145->SetSavedPoint(468,0.04187203);
   f_9720145->SetSavedPoint(469,0.04029322);
   f_9720145->SetSavedPoint(470,0.03873778);
   f_9720145->SetSavedPoint(471,0.03720518);
   f_9720145->SetSavedPoint(472,0.03569488);
   f_9720145->SetSavedPoint(473,0.03420633);
   f_9720145->SetSavedPoint(474,0.03273898);
   f_9720145->SetSavedPoint(475,0.03129227);
   f_9720145->SetSavedPoint(476,0.02986562);
   f_9720145->SetSavedPoint(477,0.02845847);
   f_9720145->SetSavedPoint(478,0.02707021);
   f_9720145->SetSavedPoint(479,0.02570025);
   f_9720145->SetSavedPoint(480,0.02434798);
   f_9720145->SetSavedPoint(481,0.02301278);
   f_9720145->SetSavedPoint(482,0.02169403);
   f_9720145->SetSavedPoint(483,0.0203911);
   f_9720145->SetSavedPoint(484,0.01910333);
   f_9720145->SetSavedPoint(485,0.01783008);
   f_9720145->SetSavedPoint(486,0.01657069);
   f_9720145->SetSavedPoint(487,0.01532447);
   f_9720145->SetSavedPoint(488,0.01409076);
   f_9720145->SetSavedPoint(489,0.01286885);
   f_9720145->SetSavedPoint(490,0.01165805);
   f_9720145->SetSavedPoint(491,0.01045764);
   f_9720145->SetSavedPoint(492,0.009266919);
   f_9720145->SetSavedPoint(493,0.008085143);
   f_9720145->SetSavedPoint(494,0.006911578);
   f_9720145->SetSavedPoint(495,0.005745474);
   f_9720145->SetSavedPoint(496,0.004586074);
   f_9720145->SetSavedPoint(497,0.003432609);
   f_9720145->SetSavedPoint(498,0.002284302);
   f_9720145->SetSavedPoint(499,0.001140365);
   f_9720145->SetSavedPoint(500,0);
   f_9720145->SetSavedPoint(501,0);
   f_9720145->SetSavedPoint(502,0.8);
   f_9720145->SetFillColor(19);
   f_9720145->SetFillStyle(0);
   f_9720145->SetMarkerStyle(20);
   f_9720145->SetMarkerSize(1.2);
   f_9720145->SetLineColor(8);
   f_9720145->SetLineWidth(3);
   f_9720145->GetXaxis()->SetNdivisions(505);
   f_9720145->GetXaxis()->SetLabelFont(132);
   f_9720145->GetXaxis()->SetLabelOffset(0.015);
   f_9720145->GetXaxis()->SetLabelSize(0.05);
   f_9720145->GetXaxis()->SetTitleSize(0.06);
   f_9720145->GetXaxis()->SetTitleFont(132);
   f_9720145->GetYaxis()->SetLabelFont(132);
   f_9720145->GetYaxis()->SetLabelSize(0.05);
   f_9720145->GetYaxis()->SetTitleSize(0.06);
   f_9720145->GetYaxis()->SetTitleFont(42);
   f_9720145->SetParameter(0,0);
   f_9720145->SetParError(0,0);
   f_9720145->SetParLimits(0,0,0);
   f_9720145->SetParameter(1,0);
   f_9720145->SetParError(1,0);
   f_9720145->SetParLimits(1,0,0);
   f_9720145->SetParameter(2,0);
   f_9720145->SetParError(2,0);
   f_9720145->SetParLimits(2,0,0);
   f_9720145->SetParameter(3,0);
   f_9720145->SetParError(3,0);
   f_9720145->SetParLimits(3,0,0);
   f_9720145->SetParameter(4,0);
   f_9720145->SetParError(4,0);
   f_9720145->SetParLimits(4,0,0);
   f_9720145->SetParameter(5,0);
   f_9720145->SetParError(5,0);
   f_9720145->SetParLimits(5,0,0);
   f_9720145->Draw("same");
   
   Double_t Graph0_fx101[203] = {
   0,
   0.008,
   0.016,
   0.024,
   0.032,
   0.04,
   0.048,
   0.056,
   0.064,
   0.072,
   0.08,
   0.088,
   0.096,
   0.104,
   0.112,
   0.12,
   0.128,
   0.136,
   0.144,
   0.152,
   0.16,
   0.168,
   0.176,
   0.184,
   0.192,
   0.2,
   0.208,
   0.216,
   0.224,
   0.232,
   0.24,
   0.248,
   0.256,
   0.264,
   0.272,
   0.28,
   0.288,
   0.296,
   0.304,
   0.312,
   0.32,
   0.328,
   0.336,
   0.344,
   0.352,
   0.36,
   0.368,
   0.376,
   0.384,
   0.392,
   0.4,
   0.408,
   0.416,
   0.424,
   0.432,
   0.44,
   0.448,
   0.456,
   0.464,
   0.472,
   0.48,
   0.488,
   0.496,
   0.504,
   0.512,
   0.52,
   0.528,
   0.536,
   0.544,
   0.552,
   0.56,
   0.568,
   0.576,
   0.584,
   0.592,
   0.6,
   0.608,
   0.616,
   0.624,
   0.632,
   0.64,
   0.648,
   0.656,
   0.664,
   0.672,
   0.68,
   0.688,
   0.696,
   0.704,
   0.712,
   0.72,
   0.728,
   0.736,
   0.744,
   0.752,
   0.76,
   0.768,
   0.776,
   0.784,
   0.792,
   0.8,
   0.8,
   0.792,
   0.784,
   0.776,
   0.768,
   0.76,
   0.752,
   0.744,
   0.736,
   0.728,
   0.72,
   0.712,
   0.704,
   0.696,
   0.688,
   0.68,
   0.672,
   0.664,
   0.656,
   0.648,
   0.64,
   0.632,
   0.624,
   0.616,
   0.608,
   0.6,
   0.592,
   0.584,
   0.576,
   0.568,
   0.56,
   0.552,
   0.544,
   0.536,
   0.528,
   0.52,
   0.512,
   0.504,
   0.496,
   0.488,
   0.48,
   0.472,
   0.464,
   0.456,
   0.448,
   0.44,
   0.432,
   0.424,
   0.416,
   0.408,
   0.4,
   0.392,
   0.384,
   0.376,
   0.368,
   0.36,
   0.352,
   0.344,
   0.336,
   0.328,
   0.32,
   0.312,
   0.304,
   0.296,
   0.288,
   0.28,
   0.272,
   0.264,
   0.256,
   0.248,
   0.24,
   0.232,
   0.224,
   0.216,
   0.208,
   0.2,
   0.192,
   0.184,
   0.176,
   0.168,
   0.16,
   0.152,
   0.144,
   0.136,
   0.128,
   0.12,
   0.112,
   0.104,
   0.096,
   0.088,
   0.08,
   0.072,
   0.064,
   0.056,
   0.048,
   0.04,
   0.032,
   0.024,
   0.016,
   0.008,
   0,
   0};
   Double_t Graph0_fy101[203] = {
   2.755575,
   2.730171,
   2.70552,
   2.681495,
   2.657974,
   2.634845,
   2.612,
   2.589338,
   2.566766,
   2.544194,
   2.521541,
   2.498731,
   2.475693,
   2.452362,
   2.428679,
   2.404591,
   2.380048,
   2.355006,
   2.329428,
   2.30328,
   2.276531,
   2.249159,
   2.221143,
   2.192467,
   2.163119,
   2.133093,
   2.102384,
   2.070994,
   2.038925,
   2.006185,
   1.972786,
   1.93874,
   1.904065,
   1.868781,
   1.83291,
   1.796478,
   1.759513,
   1.722046,
   1.684107,
   1.645733,
   1.60696,
   1.567825,
   1.528368,
   1.488632,
   1.448658,
   1.40849,
   1.368173,
   1.327753,
   1.287276,
   1.24679,
   1.206341,
   1.165978,
   1.125749,
   1.085701,
   1.045883,
   1.006342,
   0.9671263,
   0.9282815,
   0.8898542,
   0.8518897,
   0.8144325,
   0.777526,
   0.7412125,
   0.7055329,
   0.6705268,
   0.6362322,
   0.6026855,
   0.5699214,
   0.5379726,
   0.5068698,
   0.4766418,
   0.4473148,
   0.4189131,
   0.3914581,
   0.3649692,
   0.3394625,
   0.3149518,
   0.2914479,
   0.2689583,
   0.2474879,
   0.2270378,
   0.207606,
   0.1891872,
   0.1717722,
   0.1553482,
   0.1398984,
   0.1254021,
   0.1118344,
   0.09916615,
   0.08736359,
   0.07638841,
   0.06619746,
   0.05674257,
   0.04797037,
   0.03982208,
   0.03223326,
   0.0251336,
   0.01844666,
   0.0120896,
   0.005972889,
   0,
   0,
   0.005689776,
   0.01153833,
   0.01763783,
   0.02407439,
   0.0309282,
   0.03827376,
   0.04618005,
   0.05471066,
   0.06392397,
   0.07387329,
   0.08460702,
   0.09616878,
   0.1085975,
   0.1219277,
   0.1361894,
   0.1514083,
   0.1676062,
   0.1848006,
   0.2030052,
   0.2222299,
   0.2424809,
   0.263761,
   0.2860691,
   0.3094012,
   0.3337499,
   0.3591046,
   0.3854518,
   0.4127751,
   0.4410552,
   0.4702703,
   0.5003959,
   0.5314052,
   0.563269,
   0.595956,
   0.6294327,
   0.6636638,
   0.698612,
   0.7342386,
   0.770503,
   0.8073635,
   0.8447768,
   0.8826987,
   0.9210837,
   0.9598857,
   0.9990575,
   1.038552,
   1.07832,
   1.118314,
   1.158485,
   1.198785,
   1.239164,
   1.279575,
   1.31997,
   1.3603,
   1.40052,
   1.440584,
   1.480445,
   1.520061,
   1.559389,
   1.598388,
   1.637018,
   1.675241,
   1.713021,
   1.750324,
   1.787117,
   1.823372,
   1.859061,
   1.894159,
   1.928644,
   1.962497,
   1.995702,
   2.028245,
   2.060117,
   2.091312,
   2.121825,
   2.151658,
   2.180816,
   2.209306,
   2.237142,
   2.26434,
   2.29092,
   2.316908,
   2.342334,
   2.367233,
   2.391644,
   2.415611,
   2.439183,
   2.462416,
   2.485369,
   2.508108,
   2.530703,
   2.553232,
   2.575777,
   2.598427,
   2.621276,
   2.644425,
   2.667982,
   2.692062,
   2.716784,
   2.742278,
   2.755575};
   TGraph *graph = new TGraph(203,Graph0_fx101,Graph0_fy101);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph101 = new TH1F("Graph_Graph101","Graph",203,0,0.88);
   Graph_Graph101->SetMinimum(0);
   Graph_Graph101->SetMaximum(3.031133);
   Graph_Graph101->SetDirectory(0);
   Graph_Graph101->SetStats(0);
   Graph_Graph101->SetMarkerStyle(20);
   Graph_Graph101->SetMarkerSize(1.2);
   Graph_Graph101->GetXaxis()->SetNdivisions(505);
   Graph_Graph101->GetXaxis()->SetLabelFont(132);
   Graph_Graph101->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph101->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph101->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph101->GetXaxis()->SetTitleFont(132);
   Graph_Graph101->GetYaxis()->SetLabelFont(132);
   Graph_Graph101->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph101->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph101->GetYaxis()->SetTitleFont(42);
   Graph_Graph101->GetZaxis()->SetLabelFont(132);
   Graph_Graph101->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph101->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph101->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph101);
   
   graph->Draw("flc");
   
   TF1 *f_9690146 = new TF1("*f_9690",0,0.8,6);
    //The original function : f_9690 had originally been created by:
    //TF1 *f_9690 = new TF1("f_9690",f_9690,0,0.8,6);
   f_9690146->SetRange(0,0.8);
   f_9690146->SetName("f_9690");
   f_9690146->SetTitle("f_9690");
   f_9690146->SetNpx(500);
   f_9690146->SetSavedPoint(0,3.027969);
   f_9690146->SetSavedPoint(1,3.024262);
   f_9690146->SetSavedPoint(2,3.020499);
   f_9690146->SetSavedPoint(3,3.016681);
   f_9690146->SetSavedPoint(4,3.012808);
   f_9690146->SetSavedPoint(5,3.00888);
   f_9690146->SetSavedPoint(6,3.004896);
   f_9690146->SetSavedPoint(7,3.000858);
   f_9690146->SetSavedPoint(8,2.996764);
   f_9690146->SetSavedPoint(9,2.992616);
   f_9690146->SetSavedPoint(10,2.988414);
   f_9690146->SetSavedPoint(11,2.984157);
   f_9690146->SetSavedPoint(12,2.979847);
   f_9690146->SetSavedPoint(13,2.975482);
   f_9690146->SetSavedPoint(14,2.971064);
   f_9690146->SetSavedPoint(15,2.966592);
   f_9690146->SetSavedPoint(16,2.962066);
   f_9690146->SetSavedPoint(17,2.957488);
   f_9690146->SetSavedPoint(18,2.952856);
   f_9690146->SetSavedPoint(19,2.948172);
   f_9690146->SetSavedPoint(20,2.943435);
   f_9690146->SetSavedPoint(21,2.938645);
   f_9690146->SetSavedPoint(22,2.933803);
   f_9690146->SetSavedPoint(23,2.928909);
   f_9690146->SetSavedPoint(24,2.923964);
   f_9690146->SetSavedPoint(25,2.918966);
   f_9690146->SetSavedPoint(26,2.913917);
   f_9690146->SetSavedPoint(27,2.908817);
   f_9690146->SetSavedPoint(28,2.903666);
   f_9690146->SetSavedPoint(29,2.898464);
   f_9690146->SetSavedPoint(30,2.893212);
   f_9690146->SetSavedPoint(31,2.887909);
   f_9690146->SetSavedPoint(32,2.882556);
   f_9690146->SetSavedPoint(33,2.877153);
   f_9690146->SetSavedPoint(34,2.8717);
   f_9690146->SetSavedPoint(35,2.866198);
   f_9690146->SetSavedPoint(36,2.860647);
   f_9690146->SetSavedPoint(37,2.855046);
   f_9690146->SetSavedPoint(38,2.849397);
   f_9690146->SetSavedPoint(39,2.843699);
   f_9690146->SetSavedPoint(40,2.837953);
   f_9690146->SetSavedPoint(41,2.832159);
   f_9690146->SetSavedPoint(42,2.826317);
   f_9690146->SetSavedPoint(43,2.820428);
   f_9690146->SetSavedPoint(44,2.814491);
   f_9690146->SetSavedPoint(45,2.808507);
   f_9690146->SetSavedPoint(46,2.802477);
   f_9690146->SetSavedPoint(47,2.796399);
   f_9690146->SetSavedPoint(48,2.790276);
   f_9690146->SetSavedPoint(49,2.784106);
   f_9690146->SetSavedPoint(50,2.777891);
   f_9690146->SetSavedPoint(51,2.77163);
   f_9690146->SetSavedPoint(52,2.765324);
   f_9690146->SetSavedPoint(53,2.758973);
   f_9690146->SetSavedPoint(54,2.752577);
   f_9690146->SetSavedPoint(55,2.746137);
   f_9690146->SetSavedPoint(56,2.739653);
   f_9690146->SetSavedPoint(57,2.733125);
   f_9690146->SetSavedPoint(58,2.726553);
   f_9690146->SetSavedPoint(59,2.719938);
   f_9690146->SetSavedPoint(60,2.71328);
   f_9690146->SetSavedPoint(61,2.706579);
   f_9690146->SetSavedPoint(62,2.699835);
   f_9690146->SetSavedPoint(63,2.69305);
   f_9690146->SetSavedPoint(64,2.686222);
   f_9690146->SetSavedPoint(65,2.679353);
   f_9690146->SetSavedPoint(66,2.672443);
   f_9690146->SetSavedPoint(67,2.665491);
   f_9690146->SetSavedPoint(68,2.658499);
   f_9690146->SetSavedPoint(69,2.651467);
   f_9690146->SetSavedPoint(70,2.644394);
   f_9690146->SetSavedPoint(71,2.637282);
   f_9690146->SetSavedPoint(72,2.63013);
   f_9690146->SetSavedPoint(73,2.622938);
   f_9690146->SetSavedPoint(74,2.615708);
   f_9690146->SetSavedPoint(75,2.60844);
   f_9690146->SetSavedPoint(76,2.601133);
   f_9690146->SetSavedPoint(77,2.593788);
   f_9690146->SetSavedPoint(78,2.586405);
   f_9690146->SetSavedPoint(79,2.578985);
   f_9690146->SetSavedPoint(80,2.571528);
   f_9690146->SetSavedPoint(81,2.564034);
   f_9690146->SetSavedPoint(82,2.556504);
   f_9690146->SetSavedPoint(83,2.548938);
   f_9690146->SetSavedPoint(84,2.541336);
   f_9690146->SetSavedPoint(85,2.533698);
   f_9690146->SetSavedPoint(86,2.526026);
   f_9690146->SetSavedPoint(87,2.518319);
   f_9690146->SetSavedPoint(88,2.510577);
   f_9690146->SetSavedPoint(89,2.502801);
   f_9690146->SetSavedPoint(90,2.494991);
   f_9690146->SetSavedPoint(91,2.487148);
   f_9690146->SetSavedPoint(92,2.479272);
   f_9690146->SetSavedPoint(93,2.471363);
   f_9690146->SetSavedPoint(94,2.463421);
   f_9690146->SetSavedPoint(95,2.455448);
   f_9690146->SetSavedPoint(96,2.447442);
   f_9690146->SetSavedPoint(97,2.439405);
   f_9690146->SetSavedPoint(98,2.431337);
   f_9690146->SetSavedPoint(99,2.423239);
   f_9690146->SetSavedPoint(100,2.41511);
   f_9690146->SetSavedPoint(101,2.40695);
   f_9690146->SetSavedPoint(102,2.398761);
   f_9690146->SetSavedPoint(103,2.390543);
   f_9690146->SetSavedPoint(104,2.382296);
   f_9690146->SetSavedPoint(105,2.37402);
   f_9690146->SetSavedPoint(106,2.365715);
   f_9690146->SetSavedPoint(107,2.357383);
   f_9690146->SetSavedPoint(108,2.349023);
   f_9690146->SetSavedPoint(109,2.340635);
   f_9690146->SetSavedPoint(110,2.332221);
   f_9690146->SetSavedPoint(111,2.32378);
   f_9690146->SetSavedPoint(112,2.315313);
   f_9690146->SetSavedPoint(113,2.30682);
   f_9690146->SetSavedPoint(114,2.298302);
   f_9690146->SetSavedPoint(115,2.289758);
   f_9690146->SetSavedPoint(116,2.28119);
   f_9690146->SetSavedPoint(117,2.272597);
   f_9690146->SetSavedPoint(118,2.26398);
   f_9690146->SetSavedPoint(119,2.255339);
   f_9690146->SetSavedPoint(120,2.246675);
   f_9690146->SetSavedPoint(121,2.237988);
   f_9690146->SetSavedPoint(122,2.229278);
   f_9690146->SetSavedPoint(123,2.220546);
   f_9690146->SetSavedPoint(124,2.211793);
   f_9690146->SetSavedPoint(125,2.203017);
   f_9690146->SetSavedPoint(126,2.194221);
   f_9690146->SetSavedPoint(127,2.185403);
   f_9690146->SetSavedPoint(128,2.176566);
   f_9690146->SetSavedPoint(129,2.167708);
   f_9690146->SetSavedPoint(130,2.15883);
   f_9690146->SetSavedPoint(131,2.149933);
   f_9690146->SetSavedPoint(132,2.141018);
   f_9690146->SetSavedPoint(133,2.132083);
   f_9690146->SetSavedPoint(134,2.12313);
   f_9690146->SetSavedPoint(135,2.11416);
   f_9690146->SetSavedPoint(136,2.105172);
   f_9690146->SetSavedPoint(137,2.096167);
   f_9690146->SetSavedPoint(138,2.087145);
   f_9690146->SetSavedPoint(139,2.078107);
   f_9690146->SetSavedPoint(140,2.069053);
   f_9690146->SetSavedPoint(141,2.059983);
   f_9690146->SetSavedPoint(142,2.050898);
   f_9690146->SetSavedPoint(143,2.041798);
   f_9690146->SetSavedPoint(144,2.032684);
   f_9690146->SetSavedPoint(145,2.023555);
   f_9690146->SetSavedPoint(146,2.014413);
   f_9690146->SetSavedPoint(147,2.005257);
   f_9690146->SetSavedPoint(148,1.996089);
   f_9690146->SetSavedPoint(149,1.986907);
   f_9690146->SetSavedPoint(150,1.977714);
   f_9690146->SetSavedPoint(151,1.968508);
   f_9690146->SetSavedPoint(152,1.959292);
   f_9690146->SetSavedPoint(153,1.950064);
   f_9690146->SetSavedPoint(154,1.940825);
   f_9690146->SetSavedPoint(155,1.931576);
   f_9690146->SetSavedPoint(156,1.922317);
   f_9690146->SetSavedPoint(157,1.913048);
   f_9690146->SetSavedPoint(158,1.903771);
   f_9690146->SetSavedPoint(159,1.894484);
   f_9690146->SetSavedPoint(160,1.885189);
   f_9690146->SetSavedPoint(161,1.875886);
   f_9690146->SetSavedPoint(162,1.866575);
   f_9690146->SetSavedPoint(163,1.857256);
   f_9690146->SetSavedPoint(164,1.847931);
   f_9690146->SetSavedPoint(165,1.838599);
   f_9690146->SetSavedPoint(166,1.829261);
   f_9690146->SetSavedPoint(167,1.819917);
   f_9690146->SetSavedPoint(168,1.810568);
   f_9690146->SetSavedPoint(169,1.801214);
   f_9690146->SetSavedPoint(170,1.791855);
   f_9690146->SetSavedPoint(171,1.782491);
   f_9690146->SetSavedPoint(172,1.773124);
   f_9690146->SetSavedPoint(173,1.763753);
   f_9690146->SetSavedPoint(174,1.754379);
   f_9690146->SetSavedPoint(175,1.745002);
   f_9690146->SetSavedPoint(176,1.735622);
   f_9690146->SetSavedPoint(177,1.726241);
   f_9690146->SetSavedPoint(178,1.716858);
   f_9690146->SetSavedPoint(179,1.707473);
   f_9690146->SetSavedPoint(180,1.698088);
   f_9690146->SetSavedPoint(181,1.688702);
   f_9690146->SetSavedPoint(182,1.679316);
   f_9690146->SetSavedPoint(183,1.66993);
   f_9690146->SetSavedPoint(184,1.660544);
   f_9690146->SetSavedPoint(185,1.651159);
   f_9690146->SetSavedPoint(186,1.641776);
   f_9690146->SetSavedPoint(187,1.632395);
   f_9690146->SetSavedPoint(188,1.623015);
   f_9690146->SetSavedPoint(189,1.613638);
   f_9690146->SetSavedPoint(190,1.604263);
   f_9690146->SetSavedPoint(191,1.594892);
   f_9690146->SetSavedPoint(192,1.585524);
   f_9690146->SetSavedPoint(193,1.57616);
   f_9690146->SetSavedPoint(194,1.5668);
   f_9690146->SetSavedPoint(195,1.557445);
   f_9690146->SetSavedPoint(196,1.548095);
   f_9690146->SetSavedPoint(197,1.53875);
   f_9690146->SetSavedPoint(198,1.529411);
   f_9690146->SetSavedPoint(199,1.520078);
   f_9690146->SetSavedPoint(200,1.510752);
   f_9690146->SetSavedPoint(201,1.501432);
   f_9690146->SetSavedPoint(202,1.492119);
   f_9690146->SetSavedPoint(203,1.482814);
   f_9690146->SetSavedPoint(204,1.473517);
   f_9690146->SetSavedPoint(205,1.464228);
   f_9690146->SetSavedPoint(206,1.454947);
   f_9690146->SetSavedPoint(207,1.445676);
   f_9690146->SetSavedPoint(208,1.436414);
   f_9690146->SetSavedPoint(209,1.427161);
   f_9690146->SetSavedPoint(210,1.417918);
   f_9690146->SetSavedPoint(211,1.408686);
   f_9690146->SetSavedPoint(212,1.399465);
   f_9690146->SetSavedPoint(213,1.390254);
   f_9690146->SetSavedPoint(214,1.381055);
   f_9690146->SetSavedPoint(215,1.371868);
   f_9690146->SetSavedPoint(216,1.362693);
   f_9690146->SetSavedPoint(217,1.35353);
   f_9690146->SetSavedPoint(218,1.344381);
   f_9690146->SetSavedPoint(219,1.335244);
   f_9690146->SetSavedPoint(220,1.326121);
   f_9690146->SetSavedPoint(221,1.317011);
   f_9690146->SetSavedPoint(222,1.307916);
   f_9690146->SetSavedPoint(223,1.298836);
   f_9690146->SetSavedPoint(224,1.28977);
   f_9690146->SetSavedPoint(225,1.280719);
   f_9690146->SetSavedPoint(226,1.271684);
   f_9690146->SetSavedPoint(227,1.262665);
   f_9690146->SetSavedPoint(228,1.253662);
   f_9690146->SetSavedPoint(229,1.244676);
   f_9690146->SetSavedPoint(230,1.235707);
   f_9690146->SetSavedPoint(231,1.226754);
   f_9690146->SetSavedPoint(232,1.21782);
   f_9690146->SetSavedPoint(233,1.208903);
   f_9690146->SetSavedPoint(234,1.200004);
   f_9690146->SetSavedPoint(235,1.191124);
   f_9690146->SetSavedPoint(236,1.182263);
   f_9690146->SetSavedPoint(237,1.173421);
   f_9690146->SetSavedPoint(238,1.164598);
   f_9690146->SetSavedPoint(239,1.155795);
   f_9690146->SetSavedPoint(240,1.147013);
   f_9690146->SetSavedPoint(241,1.13825);
   f_9690146->SetSavedPoint(242,1.129509);
   f_9690146->SetSavedPoint(243,1.120788);
   f_9690146->SetSavedPoint(244,1.112089);
   f_9690146->SetSavedPoint(245,1.103412);
   f_9690146->SetSavedPoint(246,1.094757);
   f_9690146->SetSavedPoint(247,1.086124);
   f_9690146->SetSavedPoint(248,1.077513);
   f_9690146->SetSavedPoint(249,1.068926);
   f_9690146->SetSavedPoint(250,1.060362);
   f_9690146->SetSavedPoint(251,1.051821);
   f_9690146->SetSavedPoint(252,1.043304);
   f_9690146->SetSavedPoint(253,1.034811);
   f_9690146->SetSavedPoint(254,1.026343);
   f_9690146->SetSavedPoint(255,1.017899);
   f_9690146->SetSavedPoint(256,1.009481);
   f_9690146->SetSavedPoint(257,1.001088);
   f_9690146->SetSavedPoint(258,0.9927198);
   f_9690146->SetSavedPoint(259,0.9843779);
   f_9690146->SetSavedPoint(260,0.9760622);
   f_9690146->SetSavedPoint(261,0.967773);
   f_9690146->SetSavedPoint(262,0.9595104);
   f_9690146->SetSavedPoint(263,0.9512749);
   f_9690146->SetSavedPoint(264,0.9430666);
   f_9690146->SetSavedPoint(265,0.9348859);
   f_9690146->SetSavedPoint(266,0.9267331);
   f_9690146->SetSavedPoint(267,0.9186083);
   f_9690146->SetSavedPoint(268,0.9105119);
   f_9690146->SetSavedPoint(269,0.9024441);
   f_9690146->SetSavedPoint(270,0.8944052);
   f_9690146->SetSavedPoint(271,0.8863955);
   f_9690146->SetSavedPoint(272,0.8784152);
   f_9690146->SetSavedPoint(273,0.8704646);
   f_9690146->SetSavedPoint(274,0.8625439);
   f_9690146->SetSavedPoint(275,0.8546534);
   f_9690146->SetSavedPoint(276,0.8467934);
   f_9690146->SetSavedPoint(277,0.8389641);
   f_9690146->SetSavedPoint(278,0.8311657);
   f_9690146->SetSavedPoint(279,0.8233985);
   f_9690146->SetSavedPoint(280,0.8156627);
   f_9690146->SetSavedPoint(281,0.8079587);
   f_9690146->SetSavedPoint(282,0.8002865);
   f_9690146->SetSavedPoint(283,0.7926465);
   f_9690146->SetSavedPoint(284,0.7850389);
   f_9690146->SetSavedPoint(285,0.7774639);
   f_9690146->SetSavedPoint(286,0.7699218);
   f_9690146->SetSavedPoint(287,0.7624127);
   f_9690146->SetSavedPoint(288,0.7549369);
   f_9690146->SetSavedPoint(289,0.7474947);
   f_9690146->SetSavedPoint(290,0.7400862);
   f_9690146->SetSavedPoint(291,0.7327117);
   f_9690146->SetSavedPoint(292,0.7253714);
   f_9690146->SetSavedPoint(293,0.7180654);
   f_9690146->SetSavedPoint(294,0.7107941);
   f_9690146->SetSavedPoint(295,0.7035576);
   f_9690146->SetSavedPoint(296,0.6963561);
   f_9690146->SetSavedPoint(297,0.6891898);
   f_9690146->SetSavedPoint(298,0.682059);
   f_9690146->SetSavedPoint(299,0.6749637);
   f_9690146->SetSavedPoint(300,0.6679043);
   f_9690146->SetSavedPoint(301,0.6608809);
   f_9690146->SetSavedPoint(302,0.6538937);
   f_9690146->SetSavedPoint(303,0.6469429);
   f_9690146->SetSavedPoint(304,0.6400287);
   f_9690146->SetSavedPoint(305,0.6331512);
   f_9690146->SetSavedPoint(306,0.6263106);
   f_9690146->SetSavedPoint(307,0.6195072);
   f_9690146->SetSavedPoint(308,0.612741);
   f_9690146->SetSavedPoint(309,0.6060123);
   f_9690146->SetSavedPoint(310,0.5993212);
   f_9690146->SetSavedPoint(311,0.5926679);
   f_9690146->SetSavedPoint(312,0.5860525);
   f_9690146->SetSavedPoint(313,0.5794753);
   f_9690146->SetSavedPoint(314,0.5729363);
   f_9690146->SetSavedPoint(315,0.5664358);
   f_9690146->SetSavedPoint(316,0.5599738);
   f_9690146->SetSavedPoint(317,0.5535506);
   f_9690146->SetSavedPoint(318,0.5471662);
   f_9690146->SetSavedPoint(319,0.5408208);
   f_9690146->SetSavedPoint(320,0.5345146);
   f_9690146->SetSavedPoint(321,0.5282476);
   f_9690146->SetSavedPoint(322,0.5220201);
   f_9690146->SetSavedPoint(323,0.5158321);
   f_9690146->SetSavedPoint(324,0.5096838);
   f_9690146->SetSavedPoint(325,0.5035753);
   f_9690146->SetSavedPoint(326,0.4975067);
   f_9690146->SetSavedPoint(327,0.4914781);
   f_9690146->SetSavedPoint(328,0.4854897);
   f_9690146->SetSavedPoint(329,0.4795416);
   f_9690146->SetSavedPoint(330,0.4736338);
   f_9690146->SetSavedPoint(331,0.4677666);
   f_9690146->SetSavedPoint(332,0.4619399);
   f_9690146->SetSavedPoint(333,0.4561538);
   f_9690146->SetSavedPoint(334,0.4504086);
   f_9690146->SetSavedPoint(335,0.4447042);
   f_9690146->SetSavedPoint(336,0.4390408);
   f_9690146->SetSavedPoint(337,0.4334184);
   f_9690146->SetSavedPoint(338,0.4278371);
   f_9690146->SetSavedPoint(339,0.4222971);
   f_9690146->SetSavedPoint(340,0.4167983);
   f_9690146->SetSavedPoint(341,0.4113409);
   f_9690146->SetSavedPoint(342,0.4059249);
   f_9690146->SetSavedPoint(343,0.4005504);
   f_9690146->SetSavedPoint(344,0.3952174);
   f_9690146->SetSavedPoint(345,0.389926);
   f_9690146->SetSavedPoint(346,0.3846763);
   f_9690146->SetSavedPoint(347,0.3794683);
   f_9690146->SetSavedPoint(348,0.3743021);
   f_9690146->SetSavedPoint(349,0.3691777);
   f_9690146->SetSavedPoint(350,0.3640951);
   f_9690146->SetSavedPoint(351,0.3590545);
   f_9690146->SetSavedPoint(352,0.3540557);
   f_9690146->SetSavedPoint(353,0.3490989);
   f_9690146->SetSavedPoint(354,0.3441841);
   f_9690146->SetSavedPoint(355,0.3393112);
   f_9690146->SetSavedPoint(356,0.3344804);
   f_9690146->SetSavedPoint(357,0.3296916);
   f_9690146->SetSavedPoint(358,0.3249449);
   f_9690146->SetSavedPoint(359,0.3202402);
   f_9690146->SetSavedPoint(360,0.3155776);
   f_9690146->SetSavedPoint(361,0.3109571);
   f_9690146->SetSavedPoint(362,0.3063786);
   f_9690146->SetSavedPoint(363,0.3018421);
   f_9690146->SetSavedPoint(364,0.2973477);
   f_9690146->SetSavedPoint(365,0.2928954);
   f_9690146->SetSavedPoint(366,0.288485);
   f_9690146->SetSavedPoint(367,0.2841167);
   f_9690146->SetSavedPoint(368,0.2797902);
   f_9690146->SetSavedPoint(369,0.2755058);
   f_9690146->SetSavedPoint(370,0.2712632);
   f_9690146->SetSavedPoint(371,0.2670625);
   f_9690146->SetSavedPoint(372,0.2629036);
   f_9690146->SetSavedPoint(373,0.2587865);
   f_9690146->SetSavedPoint(374,0.2547111);
   f_9690146->SetSavedPoint(375,0.2506773);
   f_9690146->SetSavedPoint(376,0.2466852);
   f_9690146->SetSavedPoint(377,0.2427347);
   f_9690146->SetSavedPoint(378,0.2388256);
   f_9690146->SetSavedPoint(379,0.234958);
   f_9690146->SetSavedPoint(380,0.2311316);
   f_9690146->SetSavedPoint(381,0.2273466);
   f_9690146->SetSavedPoint(382,0.2236027);
   f_9690146->SetSavedPoint(383,0.2199);
   f_9690146->SetSavedPoint(384,0.2162382);
   f_9690146->SetSavedPoint(385,0.2126173);
   f_9690146->SetSavedPoint(386,0.2090373);
   f_9690146->SetSavedPoint(387,0.205498);
   f_9690146->SetSavedPoint(388,0.2019992);
   f_9690146->SetSavedPoint(389,0.198541);
   f_9690146->SetSavedPoint(390,0.1951231);
   f_9690146->SetSavedPoint(391,0.1917455);
   f_9690146->SetSavedPoint(392,0.1884081);
   f_9690146->SetSavedPoint(393,0.1851106);
   f_9690146->SetSavedPoint(394,0.181853);
   f_9690146->SetSavedPoint(395,0.1786351);
   f_9690146->SetSavedPoint(396,0.1754568);
   f_9690146->SetSavedPoint(397,0.1723179);
   f_9690146->SetSavedPoint(398,0.1692184);
   f_9690146->SetSavedPoint(399,0.1661579);
   f_9690146->SetSavedPoint(400,0.1631365);
   f_9690146->SetSavedPoint(401,0.1601538);
   f_9690146->SetSavedPoint(402,0.1572098);
   f_9690146->SetSavedPoint(403,0.1543043);
   f_9690146->SetSavedPoint(404,0.1514371);
   f_9690146->SetSavedPoint(405,0.1486079);
   f_9690146->SetSavedPoint(406,0.1458167);
   f_9690146->SetSavedPoint(407,0.1430632);
   f_9690146->SetSavedPoint(408,0.1403472);
   f_9690146->SetSavedPoint(409,0.1376686);
   f_9690146->SetSavedPoint(410,0.1350271);
   f_9690146->SetSavedPoint(411,0.1324225);
   f_9690146->SetSavedPoint(412,0.1298546);
   f_9690146->SetSavedPoint(413,0.1273232);
   f_9690146->SetSavedPoint(414,0.124828);
   f_9690146->SetSavedPoint(415,0.1223689);
   f_9690146->SetSavedPoint(416,0.1199455);
   f_9690146->SetSavedPoint(417,0.1175578);
   f_9690146->SetSavedPoint(418,0.1152053);
   f_9690146->SetSavedPoint(419,0.1128878);
   f_9690146->SetSavedPoint(420,0.1106052);
   f_9690146->SetSavedPoint(421,0.1083571);
   f_9690146->SetSavedPoint(422,0.1061434);
   f_9690146->SetSavedPoint(423,0.1039636);
   f_9690146->SetSavedPoint(424,0.1018175);
   f_9690146->SetSavedPoint(425,0.09970498);
   f_9690146->SetSavedPoint(426,0.09762559);
   f_9690146->SetSavedPoint(427,0.0955791);
   f_9690146->SetSavedPoint(428,0.09356521);
   f_9690146->SetSavedPoint(429,0.09158362);
   f_9690146->SetSavedPoint(430,0.08963403);
   f_9690146->SetSavedPoint(431,0.08771612);
   f_9690146->SetSavedPoint(432,0.0858296);
   f_9690146->SetSavedPoint(433,0.08397414);
   f_9690146->SetSavedPoint(434,0.08214941);
   f_9690146->SetSavedPoint(435,0.08035509);
   f_9690146->SetSavedPoint(436,0.07859084);
   f_9690146->SetSavedPoint(437,0.07685633);
   f_9690146->SetSavedPoint(438,0.0751512);
   f_9690146->SetSavedPoint(439,0.07347512);
   f_9690146->SetSavedPoint(440,0.07182773);
   f_9690146->SetSavedPoint(441,0.07020866);
   f_9690146->SetSavedPoint(442,0.06861755);
   f_9690146->SetSavedPoint(443,0.06705403);
   f_9690146->SetSavedPoint(444,0.06551772);
   f_9690146->SetSavedPoint(445,0.06400826);
   f_9690146->SetSavedPoint(446,0.06252523);
   f_9690146->SetSavedPoint(447,0.06106827);
   f_9690146->SetSavedPoint(448,0.05963696);
   f_9690146->SetSavedPoint(449,0.05823091);
   f_9690146->SetSavedPoint(450,0.0568497);
   f_9690146->SetSavedPoint(451,0.05549293);
   f_9690146->SetSavedPoint(452,0.05416018);
   f_9690146->SetSavedPoint(453,0.05285102);
   f_9690146->SetSavedPoint(454,0.05156502);
   f_9690146->SetSavedPoint(455,0.05030174);
   f_9690146->SetSavedPoint(456,0.04906075);
   f_9690146->SetSavedPoint(457,0.0478416);
   f_9690146->SetSavedPoint(458,0.04664384);
   f_9690146->SetSavedPoint(459,0.045467);
   f_9690146->SetSavedPoint(460,0.04431063);
   f_9690146->SetSavedPoint(461,0.04317426);
   f_9690146->SetSavedPoint(462,0.04205741);
   f_9690146->SetSavedPoint(463,0.0409596);
   f_9690146->SetSavedPoint(464,0.03988035);
   f_9690146->SetSavedPoint(465,0.03881916);
   f_9690146->SetSavedPoint(466,0.03777554);
   f_9690146->SetSavedPoint(467,0.03674899);
   f_9690146->SetSavedPoint(468,0.03573899);
   f_9690146->SetSavedPoint(469,0.03474503);
   f_9690146->SetSavedPoint(470,0.0337666);
   f_9690146->SetSavedPoint(471,0.03280316);
   f_9690146->SetSavedPoint(472,0.03185418);
   f_9690146->SetSavedPoint(473,0.03091912);
   f_9690146->SetSavedPoint(474,0.02999745);
   f_9690146->SetSavedPoint(475,0.02908861);
   f_9690146->SetSavedPoint(476,0.02819204);
   f_9690146->SetSavedPoint(477,0.02730719);
   f_9690146->SetSavedPoint(478,0.02643349);
   f_9690146->SetSavedPoint(479,0.02557036);
   f_9690146->SetSavedPoint(480,0.02471723);
   f_9690146->SetSavedPoint(481,0.0238735);
   f_9690146->SetSavedPoint(482,0.02303859);
   f_9690146->SetSavedPoint(483,0.0222119);
   f_9690146->SetSavedPoint(484,0.02139283);
   f_9690146->SetSavedPoint(485,0.02058077);
   f_9690146->SetSavedPoint(486,0.0197751);
   f_9690146->SetSavedPoint(487,0.01897519);
   f_9690146->SetSavedPoint(488,0.01818043);
   f_9690146->SetSavedPoint(489,0.01739018);
   f_9690146->SetSavedPoint(490,0.01660379);
   f_9690146->SetSavedPoint(491,0.01582063);
   f_9690146->SetSavedPoint(492,0.01504004);
   f_9690146->SetSavedPoint(493,0.01426135);
   f_9690146->SetSavedPoint(494,0.01348391);
   f_9690146->SetSavedPoint(495,0.01270704);
   f_9690146->SetSavedPoint(496,0.01193007);
   f_9690146->SetSavedPoint(497,0.01115231);
   f_9690146->SetSavedPoint(498,0.01037307);
   f_9690146->SetSavedPoint(499,0.009591657);
   f_9690146->SetSavedPoint(500,0.008807365);
   f_9690146->SetSavedPoint(501,0);
   f_9690146->SetSavedPoint(502,0.8);
   f_9690146->SetFillColor(19);
   f_9690146->SetFillStyle(0);
   f_9690146->SetMarkerStyle(20);
   f_9690146->SetMarkerSize(1.2);
   f_9690146->SetLineColor(92);
   f_9690146->SetLineWidth(3);
   f_9690146->GetXaxis()->SetNdivisions(505);
   f_9690146->GetXaxis()->SetLabelFont(132);
   f_9690146->GetXaxis()->SetLabelOffset(0.015);
   f_9690146->GetXaxis()->SetLabelSize(0.05);
   f_9690146->GetXaxis()->SetTitleSize(0.06);
   f_9690146->GetXaxis()->SetTitleFont(132);
   f_9690146->GetYaxis()->SetLabelFont(132);
   f_9690146->GetYaxis()->SetLabelSize(0.05);
   f_9690146->GetYaxis()->SetTitleSize(0.06);
   f_9690146->GetYaxis()->SetTitleFont(42);
   f_9690146->SetParameter(0,0);
   f_9690146->SetParError(0,0);
   f_9690146->SetParLimits(0,0,0);
   f_9690146->SetParameter(1,0);
   f_9690146->SetParError(1,0);
   f_9690146->SetParLimits(1,0,0);
   f_9690146->SetParameter(2,0);
   f_9690146->SetParError(2,0);
   f_9690146->SetParLimits(2,0,0);
   f_9690146->SetParameter(3,0);
   f_9690146->SetParError(3,0);
   f_9690146->SetParLimits(3,0,0);
   f_9690146->SetParameter(4,0);
   f_9690146->SetParError(4,0);
   f_9690146->SetParLimits(4,0,0);
   f_9690146->SetParameter(5,0);
   f_9690146->SetParError(5,0);
   f_9690146->SetParLimits(5,0,0);
   f_9690146->Draw("same");
   
   TF1 *f_9730147 = new TF1("*f_9730",0,0.8,6);
    //The original function : f_9730 had originally been created by:
    //TF1 *f_9730 = new TF1("f_9730",f_9730,0,0.8,6);
   f_9730147->SetRange(0,0.8);
   f_9730147->SetName("f_9730");
   f_9730147->SetTitle("f_9730");
   f_9730147->SetNpx(500);
   f_9730147->SetSavedPoint(0,2.894989);
   f_9730147->SetSavedPoint(1,2.891435);
   f_9730147->SetSavedPoint(2,2.88784);
   f_9730147->SetSavedPoint(3,2.884206);
   f_9730147->SetSavedPoint(4,2.880531);
   f_9730147->SetSavedPoint(5,2.876817);
   f_9730147->SetSavedPoint(6,2.873062);
   f_9730147->SetSavedPoint(7,2.869268);
   f_9730147->SetSavedPoint(8,2.865433);
   f_9730147->SetSavedPoint(9,2.861559);
   f_9730147->SetSavedPoint(10,2.857644);
   f_9730147->SetSavedPoint(11,2.85369);
   f_9730147->SetSavedPoint(12,2.849696);
   f_9730147->SetSavedPoint(13,2.845663);
   f_9730147->SetSavedPoint(14,2.841589);
   f_9730147->SetSavedPoint(15,2.837476);
   f_9730147->SetSavedPoint(16,2.833324);
   f_9730147->SetSavedPoint(17,2.829132);
   f_9730147->SetSavedPoint(18,2.8249);
   f_9730147->SetSavedPoint(19,2.820629);
   f_9730147->SetSavedPoint(20,2.816319);
   f_9730147->SetSavedPoint(21,2.811969);
   f_9730147->SetSavedPoint(22,2.80758);
   f_9730147->SetSavedPoint(23,2.803153);
   f_9730147->SetSavedPoint(24,2.798686);
   f_9730147->SetSavedPoint(25,2.79418);
   f_9730147->SetSavedPoint(26,2.789635);
   f_9730147->SetSavedPoint(27,2.785052);
   f_9730147->SetSavedPoint(28,2.780429);
   f_9730147->SetSavedPoint(29,2.775769);
   f_9730147->SetSavedPoint(30,2.771069);
   f_9730147->SetSavedPoint(31,2.766331);
   f_9730147->SetSavedPoint(32,2.761555);
   f_9730147->SetSavedPoint(33,2.756741);
   f_9730147->SetSavedPoint(34,2.751888);
   f_9730147->SetSavedPoint(35,2.746998);
   f_9730147->SetSavedPoint(36,2.742069);
   f_9730147->SetSavedPoint(37,2.737103);
   f_9730147->SetSavedPoint(38,2.732099);
   f_9730147->SetSavedPoint(39,2.727057);
   f_9730147->SetSavedPoint(40,2.721978);
   f_9730147->SetSavedPoint(41,2.716862);
   f_9730147->SetSavedPoint(42,2.711708);
   f_9730147->SetSavedPoint(43,2.706517);
   f_9730147->SetSavedPoint(44,2.701289);
   f_9730147->SetSavedPoint(45,2.696024);
   f_9730147->SetSavedPoint(46,2.690722);
   f_9730147->SetSavedPoint(47,2.685384);
   f_9730147->SetSavedPoint(48,2.680009);
   f_9730147->SetSavedPoint(49,2.674598);
   f_9730147->SetSavedPoint(50,2.66915);
   f_9730147->SetSavedPoint(51,2.663667);
   f_9730147->SetSavedPoint(52,2.658147);
   f_9730147->SetSavedPoint(53,2.652592);
   f_9730147->SetSavedPoint(54,2.647001);
   f_9730147->SetSavedPoint(55,2.641374);
   f_9730147->SetSavedPoint(56,2.635712);
   f_9730147->SetSavedPoint(57,2.630015);
   f_9730147->SetSavedPoint(58,2.624283);
   f_9730147->SetSavedPoint(59,2.618515);
   f_9730147->SetSavedPoint(60,2.612713);
   f_9730147->SetSavedPoint(61,2.606877);
   f_9730147->SetSavedPoint(62,2.601005);
   f_9730147->SetSavedPoint(63,2.5951);
   f_9730147->SetSavedPoint(64,2.58916);
   f_9730147->SetSavedPoint(65,2.583187);
   f_9730147->SetSavedPoint(66,2.577179);
   f_9730147->SetSavedPoint(67,2.571138);
   f_9730147->SetSavedPoint(68,2.565063);
   f_9730147->SetSavedPoint(69,2.558955);
   f_9730147->SetSavedPoint(70,2.552814);
   f_9730147->SetSavedPoint(71,2.54664);
   f_9730147->SetSavedPoint(72,2.540433);
   f_9730147->SetSavedPoint(73,2.534194);
   f_9730147->SetSavedPoint(74,2.527922);
   f_9730147->SetSavedPoint(75,2.521618);
   f_9730147->SetSavedPoint(76,2.515281);
   f_9730147->SetSavedPoint(77,2.508913);
   f_9730147->SetSavedPoint(78,2.502513);
   f_9730147->SetSavedPoint(79,2.496082);
   f_9730147->SetSavedPoint(80,2.489619);
   f_9730147->SetSavedPoint(81,2.483125);
   f_9730147->SetSavedPoint(82,2.476601);
   f_9730147->SetSavedPoint(83,2.470045);
   f_9730147->SetSavedPoint(84,2.463459);
   f_9730147->SetSavedPoint(85,2.456842);
   f_9730147->SetSavedPoint(86,2.450196);
   f_9730147->SetSavedPoint(87,2.443519);
   f_9730147->SetSavedPoint(88,2.436813);
   f_9730147->SetSavedPoint(89,2.430077);
   f_9730147->SetSavedPoint(90,2.423312);
   f_9730147->SetSavedPoint(91,2.416518);
   f_9730147->SetSavedPoint(92,2.409695);
   f_9730147->SetSavedPoint(93,2.402843);
   f_9730147->SetSavedPoint(94,2.395962);
   f_9730147->SetSavedPoint(95,2.389054);
   f_9730147->SetSavedPoint(96,2.382117);
   f_9730147->SetSavedPoint(97,2.375152);
   f_9730147->SetSavedPoint(98,2.36816);
   f_9730147->SetSavedPoint(99,2.36114);
   f_9730147->SetSavedPoint(100,2.354093);
   f_9730147->SetSavedPoint(101,2.347019);
   f_9730147->SetSavedPoint(102,2.339919);
   f_9730147->SetSavedPoint(103,2.332792);
   f_9730147->SetSavedPoint(104,2.325638);
   f_9730147->SetSavedPoint(105,2.318458);
   f_9730147->SetSavedPoint(106,2.311253);
   f_9730147->SetSavedPoint(107,2.304022);
   f_9730147->SetSavedPoint(108,2.296765);
   f_9730147->SetSavedPoint(109,2.289484);
   f_9730147->SetSavedPoint(110,2.282177);
   f_9730147->SetSavedPoint(111,2.274846);
   f_9730147->SetSavedPoint(112,2.26749);
   f_9730147->SetSavedPoint(113,2.26011);
   f_9730147->SetSavedPoint(114,2.252706);
   f_9730147->SetSavedPoint(115,2.245279);
   f_9730147->SetSavedPoint(116,2.237827);
   f_9730147->SetSavedPoint(117,2.230353);
   f_9730147->SetSavedPoint(118,2.222855);
   f_9730147->SetSavedPoint(119,2.215335);
   f_9730147->SetSavedPoint(120,2.207792);
   f_9730147->SetSavedPoint(121,2.200227);
   f_9730147->SetSavedPoint(122,2.19264);
   f_9730147->SetSavedPoint(123,2.185031);
   f_9730147->SetSavedPoint(124,2.1774);
   f_9730147->SetSavedPoint(125,2.169748);
   f_9730147->SetSavedPoint(126,2.162075);
   f_9730147->SetSavedPoint(127,2.154382);
   f_9730147->SetSavedPoint(128,2.146667);
   f_9730147->SetSavedPoint(129,2.138933);
   f_9730147->SetSavedPoint(130,2.131178);
   f_9730147->SetSavedPoint(131,2.123404);
   f_9730147->SetSavedPoint(132,2.11561);
   f_9730147->SetSavedPoint(133,2.107796);
   f_9730147->SetSavedPoint(134,2.099964);
   f_9730147->SetSavedPoint(135,2.092113);
   f_9730147->SetSavedPoint(136,2.084243);
   f_9730147->SetSavedPoint(137,2.076356);
   f_9730147->SetSavedPoint(138,2.06845);
   f_9730147->SetSavedPoint(139,2.060526);
   f_9730147->SetSavedPoint(140,2.052585);
   f_9730147->SetSavedPoint(141,2.044627);
   f_9730147->SetSavedPoint(142,2.036652);
   f_9730147->SetSavedPoint(143,2.02866);
   f_9730147->SetSavedPoint(144,2.020652);
   f_9730147->SetSavedPoint(145,2.012628);
   f_9730147->SetSavedPoint(146,2.004588);
   f_9730147->SetSavedPoint(147,1.996532);
   f_9730147->SetSavedPoint(148,1.988461);
   f_9730147->SetSavedPoint(149,1.980375);
   f_9730147->SetSavedPoint(150,1.972274);
   f_9730147->SetSavedPoint(151,1.964159);
   f_9730147->SetSavedPoint(152,1.956029);
   f_9730147->SetSavedPoint(153,1.947885);
   f_9730147->SetSavedPoint(154,1.939728);
   f_9730147->SetSavedPoint(155,1.931557);
   f_9730147->SetSavedPoint(156,1.923373);
   f_9730147->SetSavedPoint(157,1.915177);
   f_9730147->SetSavedPoint(158,1.906967);
   f_9730147->SetSavedPoint(159,1.898745);
   f_9730147->SetSavedPoint(160,1.890512);
   f_9730147->SetSavedPoint(161,1.882266);
   f_9730147->SetSavedPoint(162,1.874009);
   f_9730147->SetSavedPoint(163,1.865741);
   f_9730147->SetSavedPoint(164,1.857461);
   f_9730147->SetSavedPoint(165,1.849171);
   f_9730147->SetSavedPoint(166,1.840871);
   f_9730147->SetSavedPoint(167,1.832561);
   f_9730147->SetSavedPoint(168,1.82424);
   f_9730147->SetSavedPoint(169,1.815911);
   f_9730147->SetSavedPoint(170,1.807572);
   f_9730147->SetSavedPoint(171,1.799223);
   f_9730147->SetSavedPoint(172,1.790867);
   f_9730147->SetSavedPoint(173,1.782501);
   f_9730147->SetSavedPoint(174,1.774128);
   f_9730147->SetSavedPoint(175,1.765747);
   f_9730147->SetSavedPoint(176,1.757358);
   f_9730147->SetSavedPoint(177,1.748962);
   f_9730147->SetSavedPoint(178,1.740559);
   f_9730147->SetSavedPoint(179,1.732149);
   f_9730147->SetSavedPoint(180,1.723733);
   f_9730147->SetSavedPoint(181,1.71531);
   f_9730147->SetSavedPoint(182,1.706882);
   f_9730147->SetSavedPoint(183,1.698448);
   f_9730147->SetSavedPoint(184,1.690009);
   f_9730147->SetSavedPoint(185,1.681564);
   f_9730147->SetSavedPoint(186,1.673115);
   f_9730147->SetSavedPoint(187,1.664662);
   f_9730147->SetSavedPoint(188,1.656204);
   f_9730147->SetSavedPoint(189,1.647742);
   f_9730147->SetSavedPoint(190,1.639277);
   f_9730147->SetSavedPoint(191,1.630809);
   f_9730147->SetSavedPoint(192,1.622337);
   f_9730147->SetSavedPoint(193,1.613863);
   f_9730147->SetSavedPoint(194,1.605386);
   f_9730147->SetSavedPoint(195,1.596907);
   f_9730147->SetSavedPoint(196,1.588426);
   f_9730147->SetSavedPoint(197,1.579944);
   f_9730147->SetSavedPoint(198,1.57146);
   f_9730147->SetSavedPoint(199,1.562975);
   f_9730147->SetSavedPoint(200,1.554489);
   f_9730147->SetSavedPoint(201,1.546003);
   f_9730147->SetSavedPoint(202,1.537517);
   f_9730147->SetSavedPoint(203,1.529031);
   f_9730147->SetSavedPoint(204,1.520545);
   f_9730147->SetSavedPoint(205,1.51206);
   f_9730147->SetSavedPoint(206,1.503576);
   f_9730147->SetSavedPoint(207,1.495093);
   f_9730147->SetSavedPoint(208,1.486611);
   f_9730147->SetSavedPoint(209,1.478132);
   f_9730147->SetSavedPoint(210,1.469654);
   f_9730147->SetSavedPoint(211,1.461179);
   f_9730147->SetSavedPoint(212,1.452707);
   f_9730147->SetSavedPoint(213,1.444237);
   f_9730147->SetSavedPoint(214,1.435771);
   f_9730147->SetSavedPoint(215,1.427308);
   f_9730147->SetSavedPoint(216,1.418849);
   f_9730147->SetSavedPoint(217,1.410394);
   f_9730147->SetSavedPoint(218,1.401943);
   f_9730147->SetSavedPoint(219,1.393498);
   f_9730147->SetSavedPoint(220,1.385056);
   f_9730147->SetSavedPoint(221,1.376621);
   f_9730147->SetSavedPoint(222,1.36819);
   f_9730147->SetSavedPoint(223,1.359766);
   f_9730147->SetSavedPoint(224,1.351347);
   f_9730147->SetSavedPoint(225,1.342935);
   f_9730147->SetSavedPoint(226,1.334529);
   f_9730147->SetSavedPoint(227,1.32613);
   f_9730147->SetSavedPoint(228,1.317739);
   f_9730147->SetSavedPoint(229,1.309354);
   f_9730147->SetSavedPoint(230,1.300978);
   f_9730147->SetSavedPoint(231,1.292609);
   f_9730147->SetSavedPoint(232,1.284249);
   f_9730147->SetSavedPoint(233,1.275897);
   f_9730147->SetSavedPoint(234,1.267555);
   f_9730147->SetSavedPoint(235,1.259221);
   f_9730147->SetSavedPoint(236,1.250896);
   f_9730147->SetSavedPoint(237,1.242581);
   f_9730147->SetSavedPoint(238,1.234277);
   f_9730147->SetSavedPoint(239,1.225982);
   f_9730147->SetSavedPoint(240,1.217698);
   f_9730147->SetSavedPoint(241,1.209424);
   f_9730147->SetSavedPoint(242,1.201161);
   f_9730147->SetSavedPoint(243,1.19291);
   f_9730147->SetSavedPoint(244,1.18467);
   f_9730147->SetSavedPoint(245,1.176442);
   f_9730147->SetSavedPoint(246,1.168227);
   f_9730147->SetSavedPoint(247,1.160023);
   f_9730147->SetSavedPoint(248,1.151832);
   f_9730147->SetSavedPoint(249,1.143654);
   f_9730147->SetSavedPoint(250,1.135489);
   f_9730147->SetSavedPoint(251,1.127338);
   f_9730147->SetSavedPoint(252,1.1192);
   f_9730147->SetSavedPoint(253,1.111076);
   f_9730147->SetSavedPoint(254,1.102966);
   f_9730147->SetSavedPoint(255,1.094871);
   f_9730147->SetSavedPoint(256,1.08679);
   f_9730147->SetSavedPoint(257,1.078725);
   f_9730147->SetSavedPoint(258,1.070674);
   f_9730147->SetSavedPoint(259,1.062639);
   f_9730147->SetSavedPoint(260,1.05462);
   f_9730147->SetSavedPoint(261,1.046617);
   f_9730147->SetSavedPoint(262,1.03863);
   f_9730147->SetSavedPoint(263,1.03066);
   f_9730147->SetSavedPoint(264,1.022706);
   f_9730147->SetSavedPoint(265,1.01477);
   f_9730147->SetSavedPoint(266,1.00685);
   f_9730147->SetSavedPoint(267,0.9989485);
   f_9730147->SetSavedPoint(268,0.9910645);
   f_9730147->SetSavedPoint(269,0.9831985);
   f_9730147->SetSavedPoint(270,0.9753507);
   f_9730147->SetSavedPoint(271,0.9675215);
   f_9730147->SetSavedPoint(272,0.959711);
   f_9730147->SetSavedPoint(273,0.9519195);
   f_9730147->SetSavedPoint(274,0.9441472);
   f_9730147->SetSavedPoint(275,0.9363945);
   f_9730147->SetSavedPoint(276,0.9286614);
   f_9730147->SetSavedPoint(277,0.9209484);
   f_9730147->SetSavedPoint(278,0.9132555);
   f_9730147->SetSavedPoint(279,0.9055831);
   f_9730147->SetSavedPoint(280,0.8979313);
   f_9730147->SetSavedPoint(281,0.8903005);
   f_9730147->SetSavedPoint(282,0.8826908);
   f_9730147->SetSavedPoint(283,0.8751025);
   f_9730147->SetSavedPoint(284,0.8675358);
   f_9730147->SetSavedPoint(285,0.8599909);
   f_9730147->SetSavedPoint(286,0.8524681);
   f_9730147->SetSavedPoint(287,0.8449677);
   f_9730147->SetSavedPoint(288,0.8374897);
   f_9730147->SetSavedPoint(289,0.8300345);
   f_9730147->SetSavedPoint(290,0.8226022);
   f_9730147->SetSavedPoint(291,0.8151932);
   f_9730147->SetSavedPoint(292,0.8078076);
   f_9730147->SetSavedPoint(293,0.8004456);
   f_9730147->SetSavedPoint(294,0.7931075);
   f_9730147->SetSavedPoint(295,0.7857934);
   f_9730147->SetSavedPoint(296,0.7785037);
   f_9730147->SetSavedPoint(297,0.7712384);
   f_9730147->SetSavedPoint(298,0.7639979);
   f_9730147->SetSavedPoint(299,0.7567823);
   f_9730147->SetSavedPoint(300,0.7495918);
   f_9730147->SetSavedPoint(301,0.7424267);
   f_9730147->SetSavedPoint(302,0.7352871);
   f_9730147->SetSavedPoint(303,0.7281733);
   f_9730147->SetSavedPoint(304,0.7210855);
   f_9730147->SetSavedPoint(305,0.7140238);
   f_9730147->SetSavedPoint(306,0.7069885);
   f_9730147->SetSavedPoint(307,0.6999798);
   f_9730147->SetSavedPoint(308,0.6929978);
   f_9730147->SetSavedPoint(309,0.6860428);
   f_9730147->SetSavedPoint(310,0.679115);
   f_9730147->SetSavedPoint(311,0.6722145);
   f_9730147->SetSavedPoint(312,0.6653415);
   f_9730147->SetSavedPoint(313,0.6584963);
   f_9730147->SetSavedPoint(314,0.651679);
   f_9730147->SetSavedPoint(315,0.6448899);
   f_9730147->SetSavedPoint(316,0.638129);
   f_9730147->SetSavedPoint(317,0.6313966);
   f_9730147->SetSavedPoint(318,0.6246928);
   f_9730147->SetSavedPoint(319,0.6180179);
   f_9730147->SetSavedPoint(320,0.611372);
   f_9730147->SetSavedPoint(321,0.6047553);
   f_9730147->SetSavedPoint(322,0.598168);
   f_9730147->SetSavedPoint(323,0.5916102);
   f_9730147->SetSavedPoint(324,0.5850821);
   f_9730147->SetSavedPoint(325,0.5785839);
   f_9730147->SetSavedPoint(326,0.5721158);
   f_9730147->SetSavedPoint(327,0.5656779);
   f_9730147->SetSavedPoint(328,0.5592703);
   f_9730147->SetSavedPoint(329,0.5528933);
   f_9730147->SetSavedPoint(330,0.546547);
   f_9730147->SetSavedPoint(331,0.5402316);
   f_9730147->SetSavedPoint(332,0.5339472);
   f_9730147->SetSavedPoint(333,0.5276939);
   f_9730147->SetSavedPoint(334,0.521472);
   f_9730147->SetSavedPoint(335,0.5152816);
   f_9730147->SetSavedPoint(336,0.5091227);
   f_9730147->SetSavedPoint(337,0.5029957);
   f_9730147->SetSavedPoint(338,0.4969006);
   f_9730147->SetSavedPoint(339,0.4908375);
   f_9730147->SetSavedPoint(340,0.4848066);
   f_9730147->SetSavedPoint(341,0.4788081);
   f_9730147->SetSavedPoint(342,0.472842);
   f_9730147->SetSavedPoint(343,0.4669086);
   f_9730147->SetSavedPoint(344,0.4610079);
   f_9730147->SetSavedPoint(345,0.45514);
   f_9730147->SetSavedPoint(346,0.4493052);
   f_9730147->SetSavedPoint(347,0.4435035);
   f_9730147->SetSavedPoint(348,0.4377351);
   f_9730147->SetSavedPoint(349,0.432);
   f_9730147->SetSavedPoint(350,0.4262984);
   f_9730147->SetSavedPoint(351,0.4206305);
   f_9730147->SetSavedPoint(352,0.4149963);
   f_9730147->SetSavedPoint(353,0.4093959);
   f_9730147->SetSavedPoint(354,0.4038294);
   f_9730147->SetSavedPoint(355,0.3982971);
   f_9730147->SetSavedPoint(356,0.3927989);
   f_9730147->SetSavedPoint(357,0.3873349);
   f_9730147->SetSavedPoint(358,0.3819054);
   f_9730147->SetSavedPoint(359,0.3765103);
   f_9730147->SetSavedPoint(360,0.3711498);
   f_9730147->SetSavedPoint(361,0.365824);
   f_9730147->SetSavedPoint(362,0.3605329);
   f_9730147->SetSavedPoint(363,0.3552767);
   f_9730147->SetSavedPoint(364,0.3500555);
   f_9730147->SetSavedPoint(365,0.3448692);
   f_9730147->SetSavedPoint(366,0.3397181);
   f_9730147->SetSavedPoint(367,0.3346022);
   f_9730147->SetSavedPoint(368,0.3295215);
   f_9730147->SetSavedPoint(369,0.3244762);
   f_9730147->SetSavedPoint(370,0.3194664);
   f_9730147->SetSavedPoint(371,0.314492);
   f_9730147->SetSavedPoint(372,0.3095532);
   f_9730147->SetSavedPoint(373,0.30465);
   f_9730147->SetSavedPoint(374,0.2997825);
   f_9730147->SetSavedPoint(375,0.2949507);
   f_9730147->SetSavedPoint(376,0.2901548);
   f_9730147->SetSavedPoint(377,0.2853948);
   f_9730147->SetSavedPoint(378,0.2806707);
   f_9730147->SetSavedPoint(379,0.2759825);
   f_9730147->SetSavedPoint(380,0.2713304);
   f_9730147->SetSavedPoint(381,0.2667144);
   f_9730147->SetSavedPoint(382,0.2621345);
   f_9730147->SetSavedPoint(383,0.2575908);
   f_9730147->SetSavedPoint(384,0.2530832);
   f_9730147->SetSavedPoint(385,0.2486119);
   f_9730147->SetSavedPoint(386,0.2441769);
   f_9730147->SetSavedPoint(387,0.2397781);
   f_9730147->SetSavedPoint(388,0.2354157);
   f_9730147->SetSavedPoint(389,0.2310897);
   f_9730147->SetSavedPoint(390,0.2268);
   f_9730147->SetSavedPoint(391,0.2225467);
   f_9730147->SetSavedPoint(392,0.2183298);
   f_9730147->SetSavedPoint(393,0.2141494);
   f_9730147->SetSavedPoint(394,0.2100054);
   f_9730147->SetSavedPoint(395,0.2058978);
   f_9730147->SetSavedPoint(396,0.2018267);
   f_9730147->SetSavedPoint(397,0.1977921);
   f_9730147->SetSavedPoint(398,0.1937939);
   f_9730147->SetSavedPoint(399,0.1898322);
   f_9730147->SetSavedPoint(400,0.1859069);
   f_9730147->SetSavedPoint(401,0.1820181);
   f_9730147->SetSavedPoint(402,0.1781657);
   f_9730147->SetSavedPoint(403,0.1743497);
   f_9730147->SetSavedPoint(404,0.1705701);
   f_9730147->SetSavedPoint(405,0.1668269);
   f_9730147->SetSavedPoint(406,0.1631201);
   f_9730147->SetSavedPoint(407,0.1594496);
   f_9730147->SetSavedPoint(408,0.1558154);
   f_9730147->SetSavedPoint(409,0.1522175);
   f_9730147->SetSavedPoint(410,0.1486558);
   f_9730147->SetSavedPoint(411,0.1451303);
   f_9730147->SetSavedPoint(412,0.141641);
   f_9730147->SetSavedPoint(413,0.1381878);
   f_9730147->SetSavedPoint(414,0.1347707);
   f_9730147->SetSavedPoint(415,0.1313896);
   f_9730147->SetSavedPoint(416,0.1280444);
   f_9730147->SetSavedPoint(417,0.1247352);
   f_9730147->SetSavedPoint(418,0.1214618);
   f_9730147->SetSavedPoint(419,0.1182243);
   f_9730147->SetSavedPoint(420,0.1150224);
   f_9730147->SetSavedPoint(421,0.1118563);
   f_9730147->SetSavedPoint(422,0.1087257);
   f_9730147->SetSavedPoint(423,0.1056306);
   f_9730147->SetSavedPoint(424,0.1025709);
   f_9730147->SetSavedPoint(425,0.09954666);
   f_9730147->SetSavedPoint(426,0.09655765);
   f_9730147->SetSavedPoint(427,0.09360382);
   f_9730147->SetSavedPoint(428,0.09068508);
   f_9730147->SetSavedPoint(429,0.08780135);
   f_9730147->SetSavedPoint(430,0.08495252);
   f_9730147->SetSavedPoint(431,0.08213849);
   f_9730147->SetSavedPoint(432,0.07935916);
   f_9730147->SetSavedPoint(433,0.07661442);
   f_9730147->SetSavedPoint(434,0.07390416);
   f_9730147->SetSavedPoint(435,0.07122827);
   f_9730147->SetSavedPoint(436,0.06858663);
   f_9730147->SetSavedPoint(437,0.06597912);
   f_9730147->SetSavedPoint(438,0.06340561);
   f_9730147->SetSavedPoint(439,0.06086599);
   f_9730147->SetSavedPoint(440,0.05836011);
   f_9730147->SetSavedPoint(441,0.05588785);
   f_9730147->SetSavedPoint(442,0.05344907);
   f_9730147->SetSavedPoint(443,0.05104362);
   f_9730147->SetSavedPoint(444,0.04867137);
   f_9730147->SetSavedPoint(445,0.04633215);
   f_9730147->SetSavedPoint(446,0.04402584);
   f_9730147->SetSavedPoint(447,0.04175226);
   f_9730147->SetSavedPoint(448,0.03951126);
   f_9730147->SetSavedPoint(449,0.03730267);
   f_9730147->SetSavedPoint(450,0.03512634);
   f_9730147->SetSavedPoint(451,0.03298209);
   f_9730147->SetSavedPoint(452,0.03086976);
   f_9730147->SetSavedPoint(453,0.02878916);
   f_9730147->SetSavedPoint(454,0.02674011);
   f_9730147->SetSavedPoint(455,0.02472243);
   f_9730147->SetSavedPoint(456,0.02273594);
   f_9730147->SetSavedPoint(457,0.02078044);
   f_9730147->SetSavedPoint(458,0.01885575);
   f_9730147->SetSavedPoint(459,0.01696165);
   f_9730147->SetSavedPoint(460,0.01509795);
   f_9730147->SetSavedPoint(461,0.01326445);
   f_9730147->SetSavedPoint(462,0.01146093);
   f_9730147->SetSavedPoint(463,0.009687184);
   f_9730147->SetSavedPoint(464,0.007942994);
   f_9730147->SetSavedPoint(465,0.006228138);
   f_9730147->SetSavedPoint(466,0.004542394);
   f_9730147->SetSavedPoint(467,0.002885533);
   f_9730147->SetSavedPoint(468,0.001257323);
   f_9730147->SetSavedPoint(469,-0.0003424707);
   f_9730147->SetSavedPoint(470,-0.001914088);
   f_9730147->SetSavedPoint(471,-0.003457772);
   f_9730147->SetSavedPoint(472,-0.00497377);
   f_9730147->SetSavedPoint(473,-0.006462333);
   f_9730147->SetSavedPoint(474,-0.007923716);
   f_9730147->SetSavedPoint(475,-0.009358177);
   f_9730147->SetSavedPoint(476,-0.01076598);
   f_9730147->SetSavedPoint(477,-0.01214739);
   f_9730147->SetSavedPoint(478,-0.01350268);
   f_9730147->SetSavedPoint(479,-0.01483212);
   f_9730147->SetSavedPoint(480,-0.01613599);
   f_9730147->SetSavedPoint(481,-0.01741457);
   f_9730147->SetSavedPoint(482,-0.01866816);
   f_9730147->SetSavedPoint(483,-0.01989703);
   f_9730147->SetSavedPoint(484,-0.02110149);
   f_9730147->SetSavedPoint(485,-0.02228184);
   f_9730147->SetSavedPoint(486,-0.02343837);
   f_9730147->SetSavedPoint(487,-0.02457139);
   f_9730147->SetSavedPoint(488,-0.02568121);
   f_9730147->SetSavedPoint(489,-0.02676816);
   f_9730147->SetSavedPoint(490,-0.02783254);
   f_9730147->SetSavedPoint(491,-0.02887468);
   f_9730147->SetSavedPoint(492,-0.02989491);
   f_9730147->SetSavedPoint(493,-0.03089356);
   f_9730147->SetSavedPoint(494,-0.03187096);
   f_9730147->SetSavedPoint(495,-0.03282745);
   f_9730147->SetSavedPoint(496,-0.03376338);
   f_9730147->SetSavedPoint(497,-0.0346791);
   f_9730147->SetSavedPoint(498,-0.03557496);
   f_9730147->SetSavedPoint(499,-0.03645131);
   f_9730147->SetSavedPoint(500,-0.03730852);
   f_9730147->SetSavedPoint(501,0);
   f_9730147->SetSavedPoint(502,0.8);
   f_9730147->SetFillColor(19);
   f_9730147->SetFillStyle(0);
   f_9730147->SetMarkerStyle(20);
   f_9730147->SetMarkerSize(1.2);
   f_9730147->SetLineColor(6);
   f_9730147->SetLineWidth(3);
   f_9730147->SetLineStyle(11);
   f_9730147->GetXaxis()->SetNdivisions(505);
   f_9730147->GetXaxis()->SetLabelFont(132);
   f_9730147->GetXaxis()->SetLabelOffset(0.015);
   f_9730147->GetXaxis()->SetLabelSize(0.05);
   f_9730147->GetXaxis()->SetTitleSize(0.06);
   f_9730147->GetXaxis()->SetTitleFont(132);
   f_9730147->GetYaxis()->SetLabelFont(132);
   f_9730147->GetYaxis()->SetLabelSize(0.05);
   f_9730147->GetYaxis()->SetTitleSize(0.06);
   f_9730147->GetYaxis()->SetTitleFont(42);
   f_9730147->SetParameter(0,0);
   f_9730147->SetParError(0,0);
   f_9730147->SetParLimits(0,0,0);
   f_9730147->SetParameter(1,0);
   f_9730147->SetParError(1,0);
   f_9730147->SetParLimits(1,0,0);
   f_9730147->SetParameter(2,0);
   f_9730147->SetParError(2,0);
   f_9730147->SetParLimits(2,0,0);
   f_9730147->SetParameter(3,0);
   f_9730147->SetParError(3,0);
   f_9730147->SetParLimits(3,0,0);
   f_9730147->SetParameter(4,0);
   f_9730147->SetParError(4,0);
   f_9730147->SetParLimits(4,0,0);
   f_9730147->SetParameter(5,0);
   f_9730147->SetParError(5,0);
   f_9730147->SetParLimits(5,0,0);
   f_9730147->Draw("same");
   
   Double_t Graph1_fx102[203] = {
   0,
   0.008,
   0.016,
   0.024,
   0.032,
   0.04,
   0.048,
   0.056,
   0.064,
   0.072,
   0.08,
   0.088,
   0.096,
   0.104,
   0.112,
   0.12,
   0.128,
   0.136,
   0.144,
   0.152,
   0.16,
   0.168,
   0.176,
   0.184,
   0.192,
   0.2,
   0.208,
   0.216,
   0.224,
   0.232,
   0.24,
   0.248,
   0.256,
   0.264,
   0.272,
   0.28,
   0.288,
   0.296,
   0.304,
   0.312,
   0.32,
   0.328,
   0.336,
   0.344,
   0.352,
   0.36,
   0.368,
   0.376,
   0.384,
   0.392,
   0.4,
   0.408,
   0.416,
   0.424,
   0.432,
   0.44,
   0.448,
   0.456,
   0.464,
   0.472,
   0.48,
   0.488,
   0.496,
   0.504,
   0.512,
   0.52,
   0.528,
   0.536,
   0.544,
   0.552,
   0.56,
   0.568,
   0.576,
   0.584,
   0.592,
   0.6,
   0.608,
   0.616,
   0.624,
   0.632,
   0.64,
   0.648,
   0.656,
   0.664,
   0.672,
   0.68,
   0.688,
   0.696,
   0.704,
   0.712,
   0.72,
   0.728,
   0.736,
   0.744,
   0.752,
   0.76,
   0.768,
   0.776,
   0.784,
   0.792,
   0.8,
   0.8,
   0.792,
   0.784,
   0.776,
   0.768,
   0.76,
   0.752,
   0.744,
   0.736,
   0.728,
   0.72,
   0.712,
   0.704,
   0.696,
   0.688,
   0.68,
   0.672,
   0.664,
   0.656,
   0.648,
   0.64,
   0.632,
   0.624,
   0.616,
   0.608,
   0.6,
   0.592,
   0.584,
   0.576,
   0.568,
   0.56,
   0.552,
   0.544,
   0.536,
   0.528,
   0.52,
   0.512,
   0.504,
   0.496,
   0.488,
   0.48,
   0.472,
   0.464,
   0.456,
   0.448,
   0.44,
   0.432,
   0.424,
   0.416,
   0.408,
   0.4,
   0.392,
   0.384,
   0.376,
   0.368,
   0.36,
   0.352,
   0.344,
   0.336,
   0.328,
   0.32,
   0.312,
   0.304,
   0.296,
   0.288,
   0.28,
   0.272,
   0.264,
   0.256,
   0.248,
   0.24,
   0.232,
   0.224,
   0.216,
   0.208,
   0.2,
   0.192,
   0.184,
   0.176,
   0.168,
   0.16,
   0.152,
   0.144,
   0.136,
   0.128,
   0.12,
   0.112,
   0.104,
   0.096,
   0.088,
   0.08,
   0.072,
   0.064,
   0.056,
   0.048,
   0.04,
   0.032,
   0.024,
   0.016,
   0.008,
   0,
   0};
   Double_t Graph1_fy102[203] = {
   3.081374,
   3.060709,
   3.038532,
   3.014886,
   2.989814,
   2.963364,
   2.93558,
   2.906509,
   2.876198,
   2.844695,
   2.812047,
   2.778302,
   2.743508,
   2.707712,
   2.670963,
   2.633308,
   2.594794,
   2.555468,
   2.515377,
   2.474568,
   2.433087,
   2.390978,
   2.348288,
   2.305061,
   2.261341,
   2.217172,
   2.172597,
   2.127658,
   2.082398,
   2.036859,
   1.991081,
   1.945105,
   1.898971,
   1.852719,
   1.806388,
   1.760017,
   1.713644,
   1.667307,
   1.621043,
   1.574891,
   1.528885,
   1.483064,
   1.437462,
   1.392116,
   1.347061,
   1.302332,
   1.257963,
   1.213989,
   1.170444,
   1.127361,
   1.084774,
   1.042715,
   1.001216,
   0.9603101,
   0.9200279,
   0.8804004,
   0.8414577,
   0.8032294,
   0.7657443,
   0.7290306,
   0.6931154,
   0.6580251,
   0.6237849,
   0.590419,
   0.5579505,
   0.526401,
   0.4957909,
   0.4661392,
   0.4374629,
   0.4097777,
   0.3830972,
   0.3574332,
   0.3327953,
   0.3091909,
   0.2866251,
   0.2651005,
   0.2446171,
   0.2251723,
   0.2067604,
   0.1893729,
   0.1729981,
   0.1576212,
   0.143224,
   0.1297849,
   0.1172787,
   0.1056766,
   0.09494626,
   0.08505135,
   0.07595188,
   0.06760398,
   0.05995992,
   0.0529681,
   0.04657306,
   0.04071556,
   0.03533259,
   0.03035751,
   0.02572013,
   0.02134688,
   0.01716101,
   0.01308275,
   0.00902961,
   0.008224018,
   0.01184101,
   0.01544457,
   0.01911472,
   0.02292731,
   0.02695431,
   0.03126402,
   0.03592126,
   0.04098761,
   0.04652151,
   0.05257842,
   0.05921093,
   0.06646887,
   0.07439935,
   0.08304691,
   0.09245346,
   0.1026584,
   0.1136987,
   0.1256087,
   0.1384204,
   0.1521633,
   0.1668645,
   0.1825485,
   0.1992374,
   0.216951,
   0.2357063,
   0.255518,
   0.2763982,
   0.2983566,
   0.3214002,
   0.3455336,
   0.3707587,
   0.397075,
   0.4244794,
   0.4529661,
   0.4825271,
   0.5131515,
   0.5448261,
   0.5775352,
   0.6112606,
   0.6459817,
   0.6816754,
   0.7183166,
   0.7558774,
   0.794328,
   0.8336365,
   0.8737685,
   0.914688,
   0.9563568,
   0.9987349,
   1.04178,
   1.08545,
   1.129698,
   1.174478,
   1.219743,
   1.265442,
   1.311527,
   1.357944,
   1.404641,
   1.451566,
   1.498665,
   1.545882,
   1.593164,
   1.640454,
   1.687699,
   1.734841,
   1.781827,
   1.828601,
   1.875109,
   1.921296,
   1.967109,
   2.012495,
   2.057402,
   2.101781,
   2.14558,
   2.188751,
   2.231248,
   2.273025,
   2.314038,
   2.354245,
   2.393604,
   2.432077,
   2.469629,
   2.506223,
   2.541827,
   2.576412,
   2.609948,
   2.642411,
   2.673775,
   2.704022,
   2.733131,
   2.761087,
   2.787875,
   2.813486,
   2.837909,
   2.86114,
   2.883173,
   2.904008,
   2.923647,
   2.942093,
   2.959352,
   3.081374};
   graph = new TGraph(203,Graph1_fx102,Graph1_fy102);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph102 = new TH1F("Graph_Graph102","Graph",203,0,0.88);
   Graph_Graph102->SetMinimum(0);
   Graph_Graph102->SetMaximum(3.388689);
   Graph_Graph102->SetDirectory(0);
   Graph_Graph102->SetStats(0);
   Graph_Graph102->SetMarkerStyle(20);
   Graph_Graph102->SetMarkerSize(1.2);
   Graph_Graph102->GetXaxis()->SetNdivisions(505);
   Graph_Graph102->GetXaxis()->SetLabelFont(132);
   Graph_Graph102->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph102->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph102->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph102->GetXaxis()->SetTitleFont(132);
   Graph_Graph102->GetYaxis()->SetLabelFont(132);
   Graph_Graph102->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph102->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph102->GetYaxis()->SetTitleFont(42);
   Graph_Graph102->GetZaxis()->SetLabelFont(132);
   Graph_Graph102->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph102->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph102->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph102);
   
   graph->Draw("flc");
   
   TH1D *h_2980__102 = new TH1D("h_2980__102","",16,0,0.8);
   h_2980__102->SetBinContent(1,2.933797);
   h_2980__102->SetBinContent(2,3.018164);
   h_2980__102->SetBinContent(3,2.732526);
   h_2980__102->SetBinContent(4,2.411061);
   h_2980__102->SetBinContent(5,1.398392);
   h_2980__102->SetBinContent(6,2.10341);
   h_2980__102->SetBinContent(7,1.55575);
   h_2980__102->SetBinContent(8,1.474938);
   h_2980__102->SetBinContent(9,0.9552826);
   h_2980__102->SetBinContent(10,0.5974466);
   h_2980__102->SetBinContent(11,0.3295762);
   h_2980__102->SetBinContent(12,0.2580704);
   h_2980__102->SetBinContent(13,0.09651692);
   h_2980__102->SetBinContent(14,0.1063832);
   h_2980__102->SetBinContent(15,0.02406392);
   h_2980__102->SetBinContent(16,0.00462317);
   h_2980__102->SetBinContent(17,-6.231858);
   h_2980__102->SetBinError(1,0.3489834);
   h_2980__102->SetBinError(2,0.5436427);
   h_2980__102->SetBinError(3,0.3395832);
   h_2980__102->SetBinError(4,0.3003845);
   h_2980__102->SetBinError(5,0.3414042);
   h_2980__102->SetBinError(6,0.2326444);
   h_2980__102->SetBinError(7,0.1976685);
   h_2980__102->SetBinError(8,0.210074);
   h_2980__102->SetBinError(9,0.1402149);
   h_2980__102->SetBinError(10,0.1075713);
   h_2980__102->SetBinError(11,0.07089916);
   h_2980__102->SetBinError(12,0.06401878);
   h_2980__102->SetBinError(13,0.05267355);
   h_2980__102->SetBinError(14,0.04887477);
   h_2980__102->SetBinError(15,0.03785243);
   h_2980__102->SetBinError(16,0.02817707);
   h_2980__102->SetBinError(17,4.406637);
   h_2980__102->SetMinimum(0);
   h_2980__102->SetMaximum(5);
   h_2980__102->SetEntries(5093);
   h_2980__102->SetStats(0);
   h_2980__102->SetMarkerStyle(20);
   h_2980__102->SetMarkerSize(1.2);
   h_2980__102->GetXaxis()->SetNdivisions(505);
   h_2980__102->GetXaxis()->SetLabelFont(132);
   h_2980__102->GetXaxis()->SetLabelOffset(0.015);
   h_2980__102->GetXaxis()->SetLabelSize(0.05);
   h_2980__102->GetXaxis()->SetTitleSize(0.06);
   h_2980__102->GetXaxis()->SetTitleFont(132);
   h_2980__102->GetYaxis()->SetLabelFont(132);
   h_2980__102->GetYaxis()->SetLabelSize(0.05);
   h_2980__102->GetYaxis()->SetTitleSize(0.06);
   h_2980__102->GetYaxis()->SetTitleFont(42);
   h_2980__102->GetZaxis()->SetLabelFont(132);
   h_2980__102->GetZaxis()->SetLabelSize(0.05);
   h_2980__102->GetZaxis()->SetTitleSize(0.06);
   h_2980__102->GetZaxis()->SetTitleFont(42);
   h_2980__102->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3d.C <==
void 2xB_MASS_2GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:50:57 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.805432,-0.05063291,20.85235,0.2658228);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   Double_t xAxis11[15] = {6.192, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20}; 
   
   TH1F *h_3030__103 = new TH1F("h_3030__103","1D",14, xAxis11);
   h_3030__103->SetBinContent(0,34.29771);
   h_3030__103->SetBinContent(1,0.09785439);
   h_3030__103->SetBinContent(2,0.1488581);
   h_3030__103->SetBinContent(3,0.1848963);
   h_3030__103->SetBinContent(4,0.1912433);
   h_3030__103->SetBinContent(5,0.1337003);
   h_3030__103->SetBinContent(6,0.1033828);
   h_3030__103->SetBinContent(7,0.038894);
   h_3030__103->SetBinContent(8,0.0412637);
   h_3030__103->SetBinContent(9,0.03392814);
   h_3030__103->SetBinContent(10,0.01740528);
   h_3030__103->SetBinContent(11,0.008781097);
   h_3030__103->SetBinContent(12,0.005457366);
   h_3030__103->SetBinContent(13,0.005435971);
   h_3030__103->SetBinContent(14,0.004849681);
   h_3030__103->SetBinContent(15,271.5688);
   h_3030__103->SetBinError(0,127.5145);
   h_3030__103->SetBinError(1,0.02840702);
   h_3030__103->SetBinError(2,0.01594741);
   h_3030__103->SetBinError(3,0.02066299);
   h_3030__103->SetBinError(4,0.01675917);
   h_3030__103->SetBinError(5,0.01419372);
   h_3030__103->SetBinError(6,0.01181704);
   h_3030__103->SetBinError(7,0.008863764);
   h_3030__103->SetBinError(8,0.006670108);
   h_3030__103->SetBinError(9,0.009988112);
   h_3030__103->SetBinError(10,0.004238119);
   h_3030__103->SetBinError(11,0.003133683);
   h_3030__103->SetBinError(12,0.00432174);
   h_3030__103->SetBinError(13,0.00317433);
   h_3030__103->SetBinError(14,0.002445508);
   h_3030__103->SetBinError(15,51.10296);
   h_3030__103->SetMinimum(0);
   h_3030__103->SetMaximum(0.25);
   h_3030__103->SetEntries(5091);
   h_3030__103->SetStats(0);
   h_3030__103->SetMarkerStyle(20);
   h_3030__103->SetMarkerSize(1.2);
   h_3030__103->GetXaxis()->SetNdivisions(505);
   h_3030__103->GetXaxis()->SetLabelFont(132);
   h_3030__103->GetXaxis()->SetLabelOffset(0.015);
   h_3030__103->GetXaxis()->SetLabelSize(0.05);
   h_3030__103->GetXaxis()->SetTitleSize(0.06);
   h_3030__103->GetXaxis()->SetTitleFont(132);
   h_3030__103->GetYaxis()->SetLabelFont(132);
   h_3030__103->GetYaxis()->SetLabelSize(0.05);
   h_3030__103->GetYaxis()->SetTitleSize(0.06);
   h_3030__103->GetYaxis()->SetTitleFont(42);
   h_3030__103->GetZaxis()->SetLabelFont(132);
   h_3030__103->GetZaxis()->SetLabelSize(0.05);
   h_3030__103->GetZaxis()->SetTitleSize(0.06);
   h_3030__103->GetZaxis()->SetTitleFont(42);
   h_3030__103->Draw("e1");
   
   TF1 *f_9920148 = new TF1("*f_9920",6.192,20,17);
    //The original function : f_9920 had originally been created by:
    //TF1 *f_9920 = new TF1("f_9920",f_9920,6.192,20,17);
   f_9920148->SetRange(6.192,20);
   f_9920148->SetName("f_9920");
   f_9920148->SetTitle("f_9920");
   f_9920148->SetNpx(500);
   f_9920148->SetSavedPoint(0,0);
   f_9920148->SetSavedPoint(1,0.02356915);
   f_9920148->SetSavedPoint(2,0.04336833);
   f_9920148->SetSavedPoint(3,0.05986978);
   f_9920148->SetSavedPoint(4,0.07349902);
   f_9920148->SetSavedPoint(5,0.08463859);
   f_9920148->SetSavedPoint(6,0.09363165);
   f_9920148->SetSavedPoint(7,0.1007852);
   f_9920148->SetSavedPoint(8,0.106373);
   f_9920148->SetSavedPoint(9,0.1106388);
   f_9920148->SetSavedPoint(10,0.1137987);
   f_9920148->SetSavedPoint(11,0.1160435);
   f_9920148->SetSavedPoint(12,0.1175412);
   f_9920148->SetSavedPoint(13,0.1184391);
   f_9920148->SetSavedPoint(14,0.1188656);
   f_9920148->SetSavedPoint(15,0.1189322);
   f_9920148->SetSavedPoint(16,0.1187349);
   f_9920148->SetSavedPoint(17,0.1183561);
   f_9920148->SetSavedPoint(18,0.1178655);
   f_9920148->SetSavedPoint(19,0.1173221);
   f_9920148->SetSavedPoint(20,0.1167747);
   f_9920148->SetSavedPoint(21,0.1162635);
   f_9920148->SetSavedPoint(22,0.1158208);
   f_9920148->SetSavedPoint(23,0.115472);
   f_9920148->SetSavedPoint(24,0.1152366);
   f_9920148->SetSavedPoint(25,0.1151287);
   f_9920148->SetSavedPoint(26,0.1151579);
   f_9920148->SetSavedPoint(27,0.1153299);
   f_9920148->SetSavedPoint(28,0.1156468);
   f_9920148->SetSavedPoint(29,0.1161081);
   f_9920148->SetSavedPoint(30,0.1167106);
   f_9920148->SetSavedPoint(31,0.1174495);
   f_9920148->SetSavedPoint(32,0.118318);
   f_9920148->SetSavedPoint(33,0.1193081);
   f_9920148->SetSavedPoint(34,0.1204111);
   f_9920148->SetSavedPoint(35,0.1216171);
   f_9920148->SetSavedPoint(36,0.122916);
   f_9920148->SetSavedPoint(37,0.1242973);
   f_9920148->SetSavedPoint(38,0.1257503);
   f_9920148->SetSavedPoint(39,0.1272644);
   f_9920148->SetSavedPoint(40,0.1288291);
   f_9920148->SetSavedPoint(41,0.1304342);
   f_9920148->SetSavedPoint(42,0.1320696);
   f_9920148->SetSavedPoint(43,0.1337259);
   f_9920148->SetSavedPoint(44,0.135394);
   f_9920148->SetSavedPoint(45,0.1370654);
   f_9920148->SetSavedPoint(46,0.138732);
   f_9920148->SetSavedPoint(47,0.1403864);
   f_9920148->SetSavedPoint(48,0.1420218);
   f_9920148->SetSavedPoint(49,0.1436319);
   f_9920148->SetSavedPoint(50,0.145211);
   f_9920148->SetSavedPoint(51,0.1467541);
   f_9920148->SetSavedPoint(52,0.1482567);
   f_9920148->SetSavedPoint(53,0.1497148);
   f_9920148->SetSavedPoint(54,0.151125);
   f_9920148->SetSavedPoint(55,0.1524845);
   f_9920148->SetSavedPoint(56,0.1537909);
   f_9920148->SetSavedPoint(57,0.1550423);
   f_9920148->SetSavedPoint(58,0.1562372);
   f_9920148->SetSavedPoint(59,0.1573745);
   f_9920148->SetSavedPoint(60,0.1584537);
   f_9920148->SetSavedPoint(61,0.1594743);
   f_9920148->SetSavedPoint(62,0.1604364);
   f_9920148->SetSavedPoint(63,0.1613403);
   f_9920148->SetSavedPoint(64,0.1621866);
   f_9920148->SetSavedPoint(65,0.162976);
   f_9920148->SetSavedPoint(66,0.1637095);
   f_9920148->SetSavedPoint(67,0.1643884);
   f_9920148->SetSavedPoint(68,0.165014);
   f_9920148->SetSavedPoint(69,0.1655878);
   f_9920148->SetSavedPoint(70,0.1661113);
   f_9920148->SetSavedPoint(71,0.1665862);
   f_9920148->SetSavedPoint(72,0.1670142);
   f_9920148->SetSavedPoint(73,0.1673971);
   f_9920148->SetSavedPoint(74,0.1677367);
   f_9920148->SetSavedPoint(75,0.1680348);
   f_9920148->SetSavedPoint(76,0.1682932);
   f_9920148->SetSavedPoint(77,0.1685137);
   f_9920148->SetSavedPoint(78,0.1686981);
   f_9920148->SetSavedPoint(79,0.1688479);
   f_9920148->SetSavedPoint(80,0.168965);
   f_9920148->SetSavedPoint(81,0.1690509);
   f_9920148->SetSavedPoint(82,0.1691071);
   f_9920148->SetSavedPoint(83,0.1691351);
   f_9920148->SetSavedPoint(84,0.1691363);
   f_9920148->SetSavedPoint(85,0.169112);
   f_9920148->SetSavedPoint(86,0.1690633);
   f_9920148->SetSavedPoint(87,0.1689915);
   f_9920148->SetSavedPoint(88,0.1688975);
   f_9920148->SetSavedPoint(89,0.1687824);
   f_9920148->SetSavedPoint(90,0.168647);
   f_9920148->SetSavedPoint(91,0.1684921);
   f_9920148->SetSavedPoint(92,0.1683183);
   f_9920148->SetSavedPoint(93,0.1681264);
   f_9920148->SetSavedPoint(94,0.1679168);
   f_9920148->SetSavedPoint(95,0.16769);
   f_9920148->SetSavedPoint(96,0.1674464);
   f_9920148->SetSavedPoint(97,0.1671864);
   f_9920148->SetSavedPoint(98,0.1669102);
   f_9920148->SetSavedPoint(99,0.166618);
   f_9920148->SetSavedPoint(100,0.1663101);
   f_9920148->SetSavedPoint(101,0.1659864);
   f_9920148->SetSavedPoint(102,0.165647);
   f_9920148->SetSavedPoint(103,0.165292);
   f_9920148->SetSavedPoint(104,0.1649214);
   f_9920148->SetSavedPoint(105,0.1645352);
   f_9920148->SetSavedPoint(106,0.1641331);
   f_9920148->SetSavedPoint(107,0.1637153);
   f_9920148->SetSavedPoint(108,0.1632816);
   f_9920148->SetSavedPoint(109,0.1628319);
   f_9920148->SetSavedPoint(110,0.1623661);
   f_9920148->SetSavedPoint(111,0.161884);
   f_9920148->SetSavedPoint(112,0.1613856);
   f_9920148->SetSavedPoint(113,0.1608707);
   f_9920148->SetSavedPoint(114,0.1603393);
   f_9920148->SetSavedPoint(115,0.1597913);
   f_9920148->SetSavedPoint(116,0.1592266);
   f_9920148->SetSavedPoint(117,0.1586453);
   f_9920148->SetSavedPoint(118,0.1580471);
   f_9920148->SetSavedPoint(119,0.1574323);
   f_9920148->SetSavedPoint(120,0.1568007);
   f_9920148->SetSavedPoint(121,0.1561525);
   f_9920148->SetSavedPoint(122,0.1554877);
   f_9920148->SetSavedPoint(123,0.1548065);
   f_9920148->SetSavedPoint(124,0.154109);
   f_9920148->SetSavedPoint(125,0.1533954);
   f_9920148->SetSavedPoint(126,0.1526659);
   f_9920148->SetSavedPoint(127,0.1519207);
   f_9920148->SetSavedPoint(128,0.1511602);
   f_9920148->SetSavedPoint(129,0.1503846);
   f_9920148->SetSavedPoint(130,0.1495943);
   f_9920148->SetSavedPoint(131,0.1487897);
   f_9920148->SetSavedPoint(132,0.1479711);
   f_9920148->SetSavedPoint(133,0.147139);
   f_9920148->SetSavedPoint(134,0.146294);
   f_9920148->SetSavedPoint(135,0.1454364);
   f_9920148->SetSavedPoint(136,0.1445667);
   f_9920148->SetSavedPoint(137,0.1436856);
   f_9920148->SetSavedPoint(138,0.1427937);
   f_9920148->SetSavedPoint(139,0.1418914);
   f_9920148->SetSavedPoint(140,0.1409794);
   f_9920148->SetSavedPoint(141,0.1400583);
   f_9920148->SetSavedPoint(142,0.1391287);
   f_9920148->SetSavedPoint(143,0.1381914);
   f_9920148->SetSavedPoint(144,0.1372469);
   f_9920148->SetSavedPoint(145,0.136296);
   f_9920148->SetSavedPoint(146,0.1353393);
   f_9920148->SetSavedPoint(147,0.1343774);
   f_9920148->SetSavedPoint(148,0.1334112);
   f_9920148->SetSavedPoint(149,0.1324412);
   f_9920148->SetSavedPoint(150,0.1314681);
   f_9920148->SetSavedPoint(151,0.1304926);
   f_9920148->SetSavedPoint(152,0.1295154);
   f_9920148->SetSavedPoint(153,0.1285371);
   f_9920148->SetSavedPoint(154,0.1275584);
   f_9920148->SetSavedPoint(155,0.12658);
   f_9920148->SetSavedPoint(156,0.1256023);
   f_9920148->SetSavedPoint(157,0.1246261);
   f_9920148->SetSavedPoint(158,0.123652);
   f_9920148->SetSavedPoint(159,0.1226804);
   f_9920148->SetSavedPoint(160,0.121712);
   f_9920148->SetSavedPoint(161,0.1207472);
   f_9920148->SetSavedPoint(162,0.1197867);
   f_9920148->SetSavedPoint(163,0.1188308);
   f_9920148->SetSavedPoint(164,0.11788);
   f_9920148->SetSavedPoint(165,0.1169347);
   f_9920148->SetSavedPoint(166,0.1159954);
   f_9920148->SetSavedPoint(167,0.1150624);
   f_9920148->SetSavedPoint(168,0.1141361);
   f_9920148->SetSavedPoint(169,0.1132168);
   f_9920148->SetSavedPoint(170,0.1123047);
   f_9920148->SetSavedPoint(171,0.1114002);
   f_9920148->SetSavedPoint(172,0.1105034);
   f_9920148->SetSavedPoint(173,0.1096146);
   f_9920148->SetSavedPoint(174,0.108734);
   f_9920148->SetSavedPoint(175,0.1078616);
   f_9920148->SetSavedPoint(176,0.1069976);
   f_9920148->SetSavedPoint(177,0.1061422);
   f_9920148->SetSavedPoint(178,0.1052953);
   f_9920148->SetSavedPoint(179,0.104457);
   f_9920148->SetSavedPoint(180,0.1036273);
   f_9920148->SetSavedPoint(181,0.1028061);
   f_9920148->SetSavedPoint(182,0.1019936);
   f_9920148->SetSavedPoint(183,0.1011895);
   f_9920148->SetSavedPoint(184,0.1003939);
   f_9920148->SetSavedPoint(185,0.09960653);
   f_9920148->SetSavedPoint(186,0.09882736);
   f_9920148->SetSavedPoint(187,0.09805622);
   f_9920148->SetSavedPoint(188,0.09729297);
   f_9920148->SetSavedPoint(189,0.09653741);
   f_9920148->SetSavedPoint(190,0.09578936);
   f_9920148->SetSavedPoint(191,0.09504861);
   f_9920148->SetSavedPoint(192,0.09431495);
   f_9920148->SetSavedPoint(193,0.09358814);
   f_9920148->SetSavedPoint(194,0.09286795);
   f_9920148->SetSavedPoint(195,0.09215414);
   f_9920148->SetSavedPoint(196,0.09144644);
   f_9920148->SetSavedPoint(197,0.09074461);
   f_9920148->SetSavedPoint(198,0.09004838);
   f_9920148->SetSavedPoint(199,0.08935748);
   f_9920148->SetSavedPoint(200,0.08867165);
   f_9920148->SetSavedPoint(201,0.08799063);
   f_9920148->SetSavedPoint(202,0.08731415);
   f_9920148->SetSavedPoint(203,0.08664194);
   f_9920148->SetSavedPoint(204,0.08597375);
   f_9920148->SetSavedPoint(205,0.08530933);
   f_9920148->SetSavedPoint(206,0.08464843);
   f_9920148->SetSavedPoint(207,0.0839908);
   f_9920148->SetSavedPoint(208,0.08333622);
   f_9920148->SetSavedPoint(209,0.08268446);
   f_9920148->SetSavedPoint(210,0.08203531);
   f_9920148->SetSavedPoint(211,0.08138856);
   f_9920148->SetSavedPoint(212,0.08074403);
   f_9920148->SetSavedPoint(213,0.08010152);
   f_9920148->SetSavedPoint(214,0.07946089);
   f_9920148->SetSavedPoint(215,0.07882197);
   f_9920148->SetSavedPoint(216,0.07818462);
   f_9920148->SetSavedPoint(217,0.07754872);
   f_9920148->SetSavedPoint(218,0.07691415);
   f_9920148->SetSavedPoint(219,0.07628083);
   f_9920148->SetSavedPoint(220,0.07564868);
   f_9920148->SetSavedPoint(221,0.07501761);
   f_9920148->SetSavedPoint(222,0.0743876);
   f_9920148->SetSavedPoint(223,0.0737586);
   f_9920148->SetSavedPoint(224,0.07313059);
   f_9920148->SetSavedPoint(225,0.07250357);
   f_9920148->SetSavedPoint(226,0.07187756);
   f_9920148->SetSavedPoint(227,0.07125257);
   f_9920148->SetSavedPoint(228,0.07062864);
   f_9920148->SetSavedPoint(229,0.07000584);
   f_9920148->SetSavedPoint(230,0.06938423);
   f_9920148->SetSavedPoint(231,0.0687639);
   f_9920148->SetSavedPoint(232,0.06814493);
   f_9920148->SetSavedPoint(233,0.06752743);
   f_9920148->SetSavedPoint(234,0.06691152);
   f_9920148->SetSavedPoint(235,0.06629733);
   f_9920148->SetSavedPoint(236,0.065685);
   f_9920148->SetSavedPoint(237,0.06507468);
   f_9920148->SetSavedPoint(238,0.06446652);
   f_9920148->SetSavedPoint(239,0.06386069);
   f_9920148->SetSavedPoint(240,0.06325735);
   f_9920148->SetSavedPoint(241,0.0626567);
   f_9920148->SetSavedPoint(242,0.0620589);
   f_9920148->SetSavedPoint(243,0.06146415);
   f_9920148->SetSavedPoint(244,0.06087264);
   f_9920148->SetSavedPoint(245,0.06028456);
   f_9920148->SetSavedPoint(246,0.05970011);
   f_9920148->SetSavedPoint(247,0.05911948);
   f_9920148->SetSavedPoint(248,0.05854287);
   f_9920148->SetSavedPoint(249,0.05797047);
   f_9920148->SetSavedPoint(250,0.05740248);
   f_9920148->SetSavedPoint(251,0.05683909);
   f_9920148->SetSavedPoint(252,0.05628048);
   f_9920148->SetSavedPoint(253,0.05572683);
   f_9920148->SetSavedPoint(254,0.05517833);
   f_9920148->SetSavedPoint(255,0.05463515);
   f_9920148->SetSavedPoint(256,0.05409744);
   f_9920148->SetSavedPoint(257,0.05356537);
   f_9920148->SetSavedPoint(258,0.05303908);
   f_9920148->SetSavedPoint(259,0.05251872);
   f_9920148->SetSavedPoint(260,0.05200441);
   f_9920148->SetSavedPoint(261,0.05149628);
   f_9920148->SetSavedPoint(262,0.05099443);
   f_9920148->SetSavedPoint(263,0.05049896);
   f_9920148->SetSavedPoint(264,0.05000997);
   f_9920148->SetSavedPoint(265,0.04952753);
   f_9920148->SetSavedPoint(266,0.0490517);
   f_9920148->SetSavedPoint(267,0.04858254);
   f_9920148->SetSavedPoint(268,0.04812008);
   f_9920148->SetSavedPoint(269,0.04766435);
   f_9920148->SetSavedPoint(270,0.04721536);
   f_9920148->SetSavedPoint(271,0.04677312);
   f_9920148->SetSavedPoint(272,0.04633761);
   f_9920148->SetSavedPoint(273,0.0459088);
   f_9920148->SetSavedPoint(274,0.04548667);
   f_9920148->SetSavedPoint(275,0.04507115);
   f_9920148->SetSavedPoint(276,0.04466219);
   f_9920148->SetSavedPoint(277,0.04425971);
   f_9920148->SetSavedPoint(278,0.04386363);
   f_9920148->SetSavedPoint(279,0.04347384);
   f_9920148->SetSavedPoint(280,0.04309023);
   f_9920148->SetSavedPoint(281,0.04271268);
   f_9920148->SetSavedPoint(282,0.04234107);
   f_9920148->SetSavedPoint(283,0.04197525);
   f_9920148->SetSavedPoint(284,0.04161508);
   f_9920148->SetSavedPoint(285,0.04126038);
   f_9920148->SetSavedPoint(286,0.04091101);
   f_9920148->SetSavedPoint(287,0.04056677);
   f_9920148->SetSavedPoint(288,0.0402275);
   f_9920148->SetSavedPoint(289,0.03989301);
   f_9920148->SetSavedPoint(290,0.0395631);
   f_9920148->SetSavedPoint(291,0.03923758);
   f_9920148->SetSavedPoint(292,0.03891624);
   f_9920148->SetSavedPoint(293,0.0385989);
   f_9920148->SetSavedPoint(294,0.03828533);
   f_9920148->SetSavedPoint(295,0.03797534);
   f_9920148->SetSavedPoint(296,0.03766871);
   f_9920148->SetSavedPoint(297,0.03736525);
   f_9920148->SetSavedPoint(298,0.03706474);
   f_9920148->SetSavedPoint(299,0.03676698);
   f_9920148->SetSavedPoint(300,0.03647177);
   f_9920148->SetSavedPoint(301,0.03617892);
   f_9920148->SetSavedPoint(302,0.03588823);
   f_9920148->SetSavedPoint(303,0.03559951);
   f_9920148->SetSavedPoint(304,0.03531257);
   f_9920148->SetSavedPoint(305,0.03502725);
   f_9920148->SetSavedPoint(306,0.03474337);
   f_9920148->SetSavedPoint(307,0.03446077);
   f_9920148->SetSavedPoint(308,0.0341793);
   f_9920148->SetSavedPoint(309,0.03389881);
   f_9920148->SetSavedPoint(310,0.03361916);
   f_9920148->SetSavedPoint(311,0.03334024);
   f_9920148->SetSavedPoint(312,0.03306192);
   f_9920148->SetSavedPoint(313,0.0327841);
   f_9920148->SetSavedPoint(314,0.03250668);
   f_9920148->SetSavedPoint(315,0.03222959);
   f_9920148->SetSavedPoint(316,0.03195274);
   f_9920148->SetSavedPoint(317,0.03167609);
   f_9920148->SetSavedPoint(318,0.03139959);
   f_9920148->SetSavedPoint(319,0.03112319);
   f_9920148->SetSavedPoint(320,0.03084687);
   f_9920148->SetSavedPoint(321,0.03057063);
   f_9920148->SetSavedPoint(322,0.03029447);
   f_9920148->SetSavedPoint(323,0.03001839);
   f_9920148->SetSavedPoint(324,0.02974242);
   f_9920148->SetSavedPoint(325,0.02946659);
   f_9920148->SetSavedPoint(326,0.02919096);
   f_9920148->SetSavedPoint(327,0.02891557);
   f_9920148->SetSavedPoint(328,0.02864051);
   f_9920148->SetSavedPoint(329,0.02836583);
   f_9920148->SetSavedPoint(330,0.02809165);
   f_9920148->SetSavedPoint(331,0.02781804);
   f_9920148->SetSavedPoint(332,0.02754511);
   f_9920148->SetSavedPoint(333,0.02727298);
   f_9920148->SetSavedPoint(334,0.02700178);
   f_9920148->SetSavedPoint(335,0.02673161);
   f_9920148->SetSavedPoint(336,0.02646263);
   f_9920148->SetSavedPoint(337,0.02619496);
   f_9920148->SetSavedPoint(338,0.02592874);
   f_9920148->SetSavedPoint(339,0.02566413);
   f_9920148->SetSavedPoint(340,0.02540128);
   f_9920148->SetSavedPoint(341,0.02514032);
   f_9920148->SetSavedPoint(342,0.02488142);
   f_9920148->SetSavedPoint(343,0.02462473);
   f_9920148->SetSavedPoint(344,0.0243704);
   f_9920148->SetSavedPoint(345,0.02411857);
   f_9920148->SetSavedPoint(346,0.02386939);
   f_9920148->SetSavedPoint(347,0.02362301);
   f_9920148->SetSavedPoint(348,0.02337958);
   f_9920148->SetSavedPoint(349,0.02313921);
   f_9920148->SetSavedPoint(350,0.02290205);
   f_9920148->SetSavedPoint(351,0.02266821);
   f_9920148->SetSavedPoint(352,0.02243781);
   f_9920148->SetSavedPoint(353,0.02221096);
   f_9920148->SetSavedPoint(354,0.02198776);
   f_9920148->SetSavedPoint(355,0.0217683);
   f_9920148->SetSavedPoint(356,0.02155265);
   f_9920148->SetSavedPoint(357,0.02134089);
   f_9920148->SetSavedPoint(358,0.02113307);
   f_9920148->SetSavedPoint(359,0.02092924);
   f_9920148->SetSavedPoint(360,0.02072944);
   f_9920148->SetSavedPoint(361,0.02053368);
   f_9920148->SetSavedPoint(362,0.02034199);
   f_9920148->SetSavedPoint(363,0.02015435);
   f_9920148->SetSavedPoint(364,0.01997074);
   f_9920148->SetSavedPoint(365,0.01979115);
   f_9920148->SetSavedPoint(366,0.01961553);
   f_9920148->SetSavedPoint(367,0.01944383);
   f_9920148->SetSavedPoint(368,0.01927597);
   f_9920148->SetSavedPoint(369,0.01911188);
   f_9920148->SetSavedPoint(370,0.01895146);
   f_9920148->SetSavedPoint(371,0.01879462);
   f_9920148->SetSavedPoint(372,0.01864123);
   f_9920148->SetSavedPoint(373,0.01849117);
   f_9920148->SetSavedPoint(374,0.0183443);
   f_9920148->SetSavedPoint(375,0.01820048);
   f_9920148->SetSavedPoint(376,0.01805954);
   f_9920148->SetSavedPoint(377,0.01792133);
   f_9920148->SetSavedPoint(378,0.01778566);
   f_9920148->SetSavedPoint(379,0.01765237);
   f_9920148->SetSavedPoint(380,0.01752126);
   f_9920148->SetSavedPoint(381,0.01739215);
   f_9920148->SetSavedPoint(382,0.01726484);
   f_9920148->SetSavedPoint(383,0.01713914);
   f_9920148->SetSavedPoint(384,0.01701485);
   f_9920148->SetSavedPoint(385,0.01689176);
   f_9920148->SetSavedPoint(386,0.01676969);
   f_9920148->SetSavedPoint(387,0.01664844);
   f_9920148->SetSavedPoint(388,0.01652781);
   f_9920148->SetSavedPoint(389,0.01640762);
   f_9920148->SetSavedPoint(390,0.01628769);
   f_9920148->SetSavedPoint(391,0.01616783);
   f_9920148->SetSavedPoint(392,0.01604788);
   f_9920148->SetSavedPoint(393,0.01592769);
   f_9920148->SetSavedPoint(394,0.0158071);
   f_9920148->SetSavedPoint(395,0.01568597);
   f_9920148->SetSavedPoint(396,0.01556418);
   f_9920148->SetSavedPoint(397,0.01544162);
   f_9920148->SetSavedPoint(398,0.01531819);
   f_9920148->SetSavedPoint(399,0.0151938);
   f_9920148->SetSavedPoint(400,0.0150684);
   f_9920148->SetSavedPoint(401,0.01494192);
   f_9920148->SetSavedPoint(402,0.01481434);
   f_9920148->SetSavedPoint(403,0.01468563);
   f_9920148->SetSavedPoint(404,0.0145558);
   f_9920148->SetSavedPoint(405,0.01442487);
   f_9920148->SetSavedPoint(406,0.01429288);
   f_9920148->SetSavedPoint(407,0.01415987);
   f_9920148->SetSavedPoint(408,0.01402593);
   f_9920148->SetSavedPoint(409,0.01389115);
   f_9920148->SetSavedPoint(410,0.01375562);
   f_9920148->SetSavedPoint(411,0.01361949);
   f_9920148->SetSavedPoint(412,0.01348289);
   f_9920148->SetSavedPoint(413,0.01334597);
   f_9920148->SetSavedPoint(414,0.01320892);
   f_9920148->SetSavedPoint(415,0.0130719);
   f_9920148->SetSavedPoint(416,0.01293512);
   f_9920148->SetSavedPoint(417,0.01279878);
   f_9920148->SetSavedPoint(418,0.0126631);
   f_9920148->SetSavedPoint(419,0.01252831);
   f_9920148->SetSavedPoint(420,0.01239462);
   f_9920148->SetSavedPoint(421,0.01226226);
   f_9920148->SetSavedPoint(422,0.01213148);
   f_9920148->SetSavedPoint(423,0.01200251);
   f_9920148->SetSavedPoint(424,0.01187556);
   f_9920148->SetSavedPoint(425,0.01175087);
   f_9920148->SetSavedPoint(426,0.01162865);
   f_9920148->SetSavedPoint(427,0.01150911);
   f_9920148->SetSavedPoint(428,0.01139244);
   f_9920148->SetSavedPoint(429,0.01127882);
   f_9920148->SetSavedPoint(430,0.01116842);
   f_9920148->SetSavedPoint(431,0.01106138);
   f_9920148->SetSavedPoint(432,0.01095781);
   f_9920148->SetSavedPoint(433,0.01085783);
   f_9920148->SetSavedPoint(434,0.01076149);
   f_9920148->SetSavedPoint(435,0.01066885);
   f_9920148->SetSavedPoint(436,0.01057993);
   f_9920148->SetSavedPoint(437,0.0104947);
   f_9920148->SetSavedPoint(438,0.01041313);
   f_9920148->SetSavedPoint(439,0.01033513);
   f_9920148->SetSavedPoint(440,0.01026058);
   f_9920148->SetSavedPoint(441,0.01018935);
   f_9920148->SetSavedPoint(442,0.01012125);
   f_9920148->SetSavedPoint(443,0.01005607);
   f_9920148->SetSavedPoint(444,0.009993546);
   f_9920148->SetSavedPoint(445,0.009933412);
   f_9920148->SetSavedPoint(446,0.009875353);
   f_9920148->SetSavedPoint(447,0.009819029);
   f_9920148->SetSavedPoint(448,0.009764076);
   f_9920148->SetSavedPoint(449,0.009710105);
   f_9920148->SetSavedPoint(450,0.009656709);
   f_9920148->SetSavedPoint(451,0.009603468);
   f_9920148->SetSavedPoint(452,0.009549947);
   f_9920148->SetSavedPoint(453,0.009495711);
   f_9920148->SetSavedPoint(454,0.009440323);
   f_9920148->SetSavedPoint(455,0.009383351);
   f_9920148->SetSavedPoint(456,0.00932438);
   f_9920148->SetSavedPoint(457,0.009263013);
   f_9920148->SetSavedPoint(458,0.009198882);
   f_9920148->SetSavedPoint(459,0.009131654);
   f_9920148->SetSavedPoint(460,0.009061041);
   f_9920148->SetSavedPoint(461,0.008986805);
   f_9920148->SetSavedPoint(462,0.008908769);
   f_9920148->SetSavedPoint(463,0.008826826);
   f_9920148->SetSavedPoint(464,0.008740944);
   f_9920148->SetSavedPoint(465,0.008651174);
   f_9920148->SetSavedPoint(466,0.008557662);
   f_9920148->SetSavedPoint(467,0.008460649);
   f_9920148->SetSavedPoint(468,0.008360479);
   f_9920148->SetSavedPoint(469,0.008257604);
   f_9920148->SetSavedPoint(470,0.008152588);
   f_9920148->SetSavedPoint(471,0.008046102);
   f_9920148->SetSavedPoint(472,0.007938932);
   f_9920148->SetSavedPoint(473,0.007831964);
   f_9920148->SetSavedPoint(474,0.007726188);
   f_9920148->SetSavedPoint(475,0.007622679);
   f_9920148->SetSavedPoint(476,0.007522588);
   f_9920148->SetSavedPoint(477,0.00742712);
   f_9920148->SetSavedPoint(478,0.007337511);
   f_9920148->SetSavedPoint(479,0.007254999);
   f_9920148->SetSavedPoint(480,0.007180782);
   f_9920148->SetSavedPoint(481,0.007115982);
   f_9920148->SetSavedPoint(482,0.007061585);
   f_9920148->SetSavedPoint(483,0.007018382);
   f_9920148->SetSavedPoint(484,0.006986897);
   f_9920148->SetSavedPoint(485,0.006967303);
   f_9920148->SetSavedPoint(486,0.006959324);
   f_9920148->SetSavedPoint(487,0.006962128);
   f_9920148->SetSavedPoint(488,0.006974198);
   f_9920148->SetSavedPoint(489,0.006993192);
   f_9920148->SetSavedPoint(490,0.007015779);
   f_9920148->SetSavedPoint(491,0.007037463);
   f_9920148->SetSavedPoint(492,0.007052374);
   f_9920148->SetSavedPoint(493,0.007053045);
   f_9920148->SetSavedPoint(494,0.007030157);
   f_9920148->SetSavedPoint(495,0.006972258);
   f_9920148->SetSavedPoint(496,0.006865452);
   f_9920148->SetSavedPoint(497,0.006693051);
   f_9920148->SetSavedPoint(498,0.006435195);
   f_9920148->SetSavedPoint(499,0.00606843);
   f_9920148->SetSavedPoint(500,0.005565246);
   f_9920148->SetSavedPoint(501,6.192);
   f_9920148->SetSavedPoint(502,20);
   f_9920148->SetFillColor(19);
   f_9920148->SetFillStyle(0);
   f_9920148->SetMarkerStyle(20);
   f_9920148->SetMarkerSize(1.2);
   f_9920148->SetLineColor(8);
   f_9920148->SetLineWidth(3);
   f_9920148->GetXaxis()->SetNdivisions(505);
   f_9920148->GetXaxis()->SetLabelFont(132);
   f_9920148->GetXaxis()->SetLabelOffset(0.015);
   f_9920148->GetXaxis()->SetLabelSize(0.05);
   f_9920148->GetXaxis()->SetTitleSize(0.06);
   f_9920148->GetXaxis()->SetTitleFont(132);
   f_9920148->GetYaxis()->SetLabelFont(132);
   f_9920148->GetYaxis()->SetLabelSize(0.05);
   f_9920148->GetYaxis()->SetTitleSize(0.06);
   f_9920148->GetYaxis()->SetTitleFont(42);
   f_9920148->SetParameter(0,0);
   f_9920148->SetParError(0,0);
   f_9920148->SetParLimits(0,0,0);
   f_9920148->SetParameter(1,0);
   f_9920148->SetParError(1,0);
   f_9920148->SetParLimits(1,0,0);
   f_9920148->SetParameter(2,0);
   f_9920148->SetParError(2,0);
   f_9920148->SetParLimits(2,0,0);
   f_9920148->SetParameter(3,0);
   f_9920148->SetParError(3,0);
   f_9920148->SetParLimits(3,0,0);
   f_9920148->SetParameter(4,0);
   f_9920148->SetParError(4,0);
   f_9920148->SetParLimits(4,0,0);
   f_9920148->SetParameter(5,0);
   f_9920148->SetParError(5,0);
   f_9920148->SetParLimits(5,0,0);
   f_9920148->SetParameter(6,0);
   f_9920148->SetParError(6,0);
   f_9920148->SetParLimits(6,0,0);
   f_9920148->SetParameter(7,0);
   f_9920148->SetParError(7,0);
   f_9920148->SetParLimits(7,0,0);
   f_9920148->SetParameter(8,0);
   f_9920148->SetParError(8,0);
   f_9920148->SetParLimits(8,0,0);
   f_9920148->SetParameter(9,0);
   f_9920148->SetParError(9,0);
   f_9920148->SetParLimits(9,0,0);
   f_9920148->SetParameter(10,0);
   f_9920148->SetParError(10,0);
   f_9920148->SetParLimits(10,0,0);
   f_9920148->SetParameter(11,0);
   f_9920148->SetParError(11,0);
   f_9920148->SetParLimits(11,0,0);
   f_9920148->SetParameter(12,0);
   f_9920148->SetParError(12,0);
   f_9920148->SetParLimits(12,0,0);
   f_9920148->SetParameter(13,0);
   f_9920148->SetParError(13,0);
   f_9920148->SetParLimits(13,0,0);
   f_9920148->SetParameter(14,0);
   f_9920148->SetParError(14,0);
   f_9920148->SetParLimits(14,0,0);
   f_9920148->SetParameter(15,0);
   f_9920148->SetParError(15,0);
   f_9920148->SetParLimits(15,0,0);
   f_9920148->SetParameter(16,0);
   f_9920148->SetParError(16,0);
   f_9920148->SetParLimits(16,0,0);
   f_9920148->Draw("same");
   
   Double_t Graph0_fx103[203] = {
   6.18,
   6.3182,
   6.4564,
   6.5946,
   6.7328,
   6.871,
   7.0092,
   7.1474,
   7.2856,
   7.4238,
   7.562,
   7.7002,
   7.8384,
   7.9766,
   8.1148,
   8.253,
   8.3912,
   8.5294,
   8.6676,
   8.8058,
   8.944,
   9.0822,
   9.2204,
   9.3586,
   9.4968,
   9.635,
   9.7732,
   9.9114,
   10.0496,
   10.1878,
   10.326,
   10.4642,
   10.6024,
   10.7406,
   10.8788,
   11.017,
   11.1552,
   11.2934,
   11.4316,
   11.5698,
   11.708,
   11.8462,
   11.9844,
   12.1226,
   12.2608,
   12.399,
   12.5372,
   12.6754,
   12.8136,
   12.9518,
   13.09,
   13.2282,
   13.3664,
   13.5046,
   13.6428,
   13.781,
   13.9192,
   14.0574,
   14.1956,
   14.3338,
   14.472,
   14.6102,
   14.7484,
   14.8866,
   15.0248,
   15.163,
   15.3012,
   15.4394,
   15.5776,
   15.7158,
   15.854,
   15.9922,
   16.1304,
   16.2686,
   16.4068,
   16.545,
   16.6832,
   16.8214,
   16.9596,
   17.0978,
   17.236,
   17.3742,
   17.5124,
   17.6506,
   17.7888,
   17.927,
   18.0652,
   18.2034,
   18.3416,
   18.4798,
   18.618,
   18.7562,
   18.8944,
   19.0326,
   19.1708,
   19.309,
   19.4472,
   19.5854,
   19.7236,
   19.8618,
   20,
   20,
   19.8618,
   19.7236,
   19.5854,
   19.4472,
   19.309,
   19.1708,
   19.0326,
   18.8944,
   18.7562,
   18.618,
   18.4798,
   18.3416,
   18.2034,
   18.0652,
   17.927,
   17.7888,
   17.6506,
   17.5124,
   17.3742,
   17.236,
   17.0978,
   16.9596,
   16.8214,
   16.6832,
   16.545,
   16.4068,
   16.2686,
   16.1304,
   15.9922,
   15.854,
   15.7158,
   15.5776,
   15.4394,
   15.3012,
   15.163,
   15.0248,
   14.8866,
   14.7484,
   14.6102,
   14.472,
   14.3338,
   14.1956,
   14.0574,
   13.9192,
   13.781,
   13.6428,
   13.5046,
   13.3664,
   13.2282,
   13.09,
   12.9518,
   12.8136,
   12.6754,
   12.5372,
   12.399,
   12.2608,
   12.1226,
   11.9844,
   11.8462,
   11.708,
   11.5698,
   11.4316,
   11.2934,
   11.1552,
   11.017,
   10.8788,
   10.7406,
   10.6024,
   10.4642,
   10.326,
   10.1878,
   10.0496,
   9.9114,
   9.7732,
   9.635,
   9.4968,
   9.3586,
   9.2204,
   9.0822,
   8.944,
   8.8058,
   8.6676,
   8.5294,
   8.3912,
   8.253,
   8.1148,
   7.9766,
   7.8384,
   7.7002,
   7.562,
   7.4238,
   7.2856,
   7.1474,
   7.0092,
   6.871,
   6.7328,
   6.5946,
   6.4564,
   6.3182,
   6.18,
   6.18};
   Double_t Graph0_fy103[203] = {
   -0.01166594,
   0.080933,
   0.1136712,
   0.1200599,
   0.1180593,
   0.1161556,
   0.1174114,
   0.1220706,
   0.1291522,
   0.1373604,
   0.1455468,
   0.1528947,
   0.1589438,
   0.1635329,
   0.1667126,
   0.1686554,
   0.169582,
   0.1697075,
   0.1692089,
   0.1682117,
   0.1667895,
   0.1649736,
   0.1627669,
   0.1601588,
   0.1571392,
   0.1537086,
   0.1498852,
   0.1457068,
   0.1412306,
   0.1365285,
   0.131682,
   0.1267756,
   0.1218897,
   0.1170956,
   0.1124504,
   0.1079943,
   0.10375,
   0.09972282,
   0.09590315,
   0.09226955,
   0.08879278,
   0.08544,
   0.08217885,
   0.0789811,
   0.07582535,
   0.07269895,
   0.0695987,
   0.06653056,
   0.06350846,
   0.06055228,
   0.05768533,
   0.05493165,
   0.05231324,
   0.04984766,
   0.04754615,
   0.04541236,
   0.04344198,
   0.04162308,
   0.03993729,
   0.03836156,
   0.03687039,
   0.03543828,
   0.03404219,
   0.03266369,
   0.03129065,
   0.02991819,
   0.02854895,
   0.02719237,
   0.02586334,
   0.02458007,
   0.02336158,
   0.02222504,
   0.02118316,
   0.02024216,
   0.01940047,
   0.01864836,
   0.01796881,
   0.01733941,
   0.01673528,
   0.01613264,
   0.01551258,
   0.01486442,
   0.01418813,
   0.01349508,
   0.01280677,
   0.01215123,
   0.0115574,
   0.01104795,
   0.01063206,
   0.01029958,
   0.01001904,
   0.009741639,
   0.009412908,
   0.00899237,
   0.008478369,
   0.007930297,
   0.007472396,
   0.0072514,
   0.007303166,
   0.007259604,
   0.005794816,
   0.00552295,
   0.006928531,
   0.006979417,
   0.006938942,
   0.007159438,
   0.007607483,
   0.008142947,
   0.008646635,
   0.009061222,
   0.009387972,
   0.009665626,
   0.009946609,
   0.0102781,
   0.01069068,
   0.0111944,
   0.01178061,
   0.01242747,
   0.01310703,
   0.01379208,
   0.01446169,
   0.0151047,
   0.01572106,
   0.01632107,
   0.01692314,
   0.01755046,
   0.01822738,
   0.0189759,
   0.0198128,
   0.02074776,
   0.02178247,
   0.02291098,
   0.02412095,
   0.02539562,
   0.02671637,
   0.02806532,
   0.02942783,
   0.03079455,
   0.03216287,
   0.03353751,
   0.0349304,
   0.03635969,
   0.03784811,
   0.03942085,
   0.04110313,
   0.04291783,
   0.04488319,
   0.04701111,
   0.04930598,
   0.05176427,
   0.05437495,
   0.05712069,
   0.05997971,
   0.0629282,
   0.065943,
   0.06900434,
   0.0720983,
   0.07521885,
   0.07836905,
   0.08156134,
   0.0848168,
   0.08816339,
   0.0916331,
   0.09525845,
   0.09906838,
   0.1030841,
   0.107315,
   0.1117556,
   0.1163833,
   0.1211578,
   0.126022,
   0.130905,
   0.1357263,
   0.1404017,
   0.14485,
   0.1489991,
   0.1527923,
   0.1561913,
   0.1591781,
   0.161752,
   0.163923,
   0.1657014,
   0.1670845,
   0.1680412,
   0.1684983,
   0.1683317,
   0.1673659,
   0.1653884,
   0.1621811,
   0.1575742,
   0.1515197,
   0.144179,
   0.1360101,
   0.1278228,
   0.120754,
   0.1160837,
   0.1147777,
   0.1165896,
   0.1184909,
   0.1121115,
   0.07976681,
   -0.0114894,
   -0.01166594};
   TGraph *graph = new TGraph(203,Graph0_fx103,Graph0_fy103);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph103 = new TH1F("Graph_Graph103","Graph",203,4.798,21.382);
   Graph_Graph103->SetMinimum(-0.02980328);
   Graph_Graph103->SetMaximum(0.1878449);
   Graph_Graph103->SetDirectory(0);
   Graph_Graph103->SetStats(0);
   Graph_Graph103->SetMarkerStyle(20);
   Graph_Graph103->SetMarkerSize(1.2);
   Graph_Graph103->GetXaxis()->SetNdivisions(505);
   Graph_Graph103->GetXaxis()->SetLabelFont(132);
   Graph_Graph103->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph103->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph103->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph103->GetXaxis()->SetTitleFont(132);
   Graph_Graph103->GetYaxis()->SetLabelFont(132);
   Graph_Graph103->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph103->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph103->GetYaxis()->SetTitleFont(42);
   Graph_Graph103->GetZaxis()->SetLabelFont(132);
   Graph_Graph103->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph103->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph103->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph103);
   
   graph->Draw("flc");
   
   TF1 *f_9890149 = new TF1("*f_9890",6.192,20,17);
    //The original function : f_9890 had originally been created by:
    //TF1 *f_9890 = new TF1("f_9890",f_9890,6.192,20,17);
   f_9890149->SetRange(6.192,20);
   f_9890149->SetName("f_9890");
   f_9890149->SetTitle("f_9890");
   f_9890149->SetNpx(500);
   f_9890149->SetSavedPoint(0,0);
   f_9890149->SetSavedPoint(1,0.02723231);
   f_9890149->SetSavedPoint(2,0.05006817);
   f_9890149->SetSavedPoint(3,0.06905377);
   f_9890149->SetSavedPoint(4,0.08468185);
   f_9890149->SetSavedPoint(5,0.09739595);
   f_9890149->SetSavedPoint(6,0.1075944);
   f_9890149->SetSavedPoint(7,0.1156341);
   f_9890149->SetSavedPoint(8,0.121834);
   f_9890149->SetSavedPoint(9,0.1264779);
   f_9890149->SetSavedPoint(10,0.1298184);
   f_9890149->SetSavedPoint(11,0.1320786);
   f_9890149->SetSavedPoint(12,0.1334555);
   f_9890149->SetSavedPoint(13,0.134122);
   f_9890149->SetSavedPoint(14,0.1342292);
   f_9890149->SetSavedPoint(15,0.1339085);
   f_9890149->SetSavedPoint(16,0.1332736);
   f_9890149->SetSavedPoint(17,0.132422);
   f_9890149->SetSavedPoint(18,0.1314369);
   f_9890149->SetSavedPoint(19,0.1303884);
   f_9890149->SetSavedPoint(20,0.1293352);
   f_9890149->SetSavedPoint(21,0.1283256);
   f_9890149->SetSavedPoint(22,0.1273987);
   f_9890149->SetSavedPoint(23,0.1265858);
   f_9890149->SetSavedPoint(24,0.1259106);
   f_9890149->SetSavedPoint(25,0.125391);
   f_9890149->SetSavedPoint(26,0.1250392);
   f_9890149->SetSavedPoint(27,0.1248628);
   f_9890149->SetSavedPoint(28,0.1248652);
   f_9890149->SetSavedPoint(29,0.1250466);
   f_9890149->SetSavedPoint(30,0.1254041);
   f_9890149->SetSavedPoint(31,0.1259323);
   f_9890149->SetSavedPoint(32,0.1266241);
   f_9890149->SetSavedPoint(33,0.1274704);
   f_9890149->SetSavedPoint(34,0.1284611);
   f_9890149->SetSavedPoint(35,0.1295852);
   f_9890149->SetSavedPoint(36,0.1308308);
   f_9890149->SetSavedPoint(37,0.1321855);
   f_9890149->SetSavedPoint(38,0.1336371);
   f_9890149->SetSavedPoint(39,0.1351728);
   f_9890149->SetSavedPoint(40,0.1367801);
   f_9890149->SetSavedPoint(41,0.1384469);
   f_9890149->SetSavedPoint(42,0.1401612);
   f_9890149->SetSavedPoint(43,0.1419114);
   f_9890149->SetSavedPoint(44,0.1436867);
   f_9890149->SetSavedPoint(45,0.1454765);
   f_9890149->SetSavedPoint(46,0.1472709);
   f_9890149->SetSavedPoint(47,0.1490608);
   f_9890149->SetSavedPoint(48,0.1508376);
   f_9890149->SetSavedPoint(49,0.1525935);
   f_9890149->SetSavedPoint(50,0.1543212);
   f_9890149->SetSavedPoint(51,0.1560143);
   f_9890149->SetSavedPoint(52,0.1576668);
   f_9890149->SetSavedPoint(53,0.1592736);
   f_9890149->SetSavedPoint(54,0.1608301);
   f_9890149->SetSavedPoint(55,0.1623324);
   f_9890149->SetSavedPoint(56,0.1637771);
   f_9890149->SetSavedPoint(57,0.1651614);
   f_9890149->SetSavedPoint(58,0.1664832);
   f_9890149->SetSavedPoint(59,0.1677405);
   f_9890149->SetSavedPoint(60,0.1689321);
   f_9890149->SetSavedPoint(61,0.1700572);
   f_9890149->SetSavedPoint(62,0.1711153);
   f_9890149->SetSavedPoint(63,0.1721064);
   f_9890149->SetSavedPoint(64,0.1730305);
   f_9890149->SetSavedPoint(65,0.1738884);
   f_9890149->SetSavedPoint(66,0.1746807);
   f_9890149->SetSavedPoint(67,0.1754086);
   f_9890149->SetSavedPoint(68,0.1760734);
   f_9890149->SetSavedPoint(69,0.1766763);
   f_9890149->SetSavedPoint(70,0.1772192);
   f_9890149->SetSavedPoint(71,0.1777036);
   f_9890149->SetSavedPoint(72,0.1781314);
   f_9890149->SetSavedPoint(73,0.1785045);
   f_9890149->SetSavedPoint(74,0.1788248);
   f_9890149->SetSavedPoint(75,0.1790944);
   f_9890149->SetSavedPoint(76,0.1793152);
   f_9890149->SetSavedPoint(77,0.1794893);
   f_9890149->SetSavedPoint(78,0.1796188);
   f_9890149->SetSavedPoint(79,0.1797054);
   f_9890149->SetSavedPoint(80,0.1797513);
   f_9890149->SetSavedPoint(81,0.1797583);
   f_9890149->SetSavedPoint(82,0.1797282);
   f_9890149->SetSavedPoint(83,0.1796628);
   f_9890149->SetSavedPoint(84,0.1795638);
   f_9890149->SetSavedPoint(85,0.1794328);
   f_9890149->SetSavedPoint(86,0.1792714);
   f_9890149->SetSavedPoint(87,0.1790809);
   f_9890149->SetSavedPoint(88,0.1788628);
   f_9890149->SetSavedPoint(89,0.1786182);
   f_9890149->SetSavedPoint(90,0.1783484);
   f_9890149->SetSavedPoint(91,0.1780545);
   f_9890149->SetSavedPoint(92,0.1777374);
   f_9890149->SetSavedPoint(93,0.177398);
   f_9890149->SetSavedPoint(94,0.1770371);
   f_9890149->SetSavedPoint(95,0.1766556);
   f_9890149->SetSavedPoint(96,0.1762539);
   f_9890149->SetSavedPoint(97,0.1758327);
   f_9890149->SetSavedPoint(98,0.1753925);
   f_9890149->SetSavedPoint(99,0.1749337);
   f_9890149->SetSavedPoint(100,0.1744567);
   f_9890149->SetSavedPoint(101,0.1739618);
   f_9890149->SetSavedPoint(102,0.1734493);
   f_9890149->SetSavedPoint(103,0.1729192);
   f_9890149->SetSavedPoint(104,0.1723719);
   f_9890149->SetSavedPoint(105,0.1718074);
   f_9890149->SetSavedPoint(106,0.1712259);
   f_9890149->SetSavedPoint(107,0.1706273);
   f_9890149->SetSavedPoint(108,0.1700117);
   f_9890149->SetSavedPoint(109,0.1693792);
   f_9890149->SetSavedPoint(110,0.1687297);
   f_9890149->SetSavedPoint(111,0.1680632);
   f_9890149->SetSavedPoint(112,0.1673798);
   f_9890149->SetSavedPoint(113,0.1666794);
   f_9890149->SetSavedPoint(114,0.165962);
   f_9890149->SetSavedPoint(115,0.1652276);
   f_9890149->SetSavedPoint(116,0.1644763);
   f_9890149->SetSavedPoint(117,0.1637081);
   f_9890149->SetSavedPoint(118,0.1629229);
   f_9890149->SetSavedPoint(119,0.162121);
   f_9890149->SetSavedPoint(120,0.1613024);
   f_9890149->SetSavedPoint(121,0.1604671);
   f_9890149->SetSavedPoint(122,0.1596154);
   f_9890149->SetSavedPoint(123,0.1587474);
   f_9890149->SetSavedPoint(124,0.1578633);
   f_9890149->SetSavedPoint(125,0.1569634);
   f_9890149->SetSavedPoint(126,0.1560478);
   f_9890149->SetSavedPoint(127,0.155117);
   f_9890149->SetSavedPoint(128,0.1541712);
   f_9890149->SetSavedPoint(129,0.1532107);
   f_9890149->SetSavedPoint(130,0.1522361);
   f_9890149->SetSavedPoint(131,0.1512477);
   f_9890149->SetSavedPoint(132,0.1502459);
   f_9890149->SetSavedPoint(133,0.1492313);
   f_9890149->SetSavedPoint(134,0.1482044);
   f_9890149->SetSavedPoint(135,0.1471657);
   f_9890149->SetSavedPoint(136,0.1461158);
   f_9890149->SetSavedPoint(137,0.1450552);
   f_9890149->SetSavedPoint(138,0.1439847);
   f_9890149->SetSavedPoint(139,0.1429048);
   f_9890149->SetSavedPoint(140,0.1418162);
   f_9890149->SetSavedPoint(141,0.1407196);
   f_9890149->SetSavedPoint(142,0.1396157);
   f_9890149->SetSavedPoint(143,0.1385051);
   f_9890149->SetSavedPoint(144,0.1373888);
   f_9890149->SetSavedPoint(145,0.1362672);
   f_9890149->SetSavedPoint(146,0.1351413);
   f_9890149->SetSavedPoint(147,0.1340117);
   f_9890149->SetSavedPoint(148,0.1328791);
   f_9890149->SetSavedPoint(149,0.1317444);
   f_9890149->SetSavedPoint(150,0.1306083);
   f_9890149->SetSavedPoint(151,0.1294715);
   f_9890149->SetSavedPoint(152,0.1283347);
   f_9890149->SetSavedPoint(153,0.1271988);
   f_9890149->SetSavedPoint(154,0.1260643);
   f_9890149->SetSavedPoint(155,0.124932);
   f_9890149->SetSavedPoint(156,0.1238026);
   f_9890149->SetSavedPoint(157,0.1226767);
   f_9890149->SetSavedPoint(158,0.1215551);
   f_9890149->SetSavedPoint(159,0.1204383);
   f_9890149->SetSavedPoint(160,0.119327);
   f_9890149->SetSavedPoint(161,0.1182217);
   f_9890149->SetSavedPoint(162,0.117123);
   f_9890149->SetSavedPoint(163,0.1160314);
   f_9890149->SetSavedPoint(164,0.1149475);
   f_9890149->SetSavedPoint(165,0.1138718);
   f_9890149->SetSavedPoint(166,0.1128046);
   f_9890149->SetSavedPoint(167,0.1117465);
   f_9890149->SetSavedPoint(168,0.1106978);
   f_9890149->SetSavedPoint(169,0.1096588);
   f_9890149->SetSavedPoint(170,0.10863);
   f_9890149->SetSavedPoint(171,0.1076116);
   f_9890149->SetSavedPoint(172,0.1066038);
   f_9890149->SetSavedPoint(173,0.105607);
   f_9890149->SetSavedPoint(174,0.1046213);
   f_9890149->SetSavedPoint(175,0.1036468);
   f_9890149->SetSavedPoint(176,0.1026838);
   f_9890149->SetSavedPoint(177,0.1017324);
   f_9890149->SetSavedPoint(178,0.1007925);
   f_9890149->SetSavedPoint(179,0.09986436);
   f_9890149->SetSavedPoint(180,0.09894787);
   f_9890149->SetSavedPoint(181,0.09804306);
   f_9890149->SetSavedPoint(182,0.09714989);
   f_9890149->SetSavedPoint(183,0.09626829);
   f_9890149->SetSavedPoint(184,0.09539819);
   f_9890149->SetSavedPoint(185,0.09453946);
   f_9890149->SetSavedPoint(186,0.09369196);
   f_9890149->SetSavedPoint(187,0.09285555);
   f_9890149->SetSavedPoint(188,0.09203003);
   f_9890149->SetSavedPoint(189,0.0912152);
   f_9890149->SetSavedPoint(190,0.09041085);
   f_9890149->SetSavedPoint(191,0.08961674);
   f_9890149->SetSavedPoint(192,0.08883262);
   f_9890149->SetSavedPoint(193,0.08805823);
   f_9890149->SetSavedPoint(194,0.08729328);
   f_9890149->SetSavedPoint(195,0.08653748);
   f_9890149->SetSavedPoint(196,0.08579055);
   f_9890149->SetSavedPoint(197,0.08505216);
   f_9890149->SetSavedPoint(198,0.08432202);
   f_9890149->SetSavedPoint(199,0.08359979);
   f_9890149->SetSavedPoint(200,0.08288517);
   f_9890149->SetSavedPoint(201,0.08217781);
   f_9890149->SetSavedPoint(202,0.08147741);
   f_9890149->SetSavedPoint(203,0.08078363);
   f_9890149->SetSavedPoint(204,0.08009615);
   f_9890149->SetSavedPoint(205,0.07941466);
   f_9890149->SetSavedPoint(206,0.07873883);
   f_9890149->SetSavedPoint(207,0.07806836);
   f_9890149->SetSavedPoint(208,0.07740295);
   f_9890149->SetSavedPoint(209,0.0767423);
   f_9890149->SetSavedPoint(210,0.07608613);
   f_9890149->SetSavedPoint(211,0.07543417);
   f_9890149->SetSavedPoint(212,0.07478614);
   f_9890149->SetSavedPoint(213,0.07414181);
   f_9890149->SetSavedPoint(214,0.07350092);
   f_9890149->SetSavedPoint(215,0.07286325);
   f_9890149->SetSavedPoint(216,0.0722286);
   f_9890149->SetSavedPoint(217,0.07159676);
   f_9890149->SetSavedPoint(218,0.07096755);
   f_9890149->SetSavedPoint(219,0.07034081);
   f_9890149->SetSavedPoint(220,0.06971639);
   f_9890149->SetSavedPoint(221,0.06909415);
   f_9890149->SetSavedPoint(222,0.06847397);
   f_9890149->SetSavedPoint(223,0.06785575);
   f_9890149->SetSavedPoint(224,0.06723942);
   f_9890149->SetSavedPoint(225,0.06662489);
   f_9890149->SetSavedPoint(226,0.06601212);
   f_9890149->SetSavedPoint(227,0.06540108);
   f_9890149->SetSavedPoint(228,0.06479175);
   f_9890149->SetSavedPoint(229,0.06418411);
   f_9890149->SetSavedPoint(230,0.0635782);
   f_9890149->SetSavedPoint(231,0.06297403);
   f_9890149->SetSavedPoint(232,0.06237165);
   f_9890149->SetSavedPoint(233,0.06177111);
   f_9890149->SetSavedPoint(234,0.06117249);
   f_9890149->SetSavedPoint(235,0.06057587);
   f_9890149->SetSavedPoint(236,0.05998135);
   f_9890149->SetSavedPoint(237,0.05938903);
   f_9890149->SetSavedPoint(238,0.05879903);
   f_9890149->SetSavedPoint(239,0.05821149);
   f_9890149->SetSavedPoint(240,0.05762654);
   f_9890149->SetSavedPoint(241,0.05704433);
   f_9890149->SetSavedPoint(242,0.05646501);
   f_9890149->SetSavedPoint(243,0.05588875);
   f_9890149->SetSavedPoint(244,0.05531571);
   f_9890149->SetSavedPoint(245,0.05474606);
   f_9890149->SetSavedPoint(246,0.05417998);
   f_9890149->SetSavedPoint(247,0.05361766);
   f_9890149->SetSavedPoint(248,0.05305926);
   f_9890149->SetSavedPoint(249,0.05250498);
   f_9890149->SetSavedPoint(250,0.05195499);
   f_9890149->SetSavedPoint(251,0.05140948);
   f_9890149->SetSavedPoint(252,0.05086863);
   f_9890149->SetSavedPoint(253,0.05033262);
   f_9890149->SetSavedPoint(254,0.04980162);
   f_9890149->SetSavedPoint(255,0.04927581);
   f_9890149->SetSavedPoint(256,0.04875534);
   f_9890149->SetSavedPoint(257,0.04824038);
   f_9890149->SetSavedPoint(258,0.04773108);
   f_9890149->SetSavedPoint(259,0.04722758);
   f_9890149->SetSavedPoint(260,0.04673004);
   f_9890149->SetSavedPoint(261,0.04623856);
   f_9890149->SetSavedPoint(262,0.04575328);
   f_9890149->SetSavedPoint(263,0.0452743);
   f_9890149->SetSavedPoint(264,0.04480172);
   f_9890149->SetSavedPoint(265,0.04433564);
   f_9890149->SetSavedPoint(266,0.04387613);
   f_9890149->SetSavedPoint(267,0.04342325);
   f_9890149->SetSavedPoint(268,0.04297706);
   f_9890149->SetSavedPoint(269,0.0425376);
   f_9890149->SetSavedPoint(270,0.0421049);
   f_9890149->SetSavedPoint(271,0.04167898);
   f_9890149->SetSavedPoint(272,0.04125985);
   f_9890149->SetSavedPoint(273,0.04084748);
   f_9890149->SetSavedPoint(274,0.04044187);
   f_9890149->SetSavedPoint(275,0.04004297);
   f_9890149->SetSavedPoint(276,0.03965074);
   f_9890149->SetSavedPoint(277,0.03926513);
   f_9890149->SetSavedPoint(278,0.03888605);
   f_9890149->SetSavedPoint(279,0.03851343);
   f_9890149->SetSavedPoint(280,0.03814718);
   f_9890149->SetSavedPoint(281,0.03778718);
   f_9890149->SetSavedPoint(282,0.03743331);
   f_9890149->SetSavedPoint(283,0.03708546);
   f_9890149->SetSavedPoint(284,0.03674349);
   f_9890149->SetSavedPoint(285,0.03640724);
   f_9890149->SetSavedPoint(286,0.03607657);
   f_9890149->SetSavedPoint(287,0.0357513);
   f_9890149->SetSavedPoint(288,0.03543127);
   f_9890149->SetSavedPoint(289,0.03511631);
   f_9890149->SetSavedPoint(290,0.03480622);
   f_9890149->SetSavedPoint(291,0.03450081);
   f_9890149->SetSavedPoint(292,0.0341999);
   f_9890149->SetSavedPoint(293,0.03390328);
   f_9890149->SetSavedPoint(294,0.03361076);
   f_9890149->SetSavedPoint(295,0.03332212);
   f_9890149->SetSavedPoint(296,0.03303717);
   f_9890149->SetSavedPoint(297,0.0327557);
   f_9890149->SetSavedPoint(298,0.0324775);
   f_9890149->SetSavedPoint(299,0.03220237);
   f_9890149->SetSavedPoint(300,0.0319301);
   f_9890149->SetSavedPoint(301,0.0316605);
   f_9890149->SetSavedPoint(302,0.03139336);
   f_9890149->SetSavedPoint(303,0.03112849);
   f_9890149->SetSavedPoint(304,0.03086571);
   f_9890149->SetSavedPoint(305,0.03060483);
   f_9890149->SetSavedPoint(306,0.03034566);
   f_9890149->SetSavedPoint(307,0.03008805);
   f_9890149->SetSavedPoint(308,0.02983183);
   f_9890149->SetSavedPoint(309,0.02957685);
   f_9890149->SetSavedPoint(310,0.02932295);
   f_9890149->SetSavedPoint(311,0.02906999);
   f_9890149->SetSavedPoint(312,0.02881787);
   f_9890149->SetSavedPoint(313,0.02856644);
   f_9890149->SetSavedPoint(314,0.02831562);
   f_9890149->SetSavedPoint(315,0.0280653);
   f_9890149->SetSavedPoint(316,0.0278154);
   f_9890149->SetSavedPoint(317,0.02756584);
   f_9890149->SetSavedPoint(318,0.02731656);
   f_9890149->SetSavedPoint(319,0.02706751);
   f_9890149->SetSavedPoint(320,0.02681867);
   f_9890149->SetSavedPoint(321,0.02656999);
   f_9890149->SetSavedPoint(322,0.02632146);
   f_9890149->SetSavedPoint(323,0.02607309);
   f_9890149->SetSavedPoint(324,0.02582488);
   f_9890149->SetSavedPoint(325,0.02557686);
   f_9890149->SetSavedPoint(326,0.02532905);
   f_9890149->SetSavedPoint(327,0.02508151);
   f_9890149->SetSavedPoint(328,0.02483428);
   f_9890149->SetSavedPoint(329,0.02458743);
   f_9890149->SetSavedPoint(330,0.02434104);
   f_9890149->SetSavedPoint(331,0.02409519);
   f_9890149->SetSavedPoint(332,0.02384997);
   f_9890149->SetSavedPoint(333,0.02360549);
   f_9890149->SetSavedPoint(334,0.02336186);
   f_9890149->SetSavedPoint(335,0.02311919);
   f_9890149->SetSavedPoint(336,0.0228776);
   f_9890149->SetSavedPoint(337,0.02263724);
   f_9890149->SetSavedPoint(338,0.02239822);
   f_9890149->SetSavedPoint(339,0.02216069);
   f_9890149->SetSavedPoint(340,0.02192479);
   f_9890149->SetSavedPoint(341,0.02169067);
   f_9890149->SetSavedPoint(342,0.02145847);
   f_9890149->SetSavedPoint(343,0.02122833);
   f_9890149->SetSavedPoint(344,0.02100041);
   f_9890149->SetSavedPoint(345,0.02077485);
   f_9890149->SetSavedPoint(346,0.0205518);
   f_9890149->SetSavedPoint(347,0.02033139);
   f_9890149->SetSavedPoint(348,0.02011377);
   f_9890149->SetSavedPoint(349,0.01989907);
   f_9890149->SetSavedPoint(350,0.01968742);
   f_9890149->SetSavedPoint(351,0.01947894);
   f_9890149->SetSavedPoint(352,0.01927374);
   f_9890149->SetSavedPoint(353,0.01907194);
   f_9890149->SetSavedPoint(354,0.01887364);
   f_9890149->SetSavedPoint(355,0.01867892);
   f_9890149->SetSavedPoint(356,0.01848788);
   f_9890149->SetSavedPoint(357,0.01830057);
   f_9890149->SetSavedPoint(358,0.01811706);
   f_9890149->SetSavedPoint(359,0.01793741);
   f_9890149->SetSavedPoint(360,0.01776164);
   f_9890149->SetSavedPoint(361,0.01758979);
   f_9890149->SetSavedPoint(362,0.01742187);
   f_9890149->SetSavedPoint(363,0.01725787);
   f_9890149->SetSavedPoint(364,0.01709779);
   f_9890149->SetSavedPoint(365,0.01694159);
   f_9890149->SetSavedPoint(366,0.01678925);
   f_9890149->SetSavedPoint(367,0.0166407);
   f_9890149->SetSavedPoint(368,0.01649589);
   f_9890149->SetSavedPoint(369,0.01635473);
   f_9890149->SetSavedPoint(370,0.01621713);
   f_9890149->SetSavedPoint(371,0.01608299);
   f_9890149->SetSavedPoint(372,0.0159522);
   f_9890149->SetSavedPoint(373,0.01582463);
   f_9890149->SetSavedPoint(374,0.01570014);
   f_9890149->SetSavedPoint(375,0.01557858);
   f_9890149->SetSavedPoint(376,0.01545979);
   f_9890149->SetSavedPoint(377,0.01534361);
   f_9890149->SetSavedPoint(378,0.01522986);
   f_9890149->SetSavedPoint(379,0.01511837);
   f_9890149->SetSavedPoint(380,0.01500893);
   f_9890149->SetSavedPoint(381,0.01490135);
   f_9890149->SetSavedPoint(382,0.01479545);
   f_9890149->SetSavedPoint(383,0.014691);
   f_9890149->SetSavedPoint(384,0.01458782);
   f_9890149->SetSavedPoint(385,0.01448569);
   f_9890149->SetSavedPoint(386,0.01438441);
   f_9890149->SetSavedPoint(387,0.01428377);
   f_9890149->SetSavedPoint(388,0.01418357);
   f_9890149->SetSavedPoint(389,0.01408362);
   f_9890149->SetSavedPoint(390,0.01398372);
   f_9890149->SetSavedPoint(391,0.01388369);
   f_9890149->SetSavedPoint(392,0.01378334);
   f_9890149->SetSavedPoint(393,0.0136825);
   f_9890149->SetSavedPoint(394,0.01358102);
   f_9890149->SetSavedPoint(395,0.01347875);
   f_9890149->SetSavedPoint(396,0.01337554);
   f_9890149->SetSavedPoint(397,0.01327128);
   f_9890149->SetSavedPoint(398,0.01316586);
   f_9890149->SetSavedPoint(399,0.01305917);
   f_9890149->SetSavedPoint(400,0.01295115);
   f_9890149->SetSavedPoint(401,0.01284172);
   f_9890149->SetSavedPoint(402,0.01273085);
   f_9890149->SetSavedPoint(403,0.01261851);
   f_9890149->SetSavedPoint(404,0.01250469);
   f_9890149->SetSavedPoint(405,0.0123894);
   f_9890149->SetSavedPoint(406,0.01227267);
   f_9890149->SetSavedPoint(407,0.01215455);
   f_9890149->SetSavedPoint(408,0.0120351);
   f_9890149->SetSavedPoint(409,0.01191442);
   f_9890149->SetSavedPoint(410,0.01179262);
   f_9890149->SetSavedPoint(411,0.0116698);
   f_9890149->SetSavedPoint(412,0.01154612);
   f_9890149->SetSavedPoint(413,0.01142173);
   f_9890149->SetSavedPoint(414,0.01129681);
   f_9890149->SetSavedPoint(415,0.01117154);
   f_9890149->SetSavedPoint(416,0.01104614);
   f_9890149->SetSavedPoint(417,0.0109208);
   f_9890149->SetSavedPoint(418,0.01079576);
   f_9890149->SetSavedPoint(419,0.01067126);
   f_9890149->SetSavedPoint(420,0.01054753);
   f_9890149->SetSavedPoint(421,0.01042482);
   f_9890149->SetSavedPoint(422,0.01030338);
   f_9890149->SetSavedPoint(423,0.01018347);
   f_9890149->SetSavedPoint(424,0.01006533);
   f_9890149->SetSavedPoint(425,0.009949224);
   f_9890149->SetSavedPoint(426,0.009835381);
   f_9890149->SetSavedPoint(427,0.00972404);
   f_9890149->SetSavedPoint(428,0.009615425);
   f_9890149->SetSavedPoint(429,0.009509748);
   f_9890149->SetSavedPoint(430,0.009407203);
   f_9890149->SetSavedPoint(431,0.00930797);
   f_9890149->SetSavedPoint(432,0.009212206);
   f_9890149->SetSavedPoint(433,0.009120047);
   f_9890149->SetSavedPoint(434,0.009031602);
   f_9890149->SetSavedPoint(435,0.008946955);
   f_9890149->SetSavedPoint(436,0.008866161);
   f_9890149->SetSavedPoint(437,0.008789244);
   f_9890149->SetSavedPoint(438,0.008716196);
   f_9890149->SetSavedPoint(439,0.008646975);
   f_9890149->SetSavedPoint(440,0.008581504);
   f_9890149->SetSavedPoint(441,0.008519673);
   f_9890149->SetSavedPoint(442,0.008461334);
   f_9890149->SetSavedPoint(443,0.008406304);
   f_9890149->SetSavedPoint(444,0.008354364);
   f_9890149->SetSavedPoint(445,0.008305262);
   f_9890149->SetSavedPoint(446,0.00825871);
   f_9890149->SetSavedPoint(447,0.00821439);
   f_9890149->SetSavedPoint(448,0.008171954);
   f_9890149->SetSavedPoint(449,0.008131026);
   f_9890149->SetSavedPoint(450,0.008091207);
   f_9890149->SetSavedPoint(451,0.008052078);
   f_9890149->SetSavedPoint(452,0.008013203);
   f_9890149->SetSavedPoint(453,0.007974137);
   f_9890149->SetSavedPoint(454,0.007934425);
   f_9890149->SetSavedPoint(455,0.007893616);
   f_9890149->SetSavedPoint(456,0.007851265);
   f_9890149->SetSavedPoint(457,0.007806936);
   f_9890149->SetSavedPoint(458,0.007760219);
   f_9890149->SetSavedPoint(459,0.007710726);
   f_9890149->SetSavedPoint(460,0.00765811);
   f_9890149->SetSavedPoint(461,0.007602065);
   f_9890149->SetSavedPoint(462,0.007542336);
   f_9890149->SetSavedPoint(463,0.007478731);
   f_9890149->SetSavedPoint(464,0.007411124);
   f_9890149->SetSavedPoint(465,0.007339467);
   f_9890149->SetSavedPoint(466,0.007263796);
   f_9890149->SetSavedPoint(467,0.007184235);
   f_9890149->SetSavedPoint(468,0.007101007);
   f_9890149->SetSavedPoint(469,0.007014436);
   f_9890149->SetSavedPoint(470,0.00692495);
   f_9890149->SetSavedPoint(471,0.006833085);
   f_9890149->SetSavedPoint(472,0.006739484);
   f_9890149->SetSavedPoint(473,0.006644893);
   f_9890149->SetSavedPoint(474,0.006550157);
   f_9890149->SetSavedPoint(475,0.006456212);
   f_9890149->SetSavedPoint(476,0.00636407);
   f_9890149->SetSavedPoint(477,0.006274805);
   f_9890149->SetSavedPoint(478,0.00618953);
   f_9890149->SetSavedPoint(479,0.00610937);
   f_9890149->SetSavedPoint(480,0.006035426);
   f_9890149->SetSavedPoint(481,0.005968737);
   f_9890149->SetSavedPoint(482,0.00591023);
   f_9890149->SetSavedPoint(483,0.005860661);
   f_9890149->SetSavedPoint(484,0.005820549);
   f_9890149->SetSavedPoint(485,0.005790096);
   f_9890149->SetSavedPoint(486,0.005769094);
   f_9890149->SetSavedPoint(487,0.005756824);
   f_9890149->SetSavedPoint(488,0.005751934);
   f_9890149->SetSavedPoint(489,0.005752302);
   f_9890149->SetSavedPoint(490,0.005754884);
   f_9890149->SetSavedPoint(491,0.005755541);
   f_9890149->SetSavedPoint(492,0.005748842);
   f_9890149->SetSavedPoint(493,0.005727846);
   f_9890149->SetSavedPoint(494,0.005683856);
   f_9890149->SetSavedPoint(495,0.005606154);
   f_9890149->SetSavedPoint(496,0.005481689);
   f_9890149->SetSavedPoint(497,0.005294751);
   f_9890149->SetSavedPoint(498,0.005026595);
   f_9890149->SetSavedPoint(499,0.004655037);
   f_9890149->SetSavedPoint(500,0.004154);
   f_9890149->SetSavedPoint(501,6.192);
   f_9890149->SetSavedPoint(502,20);
   f_9890149->SetFillColor(19);
   f_9890149->SetFillStyle(0);
   f_9890149->SetMarkerStyle(20);
   f_9890149->SetMarkerSize(1.2);
   f_9890149->SetLineColor(92);
   f_9890149->SetLineWidth(3);
   f_9890149->GetXaxis()->SetNdivisions(505);
   f_9890149->GetXaxis()->SetLabelFont(132);
   f_9890149->GetXaxis()->SetLabelOffset(0.015);
   f_9890149->GetXaxis()->SetLabelSize(0.05);
   f_9890149->GetXaxis()->SetTitleSize(0.06);
   f_9890149->GetXaxis()->SetTitleFont(132);
   f_9890149->GetYaxis()->SetLabelFont(132);
   f_9890149->GetYaxis()->SetLabelSize(0.05);
   f_9890149->GetYaxis()->SetTitleSize(0.06);
   f_9890149->GetYaxis()->SetTitleFont(42);
   f_9890149->SetParameter(0,0);
   f_9890149->SetParError(0,0);
   f_9890149->SetParLimits(0,0,0);
   f_9890149->SetParameter(1,0);
   f_9890149->SetParError(1,0);
   f_9890149->SetParLimits(1,0,0);
   f_9890149->SetParameter(2,0);
   f_9890149->SetParError(2,0);
   f_9890149->SetParLimits(2,0,0);
   f_9890149->SetParameter(3,0);
   f_9890149->SetParError(3,0);
   f_9890149->SetParLimits(3,0,0);
   f_9890149->SetParameter(4,0);
   f_9890149->SetParError(4,0);
   f_9890149->SetParLimits(4,0,0);
   f_9890149->SetParameter(5,0);
   f_9890149->SetParError(5,0);
   f_9890149->SetParLimits(5,0,0);
   f_9890149->SetParameter(6,0);
   f_9890149->SetParError(6,0);
   f_9890149->SetParLimits(6,0,0);
   f_9890149->SetParameter(7,0);
   f_9890149->SetParError(7,0);
   f_9890149->SetParLimits(7,0,0);
   f_9890149->SetParameter(8,0);
   f_9890149->SetParError(8,0);
   f_9890149->SetParLimits(8,0,0);
   f_9890149->SetParameter(9,0);
   f_9890149->SetParError(9,0);
   f_9890149->SetParLimits(9,0,0);
   f_9890149->SetParameter(10,0);
   f_9890149->SetParError(10,0);
   f_9890149->SetParLimits(10,0,0);
   f_9890149->SetParameter(11,0);
   f_9890149->SetParError(11,0);
   f_9890149->SetParLimits(11,0,0);
   f_9890149->SetParameter(12,0);
   f_9890149->SetParError(12,0);
   f_9890149->SetParLimits(12,0,0);
   f_9890149->SetParameter(13,0);
   f_9890149->SetParError(13,0);
   f_9890149->SetParLimits(13,0,0);
   f_9890149->SetParameter(14,0);
   f_9890149->SetParError(14,0);
   f_9890149->SetParLimits(14,0,0);
   f_9890149->SetParameter(15,0);
   f_9890149->SetParError(15,0);
   f_9890149->SetParLimits(15,0,0);
   f_9890149->SetParameter(16,0);
   f_9890149->SetParError(16,0);
   f_9890149->SetParLimits(16,0,0);
   f_9890149->Draw("same");
   
   TF1 *f_9930150 = new TF1("*f_9930",6.192,20,17);
    //The original function : f_9930 had originally been created by:
    //TF1 *f_9930 = new TF1("f_9930",f_9930,6.192,20,17);
   f_9930150->SetRange(6.192,20);
   f_9930150->SetName("f_9930");
   f_9930150->SetTitle("f_9930");
   f_9930150->SetNpx(500);
   f_9930150->SetSavedPoint(0,0);
   f_9930150->SetSavedPoint(1,0.0303244);
   f_9930150->SetSavedPoint(2,0.05584054);
   f_9930150->SetSavedPoint(3,0.07714745);
   f_9930150->SetSavedPoint(4,0.09478509);
   f_9930150->SetSavedPoint(5,0.1092391);
   f_9930150->SetSavedPoint(6,0.120945);
   f_9930150->SetSavedPoint(7,0.130293);
   f_9930150->SetSavedPoint(8,0.1376308);
   f_9930150->SetSavedPoint(9,0.1432683);
   f_9930150->SetSavedPoint(10,0.14748);
   f_9930150->SetSavedPoint(11,0.1505087);
   f_9930150->SetSavedPoint(12,0.1525682);
   f_9930150->SetSavedPoint(13,0.1538457);
   f_9930150->SetSavedPoint(14,0.1545049);
   f_9930150->SetSavedPoint(15,0.1546874);
   f_9930150->SetSavedPoint(16,0.1545157);
   f_9930150->SetSavedPoint(17,0.1540944);
   f_9930150->SetSavedPoint(18,0.1535128);
   f_9930150->SetSavedPoint(19,0.1528455);
   f_9930150->SetSavedPoint(20,0.1521551);
   f_9930150->SetSavedPoint(21,0.1514924);
   f_9930150->SetSavedPoint(22,0.1508989);
   f_9930150->SetSavedPoint(23,0.1504068);
   f_9930150->SetSavedPoint(24,0.1500409);
   f_9930150->SetSavedPoint(25,0.1498193);
   f_9930150->SetSavedPoint(26,0.1497541);
   f_9930150->SetSavedPoint(27,0.1498524);
   f_9930150->SetSavedPoint(28,0.1501172);
   f_9930150->SetSavedPoint(29,0.1505475);
   f_9930150->SetSavedPoint(30,0.1511395);
   f_9930150->SetSavedPoint(31,0.1518868);
   f_9930150->SetSavedPoint(32,0.1527809);
   f_9930150->SetSavedPoint(33,0.1538117);
   f_9930150->SetSavedPoint(34,0.1549678);
   f_9930150->SetSavedPoint(35,0.156237);
   f_9930150->SetSavedPoint(36,0.1576063);
   f_9930150->SetSavedPoint(37,0.1590623);
   f_9930150->SetSavedPoint(38,0.1605917);
   f_9930150->SetSavedPoint(39,0.1621809);
   f_9930150->SetSavedPoint(40,0.1638167);
   f_9930150->SetSavedPoint(41,0.1654862);
   f_9930150->SetSavedPoint(42,0.1671769);
   f_9930150->SetSavedPoint(43,0.168877);
   f_9930150->SetSavedPoint(44,0.170575);
   f_9930150->SetSavedPoint(45,0.1722605);
   f_9930150->SetSavedPoint(46,0.1739235);
   f_9930150->SetSavedPoint(47,0.1755549);
   f_9930150->SetSavedPoint(48,0.1771463);
   f_9930150->SetSavedPoint(49,0.1786902);
   f_9930150->SetSavedPoint(50,0.1801797);
   f_9930150->SetSavedPoint(51,0.181609);
   f_9930150->SetSavedPoint(52,0.1829727);
   f_9930150->SetSavedPoint(53,0.1842663);
   f_9930150->SetSavedPoint(54,0.1854862);
   f_9930150->SetSavedPoint(55,0.1866292);
   f_9930150->SetSavedPoint(56,0.1876928);
   f_9930150->SetSavedPoint(57,0.1886754);
   f_9930150->SetSavedPoint(58,0.1895757);
   f_9930150->SetSavedPoint(59,0.1903929);
   f_9930150->SetSavedPoint(60,0.1911271);
   f_9930150->SetSavedPoint(61,0.1917784);
   f_9930150->SetSavedPoint(62,0.1923476);
   f_9930150->SetSavedPoint(63,0.1928359);
   f_9930150->SetSavedPoint(64,0.1932447);
   f_9930150->SetSavedPoint(65,0.1935758);
   f_9930150->SetSavedPoint(66,0.1938313);
   f_9930150->SetSavedPoint(67,0.1940134);
   f_9930150->SetSavedPoint(68,0.1941246);
   f_9930150->SetSavedPoint(69,0.1941677);
   f_9930150->SetSavedPoint(70,0.1941453);
   f_9930150->SetSavedPoint(71,0.1940605);
   f_9930150->SetSavedPoint(72,0.193916);
   f_9930150->SetSavedPoint(73,0.1937151);
   f_9930150->SetSavedPoint(74,0.1934607);
   f_9930150->SetSavedPoint(75,0.1931559);
   f_9930150->SetSavedPoint(76,0.1928037);
   f_9930150->SetSavedPoint(77,0.1924072);
   f_9930150->SetSavedPoint(78,0.1919691);
   f_9930150->SetSavedPoint(79,0.1914925);
   f_9930150->SetSavedPoint(80,0.1909801);
   f_9930150->SetSavedPoint(81,0.1904346);
   f_9930150->SetSavedPoint(82,0.1898586);
   f_9930150->SetSavedPoint(83,0.1892546);
   f_9930150->SetSavedPoint(84,0.1886248);
   f_9930150->SetSavedPoint(85,0.1879716);
   f_9930150->SetSavedPoint(86,0.1872969);
   f_9930150->SetSavedPoint(87,0.1866029);
   f_9930150->SetSavedPoint(88,0.1858912);
   f_9930150->SetSavedPoint(89,0.1851635);
   f_9930150->SetSavedPoint(90,0.1844214);
   f_9930150->SetSavedPoint(91,0.1836663);
   f_9930150->SetSavedPoint(92,0.1828995);
   f_9930150->SetSavedPoint(93,0.182122);
   f_9930150->SetSavedPoint(94,0.1813349);
   f_9930150->SetSavedPoint(95,0.1805391);
   f_9930150->SetSavedPoint(96,0.1797353);
   f_9930150->SetSavedPoint(97,0.1789242);
   f_9930150->SetSavedPoint(98,0.1781062);
   f_9930150->SetSavedPoint(99,0.177282);
   f_9930150->SetSavedPoint(100,0.1764517);
   f_9930150->SetSavedPoint(101,0.1756156);
   f_9930150->SetSavedPoint(102,0.1747739);
   f_9930150->SetSavedPoint(103,0.1739267);
   f_9930150->SetSavedPoint(104,0.173074);
   f_9930150->SetSavedPoint(105,0.1722158);
   f_9930150->SetSavedPoint(106,0.1713519);
   f_9930150->SetSavedPoint(107,0.1704822);
   f_9930150->SetSavedPoint(108,0.1696066);
   f_9930150->SetSavedPoint(109,0.1687248);
   f_9930150->SetSavedPoint(110,0.1678365);
   f_9930150->SetSavedPoint(111,0.1669415);
   f_9930150->SetSavedPoint(112,0.1660396);
   f_9930150->SetSavedPoint(113,0.1651303);
   f_9930150->SetSavedPoint(114,0.1642134);
   f_9930150->SetSavedPoint(115,0.1632887);
   f_9930150->SetSavedPoint(116,0.1623557);
   f_9930150->SetSavedPoint(117,0.1614143);
   f_9930150->SetSavedPoint(118,0.1604642);
   f_9930150->SetSavedPoint(119,0.159505);
   f_9930150->SetSavedPoint(120,0.1585367);
   f_9930150->SetSavedPoint(121,0.1575589);
   f_9930150->SetSavedPoint(122,0.1565716);
   f_9930150->SetSavedPoint(123,0.1555745);
   f_9930150->SetSavedPoint(124,0.1545676);
   f_9930150->SetSavedPoint(125,0.1535507);
   f_9930150->SetSavedPoint(126,0.152524);
   f_9930150->SetSavedPoint(127,0.1514873);
   f_9930150->SetSavedPoint(128,0.1504407);
   f_9930150->SetSavedPoint(129,0.1493843);
   f_9930150->SetSavedPoint(130,0.1483182);
   f_9930150->SetSavedPoint(131,0.1472426);
   f_9930150->SetSavedPoint(132,0.1461577);
   f_9930150->SetSavedPoint(133,0.1450638);
   f_9930150->SetSavedPoint(134,0.1439611);
   f_9930150->SetSavedPoint(135,0.1428499);
   f_9930150->SetSavedPoint(136,0.1417307);
   f_9930150->SetSavedPoint(137,0.1406038);
   f_9930150->SetSavedPoint(138,0.1394696);
   f_9930150->SetSavedPoint(139,0.1383286);
   f_9930150->SetSavedPoint(140,0.1371813);
   f_9930150->SetSavedPoint(141,0.1360283);
   f_9930150->SetSavedPoint(142,0.13487);
   f_9930150->SetSavedPoint(143,0.1337071);
   f_9930150->SetSavedPoint(144,0.1325401);
   f_9930150->SetSavedPoint(145,0.1313697);
   f_9930150->SetSavedPoint(146,0.1301965);
   f_9930150->SetSavedPoint(147,0.1290211);
   f_9930150->SetSavedPoint(148,0.1278443);
   f_9930150->SetSavedPoint(149,0.1266666);
   f_9930150->SetSavedPoint(150,0.1254887);
   f_9930150->SetSavedPoint(151,0.1243113);
   f_9930150->SetSavedPoint(152,0.1231352);
   f_9930150->SetSavedPoint(153,0.1219609);
   f_9930150->SetSavedPoint(154,0.1207892);
   f_9930150->SetSavedPoint(155,0.1196207);
   f_9930150->SetSavedPoint(156,0.1184561);
   f_9930150->SetSavedPoint(157,0.117296);
   f_9930150->SetSavedPoint(158,0.116141);
   f_9930150->SetSavedPoint(159,0.1149919);
   f_9930150->SetSavedPoint(160,0.1138492);
   f_9930150->SetSavedPoint(161,0.1127134);
   f_9930150->SetSavedPoint(162,0.1115852);
   f_9930150->SetSavedPoint(163,0.110465);
   f_9930150->SetSavedPoint(164,0.1093535);
   f_9930150->SetSavedPoint(165,0.108251);
   f_9930150->SetSavedPoint(166,0.1071581);
   f_9930150->SetSavedPoint(167,0.1060752);
   f_9930150->SetSavedPoint(168,0.1050028);
   f_9930150->SetSavedPoint(169,0.1039411);
   f_9930150->SetSavedPoint(170,0.1028905);
   f_9930150->SetSavedPoint(171,0.1018514);
   f_9930150->SetSavedPoint(172,0.100824);
   f_9930150->SetSavedPoint(173,0.09980864);
   f_9930150->SetSavedPoint(174,0.09880547);
   f_9930150->SetSavedPoint(175,0.0978147);
   f_9930150->SetSavedPoint(176,0.09683648);
   f_9930150->SetSavedPoint(177,0.09587094);
   f_9930150->SetSavedPoint(178,0.09491816);
   f_9930150->SetSavedPoint(179,0.09397822);
   f_9930150->SetSavedPoint(180,0.09305112);
   f_9930150->SetSavedPoint(181,0.09213688);
   f_9930150->SetSavedPoint(182,0.09123546);
   f_9930150->SetSavedPoint(183,0.09034679);
   f_9930150->SetSavedPoint(184,0.08947079);
   f_9930150->SetSavedPoint(185,0.08860735);
   f_9930150->SetSavedPoint(186,0.08775631);
   f_9930150->SetSavedPoint(187,0.08691752);
   f_9930150->SetSavedPoint(188,0.08609077);
   f_9930150->SetSavedPoint(189,0.08527586);
   f_9930150->SetSavedPoint(190,0.08447256);
   f_9930150->SetSavedPoint(191,0.0836806);
   f_9930150->SetSavedPoint(192,0.08289972);
   f_9930150->SetSavedPoint(193,0.08212963);
   f_9930150->SetSavedPoint(194,0.08137002);
   f_9930150->SetSavedPoint(195,0.08062058);
   f_9930150->SetSavedPoint(196,0.07988098);
   f_9930150->SetSavedPoint(197,0.07915088);
   f_9930150->SetSavedPoint(198,0.07842992);
   f_9930150->SetSavedPoint(199,0.07771777);
   f_9930150->SetSavedPoint(200,0.07701404);
   f_9930150->SetSavedPoint(201,0.07631839);
   f_9930150->SetSavedPoint(202,0.07563044);
   f_9930150->SetSavedPoint(203,0.07494982);
   f_9930150->SetSavedPoint(204,0.07427616);
   f_9930150->SetSavedPoint(205,0.07360911);
   f_9930150->SetSavedPoint(206,0.07294829);
   f_9930150->SetSavedPoint(207,0.07229336);
   f_9930150->SetSavedPoint(208,0.07164395);
   f_9930150->SetSavedPoint(209,0.07099973);
   f_9930150->SetSavedPoint(210,0.07036035);
   f_9930150->SetSavedPoint(211,0.0697255);
   f_9930150->SetSavedPoint(212,0.06909485);
   f_9930150->SetSavedPoint(213,0.06846811);
   f_9930150->SetSavedPoint(214,0.06784499);
   f_9930150->SetSavedPoint(215,0.0672252);
   f_9930150->SetSavedPoint(216,0.06660849);
   f_9930150->SetSavedPoint(217,0.06599461);
   f_9930150->SetSavedPoint(218,0.06538333);
   f_9930150->SetSavedPoint(219,0.06477443);
   f_9930150->SetSavedPoint(220,0.06416772);
   f_9930150->SetSavedPoint(221,0.06356303);
   f_9930150->SetSavedPoint(222,0.06296018);
   f_9930150->SetSavedPoint(223,0.06235903);
   f_9930150->SetSavedPoint(224,0.06175946);
   f_9930150->SetSavedPoint(225,0.06116136);
   f_9930150->SetSavedPoint(226,0.06056465);
   f_9930150->SetSavedPoint(227,0.05996924);
   f_9930150->SetSavedPoint(228,0.0593751);
   f_9930150->SetSavedPoint(229,0.05878218);
   f_9930150->SetSavedPoint(230,0.05819048);
   f_9930150->SetSavedPoint(231,0.05759998);
   f_9930150->SetSavedPoint(232,0.05701072);
   f_9930150->SetSavedPoint(233,0.05642272);
   f_9930150->SetSavedPoint(234,0.05583603);
   f_9930150->SetSavedPoint(235,0.05525073);
   f_9930150->SetSavedPoint(236,0.05466689);
   f_9930150->SetSavedPoint(237,0.0540846);
   f_9930150->SetSavedPoint(238,0.05350399);
   f_9930150->SetSavedPoint(239,0.05292516);
   f_9930150->SetSavedPoint(240,0.05234825);
   f_9930150->SetSavedPoint(241,0.05177341);
   f_9930150->SetSavedPoint(242,0.05120078);
   f_9930150->SetSavedPoint(243,0.05063054);
   f_9930150->SetSavedPoint(244,0.05006285);
   f_9930150->SetSavedPoint(245,0.04949789);
   f_9930150->SetSavedPoint(246,0.04893586);
   f_9930150->SetSavedPoint(247,0.04837692);
   f_9930150->SetSavedPoint(248,0.04782129);
   f_9930150->SetSavedPoint(249,0.04726915);
   f_9930150->SetSavedPoint(250,0.04672072);
   f_9930150->SetSavedPoint(251,0.04617618);
   f_9930150->SetSavedPoint(252,0.04563574);
   f_9930150->SetSavedPoint(253,0.0450996);
   f_9930150->SetSavedPoint(254,0.04456795);
   f_9930150->SetSavedPoint(255,0.044041);
   f_9930150->SetSavedPoint(256,0.04351894);
   f_9930150->SetSavedPoint(257,0.04300194);
   f_9930150->SetSavedPoint(258,0.0424902);
   f_9930150->SetSavedPoint(259,0.04198389);
   f_9930150->SetSavedPoint(260,0.04148318);
   f_9930150->SetSavedPoint(261,0.04098822);
   f_9930150->SetSavedPoint(262,0.04049918);
   f_9930150->SetSavedPoint(263,0.04001618);
   f_9930150->SetSavedPoint(264,0.03953938);
   f_9930150->SetSavedPoint(265,0.03906888);
   f_9930150->SetSavedPoint(266,0.03860479);
   f_9930150->SetSavedPoint(267,0.03814723);
   f_9930150->SetSavedPoint(268,0.03769627);
   f_9930150->SetSavedPoint(269,0.037252);
   f_9930150->SetSavedPoint(270,0.03681447);
   f_9930150->SetSavedPoint(271,0.03638373);
   f_9930150->SetSavedPoint(272,0.03595982);
   f_9930150->SetSavedPoint(273,0.03554276);
   f_9930150->SetSavedPoint(274,0.03513257);
   f_9930150->SetSavedPoint(275,0.03472923);
   f_9930150->SetSavedPoint(276,0.03433274);
   f_9930150->SetSavedPoint(277,0.03394305);
   f_9930150->SetSavedPoint(278,0.03356014);
   f_9930150->SetSavedPoint(279,0.03318393);
   f_9930150->SetSavedPoint(280,0.03281436);
   f_9930150->SetSavedPoint(281,0.03245135);
   f_9930150->SetSavedPoint(282,0.03209481);
   f_9930150->SetSavedPoint(283,0.03174462);
   f_9930150->SetSavedPoint(284,0.03140067);
   f_9930150->SetSavedPoint(285,0.03106284);
   f_9930150->SetSavedPoint(286,0.03073097);
   f_9930150->SetSavedPoint(287,0.03040494);
   f_9930150->SetSavedPoint(288,0.03008456);
   f_9930150->SetSavedPoint(289,0.0297697);
   f_9930150->SetSavedPoint(290,0.02946015);
   f_9930150->SetSavedPoint(291,0.02915576);
   f_9930150->SetSavedPoint(292,0.02885633);
   f_9930150->SetSavedPoint(293,0.02856166);
   f_9930150->SetSavedPoint(294,0.02827156);
   f_9930150->SetSavedPoint(295,0.02798583);
   f_9930150->SetSavedPoint(296,0.02770427);
   f_9930150->SetSavedPoint(297,0.02742666);
   f_9930150->SetSavedPoint(298,0.02715281);
   f_9930150->SetSavedPoint(299,0.02688249);
   f_9930150->SetSavedPoint(300,0.02661551);
   f_9930150->SetSavedPoint(301,0.02635165);
   f_9930150->SetSavedPoint(302,0.02609071);
   f_9930150->SetSavedPoint(303,0.02583248);
   f_9930150->SetSavedPoint(304,0.02557677);
   f_9930150->SetSavedPoint(305,0.02532337);
   f_9930150->SetSavedPoint(306,0.02507211);
   f_9930150->SetSavedPoint(307,0.02482279);
   f_9930150->SetSavedPoint(308,0.02457524);
   f_9930150->SetSavedPoint(309,0.02432928);
   f_9930150->SetSavedPoint(310,0.02408475);
   f_9930150->SetSavedPoint(311,0.02384151);
   f_9930150->SetSavedPoint(312,0.02359939);
   f_9930150->SetSavedPoint(313,0.02335826);
   f_9930150->SetSavedPoint(314,0.02311801);
   f_9930150->SetSavedPoint(315,0.0228785);
   f_9930150->SetSavedPoint(316,0.02263964);
   f_9930150->SetSavedPoint(317,0.02240134);
   f_9930150->SetSavedPoint(318,0.0221635);
   f_9930150->SetSavedPoint(319,0.02192607);
   f_9930150->SetSavedPoint(320,0.02168897);
   f_9930150->SetSavedPoint(321,0.02145217);
   f_9930150->SetSavedPoint(322,0.02121563);
   f_9930150->SetSavedPoint(323,0.02097932);
   f_9930150->SetSavedPoint(324,0.02074324);
   f_9930150->SetSavedPoint(325,0.02050738);
   f_9930150->SetSavedPoint(326,0.02027177);
   f_9930150->SetSavedPoint(327,0.02003642);
   f_9930150->SetSavedPoint(328,0.01980137);
   f_9930150->SetSavedPoint(329,0.01956667);
   f_9930150->SetSavedPoint(330,0.01933237);
   f_9930150->SetSavedPoint(331,0.01909855);
   f_9930150->SetSavedPoint(332,0.01886528);
   f_9930150->SetSavedPoint(333,0.01863266);
   f_9930150->SetSavedPoint(334,0.01840076);
   f_9930150->SetSavedPoint(335,0.01816971);
   f_9930150->SetSavedPoint(336,0.01793961);
   f_9930150->SetSavedPoint(337,0.01771058);
   f_9930150->SetSavedPoint(338,0.01748275);
   f_9930150->SetSavedPoint(339,0.01725624);
   f_9930150->SetSavedPoint(340,0.01703119);
   f_9930150->SetSavedPoint(341,0.01680773);
   f_9930150->SetSavedPoint(342,0.01658601);
   f_9930150->SetSavedPoint(343,0.01636618);
   f_9930150->SetSavedPoint(344,0.01614836);
   f_9930150->SetSavedPoint(345,0.01593272);
   f_9930150->SetSavedPoint(346,0.01571938);
   f_9930150->SetSavedPoint(347,0.01550851);
   f_9930150->SetSavedPoint(348,0.01530022);
   f_9930150->SetSavedPoint(349,0.01509467);
   f_9930150->SetSavedPoint(350,0.01489198);
   f_9930150->SetSavedPoint(351,0.01469227);
   f_9930150->SetSavedPoint(352,0.01449569);
   f_9930150->SetSavedPoint(353,0.01430233);
   f_9930150->SetSavedPoint(354,0.0141123);
   f_9930150->SetSavedPoint(355,0.01392571);
   f_9930150->SetSavedPoint(356,0.01374265);
   f_9930150->SetSavedPoint(357,0.0135632);
   f_9930150->SetSavedPoint(358,0.01338742);
   f_9930150->SetSavedPoint(359,0.01321539);
   f_9930150->SetSavedPoint(360,0.01304715);
   f_9930150->SetSavedPoint(361,0.01288273);
   f_9930150->SetSavedPoint(362,0.01272217);
   f_9930150->SetSavedPoint(363,0.01256549);
   f_9930150->SetSavedPoint(364,0.01241267);
   f_9930150->SetSavedPoint(365,0.01226371);
   f_9930150->SetSavedPoint(366,0.01211859);
   f_9930150->SetSavedPoint(367,0.01197727);
   f_9930150->SetSavedPoint(368,0.0118397);
   f_9930150->SetSavedPoint(369,0.01170582);
   f_9930150->SetSavedPoint(370,0.01157554);
   f_9930150->SetSavedPoint(371,0.01144879);
   f_9930150->SetSavedPoint(372,0.01132547);
   f_9930150->SetSavedPoint(373,0.01120545);
   f_9930150->SetSavedPoint(374,0.01108863);
   f_9930150->SetSavedPoint(375,0.01097486);
   f_9930150->SetSavedPoint(376,0.010864);
   f_9930150->SetSavedPoint(377,0.0107559);
   f_9930150->SetSavedPoint(378,0.0106504);
   f_9930150->SetSavedPoint(379,0.01054732);
   f_9930150->SetSavedPoint(380,0.0104465);
   f_9930150->SetSavedPoint(381,0.01034775);
   f_9930150->SetSavedPoint(382,0.01025087);
   f_9930150->SetSavedPoint(383,0.01015569);
   f_9930150->SetSavedPoint(384,0.010062);
   f_9930150->SetSavedPoint(385,0.009969618);
   f_9930150->SetSavedPoint(386,0.009878335);
   f_9930150->SetSavedPoint(387,0.009787959);
   f_9930150->SetSavedPoint(388,0.009698296);
   f_9930150->SetSavedPoint(389,0.009609156);
   f_9930150->SetSavedPoint(390,0.00952035);
   f_9930150->SetSavedPoint(391,0.009431699);
   f_9930150->SetSavedPoint(392,0.009343027);
   f_9930150->SetSavedPoint(393,0.009254168);
   f_9930150->SetSavedPoint(394,0.009164964);
   f_9930150->SetSavedPoint(395,0.009075268);
   f_9930150->SetSavedPoint(396,0.008984944);
   f_9930150->SetSavedPoint(397,0.008893868);
   f_9930150->SetSavedPoint(398,0.008801931);
   f_9930150->SetSavedPoint(399,0.008709037);
   f_9930150->SetSavedPoint(400,0.008615106);
   f_9930150->SetSavedPoint(401,0.008520073);
   f_9930150->SetSavedPoint(402,0.008423891);
   f_9930150->SetSavedPoint(403,0.008326529);
   f_9930150->SetSavedPoint(404,0.008227975);
   f_9930150->SetSavedPoint(405,0.008128235);
   f_9930150->SetSavedPoint(406,0.008027332);
   f_9930150->SetSavedPoint(407,0.007925309);
   f_9930150->SetSavedPoint(408,0.007822228);
   f_9930150->SetSavedPoint(409,0.007718168);
   f_9930150->SetSavedPoint(410,0.007613226);
   f_9930150->SetSavedPoint(411,0.007507518);
   f_9930150->SetSavedPoint(412,0.007401177);
   f_9930150->SetSavedPoint(413,0.00729435);
   f_9930150->SetSavedPoint(414,0.007187202);
   f_9930150->SetSavedPoint(415,0.007079912);
   f_9930150->SetSavedPoint(416,0.006972672);
   f_9930150->SetSavedPoint(417,0.006865684);
   f_9930150->SetSavedPoint(418,0.006759164);
   f_9930150->SetSavedPoint(419,0.006653334);
   f_9930150->SetSavedPoint(420,0.006548424);
   f_9930150->SetSavedPoint(421,0.006444669);
   f_9930150->SetSavedPoint(422,0.006342307);
   f_9930150->SetSavedPoint(423,0.006241578);
   f_9930150->SetSavedPoint(424,0.006142719);
   f_9930150->SetSavedPoint(425,0.006045964);
   f_9930150->SetSavedPoint(426,0.005951543);
   f_9930150->SetSavedPoint(427,0.005859675);
   f_9930150->SetSavedPoint(428,0.00577057);
   f_9930150->SetSavedPoint(429,0.005684424);
   f_9930150->SetSavedPoint(430,0.005601419);
   f_9930150->SetSavedPoint(431,0.005521715);
   f_9930150->SetSavedPoint(432,0.005445456);
   f_9930150->SetSavedPoint(433,0.005372759);
   f_9930150->SetSavedPoint(434,0.00530372);
   f_9930150->SetSavedPoint(435,0.005238405);
   f_9930150->SetSavedPoint(436,0.005176853);
   f_9930150->SetSavedPoint(437,0.005119069);
   f_9930150->SetSavedPoint(438,0.005065029);
   f_9930150->SetSavedPoint(439,0.005014675);
   f_9930150->SetSavedPoint(440,0.004967912);
   f_9930150->SetSavedPoint(441,0.004924613);
   f_9930150->SetSavedPoint(442,0.004884612);
   f_9930150->SetSavedPoint(443,0.004847712);
   f_9930150->SetSavedPoint(444,0.004813676);
   f_9930150->SetSavedPoint(445,0.004782237);
   f_9930150->SetSavedPoint(446,0.004753092);
   f_9930150->SetSavedPoint(447,0.004725908);
   f_9930150->SetSavedPoint(448,0.004700324);
   f_9930150->SetSavedPoint(449,0.004675953);
   f_9930150->SetSavedPoint(450,0.004652385);
   f_9930150->SetSavedPoint(451,0.00462919);
   f_9930150->SetSavedPoint(452,0.004605927);
   f_9930150->SetSavedPoint(453,0.004582144);
   f_9930150->SetSavedPoint(454,0.004557385);
   f_9930150->SetSavedPoint(455,0.004531198);
   f_9930150->SetSavedPoint(456,0.004503139);
   f_9930150->SetSavedPoint(457,0.004472781);
   f_9930150->SetSavedPoint(458,0.004439721);
   f_9930150->SetSavedPoint(459,0.004403587);
   f_9930150->SetSavedPoint(460,0.004364048);
   f_9930150->SetSavedPoint(461,0.00432082);
   f_9930150->SetSavedPoint(462,0.004273678);
   f_9930150->SetSavedPoint(463,0.004222461);
   f_9930150->SetSavedPoint(464,0.004167082);
   f_9930150->SetSavedPoint(465,0.004107536);
   f_9930150->SetSavedPoint(466,0.004043909);
   f_9930150->SetSavedPoint(467,0.003976383);
   f_9930150->SetSavedPoint(468,0.003905244);
   f_9930150->SetSavedPoint(469,0.003830884);
   f_9930150->SetSavedPoint(470,0.003753808);
   f_9930150->SetSavedPoint(471,0.003674635);
   f_9930150->SetSavedPoint(472,0.003594096);
   f_9930150->SetSavedPoint(473,0.003513031);
   f_9930150->SetSavedPoint(474,0.003432386);
   f_9930150->SetSavedPoint(475,0.003353201);
   f_9930150->SetSavedPoint(476,0.003276598);
   f_9930150->SetSavedPoint(477,0.003203761);
   f_9930150->SetSavedPoint(478,0.003135917);
   f_9930150->SetSavedPoint(479,0.003074301);
   f_9930150->SetSavedPoint(480,0.003020127);
   f_9930150->SetSavedPoint(481,0.002974537);
   f_9930150->SetSavedPoint(482,0.002938557);
   f_9930150->SetSavedPoint(483,0.002913031);
   f_9930150->SetSavedPoint(484,0.002898548);
   f_9930150->SetSavedPoint(485,0.002895364);
   f_9930150->SetSavedPoint(486,0.002903301);
   f_9930150->SetSavedPoint(487,0.002921639);
   f_9930150->SetSavedPoint(488,0.002948989);
   f_9930150->SetSavedPoint(489,0.002983148);
   f_9930150->SetSavedPoint(490,0.00302094);
   f_9930150->SetSavedPoint(491,0.003058032);
   f_9930150->SetSavedPoint(492,0.003088724);
   f_9930150->SetSavedPoint(493,0.003105727);
   f_9930150->SetSavedPoint(494,0.003099898);
   f_9930150->SetSavedPoint(495,0.003059958);
   f_9930150->SetSavedPoint(496,0.002972171);
   f_9930150->SetSavedPoint(497,0.002819995);
   f_9930150->SetSavedPoint(498,0.002583688);
   f_9930150->SetSavedPoint(499,0.002239879);
   f_9930150->SetSavedPoint(500,0.001761097);
   f_9930150->SetSavedPoint(501,6.192);
   f_9930150->SetSavedPoint(502,20);
   f_9930150->SetFillColor(19);
   f_9930150->SetFillStyle(0);
   f_9930150->SetMarkerStyle(20);
   f_9930150->SetMarkerSize(1.2);
   f_9930150->SetLineColor(6);
   f_9930150->SetLineWidth(3);
   f_9930150->SetLineStyle(11);
   f_9930150->GetXaxis()->SetNdivisions(505);
   f_9930150->GetXaxis()->SetLabelFont(132);
   f_9930150->GetXaxis()->SetLabelOffset(0.015);
   f_9930150->GetXaxis()->SetLabelSize(0.05);
   f_9930150->GetXaxis()->SetTitleSize(0.06);
   f_9930150->GetXaxis()->SetTitleFont(132);
   f_9930150->GetYaxis()->SetLabelFont(132);
   f_9930150->GetYaxis()->SetLabelSize(0.05);
   f_9930150->GetYaxis()->SetTitleSize(0.06);
   f_9930150->GetYaxis()->SetTitleFont(42);
   f_9930150->SetParameter(0,0);
   f_9930150->SetParError(0,0);
   f_9930150->SetParLimits(0,0,0);
   f_9930150->SetParameter(1,0);
   f_9930150->SetParError(1,0);
   f_9930150->SetParLimits(1,0,0);
   f_9930150->SetParameter(2,0);
   f_9930150->SetParError(2,0);
   f_9930150->SetParLimits(2,0,0);
   f_9930150->SetParameter(3,0);
   f_9930150->SetParError(3,0);
   f_9930150->SetParLimits(3,0,0);
   f_9930150->SetParameter(4,0);
   f_9930150->SetParError(4,0);
   f_9930150->SetParLimits(4,0,0);
   f_9930150->SetParameter(5,0);
   f_9930150->SetParError(5,0);
   f_9930150->SetParLimits(5,0,0);
   f_9930150->SetParameter(6,0);
   f_9930150->SetParError(6,0);
   f_9930150->SetParLimits(6,0,0);
   f_9930150->SetParameter(7,0);
   f_9930150->SetParError(7,0);
   f_9930150->SetParLimits(7,0,0);
   f_9930150->SetParameter(8,0);
   f_9930150->SetParError(8,0);
   f_9930150->SetParLimits(8,0,0);
   f_9930150->SetParameter(9,0);
   f_9930150->SetParError(9,0);
   f_9930150->SetParLimits(9,0,0);
   f_9930150->SetParameter(10,0);
   f_9930150->SetParError(10,0);
   f_9930150->SetParLimits(10,0,0);
   f_9930150->SetParameter(11,0);
   f_9930150->SetParError(11,0);
   f_9930150->SetParLimits(11,0,0);
   f_9930150->SetParameter(12,0);
   f_9930150->SetParError(12,0);
   f_9930150->SetParLimits(12,0,0);
   f_9930150->SetParameter(13,0);
   f_9930150->SetParError(13,0);
   f_9930150->SetParLimits(13,0,0);
   f_9930150->SetParameter(14,0);
   f_9930150->SetParError(14,0);
   f_9930150->SetParLimits(14,0,0);
   f_9930150->SetParameter(15,0);
   f_9930150->SetParError(15,0);
   f_9930150->SetParLimits(15,0,0);
   f_9930150->SetParameter(16,0);
   f_9930150->SetParError(16,0);
   f_9930150->SetParLimits(16,0,0);
   f_9930150->Draw("same");
   
   Double_t Graph1_fx104[203] = {
   6.18,
   6.3182,
   6.4564,
   6.5946,
   6.7328,
   6.871,
   7.0092,
   7.1474,
   7.2856,
   7.4238,
   7.562,
   7.7002,
   7.8384,
   7.9766,
   8.1148,
   8.253,
   8.3912,
   8.5294,
   8.6676,
   8.8058,
   8.944,
   9.0822,
   9.2204,
   9.3586,
   9.4968,
   9.635,
   9.7732,
   9.9114,
   10.0496,
   10.1878,
   10.326,
   10.4642,
   10.6024,
   10.7406,
   10.8788,
   11.017,
   11.1552,
   11.2934,
   11.4316,
   11.5698,
   11.708,
   11.8462,
   11.9844,
   12.1226,
   12.2608,
   12.399,
   12.5372,
   12.6754,
   12.8136,
   12.9518,
   13.09,
   13.2282,
   13.3664,
   13.5046,
   13.6428,
   13.781,
   13.9192,
   14.0574,
   14.1956,
   14.3338,
   14.472,
   14.6102,
   14.7484,
   14.8866,
   15.0248,
   15.163,
   15.3012,
   15.4394,
   15.5776,
   15.7158,
   15.854,
   15.9922,
   16.1304,
   16.2686,
   16.4068,
   16.545,
   16.6832,
   16.8214,
   16.9596,
   17.0978,
   17.236,
   17.3742,
   17.5124,
   17.6506,
   17.7888,
   17.927,
   18.0652,
   18.2034,
   18.3416,
   18.4798,
   18.618,
   18.7562,
   18.8944,
   19.0326,
   19.1708,
   19.309,
   19.4472,
   19.5854,
   19.7236,
   19.8618,
   20,
   20,
   19.8618,
   19.7236,
   19.5854,
   19.4472,
   19.309,
   19.1708,
   19.0326,
   18.8944,
   18.7562,
   18.618,
   18.4798,
   18.3416,
   18.2034,
   18.0652,
   17.927,
   17.7888,
   17.6506,
   17.5124,
   17.3742,
   17.236,
   17.0978,
   16.9596,
   16.8214,
   16.6832,
   16.545,
   16.4068,
   16.2686,
   16.1304,
   15.9922,
   15.854,
   15.7158,
   15.5776,
   15.4394,
   15.3012,
   15.163,
   15.0248,
   14.8866,
   14.7484,
   14.6102,
   14.472,
   14.3338,
   14.1956,
   14.0574,
   13.9192,
   13.781,
   13.6428,
   13.5046,
   13.3664,
   13.2282,
   13.09,
   12.9518,
   12.8136,
   12.6754,
   12.5372,
   12.399,
   12.2608,
   12.1226,
   11.9844,
   11.8462,
   11.708,
   11.5698,
   11.4316,
   11.2934,
   11.1552,
   11.017,
   10.8788,
   10.7406,
   10.6024,
   10.4642,
   10.326,
   10.1878,
   10.0496,
   9.9114,
   9.7732,
   9.635,
   9.4968,
   9.3586,
   9.2204,
   9.0822,
   8.944,
   8.8058,
   8.6676,
   8.5294,
   8.3912,
   8.253,
   8.1148,
   7.9766,
   7.8384,
   7.7002,
   7.562,
   7.4238,
   7.2856,
   7.1474,
   7.0092,
   6.871,
   6.7328,
   6.5946,
   6.4564,
   6.3182,
   6.18,
   6.18};
   Double_t Graph1_fy104[203] = {
   -0.01574959,
   0.1072257,
   0.1473455,
   0.1517183,
   0.1450533,
   0.1387824,
   0.1369357,
   0.1397947,
   0.146058,
   0.1540389,
   0.1622537,
   0.1696467,
   0.1756127,
   0.1799223,
   0.182611,
   0.1838711,
   0.1839604,
   0.1831378,
   0.1816236,
   0.1795805,
   0.1771125,
   0.1742726,
   0.1710776,
   0.1675246,
   0.1636058,
   0.1593209,
   0.1546852,
   0.1497337,
   0.1445211,
   0.1391189,
   0.1336098,
   0.1280811,
   0.1226181,
   0.1172974,
   0.1121816,
   0.1073162,
   0.1027271,
   0.09842144,
   0.09438856,
   0.0906037,
   0.08703179,
   0.08363211,
   0.08036292,
   0.0771857,
   0.07406872,
   0.07098956,
   0.06793651,
   0.06490878,
   0.06191556,
   0.05897419,
   0.05610752,
   0.05334091,
   0.05069916,
   0.0482035,
   0.04586927,
   0.0437041,
   0.0417071,
   0.03986892,
   0.03817265,
   0.03659561,
   0.03511164,
   0.03369375,
   0.03231689,
   0.03096042,
   0.02961014,
   0.02825953,
   0.02691024,
   0.02557147,
   0.0242586,
   0.02299099,
   0.0217892,
   0.02067205,
   0.01965376,
   0.01874159,
   0.01793426,
   0.01722151,
   0.0165849,
   0.01599984,
   0.01543871,
   0.01487484,
   0.0142866,
   0.01366133,
   0.01299805,
   0.01230862,
   0.01161658,
   0.01095355,
   0.01035328,
   0.009843975,
   0.009440196,
   0.009136047,
   0.00890204,
   0.008687997,
   0.008433987,
   0.008089847,
   0.00764091,
   0.007132441,
   0.006676995,
   0.006416275,
   0.006390432,
   0.006241119,
   0.004637196,
   0.003261026,
   0.004448609,
   0.004612078,
   0.004684097,
   0.004926076,
   0.005313287,
   0.005742875,
   0.006130032,
   0.006438672,
   0.006678044,
   0.006885455,
   0.00710694,
   0.007382002,
   0.007734619,
   0.008170451,
   0.008678899,
   0.009238208,
   0.009821825,
   0.01040454,
   0.01096737,
   0.01150057,
   0.01200474,
   0.01249001,
   0.01297392,
   0.01347831,
   0.01402602,
   0.01463761,
   0.01532882,
   0.01610883,
   0.01697954,
   0.01793589,
   0.01896709,
   0.02005849,
   0.02119389,
   0.02235805,
   0.02353886,
   0.0247293,
   0.02592861,
   0.02714288,
   0.02838474,
   0.02967242,
   0.03102811,
   0.03247596,
   0.03403978,
   0.03574075,
   0.03759545,
   0.03961421,
   0.04180021,
   0.04414927,
   0.04665042,
   0.04928721,
   0.05203973,
   0.05488705,
   0.05780994,
   0.06079357,
   0.06382993,
   0.06691962,
   0.0700729,
   0.07330971,
   0.07665859,
   0.0801545,
   0.08383565,
   0.08773951,
   0.09189841,
   0.09633492,
   0.1010578,
   0.1060584,
   0.111309,
   0.1167618,
   0.1223507,
   0.1279944,
   0.1336011,
   0.1390754,
   0.1443246,
   0.1492659,
   0.1538321,
   0.1579748,
   0.1616649,
   0.1648891,
   0.1676419,
   0.1699146,
   0.1716801,
   0.1728791,
   0.1734067,
   0.1731074,
   0.1717796,
   0.1691968,
   0.1651483,
   0.1595006,
   0.1522784,
   0.1437538,
   0.1345263,
   0.1255596,
   0.1181226,
   0.1135589,
   0.1127763,
   0.1153136,
   0.1177936,
   0.1115278,
   0.07897859,
   -0.0112671,
   -0.01574959};
   graph = new TGraph(203,Graph1_fx104,Graph1_fy104);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph104 = new TH1F("Graph_Graph104","Graph",203,4.798,21.382);
   Graph_Graph104->SetMinimum(-0.03572059);
   Graph_Graph104->SetMaximum(0.2039314);
   Graph_Graph104->SetDirectory(0);
   Graph_Graph104->SetStats(0);
   Graph_Graph104->SetMarkerStyle(20);
   Graph_Graph104->SetMarkerSize(1.2);
   Graph_Graph104->GetXaxis()->SetNdivisions(505);
   Graph_Graph104->GetXaxis()->SetLabelFont(132);
   Graph_Graph104->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph104->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph104->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph104->GetXaxis()->SetTitleFont(132);
   Graph_Graph104->GetYaxis()->SetLabelFont(132);
   Graph_Graph104->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph104->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph104->GetYaxis()->SetTitleFont(42);
   Graph_Graph104->GetZaxis()->SetLabelFont(132);
   Graph_Graph104->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph104->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph104->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph104);
   
   graph->Draw("flc");
   Double_t xAxis12[15] = {6.192, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20}; 
   
   TH1F *h_3030__104 = new TH1F("h_3030__104","1D",14, xAxis12);
   h_3030__104->SetBinContent(0,34.29771);
   h_3030__104->SetBinContent(1,0.09785439);
   h_3030__104->SetBinContent(2,0.1488581);
   h_3030__104->SetBinContent(3,0.1848963);
   h_3030__104->SetBinContent(4,0.1912433);
   h_3030__104->SetBinContent(5,0.1337003);
   h_3030__104->SetBinContent(6,0.1033828);
   h_3030__104->SetBinContent(7,0.038894);
   h_3030__104->SetBinContent(8,0.0412637);
   h_3030__104->SetBinContent(9,0.03392814);
   h_3030__104->SetBinContent(10,0.01740528);
   h_3030__104->SetBinContent(11,0.008781097);
   h_3030__104->SetBinContent(12,0.005457366);
   h_3030__104->SetBinContent(13,0.005435971);
   h_3030__104->SetBinContent(14,0.004849681);
   h_3030__104->SetBinContent(15,271.5688);
   h_3030__104->SetBinError(0,127.5145);
   h_3030__104->SetBinError(1,0.02840702);
   h_3030__104->SetBinError(2,0.01594741);
   h_3030__104->SetBinError(3,0.02066299);
   h_3030__104->SetBinError(4,0.01675917);
   h_3030__104->SetBinError(5,0.01419372);
   h_3030__104->SetBinError(6,0.01181704);
   h_3030__104->SetBinError(7,0.008863764);
   h_3030__104->SetBinError(8,0.006670108);
   h_3030__104->SetBinError(9,0.009988112);
   h_3030__104->SetBinError(10,0.004238119);
   h_3030__104->SetBinError(11,0.003133683);
   h_3030__104->SetBinError(12,0.00432174);
   h_3030__104->SetBinError(13,0.00317433);
   h_3030__104->SetBinError(14,0.002445508);
   h_3030__104->SetBinError(15,51.10296);
   h_3030__104->SetMinimum(0);
   h_3030__104->SetMaximum(0.25);
   h_3030__104->SetEntries(5091);
   h_3030__104->SetStats(0);
   h_3030__104->SetMarkerStyle(20);
   h_3030__104->SetMarkerSize(1.2);
   h_3030__104->GetXaxis()->SetNdivisions(505);
   h_3030__104->GetXaxis()->SetLabelFont(132);
   h_3030__104->GetXaxis()->SetLabelOffset(0.015);
   h_3030__104->GetXaxis()->SetLabelSize(0.05);
   h_3030__104->GetXaxis()->SetTitleSize(0.06);
   h_3030__104->GetXaxis()->SetTitleFont(132);
   h_3030__104->GetYaxis()->SetLabelFont(132);
   h_3030__104->GetYaxis()->SetLabelSize(0.05);
   h_3030__104->GetYaxis()->SetTitleSize(0.06);
   h_3030__104->GetYaxis()->SetTitleFont(42);
   h_3030__104->GetZaxis()->SetLabelFont(132);
   h_3030__104->GetZaxis()->SetLabelSize(0.05);
   h_3030__104->GetZaxis()->SetTitleSize(0.06);
   h_3030__104->GetZaxis()->SetTitleFont(42);
   h_3030__104->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3e.C <==
void 2xB_PT2_2GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:52:14 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-3.45679,-0.04050633,21.23457,0.2126582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2980__105 = new TH1D("h_2980__105","",20,0,20);
   h_2980__105->SetBinContent(1,0.05307551);
   h_2980__105->SetBinContent(2,0.0720513);
   h_2980__105->SetBinContent(3,0.1490403);
   h_2980__105->SetBinContent(4,0.1621431);
   h_2980__105->SetBinContent(5,0.1351247);
   h_2980__105->SetBinContent(6,0.1453052);
   h_2980__105->SetBinContent(7,0.07339828);
   h_2980__105->SetBinContent(8,0.05692702);
   h_2980__105->SetBinContent(9,0.0396936);
   h_2980__105->SetBinContent(10,0.03711855);
   h_2980__105->SetBinContent(11,0.02153985);
   h_2980__105->SetBinContent(12,0.01509502);
   h_2980__105->SetBinContent(13,0.01811313);
   h_2980__105->SetBinContent(14,0.005651809);
   h_2980__105->SetBinContent(15,0.002390559);
   h_2980__105->SetBinContent(16,0.00302133);
   h_2980__105->SetBinContent(17,0.004260725);
   h_2980__105->SetBinContent(18,0.00432957);
   h_2980__105->SetBinContent(19,0.000485764);
   h_2980__105->SetBinContent(20,0.001234725);
   h_2980__105->SetBinContent(21,52.13017);
   h_2980__105->SetBinError(1,0.01146033);
   h_2980__105->SetBinError(2,0.01714951);
   h_2980__105->SetBinError(3,0.01692859);
   h_2980__105->SetBinError(4,0.01547512);
   h_2980__105->SetBinError(5,0.01538733);
   h_2980__105->SetBinError(6,0.02727673);
   h_2980__105->SetBinError(7,0.01222251);
   h_2980__105->SetBinError(8,0.009159068);
   h_2980__105->SetBinError(9,0.006731195);
   h_2980__105->SetBinError(10,0.00643951);
   h_2980__105->SetBinError(11,0.004250737);
   h_2980__105->SetBinError(12,0.00404397);
   h_2980__105->SetBinError(13,0.004023612);
   h_2980__105->SetBinError(14,0.002486363);
   h_2980__105->SetBinError(15,0.001673997);
   h_2980__105->SetBinError(16,0.002175543);
   h_2980__105->SetBinError(17,0.0023345);
   h_2980__105->SetBinError(18,0.001864502);
   h_2980__105->SetBinError(19,0.000935359);
   h_2980__105->SetBinError(20,0.0008814949);
   h_2980__105->SetBinError(21,24.04207);
   h_2980__105->SetMinimum(0);
   h_2980__105->SetMaximum(0.2);
   h_2980__105->SetEntries(5097);
   h_2980__105->SetStats(0);
   h_2980__105->SetMarkerStyle(20);
   h_2980__105->SetMarkerSize(1.2);
   h_2980__105->GetXaxis()->SetNdivisions(505);
   h_2980__105->GetXaxis()->SetLabelFont(132);
   h_2980__105->GetXaxis()->SetLabelOffset(0.015);
   h_2980__105->GetXaxis()->SetLabelSize(0.05);
   h_2980__105->GetXaxis()->SetTitleSize(0.06);
   h_2980__105->GetXaxis()->SetTitleFont(132);
   h_2980__105->GetYaxis()->SetLabelFont(132);
   h_2980__105->GetYaxis()->SetLabelSize(0.05);
   h_2980__105->GetYaxis()->SetTitleSize(0.06);
   h_2980__105->GetYaxis()->SetTitleFont(42);
   h_2980__105->GetZaxis()->SetLabelFont(132);
   h_2980__105->GetZaxis()->SetLabelSize(0.05);
   h_2980__105->GetZaxis()->SetTitleSize(0.06);
   h_2980__105->GetZaxis()->SetTitleFont(42);
   h_2980__105->Draw("e1");
   
   TF1 *f_10100151 = new TF1("*f_10100",0,19.95,17);
    //The original function : f_10100 had originally been created by:
    //TF1 *f_10100 = new TF1("f_10100",f_10100,0,19.95,17);
   f_10100151->SetRange(0,19.95);
   f_10100151->SetName("f_10100");
   f_10100151->SetTitle("f_10100");
   f_10100151->SetNpx(500);
   f_10100151->SetSavedPoint(0,0);
   f_10100151->SetSavedPoint(1,0.004061896);
   f_10100151->SetSavedPoint(2,0.007922935);
   f_10100151->SetSavedPoint(3,0.01161459);
   f_10100151->SetSavedPoint(4,0.01516357);
   f_10100151->SetSavedPoint(5,0.0185923);
   f_10100151->SetSavedPoint(6,0.02191945);
   f_10100151->SetSavedPoint(7,0.02516036);
   f_10100151->SetSavedPoint(8,0.0283274);
   f_10100151->SetSavedPoint(9,0.03143043);
   f_10100151->SetSavedPoint(10,0.03447703);
   f_10100151->SetSavedPoint(11,0.03747288);
   f_10100151->SetSavedPoint(12,0.040422);
   f_10100151->SetSavedPoint(13,0.04332701);
   f_10100151->SetSavedPoint(14,0.04618937);
   f_10100151->SetSavedPoint(15,0.04900952);
   f_10100151->SetSavedPoint(16,0.05178716);
   f_10100151->SetSavedPoint(17,0.05452132);
   f_10100151->SetSavedPoint(18,0.05721055);
   f_10100151->SetSavedPoint(19,0.05985302);
   f_10100151->SetSavedPoint(20,0.06244669);
   f_10100151->SetSavedPoint(21,0.06498931);
   f_10100151->SetSavedPoint(22,0.06747859);
   f_10100151->SetSavedPoint(23,0.06991224);
   f_10100151->SetSavedPoint(24,0.07228802);
   f_10100151->SetSavedPoint(25,0.07460381);
   f_10100151->SetSavedPoint(26,0.07685765);
   f_10100151->SetSavedPoint(27,0.07904776);
   f_10100151->SetSavedPoint(28,0.08117259);
   f_10100151->SetSavedPoint(29,0.08323083);
   f_10100151->SetSavedPoint(30,0.08522143);
   f_10100151->SetSavedPoint(31,0.08714358);
   f_10100151->SetSavedPoint(32,0.08899678);
   f_10100151->SetSavedPoint(33,0.09078078);
   f_10100151->SetSavedPoint(34,0.0924956);
   f_10100151->SetSavedPoint(35,0.09414153);
   f_10100151->SetSavedPoint(36,0.09571912);
   f_10100151->SetSavedPoint(37,0.09722916);
   f_10100151->SetSavedPoint(38,0.09867269);
   f_10100151->SetSavedPoint(39,0.1000509);
   f_10100151->SetSavedPoint(40,0.1013654);
   f_10100151->SetSavedPoint(41,0.1026176);
   f_10100151->SetSavedPoint(42,0.1038096);
   f_10100151->SetSavedPoint(43,0.1049431);
   f_10100151->SetSavedPoint(44,0.1060204);
   f_10100151->SetSavedPoint(45,0.1070436);
   f_10100151->SetSavedPoint(46,0.1080152);
   f_10100151->SetSavedPoint(47,0.1089374);
   f_10100151->SetSavedPoint(48,0.1098129);
   f_10100151->SetSavedPoint(49,0.110644);
   f_10100151->SetSavedPoint(50,0.1114335);
   f_10100151->SetSavedPoint(51,0.1121839);
   f_10100151->SetSavedPoint(52,0.1128977);
   f_10100151->SetSavedPoint(53,0.1135776);
   f_10100151->SetSavedPoint(54,0.1142261);
   f_10100151->SetSavedPoint(55,0.1148457);
   f_10100151->SetSavedPoint(56,0.1154388);
   f_10100151->SetSavedPoint(57,0.1160079);
   f_10100151->SetSavedPoint(58,0.1165553);
   f_10100151->SetSavedPoint(59,0.1170833);
   f_10100151->SetSavedPoint(60,0.1175939);
   f_10100151->SetSavedPoint(61,0.1180893);
   f_10100151->SetSavedPoint(62,0.1185713);
   f_10100151->SetSavedPoint(63,0.1190419);
   f_10100151->SetSavedPoint(64,0.1195028);
   f_10100151->SetSavedPoint(65,0.1199556);
   f_10100151->SetSavedPoint(66,0.1204017);
   f_10100151->SetSavedPoint(67,0.1208425);
   f_10100151->SetSavedPoint(68,0.1212793);
   f_10100151->SetSavedPoint(69,0.1217132);
   f_10100151->SetSavedPoint(70,0.1221451);
   f_10100151->SetSavedPoint(71,0.1225758);
   f_10100151->SetSavedPoint(72,0.1230062);
   f_10100151->SetSavedPoint(73,0.1234368);
   f_10100151->SetSavedPoint(74,0.1238681);
   f_10100151->SetSavedPoint(75,0.1243004);
   f_10100151->SetSavedPoint(76,0.124734);
   f_10100151->SetSavedPoint(77,0.1251689);
   f_10100151->SetSavedPoint(78,0.1256053);
   f_10100151->SetSavedPoint(79,0.1260429);
   f_10100151->SetSavedPoint(80,0.1264817);
   f_10100151->SetSavedPoint(81,0.1269212);
   f_10100151->SetSavedPoint(82,0.1273612);
   f_10100151->SetSavedPoint(83,0.127801);
   f_10100151->SetSavedPoint(84,0.1282403);
   f_10100151->SetSavedPoint(85,0.1286783);
   f_10100151->SetSavedPoint(86,0.1291143);
   f_10100151->SetSavedPoint(87,0.1295476);
   f_10100151->SetSavedPoint(88,0.1299773);
   f_10100151->SetSavedPoint(89,0.1304026);
   f_10100151->SetSavedPoint(90,0.1308225);
   f_10100151->SetSavedPoint(91,0.131236);
   f_10100151->SetSavedPoint(92,0.1316422);
   f_10100151->SetSavedPoint(93,0.13204);
   f_10100151->SetSavedPoint(94,0.1324284);
   f_10100151->SetSavedPoint(95,0.1328062);
   f_10100151->SetSavedPoint(96,0.1331724);
   f_10100151->SetSavedPoint(97,0.1335259);
   f_10100151->SetSavedPoint(98,0.1338656);
   f_10100151->SetSavedPoint(99,0.1341903);
   f_10100151->SetSavedPoint(100,0.1344991);
   f_10100151->SetSavedPoint(101,0.1347907);
   f_10100151->SetSavedPoint(102,0.1350642);
   f_10100151->SetSavedPoint(103,0.1353186);
   f_10100151->SetSavedPoint(104,0.1355527);
   f_10100151->SetSavedPoint(105,0.1357656);
   f_10100151->SetSavedPoint(106,0.1359563);
   f_10100151->SetSavedPoint(107,0.136124);
   f_10100151->SetSavedPoint(108,0.1362677);
   f_10100151->SetSavedPoint(109,0.1363866);
   f_10100151->SetSavedPoint(110,0.1364798);
   f_10100151->SetSavedPoint(111,0.1365468);
   f_10100151->SetSavedPoint(112,0.1365866);
   f_10100151->SetSavedPoint(113,0.1365988);
   f_10100151->SetSavedPoint(114,0.1365826);
   f_10100151->SetSavedPoint(115,0.1365375);
   f_10100151->SetSavedPoint(116,0.1364631);
   f_10100151->SetSavedPoint(117,0.1363589);
   f_10100151->SetSavedPoint(118,0.1362245);
   f_10100151->SetSavedPoint(119,0.1360595);
   f_10100151->SetSavedPoint(120,0.1358638);
   f_10100151->SetSavedPoint(121,0.1356371);
   f_10100151->SetSavedPoint(122,0.1353793);
   f_10100151->SetSavedPoint(123,0.1350902);
   f_10100151->SetSavedPoint(124,0.1347698);
   f_10100151->SetSavedPoint(125,0.1344182);
   f_10100151->SetSavedPoint(126,0.1340353);
   f_10100151->SetSavedPoint(127,0.1336214);
   f_10100151->SetSavedPoint(128,0.1331766);
   f_10100151->SetSavedPoint(129,0.1327012);
   f_10100151->SetSavedPoint(130,0.1321954);
   f_10100151->SetSavedPoint(131,0.1316595);
   f_10100151->SetSavedPoint(132,0.131094);
   f_10100151->SetSavedPoint(133,0.1304993);
   f_10100151->SetSavedPoint(134,0.1298758);
   f_10100151->SetSavedPoint(135,0.1292241);
   f_10100151->SetSavedPoint(136,0.1285447);
   f_10100151->SetSavedPoint(137,0.1278382);
   f_10100151->SetSavedPoint(138,0.1271052);
   f_10100151->SetSavedPoint(139,0.1263465);
   f_10100151->SetSavedPoint(140,0.1255626);
   f_10100151->SetSavedPoint(141,0.1247544);
   f_10100151->SetSavedPoint(142,0.1239226);
   f_10100151->SetSavedPoint(143,0.123068);
   f_10100151->SetSavedPoint(144,0.1221914);
   f_10100151->SetSavedPoint(145,0.1212936);
   f_10100151->SetSavedPoint(146,0.1203754);
   f_10100151->SetSavedPoint(147,0.1194378);
   f_10100151->SetSavedPoint(148,0.1184816);
   f_10100151->SetSavedPoint(149,0.1175078);
   f_10100151->SetSavedPoint(150,0.1165171);
   f_10100151->SetSavedPoint(151,0.1155106);
   f_10100151->SetSavedPoint(152,0.1144891);
   f_10100151->SetSavedPoint(153,0.1134535);
   f_10100151->SetSavedPoint(154,0.1124049);
   f_10100151->SetSavedPoint(155,0.1113441);
   f_10100151->SetSavedPoint(156,0.110272);
   f_10100151->SetSavedPoint(157,0.1091896);
   f_10100151->SetSavedPoint(158,0.1080978);
   f_10100151->SetSavedPoint(159,0.1069975);
   f_10100151->SetSavedPoint(160,0.1058895);
   f_10100151->SetSavedPoint(161,0.1047749);
   f_10100151->SetSavedPoint(162,0.1036544);
   f_10100151->SetSavedPoint(163,0.1025288);
   f_10100151->SetSavedPoint(164,0.1013992);
   f_10100151->SetSavedPoint(165,0.1002662);
   f_10100151->SetSavedPoint(166,0.09913081);
   f_10100151->SetSavedPoint(167,0.09799367);
   f_10100151->SetSavedPoint(168,0.09685563);
   f_10100151->SetSavedPoint(169,0.09571742);
   f_10100151->SetSavedPoint(170,0.09457979);
   f_10100151->SetSavedPoint(171,0.09344345);
   f_10100151->SetSavedPoint(172,0.09230909);
   f_10100151->SetSavedPoint(173,0.09117738);
   f_10100151->SetSavedPoint(174,0.09004897);
   f_10100151->SetSavedPoint(175,0.08892447);
   f_10100151->SetSavedPoint(176,0.08780447);
   f_10100151->SetSavedPoint(177,0.08668954);
   f_10100151->SetSavedPoint(178,0.08558024);
   f_10100151->SetSavedPoint(179,0.08447706);
   f_10100151->SetSavedPoint(180,0.08338052);
   f_10100151->SetSavedPoint(181,0.08229106);
   f_10100151->SetSavedPoint(182,0.08120913);
   f_10100151->SetSavedPoint(183,0.08013515);
   f_10100151->SetSavedPoint(184,0.0790695);
   f_10100151->SetSavedPoint(185,0.07801254);
   f_10100151->SetSavedPoint(186,0.07696461);
   f_10100151->SetSavedPoint(187,0.07592603);
   f_10100151->SetSavedPoint(188,0.07489708);
   f_10100151->SetSavedPoint(189,0.07387802);
   f_10100151->SetSavedPoint(190,0.0728691);
   f_10100151->SetSavedPoint(191,0.07187052);
   f_10100151->SetSavedPoint(192,0.07088249);
   f_10100151->SetSavedPoint(193,0.06990518);
   f_10100151->SetSavedPoint(194,0.06893873);
   f_10100151->SetSavedPoint(195,0.06798327);
   f_10100151->SetSavedPoint(196,0.06703892);
   f_10100151->SetSavedPoint(197,0.06610576);
   f_10100151->SetSavedPoint(198,0.06518386);
   f_10100151->SetSavedPoint(199,0.06427328);
   f_10100151->SetSavedPoint(200,0.06337405);
   f_10100151->SetSavedPoint(201,0.06248619);
   f_10100151->SetSavedPoint(202,0.0616097);
   f_10100151->SetSavedPoint(203,0.06074457);
   f_10100151->SetSavedPoint(204,0.05989077);
   f_10100151->SetSavedPoint(205,0.05904827);
   f_10100151->SetSavedPoint(206,0.05821701);
   f_10100151->SetSavedPoint(207,0.05739693);
   f_10100151->SetSavedPoint(208,0.05658795);
   f_10100151->SetSavedPoint(209,0.05578999);
   f_10100151->SetSavedPoint(210,0.05500296);
   f_10100151->SetSavedPoint(211,0.05422674);
   f_10100151->SetSavedPoint(212,0.05346124);
   f_10100151->SetSavedPoint(213,0.05270633);
   f_10100151->SetSavedPoint(214,0.05196189);
   f_10100151->SetSavedPoint(215,0.05122778);
   f_10100151->SetSavedPoint(216,0.05050388);
   f_10100151->SetSavedPoint(217,0.04979005);
   f_10100151->SetSavedPoint(218,0.04908613);
   f_10100151->SetSavedPoint(219,0.048392);
   f_10100151->SetSavedPoint(220,0.04770749);
   f_10100151->SetSavedPoint(221,0.04703246);
   f_10100151->SetSavedPoint(222,0.04636676);
   f_10100151->SetSavedPoint(223,0.04571024);
   f_10100151->SetSavedPoint(224,0.04506274);
   f_10100151->SetSavedPoint(225,0.04442412);
   f_10100151->SetSavedPoint(226,0.04379422);
   f_10100151->SetSavedPoint(227,0.0431729);
   f_10100151->SetSavedPoint(228,0.04256);
   f_10100151->SetSavedPoint(229,0.04195539);
   f_10100151->SetSavedPoint(230,0.04135892);
   f_10100151->SetSavedPoint(231,0.04077045);
   f_10100151->SetSavedPoint(232,0.04018984);
   f_10100151->SetSavedPoint(233,0.03961695);
   f_10100151->SetSavedPoint(234,0.03905167);
   f_10100151->SetSavedPoint(235,0.03849386);
   f_10100151->SetSavedPoint(236,0.03794339);
   f_10100151->SetSavedPoint(237,0.03740015);
   f_10100151->SetSavedPoint(238,0.03686403);
   f_10100151->SetSavedPoint(239,0.0363349);
   f_10100151->SetSavedPoint(240,0.03581267);
   f_10100151->SetSavedPoint(241,0.03529724);
   f_10100151->SetSavedPoint(242,0.03478849);
   f_10100151->SetSavedPoint(243,0.03428635);
   f_10100151->SetSavedPoint(244,0.03379072);
   f_10100151->SetSavedPoint(245,0.03330152);
   f_10100151->SetSavedPoint(246,0.03281866);
   f_10100151->SetSavedPoint(247,0.03234206);
   f_10100151->SetSavedPoint(248,0.03187166);
   f_10100151->SetSavedPoint(249,0.03140739);
   f_10100151->SetSavedPoint(250,0.03094917);
   f_10100151->SetSavedPoint(251,0.03049695);
   f_10100151->SetSavedPoint(252,0.03005067);
   f_10100151->SetSavedPoint(253,0.02961028);
   f_10100151->SetSavedPoint(254,0.02917571);
   f_10100151->SetSavedPoint(255,0.02874693);
   f_10100151->SetSavedPoint(256,0.02832388);
   f_10100151->SetSavedPoint(257,0.02790652);
   f_10100151->SetSavedPoint(258,0.02749481);
   f_10100151->SetSavedPoint(259,0.02708871);
   f_10100151->SetSavedPoint(260,0.02668818);
   f_10100151->SetSavedPoint(261,0.02629319);
   f_10100151->SetSavedPoint(262,0.0259037);
   f_10100151->SetSavedPoint(263,0.02551967);
   f_10100151->SetSavedPoint(264,0.02514108);
   f_10100151->SetSavedPoint(265,0.02476789);
   f_10100151->SetSavedPoint(266,0.02440007);
   f_10100151->SetSavedPoint(267,0.02403759);
   f_10100151->SetSavedPoint(268,0.02368042);
   f_10100151->SetSavedPoint(269,0.02332852);
   f_10100151->SetSavedPoint(270,0.02298188);
   f_10100151->SetSavedPoint(271,0.02264044);
   f_10100151->SetSavedPoint(272,0.0223042);
   f_10100151->SetSavedPoint(273,0.0219731);
   f_10100151->SetSavedPoint(274,0.02164711);
   f_10100151->SetSavedPoint(275,0.02132621);
   f_10100151->SetSavedPoint(276,0.02101035);
   f_10100151->SetSavedPoint(277,0.0206995);
   f_10100151->SetSavedPoint(278,0.02039361);
   f_10100151->SetSavedPoint(279,0.02009265);
   f_10100151->SetSavedPoint(280,0.01979658);
   f_10100151->SetSavedPoint(281,0.01950535);
   f_10100151->SetSavedPoint(282,0.01921891);
   f_10100151->SetSavedPoint(283,0.01893723);
   f_10100151->SetSavedPoint(284,0.01866024);
   f_10100151->SetSavedPoint(285,0.01838789);
   f_10100151->SetSavedPoint(286,0.01812014);
   f_10100151->SetSavedPoint(287,0.01785693);
   f_10100151->SetSavedPoint(288,0.0175982);
   f_10100151->SetSavedPoint(289,0.0173439);
   f_10100151->SetSavedPoint(290,0.01709395);
   f_10100151->SetSavedPoint(291,0.0168483);
   f_10100151->SetSavedPoint(292,0.01660689);
   f_10100151->SetSavedPoint(293,0.01636965);
   f_10100151->SetSavedPoint(294,0.01613651);
   f_10100151->SetSavedPoint(295,0.0159074);
   f_10100151->SetSavedPoint(296,0.01568225);
   f_10100151->SetSavedPoint(297,0.01546099);
   f_10100151->SetSavedPoint(298,0.01524354);
   f_10100151->SetSavedPoint(299,0.01502984);
   f_10100151->SetSavedPoint(300,0.01481981);
   f_10100151->SetSavedPoint(301,0.01461336);
   f_10100151->SetSavedPoint(302,0.01441043);
   f_10100151->SetSavedPoint(303,0.01421094);
   f_10100151->SetSavedPoint(304,0.01401481);
   f_10100151->SetSavedPoint(305,0.01382196);
   f_10100151->SetSavedPoint(306,0.01363231);
   f_10100151->SetSavedPoint(307,0.01344579);
   f_10100151->SetSavedPoint(308,0.01326232);
   f_10100151->SetSavedPoint(309,0.01308183);
   f_10100151->SetSavedPoint(310,0.01290423);
   f_10100151->SetSavedPoint(311,0.01272945);
   f_10100151->SetSavedPoint(312,0.01255741);
   f_10100151->SetSavedPoint(313,0.01238805);
   f_10100151->SetSavedPoint(314,0.01222129);
   f_10100151->SetSavedPoint(315,0.01205706);
   f_10100151->SetSavedPoint(316,0.01189528);
   f_10100151->SetSavedPoint(317,0.0117359);
   f_10100151->SetSavedPoint(318,0.01157884);
   f_10100151->SetSavedPoint(319,0.01142404);
   f_10100151->SetSavedPoint(320,0.01127143);
   f_10100151->SetSavedPoint(321,0.01112097);
   f_10100151->SetSavedPoint(322,0.01097258);
   f_10100151->SetSavedPoint(323,0.01082622);
   f_10100151->SetSavedPoint(324,0.01068182);
   f_10100151->SetSavedPoint(325,0.01053935);
   f_10100151->SetSavedPoint(326,0.01039874);
   f_10100151->SetSavedPoint(327,0.01025996);
   f_10100151->SetSavedPoint(328,0.01012295);
   f_10100151->SetSavedPoint(329,0.009987689);
   f_10100151->SetSavedPoint(330,0.009854126);
   f_10100151->SetSavedPoint(331,0.009722228);
   f_10100151->SetSavedPoint(332,0.009591963);
   f_10100151->SetSavedPoint(333,0.0094633);
   f_10100151->SetSavedPoint(334,0.009336211);
   f_10100151->SetSavedPoint(335,0.009210671);
   f_10100151->SetSavedPoint(336,0.009086658);
   f_10100151->SetSavedPoint(337,0.008964151);
   f_10100151->SetSavedPoint(338,0.008843133);
   f_10100151->SetSavedPoint(339,0.008723588);
   f_10100151->SetSavedPoint(340,0.008605502);
   f_10100151->SetSavedPoint(341,0.008488866);
   f_10100151->SetSavedPoint(342,0.008373668);
   f_10100151->SetSavedPoint(343,0.008259903);
   f_10100151->SetSavedPoint(344,0.008147564);
   f_10100151->SetSavedPoint(345,0.008036648);
   f_10100151->SetSavedPoint(346,0.007927153);
   f_10100151->SetSavedPoint(347,0.007819077);
   f_10100151->SetSavedPoint(348,0.007712421);
   f_10100151->SetSavedPoint(349,0.007607186);
   f_10100151->SetSavedPoint(350,0.007503374);
   f_10100151->SetSavedPoint(351,0.007400989);
   f_10100151->SetSavedPoint(352,0.007300033);
   f_10100151->SetSavedPoint(353,0.007200511);
   f_10100151->SetSavedPoint(354,0.007102427);
   f_10100151->SetSavedPoint(355,0.007005785);
   f_10100151->SetSavedPoint(356,0.006910589);
   f_10100151->SetSavedPoint(357,0.006816843);
   f_10100151->SetSavedPoint(358,0.006724551);
   f_10100151->SetSavedPoint(359,0.006633716);
   f_10100151->SetSavedPoint(360,0.006544339);
   f_10100151->SetSavedPoint(361,0.006456423);
   f_10100151->SetSavedPoint(362,0.006369967);
   f_10100151->SetSavedPoint(363,0.006284971);
   f_10100151->SetSavedPoint(364,0.006201433);
   f_10100151->SetSavedPoint(365,0.006119348);
   f_10100151->SetSavedPoint(366,0.006038713);
   f_10100151->SetSavedPoint(367,0.005959521);
   f_10100151->SetSavedPoint(368,0.005881763);
   f_10100151->SetSavedPoint(369,0.00580543);
   f_10100151->SetSavedPoint(370,0.00573051);
   f_10100151->SetSavedPoint(371,0.005656989);
   f_10100151->SetSavedPoint(372,0.005584851);
   f_10100151->SetSavedPoint(373,0.005514079);
   f_10100151->SetSavedPoint(374,0.005444654);
   f_10100151->SetSavedPoint(375,0.005376554);
   f_10100151->SetSavedPoint(376,0.005309755);
   f_10100151->SetSavedPoint(377,0.005244233);
   f_10100151->SetSavedPoint(378,0.005179961);
   f_10100151->SetSavedPoint(379,0.005116908);
   f_10100151->SetSavedPoint(380,0.005055045);
   f_10100151->SetSavedPoint(381,0.004994339);
   f_10100151->SetSavedPoint(382,0.004934757);
   f_10100151->SetSavedPoint(383,0.004876262);
   f_10100151->SetSavedPoint(384,0.004818818);
   f_10100151->SetSavedPoint(385,0.004762388);
   f_10100151->SetSavedPoint(386,0.004706931);
   f_10100151->SetSavedPoint(387,0.004652409);
   f_10100151->SetSavedPoint(388,0.004598781);
   f_10100151->SetSavedPoint(389,0.004546005);
   f_10100151->SetSavedPoint(390,0.00449404);
   f_10100151->SetSavedPoint(391,0.004442845);
   f_10100151->SetSavedPoint(392,0.004392377);
   f_10100151->SetSavedPoint(393,0.004342596);
   f_10100151->SetSavedPoint(394,0.00429346);
   f_10100151->SetSavedPoint(395,0.004244929);
   f_10100151->SetSavedPoint(396,0.004196963);
   f_10100151->SetSavedPoint(397,0.004149525);
   f_10100151->SetSavedPoint(398,0.004102577);
   f_10100151->SetSavedPoint(399,0.004056084);
   f_10100151->SetSavedPoint(400,0.004010011);
   f_10100151->SetSavedPoint(401,0.003964328);
   f_10100151->SetSavedPoint(402,0.003919002);
   f_10100151->SetSavedPoint(403,0.003874008);
   f_10100151->SetSavedPoint(404,0.00382932);
   f_10100151->SetSavedPoint(405,0.003784915);
   f_10100151->SetSavedPoint(406,0.003740773);
   f_10100151->SetSavedPoint(407,0.003696878);
   f_10100151->SetSavedPoint(408,0.003653214);
   f_10100151->SetSavedPoint(409,0.003609771);
   f_10100151->SetSavedPoint(410,0.00356654);
   f_10100151->SetSavedPoint(411,0.003523518);
   f_10100151->SetSavedPoint(412,0.003480702);
   f_10100151->SetSavedPoint(413,0.003438093);
   f_10100151->SetSavedPoint(414,0.003395697);
   f_10100151->SetSavedPoint(415,0.003353522);
   f_10100151->SetSavedPoint(416,0.003311577);
   f_10100151->SetSavedPoint(417,0.003269877);
   f_10100151->SetSavedPoint(418,0.003228439);
   f_10100151->SetSavedPoint(419,0.003187282);
   f_10100151->SetSavedPoint(420,0.003146428);
   f_10100151->SetSavedPoint(421,0.0031059);
   f_10100151->SetSavedPoint(422,0.003065725);
   f_10100151->SetSavedPoint(423,0.003025932);
   f_10100151->SetSavedPoint(424,0.002986549);
   f_10100151->SetSavedPoint(425,0.002947607);
   f_10100151->SetSavedPoint(426,0.002909138);
   f_10100151->SetSavedPoint(427,0.002871174);
   f_10100151->SetSavedPoint(428,0.002833748);
   f_10100151->SetSavedPoint(429,0.002796891);
   f_10100151->SetSavedPoint(430,0.002760636);
   f_10100151->SetSavedPoint(431,0.002725013);
   f_10100151->SetSavedPoint(432,0.002690051);
   f_10100151->SetSavedPoint(433,0.002655778);
   f_10100151->SetSavedPoint(434,0.002622219);
   f_10100151->SetSavedPoint(435,0.002589396);
   f_10100151->SetSavedPoint(436,0.00255733);
   f_10100151->SetSavedPoint(437,0.002526036);
   f_10100151->SetSavedPoint(438,0.002495526);
   f_10100151->SetSavedPoint(439,0.002465809);
   f_10100151->SetSavedPoint(440,0.002436889);
   f_10100151->SetSavedPoint(441,0.002408765);
   f_10100151->SetSavedPoint(442,0.00238143);
   f_10100151->SetSavedPoint(443,0.002354873);
   f_10100151->SetSavedPoint(444,0.002329078);
   f_10100151->SetSavedPoint(445,0.002304022);
   f_10100151->SetSavedPoint(446,0.002279677);
   f_10100151->SetSavedPoint(447,0.002256011);
   f_10100151->SetSavedPoint(448,0.002232985);
   f_10100151->SetSavedPoint(449,0.002210555);
   f_10100151->SetSavedPoint(450,0.002188671);
   f_10100151->SetSavedPoint(451,0.00216728);
   f_10100151->SetSavedPoint(452,0.002146325);
   f_10100151->SetSavedPoint(453,0.002125742);
   f_10100151->SetSavedPoint(454,0.002105468);
   f_10100151->SetSavedPoint(455,0.002085435);
   f_10100151->SetSavedPoint(456,0.002065573);
   f_10100151->SetSavedPoint(457,0.002045812);
   f_10100151->SetSavedPoint(458,0.002026083);
   f_10100151->SetSavedPoint(459,0.002006317);
   f_10100151->SetSavedPoint(460,0.001986447);
   f_10100151->SetSavedPoint(461,0.001966411);
   f_10100151->SetSavedPoint(462,0.001946149);
   f_10100151->SetSavedPoint(463,0.001925611);
   f_10100151->SetSavedPoint(464,0.001904752);
   f_10100151->SetSavedPoint(465,0.001883536);
   f_10100151->SetSavedPoint(466,0.001861938);
   f_10100151->SetSavedPoint(467,0.001839944);
   f_10100151->SetSavedPoint(468,0.001817554);
   f_10100151->SetSavedPoint(469,0.001794781);
   f_10100151->SetSavedPoint(470,0.001771654);
   f_10100151->SetSavedPoint(471,0.001748217);
   f_10100151->SetSavedPoint(472,0.001724533);
   f_10100151->SetSavedPoint(473,0.001700681);
   f_10100151->SetSavedPoint(474,0.001676758);
   f_10100151->SetSavedPoint(475,0.001652878);
   f_10100151->SetSavedPoint(476,0.001629172);
   f_10100151->SetSavedPoint(477,0.001605787);
   f_10100151->SetSavedPoint(478,0.001582882);
   f_10100151->SetSavedPoint(479,0.001560628);
   f_10100151->SetSavedPoint(480,0.001539203);
   f_10100151->SetSavedPoint(481,0.001518789);
   f_10100151->SetSavedPoint(482,0.001499564);
   f_10100151->SetSavedPoint(483,0.001481699);
   f_10100151->SetSavedPoint(484,0.001465347);
   f_10100151->SetSavedPoint(485,0.001450633);
   f_10100151->SetSavedPoint(486,0.001437645);
   f_10100151->SetSavedPoint(487,0.00142642);
   f_10100151->SetSavedPoint(488,0.001416927);
   f_10100151->SetSavedPoint(489,0.001409051);
   f_10100151->SetSavedPoint(490,0.001402572);
   f_10100151->SetSavedPoint(491,0.001397141);
   f_10100151->SetSavedPoint(492,0.001392255);
   f_10100151->SetSavedPoint(493,0.001387224);
   f_10100151->SetSavedPoint(494,0.001381142);
   f_10100151->SetSavedPoint(495,0.001372846);
   f_10100151->SetSavedPoint(496,0.001360871);
   f_10100151->SetSavedPoint(497,0.001343408);
   f_10100151->SetSavedPoint(498,0.001318247);
   f_10100151->SetSavedPoint(499,0.001282719);
   f_10100151->SetSavedPoint(500,0.001233632);
   f_10100151->SetSavedPoint(501,0);
   f_10100151->SetSavedPoint(502,19.95);
   f_10100151->SetFillColor(19);
   f_10100151->SetFillStyle(0);
   f_10100151->SetMarkerStyle(20);
   f_10100151->SetMarkerSize(1.2);
   f_10100151->SetLineColor(8);
   f_10100151->SetLineWidth(3);
   f_10100151->GetXaxis()->SetNdivisions(505);
   f_10100151->GetXaxis()->SetLabelFont(132);
   f_10100151->GetXaxis()->SetLabelOffset(0.015);
   f_10100151->GetXaxis()->SetLabelSize(0.05);
   f_10100151->GetXaxis()->SetTitleSize(0.06);
   f_10100151->GetXaxis()->SetTitleFont(132);
   f_10100151->GetYaxis()->SetLabelFont(132);
   f_10100151->GetYaxis()->SetLabelSize(0.05);
   f_10100151->GetYaxis()->SetTitleSize(0.06);
   f_10100151->GetYaxis()->SetTitleFont(42);
   f_10100151->SetParameter(0,0);
   f_10100151->SetParError(0,0);
   f_10100151->SetParLimits(0,0,0);
   f_10100151->SetParameter(1,0);
   f_10100151->SetParError(1,0);
   f_10100151->SetParLimits(1,0,0);
   f_10100151->SetParameter(2,0);
   f_10100151->SetParError(2,0);
   f_10100151->SetParLimits(2,0,0);
   f_10100151->SetParameter(3,0);
   f_10100151->SetParError(3,0);
   f_10100151->SetParLimits(3,0,0);
   f_10100151->SetParameter(4,0);
   f_10100151->SetParError(4,0);
   f_10100151->SetParLimits(4,0,0);
   f_10100151->SetParameter(5,0);
   f_10100151->SetParError(5,0);
   f_10100151->SetParLimits(5,0,0);
   f_10100151->SetParameter(6,0);
   f_10100151->SetParError(6,0);
   f_10100151->SetParLimits(6,0,0);
   f_10100151->SetParameter(7,0);
   f_10100151->SetParError(7,0);
   f_10100151->SetParLimits(7,0,0);
   f_10100151->SetParameter(8,0);
   f_10100151->SetParError(8,0);
   f_10100151->SetParLimits(8,0,0);
   f_10100151->SetParameter(9,0);
   f_10100151->SetParError(9,0);
   f_10100151->SetParLimits(9,0,0);
   f_10100151->SetParameter(10,0);
   f_10100151->SetParError(10,0);
   f_10100151->SetParLimits(10,0,0);
   f_10100151->SetParameter(11,0);
   f_10100151->SetParError(11,0);
   f_10100151->SetParLimits(11,0,0);
   f_10100151->SetParameter(12,0);
   f_10100151->SetParError(12,0);
   f_10100151->SetParLimits(12,0,0);
   f_10100151->SetParameter(13,0);
   f_10100151->SetParError(13,0);
   f_10100151->SetParLimits(13,0,0);
   f_10100151->SetParameter(14,0);
   f_10100151->SetParError(14,0);
   f_10100151->SetParLimits(14,0,0);
   f_10100151->SetParameter(15,0);
   f_10100151->SetParError(15,0);
   f_10100151->SetParLimits(15,0,0);
   f_10100151->SetParameter(16,0);
   f_10100151->SetParError(16,0);
   f_10100151->SetParLimits(16,0,0);
   f_10100151->Draw("same");
   
   Double_t Graph0_fx105[203] = {
   0,
   0.2,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   4,
   4.2,
   4.4,
   4.6,
   4.8,
   5,
   5.2,
   5.4,
   5.6,
   5.8,
   6,
   6.2,
   6.4,
   6.6,
   6.8,
   7,
   7.2,
   7.4,
   7.6,
   7.8,
   8,
   8.2,
   8.4,
   8.6,
   8.8,
   9,
   9.2,
   9.4,
   9.6,
   9.8,
   10,
   10.2,
   10.4,
   10.6,
   10.8,
   11,
   11.2,
   11.4,
   11.6,
   11.8,
   12,
   12.2,
   12.4,
   12.6,
   12.8,
   13,
   13.2,
   13.4,
   13.6,
   13.8,
   14,
   14.2,
   14.4,
   14.6,
   14.8,
   15,
   15.2,
   15.4,
   15.6,
   15.8,
   16,
   16.2,
   16.4,
   16.6,
   16.8,
   17,
   17.2,
   17.4,
   17.6,
   17.8,
   18,
   18.2,
   18.4,
   18.6,
   18.8,
   19,
   19.2,
   19.4,
   19.6,
   19.8,
   20,
   20,
   19.8,
   19.6,
   19.4,
   19.2,
   19,
   18.8,
   18.6,
   18.4,
   18.2,
   18,
   17.8,
   17.6,
   17.4,
   17.2,
   17,
   16.8,
   16.6,
   16.4,
   16.2,
   16,
   15.8,
   15.6,
   15.4,
   15.2,
   15,
   14.8,
   14.6,
   14.4,
   14.2,
   14,
   13.8,
   13.6,
   13.4,
   13.2,
   13,
   12.8,
   12.6,
   12.4,
   12.2,
   12,
   11.8,
   11.6,
   11.4,
   11.2,
   11,
   10.8,
   10.6,
   10.4,
   10.2,
   10,
   9.8,
   9.6,
   9.4,
   9.2,
   9,
   8.8,
   8.6,
   8.4,
   8.2,
   8,
   7.8,
   7.6,
   7.4,
   7.2,
   7,
   6.8,
   6.6,
   6.4,
   6.2,
   6,
   5.8,
   5.6,
   5.4,
   5.2,
   5,
   4.8,
   4.6,
   4.4,
   4.2,
   4,
   3.8,
   3.6,
   3.4,
   3.2,
   3,
   2.8,
   2.6,
   2.4,
   2.2,
   2,
   1.8,
   1.6,
   1.4,
   1.2,
   1,
   0.8,
   0.6,
   0.4,
   0.2,
   0,
   0};
   Double_t Graph0_fy105[203] = {
   0,
   0.01863584,
   0.03455205,
   0.04911069,
   0.0625677,
   0.07473627,
   0.08535628,
   0.09427116,
   0.1014851,
   0.1071524,
   0.1115339,
   0.1149429,
   0.1176951,
   0.1200682,
   0.1222758,
   0.1244544,
   0.1266618,
   0.1288846,
   0.1310526,
   0.1330553,
   0.1347605,
   0.1360313,
   0.1367413,
   0.1367862,
   0.1360919,
   0.1346191,
   0.1323641,
   0.1293573,
   0.1256589,
   0.1213533,
   0.1165424,
   0.1113383,
   0.1058571,
   0.1002122,
   0.09450951,
   0.08884332,
   0.08329348,
   0.07792402,
   0.07278275,
   0.0679019,
   0.06329961,
   0.05898189,
   0.05494504,
   0.05117815,
   0.04766552,
   0.04438895,
   0.04132957,
   0.03846939,
   0.03579229,
   0.03328464,
   0.03093548,
   0.02873636,
   0.02668092,
   0.02476427,
   0.02298234,
   0.0213312,
   0.0198065,
   0.01840299,
   0.01711429,
   0.01593284,
   0.01484999,
   0.01385634,
   0.01294212,
   0.0120977,
   0.01131407,
   0.01058328,
   0.009898805,
   0.009255744,
   0.008650836,
   0.008082332,
   0.007549692,
   0.007053161,
   0.006593261,
   0.006170279,
   0.005783797,
   0.005432353,
   0.005113264,
   0.00482267,
   0.004555786,
   0.004307368,
   0.004072312,
   0.003846321,
   0.003626515,
   0.003411878,
   0.003203401,
   0.003003855,
   0.002817137,
   0.002647237,
   0.002496968,
   0.002366716,
   0.002253552,
   0.002151163,
   0.002050986,
   0.001944798,
   0.001828591,
   0.001706793,
   0.001594555,
   0.001513824,
   0.001475813,
   0.00143809,
   0.00121829,
   0.001145753,
   0.001356032,
   0.001395106,
   0.001434476,
   0.001514439,
   0.001624581,
   0.001744138,
   0.001858657,
   0.001963844,
   0.002063466,
   0.002165375,
   0.002277807,
   0.002406877,
   0.002555467,
   0.002723266,
   0.002907603,
   0.003104646,
   0.003310634,
   0.003522879,
   0.003740408,
   0.003964204,
   0.004197065,
   0.004443185,
   0.004707559,
   0.004995334,
   0.005311222,
   0.00565904,
   0.006041461,
   0.006459964,
   0.006915004,
   0.007406343,
   0.007933507,
   0.008496293,
   0.009095264,
   0.009732173,
   0.01041026,
   0.01113439,
   0.01191104,
   0.01274808,
   0.01365445,
   0.01463972,
   0.0157136,
   0.01688547,
   0.01816395,
   0.01955662,
   0.02106989,
   0.02270906,
   0.02447857,
   0.02638242,
   0.02842476,
   0.03061056,
   0.03294625,
   0.03544033,
   0.0381038,
   0.0409503,
   0.04399596,
   0.04725878,
   0.05075762,
   0.05451073,
   0.05853386,
   0.06283801,
   0.06742702,
   0.07229502,
   0.07742413,
   0.08278234,
   0.08832212,
   0.09397972,
   0.0996755,
   0.1053154,
   0.1107937,
   0.115997,
   0.1208092,
   0.1251179,
   0.1288209,
   0.1318336,
   0.1340952,
   0.1355748,
   0.1362753,
   0.1362355,
   0.1355289,
   0.1342591,
   0.1325519,
   0.1305436,
   0.1283658,
   0.1261285,
   0.1239018,
   0.1216987,
   0.1194618,
   0.1170553,
   0.1142672,
   0.1108219,
   0.1064075,
   0.1007151,
   0.0934892,
   0.08458157,
   0.0739937,
   0.06188714,
   0.04852607,
   0.03410217,
   0.01837066,
   0,
   0};
   TGraph *graph = new TGraph(203,Graph0_fx105,Graph0_fy105);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph105 = new TH1F("Graph_Graph105","Graph",203,0,22);
   Graph_Graph105->SetMinimum(0);
   Graph_Graph105->SetMaximum(0.1504648);
   Graph_Graph105->SetDirectory(0);
   Graph_Graph105->SetStats(0);
   Graph_Graph105->SetMarkerStyle(20);
   Graph_Graph105->SetMarkerSize(1.2);
   Graph_Graph105->GetXaxis()->SetNdivisions(505);
   Graph_Graph105->GetXaxis()->SetLabelFont(132);
   Graph_Graph105->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph105->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph105->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph105->GetXaxis()->SetTitleFont(132);
   Graph_Graph105->GetYaxis()->SetLabelFont(132);
   Graph_Graph105->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph105->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph105->GetYaxis()->SetTitleFont(42);
   Graph_Graph105->GetZaxis()->SetLabelFont(132);
   Graph_Graph105->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph105->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph105->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph105);
   
   graph->Draw("flc");
   
   TF1 *f_10070152 = new TF1("*f_10070",0,19.95,21);
    //The original function : f_10070 had originally been created by:
    //TF1 *f_10070 = new TF1("f_10070",f_10070,0,19.95,21);
   f_10070152->SetRange(0,19.95);
   f_10070152->SetName("f_10070");
   f_10070152->SetTitle("f_10070");
   f_10070152->SetNpx(500);
   f_10070152->SetSavedPoint(0,0);
   f_10070152->SetSavedPoint(1,0.004838783);
   f_10070152->SetSavedPoint(2,0.009685886);
   f_10070152->SetSavedPoint(3,0.01449615);
   f_10070152->SetSavedPoint(4,0.01923521);
   f_10070152->SetSavedPoint(5,0.02387769);
   f_10070152->SetSavedPoint(6,0.02840564);
   f_10070152->SetSavedPoint(7,0.03280708);
   f_10070152->SetSavedPoint(8,0.03707494);
   f_10070152->SetSavedPoint(9,0.04120593);
   f_10070152->SetSavedPoint(10,0.04519973);
   f_10070152->SetSavedPoint(11,0.04905827);
   f_10070152->SetSavedPoint(12,0.05278506);
   f_10070152->SetSavedPoint(13,0.05638474);
   f_10070152->SetSavedPoint(14,0.05986261);
   f_10070152->SetSavedPoint(15,0.06322433);
   f_10070152->SetSavedPoint(16,0.06647561);
   f_10070152->SetSavedPoint(17,0.06962204);
   f_10070152->SetSavedPoint(18,0.07266889);
   f_10070152->SetSavedPoint(19,0.07562103);
   f_10070152->SetSavedPoint(20,0.07848282);
   f_10070152->SetSavedPoint(21,0.08125808);
   f_10070152->SetSavedPoint(22,0.08395009);
   f_10070152->SetSavedPoint(23,0.08656154);
   f_10070152->SetSavedPoint(24,0.08909459);
   f_10070152->SetSavedPoint(25,0.09155089);
   f_10070152->SetSavedPoint(26,0.0939316);
   f_10070152->SetSavedPoint(27,0.09623747);
   f_10070152->SetSavedPoint(28,0.09846889);
   f_10070152->SetSavedPoint(29,0.1006259);
   f_10070152->SetSavedPoint(30,0.1027084);
   f_10070152->SetSavedPoint(31,0.1047159);
   f_10070152->SetSavedPoint(32,0.1066479);
   f_10070152->SetSavedPoint(33,0.1085038);
   f_10070152->SetSavedPoint(34,0.110283);
   f_10070152->SetSavedPoint(35,0.1119849);
   f_10070152->SetSavedPoint(36,0.1136088);
   f_10070152->SetSavedPoint(37,0.1151544);
   f_10070152->SetSavedPoint(38,0.1166212);
   f_10070152->SetSavedPoint(39,0.1180092);
   f_10070152->SetSavedPoint(40,0.1193183);
   f_10070152->SetSavedPoint(41,0.1205488);
   f_10070152->SetSavedPoint(42,0.1217011);
   f_10070152->SetSavedPoint(43,0.1227758);
   f_10070152->SetSavedPoint(44,0.123774);
   f_10070152->SetSavedPoint(45,0.1246967);
   f_10070152->SetSavedPoint(46,0.1255453);
   f_10070152->SetSavedPoint(47,0.1263216);
   f_10070152->SetSavedPoint(48,0.1270273);
   f_10070152->SetSavedPoint(49,0.1276646);
   f_10070152->SetSavedPoint(50,0.1282357);
   f_10070152->SetSavedPoint(51,0.1287431);
   f_10070152->SetSavedPoint(52,0.1291896);
   f_10070152->SetSavedPoint(53,0.1295779);
   f_10070152->SetSavedPoint(54,0.129911);
   f_10070152->SetSavedPoint(55,0.1301919);
   f_10070152->SetSavedPoint(56,0.1304239);
   f_10070152->SetSavedPoint(57,0.1306101);
   f_10070152->SetSavedPoint(58,0.130754);
   f_10070152->SetSavedPoint(59,0.1308587);
   f_10070152->SetSavedPoint(60,0.1309278);
   f_10070152->SetSavedPoint(61,0.1309644);
   f_10070152->SetSavedPoint(62,0.1309719);
   f_10070152->SetSavedPoint(63,0.1309536);
   f_10070152->SetSavedPoint(64,0.1309127);
   f_10070152->SetSavedPoint(65,0.1308522);
   f_10070152->SetSavedPoint(66,0.1307752);
   f_10070152->SetSavedPoint(67,0.1306846);
   f_10070152->SetSavedPoint(68,0.130583);
   f_10070152->SetSavedPoint(69,0.1304732);
   f_10070152->SetSavedPoint(70,0.1303576);
   f_10070152->SetSavedPoint(71,0.1302385);
   f_10070152->SetSavedPoint(72,0.130118);
   f_10070152->SetSavedPoint(73,0.1299981);
   f_10070152->SetSavedPoint(74,0.1298806);
   f_10070152->SetSavedPoint(75,0.129767);
   f_10070152->SetSavedPoint(76,0.1296587);
   f_10070152->SetSavedPoint(77,0.129557);
   f_10070152->SetSavedPoint(78,0.1294628);
   f_10070152->SetSavedPoint(79,0.129377);
   f_10070152->SetSavedPoint(80,0.1293002);
   f_10070152->SetSavedPoint(81,0.1292328);
   f_10070152->SetSavedPoint(82,0.1291752);
   f_10070152->SetSavedPoint(83,0.1291273);
   f_10070152->SetSavedPoint(84,0.1290893);
   f_10070152->SetSavedPoint(85,0.1290607);
   f_10070152->SetSavedPoint(86,0.1290413);
   f_10070152->SetSavedPoint(87,0.1290304);
   f_10070152->SetSavedPoint(88,0.1290275);
   f_10070152->SetSavedPoint(89,0.1290317);
   f_10070152->SetSavedPoint(90,0.1290422);
   f_10070152->SetSavedPoint(91,0.1290578);
   f_10070152->SetSavedPoint(92,0.1290774);
   f_10070152->SetSavedPoint(93,0.1291);
   f_10070152->SetSavedPoint(94,0.1291241);
   f_10070152->SetSavedPoint(95,0.1291484);
   f_10070152->SetSavedPoint(96,0.1291716);
   f_10070152->SetSavedPoint(97,0.1291921);
   f_10070152->SetSavedPoint(98,0.1292086);
   f_10070152->SetSavedPoint(99,0.1292194);
   f_10070152->SetSavedPoint(100,0.1292232);
   f_10070152->SetSavedPoint(101,0.1292183);
   f_10070152->SetSavedPoint(102,0.1292032);
   f_10070152->SetSavedPoint(103,0.1291765);
   f_10070152->SetSavedPoint(104,0.1291367);
   f_10070152->SetSavedPoint(105,0.1290824);
   f_10070152->SetSavedPoint(106,0.129012);
   f_10070152->SetSavedPoint(107,0.1289243);
   f_10070152->SetSavedPoint(108,0.128818);
   f_10070152->SetSavedPoint(109,0.1286919);
   f_10070152->SetSavedPoint(110,0.1285447);
   f_10070152->SetSavedPoint(111,0.1283753);
   f_10070152->SetSavedPoint(112,0.1281827);
   f_10070152->SetSavedPoint(113,0.127966);
   f_10070152->SetSavedPoint(114,0.1277243);
   f_10070152->SetSavedPoint(115,0.1274569);
   f_10070152->SetSavedPoint(116,0.1271629);
   f_10070152->SetSavedPoint(117,0.1268419);
   f_10070152->SetSavedPoint(118,0.1264932);
   f_10070152->SetSavedPoint(119,0.1261166);
   f_10070152->SetSavedPoint(120,0.1257116);
   f_10070152->SetSavedPoint(121,0.125278);
   f_10070152->SetSavedPoint(122,0.1248157);
   f_10070152->SetSavedPoint(123,0.1243246);
   f_10070152->SetSavedPoint(124,0.1238048);
   f_10070152->SetSavedPoint(125,0.1232564);
   f_10070152->SetSavedPoint(126,0.1226796);
   f_10070152->SetSavedPoint(127,0.1220747);
   f_10070152->SetSavedPoint(128,0.1214421);
   f_10070152->SetSavedPoint(129,0.1207823);
   f_10070152->SetSavedPoint(130,0.1200956);
   f_10070152->SetSavedPoint(131,0.1193829);
   f_10070152->SetSavedPoint(132,0.1186447);
   f_10070152->SetSavedPoint(133,0.1178817);
   f_10070152->SetSavedPoint(134,0.1170948);
   f_10070152->SetSavedPoint(135,0.1162848);
   f_10070152->SetSavedPoint(136,0.1154525);
   f_10070152->SetSavedPoint(137,0.1145989);
   f_10070152->SetSavedPoint(138,0.113725);
   f_10070152->SetSavedPoint(139,0.1128318);
   f_10070152->SetSavedPoint(140,0.1119203);
   f_10070152->SetSavedPoint(141,0.1109916);
   f_10070152->SetSavedPoint(142,0.1100468);
   f_10070152->SetSavedPoint(143,0.1090869);
   f_10070152->SetSavedPoint(144,0.1081132);
   f_10070152->SetSavedPoint(145,0.1071267);
   f_10070152->SetSavedPoint(146,0.1061286);
   f_10070152->SetSavedPoint(147,0.10512);
   f_10070152->SetSavedPoint(148,0.104102);
   f_10070152->SetSavedPoint(149,0.1030758);
   f_10070152->SetSavedPoint(150,0.1020424);
   f_10070152->SetSavedPoint(151,0.101003);
   f_10070152->SetSavedPoint(152,0.09995857);
   f_10070152->SetSavedPoint(153,0.09891027);
   f_10070152->SetSavedPoint(154,0.09785909);
   f_10070152->SetSavedPoint(155,0.09680604);
   f_10070152->SetSavedPoint(156,0.0957521);
   f_10070152->SetSavedPoint(157,0.0946982);
   f_10070152->SetSavedPoint(158,0.09364525);
   f_10070152->SetSavedPoint(159,0.09259414);
   f_10070152->SetSavedPoint(160,0.0915457);
   f_10070152->SetSavedPoint(161,0.09050072);
   f_10070152->SetSavedPoint(162,0.08945997);
   f_10070152->SetSavedPoint(163,0.08842416);
   f_10070152->SetSavedPoint(164,0.08739398);
   f_10070152->SetSavedPoint(165,0.08637005);
   f_10070152->SetSavedPoint(166,0.08535296);
   f_10070152->SetSavedPoint(167,0.08434327);
   f_10070152->SetSavedPoint(168,0.08334147);
   f_10070152->SetSavedPoint(169,0.08234804);
   f_10070152->SetSavedPoint(170,0.0813634);
   f_10070152->SetSavedPoint(171,0.08038791);
   f_10070152->SetSavedPoint(172,0.07942193);
   f_10070152->SetSavedPoint(173,0.07846574);
   f_10070152->SetSavedPoint(174,0.07751961);
   f_10070152->SetSavedPoint(175,0.07658376);
   f_10070152->SetSavedPoint(176,0.07565837);
   f_10070152->SetSavedPoint(177,0.07474359);
   f_10070152->SetSavedPoint(178,0.07383953);
   f_10070152->SetSavedPoint(179,0.07294627);
   f_10070152->SetSavedPoint(180,0.07206386);
   f_10070152->SetSavedPoint(181,0.07119232);
   f_10070152->SetSavedPoint(182,0.07033164);
   f_10070152->SetSavedPoint(183,0.0694818);
   f_10070152->SetSavedPoint(184,0.06864272);
   f_10070152->SetSavedPoint(185,0.06781434);
   f_10070152->SetSavedPoint(186,0.06699654);
   f_10070152->SetSavedPoint(187,0.06618921);
   f_10070152->SetSavedPoint(188,0.06539221);
   f_10070152->SetSavedPoint(189,0.06460539);
   f_10070152->SetSavedPoint(190,0.06382859);
   f_10070152->SetSavedPoint(191,0.06306162);
   f_10070152->SetSavedPoint(192,0.0623043);
   f_10070152->SetSavedPoint(193,0.06155643);
   f_10070152->SetSavedPoint(194,0.06081782);
   f_10070152->SetSavedPoint(195,0.06008825);
   f_10070152->SetSavedPoint(196,0.05936751);
   f_10070152->SetSavedPoint(197,0.0586554);
   f_10070152->SetSavedPoint(198,0.05795171);
   f_10070152->SetSavedPoint(199,0.05725621);
   f_10070152->SetSavedPoint(200,0.05656871);
   f_10070152->SetSavedPoint(201,0.05588899);
   f_10070152->SetSavedPoint(202,0.05521686);
   f_10070152->SetSavedPoint(203,0.05455213);
   f_10070152->SetSavedPoint(204,0.05389459);
   f_10070152->SetSavedPoint(205,0.05324408);
   f_10070152->SetSavedPoint(206,0.05260041);
   f_10070152->SetSavedPoint(207,0.05196342);
   f_10070152->SetSavedPoint(208,0.05133296);
   f_10070152->SetSavedPoint(209,0.05070889);
   f_10070152->SetSavedPoint(210,0.05009105);
   f_10070152->SetSavedPoint(211,0.04947933);
   f_10070152->SetSavedPoint(212,0.04887362);
   f_10070152->SetSavedPoint(213,0.04827381);
   f_10070152->SetSavedPoint(214,0.04767981);
   f_10070152->SetSavedPoint(215,0.04709153);
   f_10070152->SetSavedPoint(216,0.0465089);
   f_10070152->SetSavedPoint(217,0.04593187);
   f_10070152->SetSavedPoint(218,0.04536038);
   f_10070152->SetSavedPoint(219,0.04479439);
   f_10070152->SetSavedPoint(220,0.04423387);
   f_10070152->SetSavedPoint(221,0.0436788);
   f_10070152->SetSavedPoint(222,0.04312916);
   f_10070152->SetSavedPoint(223,0.04258496);
   f_10070152->SetSavedPoint(224,0.04204619);
   f_10070152->SetSavedPoint(225,0.04151287);
   f_10070152->SetSavedPoint(226,0.04098502);
   f_10070152->SetSavedPoint(227,0.04046265);
   f_10070152->SetSavedPoint(228,0.03994579);
   f_10070152->SetSavedPoint(229,0.03943448);
   f_10070152->SetSavedPoint(230,0.03892876);
   f_10070152->SetSavedPoint(231,0.03842867);
   f_10070152->SetSavedPoint(232,0.03793424);
   f_10070152->SetSavedPoint(233,0.03744553);
   f_10070152->SetSavedPoint(234,0.03696258);
   f_10070152->SetSavedPoint(235,0.03648543);
   f_10070152->SetSavedPoint(236,0.03601413);
   f_10070152->SetSavedPoint(237,0.03554872);
   f_10070152->SetSavedPoint(238,0.03508925);
   f_10070152->SetSavedPoint(239,0.03463577);
   f_10070152->SetSavedPoint(240,0.0341883);
   f_10070152->SetSavedPoint(241,0.03374687);
   f_10070152->SetSavedPoint(242,0.03331154);
   f_10070152->SetSavedPoint(243,0.0328823);
   f_10070152->SetSavedPoint(244,0.0324592);
   f_10070152->SetSavedPoint(245,0.03204224);
   f_10070152->SetSavedPoint(246,0.03163144);
   f_10070152->SetSavedPoint(247,0.0312268);
   f_10070152->SetSavedPoint(248,0.03082831);
   f_10070152->SetSavedPoint(249,0.03043596);
   f_10070152->SetSavedPoint(250,0.03004975);
   f_10070152->SetSavedPoint(251,0.02966964);
   f_10070152->SetSavedPoint(252,0.02929562);
   f_10070152->SetSavedPoint(253,0.02892763);
   f_10070152->SetSavedPoint(254,0.02856564);
   f_10070152->SetSavedPoint(255,0.02820959);
   f_10070152->SetSavedPoint(256,0.02785942);
   f_10070152->SetSavedPoint(257,0.02751508);
   f_10070152->SetSavedPoint(258,0.02717648);
   f_10070152->SetSavedPoint(259,0.02684354);
   f_10070152->SetSavedPoint(260,0.02651619);
   f_10070152->SetSavedPoint(261,0.02619432);
   f_10070152->SetSavedPoint(262,0.02587785);
   f_10070152->SetSavedPoint(263,0.02556665);
   f_10070152->SetSavedPoint(264,0.02526064);
   f_10070152->SetSavedPoint(265,0.02495969);
   f_10070152->SetSavedPoint(266,0.02466368);
   f_10070152->SetSavedPoint(267,0.02437249);
   f_10070152->SetSavedPoint(268,0.024086);
   f_10070152->SetSavedPoint(269,0.02380408);
   f_10070152->SetSavedPoint(270,0.0235266);
   f_10070152->SetSavedPoint(271,0.02325342);
   f_10070152->SetSavedPoint(272,0.0229844);
   f_10070152->SetSavedPoint(273,0.02271942);
   f_10070152->SetSavedPoint(274,0.02245834);
   f_10070152->SetSavedPoint(275,0.02220101);
   f_10070152->SetSavedPoint(276,0.02194731);
   f_10070152->SetSavedPoint(277,0.02169709);
   f_10070152->SetSavedPoint(278,0.02145023);
   f_10070152->SetSavedPoint(279,0.0212066);
   f_10070152->SetSavedPoint(280,0.02096606);
   f_10070152->SetSavedPoint(281,0.02072849);
   f_10070152->SetSavedPoint(282,0.02049377);
   f_10070152->SetSavedPoint(283,0.02026177);
   f_10070152->SetSavedPoint(284,0.02003239);
   f_10070152->SetSavedPoint(285,0.01980552);
   f_10070152->SetSavedPoint(286,0.01958104);
   f_10070152->SetSavedPoint(287,0.01935886);
   f_10070152->SetSavedPoint(288,0.01913889);
   f_10070152->SetSavedPoint(289,0.01892103);
   f_10070152->SetSavedPoint(290,0.01870521);
   f_10070152->SetSavedPoint(291,0.01849134);
   f_10070152->SetSavedPoint(292,0.01827937);
   f_10070152->SetSavedPoint(293,0.01806921);
   f_10070152->SetSavedPoint(294,0.01786082);
   f_10070152->SetSavedPoint(295,0.01765415);
   f_10070152->SetSavedPoint(296,0.01744915);
   f_10070152->SetSavedPoint(297,0.01724578);
   f_10070152->SetSavedPoint(298,0.01704401);
   f_10070152->SetSavedPoint(299,0.01684382);
   f_10070152->SetSavedPoint(300,0.01664518);
   f_10070152->SetSavedPoint(301,0.01644809);
   f_10070152->SetSavedPoint(302,0.01625253);
   f_10070152->SetSavedPoint(303,0.01605851);
   f_10070152->SetSavedPoint(304,0.01586603);
   f_10070152->SetSavedPoint(305,0.0156751);
   f_10070152->SetSavedPoint(306,0.01548573);
   f_10070152->SetSavedPoint(307,0.01529793);
   f_10070152->SetSavedPoint(308,0.01511174);
   f_10070152->SetSavedPoint(309,0.01492717);
   f_10070152->SetSavedPoint(310,0.01474426);
   f_10070152->SetSavedPoint(311,0.01456303);
   f_10070152->SetSavedPoint(312,0.01438353);
   f_10070152->SetSavedPoint(313,0.01420578);
   f_10070152->SetSavedPoint(314,0.01402983);
   f_10070152->SetSavedPoint(315,0.01385571);
   f_10070152->SetSavedPoint(316,0.01368347);
   f_10070152->SetSavedPoint(317,0.01351314);
   f_10070152->SetSavedPoint(318,0.01334477);
   f_10070152->SetSavedPoint(319,0.0131784);
   f_10070152->SetSavedPoint(320,0.01301406);
   f_10070152->SetSavedPoint(321,0.01285179);
   f_10070152->SetSavedPoint(322,0.01269163);
   f_10070152->SetSavedPoint(323,0.01253361);
   f_10070152->SetSavedPoint(324,0.01237777);
   f_10070152->SetSavedPoint(325,0.01222413);
   f_10070152->SetSavedPoint(326,0.01207272);
   f_10070152->SetSavedPoint(327,0.01192356);
   f_10070152->SetSavedPoint(328,0.01177667);
   f_10070152->SetSavedPoint(329,0.01163207);
   f_10070152->SetSavedPoint(330,0.01148976);
   f_10070152->SetSavedPoint(331,0.01134976);
   f_10070152->SetSavedPoint(332,0.01121206);
   f_10070152->SetSavedPoint(333,0.01107667);
   f_10070152->SetSavedPoint(334,0.01094358);
   f_10070152->SetSavedPoint(335,0.01081277);
   f_10070152->SetSavedPoint(336,0.01068424);
   f_10070152->SetSavedPoint(337,0.01055796);
   f_10070152->SetSavedPoint(338,0.01043391);
   f_10070152->SetSavedPoint(339,0.01031206);
   f_10070152->SetSavedPoint(340,0.01019237);
   f_10070152->SetSavedPoint(341,0.01007481);
   f_10070152->SetSavedPoint(342,0.009959334);
   f_10070152->SetSavedPoint(343,0.009845902);
   f_10070152->SetSavedPoint(344,0.009734463);
   f_10070152->SetSavedPoint(345,0.009624965);
   f_10070152->SetSavedPoint(346,0.009517351);
   f_10070152->SetSavedPoint(347,0.009411566);
   f_10070152->SetSavedPoint(348,0.009307547);
   f_10070152->SetSavedPoint(349,0.009205233);
   f_10070152->SetSavedPoint(350,0.00910456);
   f_10070152->SetSavedPoint(351,0.009005462);
   f_10070152->SetSavedPoint(352,0.008907873);
   f_10070152->SetSavedPoint(353,0.008811726);
   f_10070152->SetSavedPoint(354,0.008716954);
   f_10070152->SetSavedPoint(355,0.008623489);
   f_10070152->SetSavedPoint(356,0.008531265);
   f_10070152->SetSavedPoint(357,0.008440217);
   f_10070152->SetSavedPoint(358,0.00835028);
   f_10070152->SetSavedPoint(359,0.008261393);
   f_10070152->SetSavedPoint(360,0.008173495);
   f_10070152->SetSavedPoint(361,0.008086528);
   f_10070152->SetSavedPoint(362,0.008000438);
   f_10070152->SetSavedPoint(363,0.007915171);
   f_10070152->SetSavedPoint(364,0.00783068);
   f_10070152->SetSavedPoint(365,0.007746919);
   f_10070152->SetSavedPoint(366,0.007663847);
   f_10070152->SetSavedPoint(367,0.007581428);
   f_10070152->SetSavedPoint(368,0.007499628);
   f_10070152->SetSavedPoint(369,0.007418419);
   f_10070152->SetSavedPoint(370,0.007337776);
   f_10070152->SetSavedPoint(371,0.007257682);
   f_10070152->SetSavedPoint(372,0.00717812);
   f_10070152->SetSavedPoint(373,0.00709908);
   f_10070152->SetSavedPoint(374,0.007020557);
   f_10070152->SetSavedPoint(375,0.00694255);
   f_10070152->SetSavedPoint(376,0.006865063);
   f_10070152->SetSavedPoint(377,0.006788101);
   f_10070152->SetSavedPoint(378,0.006711678);
   f_10070152->SetSavedPoint(379,0.006635808);
   f_10070152->SetSavedPoint(380,0.006560512);
   f_10070152->SetSavedPoint(381,0.006485809);
   f_10070152->SetSavedPoint(382,0.006411728);
   f_10070152->SetSavedPoint(383,0.006338294);
   f_10070152->SetSavedPoint(384,0.006265539);
   f_10070152->SetSavedPoint(385,0.006193495);
   f_10070152->SetSavedPoint(386,0.006122195);
   f_10070152->SetSavedPoint(387,0.006051674);
   f_10070152->SetSavedPoint(388,0.005981968);
   f_10070152->SetSavedPoint(389,0.005913111);
   f_10070152->SetSavedPoint(390,0.00584514);
   f_10070152->SetSavedPoint(391,0.005778088);
   f_10070152->SetSavedPoint(392,0.005711989);
   f_10070152->SetSavedPoint(393,0.005646875);
   f_10070152->SetSavedPoint(394,0.005582775);
   f_10070152->SetSavedPoint(395,0.005519716);
   f_10070152->SetSavedPoint(396,0.005457722);
   f_10070152->SetSavedPoint(397,0.005396814);
   f_10070152->SetSavedPoint(398,0.005337008);
   f_10070152->SetSavedPoint(399,0.005278319);
   f_10070152->SetSavedPoint(400,0.005220755);
   f_10070152->SetSavedPoint(401,0.00516432);
   f_10070152->SetSavedPoint(402,0.005109013);
   f_10070152->SetSavedPoint(403,0.005054829);
   f_10070152->SetSavedPoint(404,0.005001758);
   f_10070152->SetSavedPoint(405,0.004949784);
   f_10070152->SetSavedPoint(406,0.004898887);
   f_10070152->SetSavedPoint(407,0.00484904);
   f_10070152->SetSavedPoint(408,0.004800213);
   f_10070152->SetSavedPoint(409,0.00475237);
   f_10070152->SetSavedPoint(410,0.004705471);
   f_10070152->SetSavedPoint(411,0.004659471);
   f_10070152->SetSavedPoint(412,0.004614323);
   f_10070152->SetSavedPoint(413,0.004569973);
   f_10070152->SetSavedPoint(414,0.004526366);
   f_10070152->SetSavedPoint(415,0.004483444);
   f_10070152->SetSavedPoint(416,0.004441146);
   f_10070152->SetSavedPoint(417,0.004399411);
   f_10070152->SetSavedPoint(418,0.004358175);
   f_10070152->SetSavedPoint(419,0.004317375);
   f_10070152->SetSavedPoint(420,0.004276947);
   f_10070152->SetSavedPoint(421,0.004236829);
   f_10070152->SetSavedPoint(422,0.00419696);
   f_10070152->SetSavedPoint(423,0.004157282);
   f_10070152->SetSavedPoint(424,0.004117739);
   f_10070152->SetSavedPoint(425,0.00407828);
   f_10070152->SetSavedPoint(426,0.004038858);
   f_10070152->SetSavedPoint(427,0.00399943);
   f_10070152->SetSavedPoint(428,0.003959959);
   f_10070152->SetSavedPoint(429,0.003920415);
   f_10070152->SetSavedPoint(430,0.003880775);
   f_10070152->SetSavedPoint(431,0.003841021);
   f_10070152->SetSavedPoint(432,0.003801144);
   f_10070152->SetSavedPoint(433,0.003761143);
   f_10070152->SetSavedPoint(434,0.003721024);
   f_10070152->SetSavedPoint(435,0.003680801);
   f_10070152->SetSavedPoint(436,0.003640497);
   f_10070152->SetSavedPoint(437,0.003600142);
   f_10070152->SetSavedPoint(438,0.003559773);
   f_10070152->SetSavedPoint(439,0.003519435);
   f_10070152->SetSavedPoint(440,0.00347918);
   f_10070152->SetSavedPoint(441,0.003439065);
   f_10070152->SetSavedPoint(442,0.003399152);
   f_10070152->SetSavedPoint(443,0.003359508);
   f_10070152->SetSavedPoint(444,0.003320206);
   f_10070152->SetSavedPoint(445,0.003281316);
   f_10070152->SetSavedPoint(446,0.003242913);
   f_10070152->SetSavedPoint(447,0.00320507);
   f_10070152->SetSavedPoint(448,0.003167861);
   f_10070152->SetSavedPoint(449,0.003131354);
   f_10070152->SetSavedPoint(450,0.003095614);
   f_10070152->SetSavedPoint(451,0.003060701);
   f_10070152->SetSavedPoint(452,0.003026666);
   f_10070152->SetSavedPoint(453,0.002993553);
   f_10070152->SetSavedPoint(454,0.002961394);
   f_10070152->SetSavedPoint(455,0.002930211);
   f_10070152->SetSavedPoint(456,0.002900015);
   f_10070152->SetSavedPoint(457,0.002870801);
   f_10070152->SetSavedPoint(458,0.002842552);
   f_10070152->SetSavedPoint(459,0.002815235);
   f_10070152->SetSavedPoint(460,0.002788804);
   f_10070152->SetSavedPoint(461,0.002763196);
   f_10070152->SetSavedPoint(462,0.002738337);
   f_10070152->SetSavedPoint(463,0.002714137);
   f_10070152->SetSavedPoint(464,0.002690496);
   f_10070152->SetSavedPoint(465,0.002667302);
   f_10070152->SetSavedPoint(466,0.002644437);
   f_10070152->SetSavedPoint(467,0.002621776);
   f_10070152->SetSavedPoint(468,0.002599191);
   f_10070152->SetSavedPoint(469,0.002576558);
   f_10070152->SetSavedPoint(470,0.002553756);
   f_10070152->SetSavedPoint(471,0.002530675);
   f_10070152->SetSavedPoint(472,0.002507217);
   f_10070152->SetSavedPoint(473,0.002483306);
   f_10070152->SetSavedPoint(474,0.002458889);
   f_10070152->SetSavedPoint(475,0.002433943);
   f_10070152->SetSavedPoint(476,0.002408478);
   f_10070152->SetSavedPoint(477,0.002382544);
   f_10070152->SetSavedPoint(478,0.002356231);
   f_10070152->SetSavedPoint(479,0.002329675);
   f_10070152->SetSavedPoint(480,0.002303058);
   f_10070152->SetSavedPoint(481,0.002276606);
   f_10070152->SetSavedPoint(482,0.002250586);
   f_10070152->SetSavedPoint(483,0.002225303);
   f_10070152->SetSavedPoint(484,0.002201086);
   f_10070152->SetSavedPoint(485,0.002178275);
   f_10070152->SetSavedPoint(486,0.002157202);
   f_10070152->SetSavedPoint(487,0.002138163);
   f_10070152->SetSavedPoint(488,0.002121385);
   f_10070152->SetSavedPoint(489,0.002106985);
   f_10070152->SetSavedPoint(490,0.00209491);
   f_10070152->SetSavedPoint(491,0.00208488);
   f_10070152->SetSavedPoint(492,0.002076301);
   f_10070152->SetSavedPoint(493,0.002068171);
   f_10070152->SetSavedPoint(494,0.00205897);
   f_10070152->SetSavedPoint(495,0.002046519);
   f_10070152->SetSavedPoint(496,0.002027821);
   f_10070152->SetSavedPoint(497,0.00199888);
   f_10070152->SetSavedPoint(498,0.001954478);
   f_10070152->SetSavedPoint(499,0.001887925);
   f_10070152->SetSavedPoint(500,0.001790771);
   f_10070152->SetSavedPoint(501,0);
   f_10070152->SetSavedPoint(502,19.95);
   f_10070152->SetFillColor(19);
   f_10070152->SetFillStyle(0);
   f_10070152->SetMarkerStyle(20);
   f_10070152->SetMarkerSize(1.2);
   f_10070152->SetLineColor(92);
   f_10070152->SetLineWidth(3);
   f_10070152->GetXaxis()->SetNdivisions(505);
   f_10070152->GetXaxis()->SetLabelFont(132);
   f_10070152->GetXaxis()->SetLabelOffset(0.015);
   f_10070152->GetXaxis()->SetLabelSize(0.05);
   f_10070152->GetXaxis()->SetTitleSize(0.06);
   f_10070152->GetXaxis()->SetTitleFont(132);
   f_10070152->GetYaxis()->SetLabelFont(132);
   f_10070152->GetYaxis()->SetLabelSize(0.05);
   f_10070152->GetYaxis()->SetTitleSize(0.06);
   f_10070152->GetYaxis()->SetTitleFont(42);
   f_10070152->SetParameter(0,0);
   f_10070152->SetParError(0,0);
   f_10070152->SetParLimits(0,0,0);
   f_10070152->SetParameter(1,0);
   f_10070152->SetParError(1,0);
   f_10070152->SetParLimits(1,0,0);
   f_10070152->SetParameter(2,0);
   f_10070152->SetParError(2,0);
   f_10070152->SetParLimits(2,0,0);
   f_10070152->SetParameter(3,0);
   f_10070152->SetParError(3,0);
   f_10070152->SetParLimits(3,0,0);
   f_10070152->SetParameter(4,0);
   f_10070152->SetParError(4,0);
   f_10070152->SetParLimits(4,0,0);
   f_10070152->SetParameter(5,0);
   f_10070152->SetParError(5,0);
   f_10070152->SetParLimits(5,0,0);
   f_10070152->SetParameter(6,0);
   f_10070152->SetParError(6,0);
   f_10070152->SetParLimits(6,0,0);
   f_10070152->SetParameter(7,0);
   f_10070152->SetParError(7,0);
   f_10070152->SetParLimits(7,0,0);
   f_10070152->SetParameter(8,0);
   f_10070152->SetParError(8,0);
   f_10070152->SetParLimits(8,0,0);
   f_10070152->SetParameter(9,0);
   f_10070152->SetParError(9,0);
   f_10070152->SetParLimits(9,0,0);
   f_10070152->SetParameter(10,0);
   f_10070152->SetParError(10,0);
   f_10070152->SetParLimits(10,0,0);
   f_10070152->SetParameter(11,0);
   f_10070152->SetParError(11,0);
   f_10070152->SetParLimits(11,0,0);
   f_10070152->SetParameter(12,0);
   f_10070152->SetParError(12,0);
   f_10070152->SetParLimits(12,0,0);
   f_10070152->SetParameter(13,0);
   f_10070152->SetParError(13,0);
   f_10070152->SetParLimits(13,0,0);
   f_10070152->SetParameter(14,0);
   f_10070152->SetParError(14,0);
   f_10070152->SetParLimits(14,0,0);
   f_10070152->SetParameter(15,0);
   f_10070152->SetParError(15,0);
   f_10070152->SetParLimits(15,0,0);
   f_10070152->SetParameter(16,0);
   f_10070152->SetParError(16,0);
   f_10070152->SetParLimits(16,0,0);
   f_10070152->SetParameter(17,0);
   f_10070152->SetParError(17,0);
   f_10070152->SetParLimits(17,0,0);
   f_10070152->SetParameter(18,0);
   f_10070152->SetParError(18,0);
   f_10070152->SetParLimits(18,0,0);
   f_10070152->SetParameter(19,0);
   f_10070152->SetParError(19,0);
   f_10070152->SetParLimits(19,0,0);
   f_10070152->SetParameter(20,0);
   f_10070152->SetParError(20,0);
   f_10070152->SetParLimits(20,0,0);
   f_10070152->Draw("same");
   
   TF1 *f_10110153 = new TF1("*f_10110",0,19.95,21);
    //The original function : f_10110 had originally been created by:
    //TF1 *f_10110 = new TF1("f_10110",f_10110,0,19.95,21);
   f_10110153->SetRange(0,19.95);
   f_10110153->SetName("f_10110");
   f_10110153->SetTitle("f_10110");
   f_10110153->SetNpx(500);
   f_10110153->SetSavedPoint(0,0);
   f_10110153->SetSavedPoint(1,0.002778852);
   f_10110153->SetSavedPoint(2,0.005681656);
   f_10110153->SetSavedPoint(3,0.008642069);
   f_10110153->SetSavedPoint(4,0.0116087);
   f_10110153->SetSavedPoint(5,0.01454269);
   f_10110153->SetSavedPoint(6,0.01741564);
   f_10110153->SetSavedPoint(7,0.02020774);
   f_10110153->SetSavedPoint(8,0.0229062);
   f_10110153->SetSavedPoint(9,0.02550383);
   f_10110153->SetSavedPoint(10,0.02799791);
   f_10110153->SetSavedPoint(11,0.03038913);
   f_10110153->SetSavedPoint(12,0.03268076);
   f_10110153->SetSavedPoint(13,0.03487788);
   f_10110153->SetSavedPoint(14,0.03698684);
   f_10110153->SetSavedPoint(15,0.03901472);
   f_10110153->SetSavedPoint(16,0.04096893);
   f_10110153->SetSavedPoint(17,0.04285691);
   f_10110153->SetSavedPoint(18,0.04468583);
   f_10110153->SetSavedPoint(19,0.04646246);
   f_10110153->SetSavedPoint(20,0.04819297);
   f_10110153->SetSavedPoint(21,0.04988287);
   f_10110153->SetSavedPoint(22,0.05153694);
   f_10110153->SetSavedPoint(23,0.05315923);
   f_10110153->SetSavedPoint(24,0.05475299);
   f_10110153->SetSavedPoint(25,0.05632078);
   f_10110153->SetSavedPoint(26,0.05786442);
   f_10110153->SetSavedPoint(27,0.05938512);
   f_10110153->SetSavedPoint(28,0.06088346);
   f_10110153->SetSavedPoint(29,0.06235952);
   f_10110153->SetSavedPoint(30,0.06381291);
   f_10110153->SetSavedPoint(31,0.06524286);
   f_10110153->SetSavedPoint(32,0.0666483);
   f_10110153->SetSavedPoint(33,0.0680279);
   f_10110153->SetSavedPoint(34,0.06938016);
   f_10110153->SetSavedPoint(35,0.07070348);
   f_10110153->SetSavedPoint(36,0.07199623);
   f_10110153->SetSavedPoint(37,0.07325675);
   f_10110153->SetSavedPoint(38,0.07448349);
   f_10110153->SetSavedPoint(39,0.07567499);
   f_10110153->SetSavedPoint(40,0.07682992);
   f_10110153->SetSavedPoint(41,0.07794717);
   f_10110153->SetSavedPoint(42,0.07902583);
   f_10110153->SetSavedPoint(43,0.08006522);
   f_10110153->SetSavedPoint(44,0.08106494);
   f_10110153->SetSavedPoint(45,0.08202482);
   f_10110153->SetSavedPoint(46,0.08294502);
   f_10110153->SetSavedPoint(47,0.08382594);
   f_10110153->SetSavedPoint(48,0.08466828);
   f_10110153->SetSavedPoint(49,0.08547301);
   f_10110153->SetSavedPoint(50,0.08624137);
   f_10110153->SetSavedPoint(51,0.08697486);
   f_10110153->SetSavedPoint(52,0.08767521);
   f_10110153->SetSavedPoint(53,0.08834439);
   f_10110153->SetSavedPoint(54,0.08898457);
   f_10110153->SetSavedPoint(55,0.08959811);
   f_10110153->SetSavedPoint(56,0.09018752);
   f_10110153->SetSavedPoint(57,0.09075547);
   f_10110153->SetSavedPoint(58,0.09130472);
   f_10110153->SetSavedPoint(59,0.09183815);
   f_10110153->SetSavedPoint(60,0.09235867);
   f_10110153->SetSavedPoint(61,0.09286928);
   f_10110153->SetSavedPoint(62,0.09337295);
   f_10110153->SetSavedPoint(63,0.09387266);
   f_10110153->SetSavedPoint(64,0.09437138);
   f_10110153->SetSavedPoint(65,0.09487199);
   f_10110153->SetSavedPoint(66,0.09537731);
   f_10110153->SetSavedPoint(67,0.09589008);
   f_10110153->SetSavedPoint(68,0.0964129);
   f_10110153->SetSavedPoint(69,0.09694826);
   f_10110153->SetSavedPoint(70,0.09749849);
   f_10110153->SetSavedPoint(71,0.09806575);
   f_10110153->SetSavedPoint(72,0.09865203);
   f_10110153->SetSavedPoint(73,0.09925914);
   f_10110153->SetSavedPoint(74,0.09988869);
   f_10110153->SetSavedPoint(75,0.1005421);
   f_10110153->SetSavedPoint(76,0.1012204);
   f_10110153->SetSavedPoint(77,0.1019248);
   f_10110153->SetSavedPoint(78,0.1026559);
   f_10110153->SetSavedPoint(79,0.1034142);
   f_10110153->SetSavedPoint(80,0.1042001);
   f_10110153->SetSavedPoint(81,0.1050136);
   f_10110153->SetSavedPoint(82,0.1058546);
   f_10110153->SetSavedPoint(83,0.1067227);
   f_10110153->SetSavedPoint(84,0.1076173);
   f_10110153->SetSavedPoint(85,0.1085376);
   f_10110153->SetSavedPoint(86,0.1094827);
   f_10110153->SetSavedPoint(87,0.1104514);
   f_10110153->SetSavedPoint(88,0.1114424);
   f_10110153->SetSavedPoint(89,0.112454);
   f_10110153->SetSavedPoint(90,0.1134846);
   f_10110153->SetSavedPoint(91,0.1145324);
   f_10110153->SetSavedPoint(92,0.1155953);
   f_10110153->SetSavedPoint(93,0.1166713);
   f_10110153->SetSavedPoint(94,0.1177582);
   f_10110153->SetSavedPoint(95,0.1188536);
   f_10110153->SetSavedPoint(96,0.119955);
   f_10110153->SetSavedPoint(97,0.1210601);
   f_10110153->SetSavedPoint(98,0.1221662);
   f_10110153->SetSavedPoint(99,0.1232708);
   f_10110153->SetSavedPoint(100,0.1243711);
   f_10110153->SetSavedPoint(101,0.1254646);
   f_10110153->SetSavedPoint(102,0.1265485);
   f_10110153->SetSavedPoint(103,0.1276202);
   f_10110153->SetSavedPoint(104,0.128677);
   f_10110153->SetSavedPoint(105,0.1297163);
   f_10110153->SetSavedPoint(106,0.1307354);
   f_10110153->SetSavedPoint(107,0.1317319);
   f_10110153->SetSavedPoint(108,0.1327031);
   f_10110153->SetSavedPoint(109,0.1336467);
   f_10110153->SetSavedPoint(110,0.1345603);
   f_10110153->SetSavedPoint(111,0.1354417);
   f_10110153->SetSavedPoint(112,0.1362886);
   f_10110153->SetSavedPoint(113,0.1370989);
   f_10110153->SetSavedPoint(114,0.1378707);
   f_10110153->SetSavedPoint(115,0.1386022);
   f_10110153->SetSavedPoint(116,0.1392915);
   f_10110153->SetSavedPoint(117,0.139937);
   f_10110153->SetSavedPoint(118,0.1405373);
   f_10110153->SetSavedPoint(119,0.1410909);
   f_10110153->SetSavedPoint(120,0.1415967);
   f_10110153->SetSavedPoint(121,0.1420534);
   f_10110153->SetSavedPoint(122,0.1424602);
   f_10110153->SetSavedPoint(123,0.1428161);
   f_10110153->SetSavedPoint(124,0.1431205);
   f_10110153->SetSavedPoint(125,0.1433729);
   f_10110153->SetSavedPoint(126,0.1435727);
   f_10110153->SetSavedPoint(127,0.1437197);
   f_10110153->SetSavedPoint(128,0.1438137);
   f_10110153->SetSavedPoint(129,0.1438546);
   f_10110153->SetSavedPoint(130,0.1438427);
   f_10110153->SetSavedPoint(131,0.1437779);
   f_10110153->SetSavedPoint(132,0.1436608);
   f_10110153->SetSavedPoint(133,0.1434918);
   f_10110153->SetSavedPoint(134,0.1432713);
   f_10110153->SetSavedPoint(135,0.1430001);
   f_10110153->SetSavedPoint(136,0.1426789);
   f_10110153->SetSavedPoint(137,0.1423086);
   f_10110153->SetSavedPoint(138,0.1418901);
   f_10110153->SetSavedPoint(139,0.1414245);
   f_10110153->SetSavedPoint(140,0.1409128);
   f_10110153->SetSavedPoint(141,0.1403564);
   f_10110153->SetSavedPoint(142,0.1397564);
   f_10110153->SetSavedPoint(143,0.1391141);
   f_10110153->SetSavedPoint(144,0.138431);
   f_10110153->SetSavedPoint(145,0.1377084);
   f_10110153->SetSavedPoint(146,0.1369479);
   f_10110153->SetSavedPoint(147,0.1361509);
   f_10110153->SetSavedPoint(148,0.1353191);
   f_10110153->SetSavedPoint(149,0.1344539);
   f_10110153->SetSavedPoint(150,0.1335569);
   f_10110153->SetSavedPoint(151,0.1326298);
   f_10110153->SetSavedPoint(152,0.1316742);
   f_10110153->SetSavedPoint(153,0.1306918);
   f_10110153->SetSavedPoint(154,0.129684);
   f_10110153->SetSavedPoint(155,0.1286526);
   f_10110153->SetSavedPoint(156,0.1275992);
   f_10110153->SetSavedPoint(157,0.1265254);
   f_10110153->SetSavedPoint(158,0.1254327);
   f_10110153->SetSavedPoint(159,0.1243228);
   f_10110153->SetSavedPoint(160,0.123197);
   f_10110153->SetSavedPoint(161,0.1220571);
   f_10110153->SetSavedPoint(162,0.1209043);
   f_10110153->SetSavedPoint(163,0.1197402);
   f_10110153->SetSavedPoint(164,0.1185662);
   f_10110153->SetSavedPoint(165,0.1173835);
   f_10110153->SetSavedPoint(166,0.1161936);
   f_10110153->SetSavedPoint(167,0.1149977);
   f_10110153->SetSavedPoint(168,0.113797);
   f_10110153->SetSavedPoint(169,0.1125927);
   f_10110153->SetSavedPoint(170,0.111386);
   f_10110153->SetSavedPoint(171,0.1101778);
   f_10110153->SetSavedPoint(172,0.1089692);
   f_10110153->SetSavedPoint(173,0.1077612);
   f_10110153->SetSavedPoint(174,0.1065547);
   f_10110153->SetSavedPoint(175,0.1053506);
   f_10110153->SetSavedPoint(176,0.1041497);
   f_10110153->SetSavedPoint(177,0.1029528);
   f_10110153->SetSavedPoint(178,0.1017605);
   f_10110153->SetSavedPoint(179,0.1005736);
   f_10110153->SetSavedPoint(180,0.09939256);
   f_10110153->SetSavedPoint(181,0.09821806);
   f_10110153->SetSavedPoint(182,0.09705059);
   f_10110153->SetSavedPoint(183,0.0958906);
   f_10110153->SetSavedPoint(184,0.09473852);
   f_10110153->SetSavedPoint(185,0.09359474);
   f_10110153->SetSavedPoint(186,0.09245959);
   f_10110153->SetSavedPoint(187,0.09133336);
   f_10110153->SetSavedPoint(188,0.09021632);
   f_10110153->SetSavedPoint(189,0.08910868);
   f_10110153->SetSavedPoint(190,0.08801063);
   f_10110153->SetSavedPoint(191,0.08692232);
   f_10110153->SetSavedPoint(192,0.08584388);
   f_10110153->SetSavedPoint(193,0.08477539);
   f_10110153->SetSavedPoint(194,0.08371692);
   f_10110153->SetSavedPoint(195,0.0826685);
   f_10110153->SetSavedPoint(196,0.08163016);
   f_10110153->SetSavedPoint(197,0.08060189);
   f_10110153->SetSavedPoint(198,0.07958366);
   f_10110153->SetSavedPoint(199,0.07857542);
   f_10110153->SetSavedPoint(200,0.07757712);
   f_10110153->SetSavedPoint(201,0.07658869);
   f_10110153->SetSavedPoint(202,0.07561004);
   f_10110153->SetSavedPoint(203,0.07464107);
   f_10110153->SetSavedPoint(204,0.07368168);
   f_10110153->SetSavedPoint(205,0.07273176);
   f_10110153->SetSavedPoint(206,0.07179119);
   f_10110153->SetSavedPoint(207,0.07085985);
   f_10110153->SetSavedPoint(208,0.06993761);
   f_10110153->SetSavedPoint(209,0.06902436);
   f_10110153->SetSavedPoint(210,0.06811996);
   f_10110153->SetSavedPoint(211,0.06722429);
   f_10110153->SetSavedPoint(212,0.06633723);
   f_10110153->SetSavedPoint(213,0.06545865);
   f_10110153->SetSavedPoint(214,0.06458844);
   f_10110153->SetSavedPoint(215,0.06372649);
   f_10110153->SetSavedPoint(216,0.0628727);
   f_10110153->SetSavedPoint(217,0.06202695);
   f_10110153->SetSavedPoint(218,0.06118916);
   f_10110153->SetSavedPoint(219,0.06035924);
   f_10110153->SetSavedPoint(220,0.05953711);
   f_10110153->SetSavedPoint(221,0.0587227);
   f_10110153->SetSavedPoint(222,0.05791593);
   f_10110153->SetSavedPoint(223,0.05711675);
   f_10110153->SetSavedPoint(224,0.05632512);
   f_10110153->SetSavedPoint(225,0.05554098);
   f_10110153->SetSavedPoint(226,0.05476431);
   f_10110153->SetSavedPoint(227,0.05399507);
   f_10110153->SetSavedPoint(228,0.05323325);
   f_10110153->SetSavedPoint(229,0.05247882);
   f_10110153->SetSavedPoint(230,0.0517318);
   f_10110153->SetSavedPoint(231,0.05099216);
   f_10110153->SetSavedPoint(232,0.05025992);
   f_10110153->SetSavedPoint(233,0.0495351);
   f_10110153->SetSavedPoint(234,0.04881769);
   f_10110153->SetSavedPoint(235,0.04810773);
   f_10110153->SetSavedPoint(236,0.04740524);
   f_10110153->SetSavedPoint(237,0.04671024);
   f_10110153->SetSavedPoint(238,0.04602277);
   f_10110153->SetSavedPoint(239,0.04534285);
   f_10110153->SetSavedPoint(240,0.04467052);
   f_10110153->SetSavedPoint(241,0.04400581);
   f_10110153->SetSavedPoint(242,0.04334877);
   f_10110153->SetSavedPoint(243,0.04269941);
   f_10110153->SetSavedPoint(244,0.04205778);
   f_10110153->SetSavedPoint(245,0.04142392);
   f_10110153->SetSavedPoint(246,0.04079784);
   f_10110153->SetSavedPoint(247,0.04017958);
   f_10110153->SetSavedPoint(248,0.03956917);
   f_10110153->SetSavedPoint(249,0.03896663);
   f_10110153->SetSavedPoint(250,0.03837197);
   f_10110153->SetSavedPoint(251,0.03778521);
   f_10110153->SetSavedPoint(252,0.03720637);
   f_10110153->SetSavedPoint(253,0.03663544);
   f_10110153->SetSavedPoint(254,0.03607243);
   f_10110153->SetSavedPoint(255,0.03551734);
   f_10110153->SetSavedPoint(256,0.03497014);
   f_10110153->SetSavedPoint(257,0.03443083);
   f_10110153->SetSavedPoint(258,0.03389939);
   f_10110153->SetSavedPoint(259,0.03337577);
   f_10110153->SetSavedPoint(260,0.03285996);
   f_10110153->SetSavedPoint(261,0.0323519);
   f_10110153->SetSavedPoint(262,0.03185155);
   f_10110153->SetSavedPoint(263,0.03135886);
   f_10110153->SetSavedPoint(264,0.03087376);
   f_10110153->SetSavedPoint(265,0.03039619);
   f_10110153->SetSavedPoint(266,0.02992607);
   f_10110153->SetSavedPoint(267,0.02946334);
   f_10110153->SetSavedPoint(268,0.0290079);
   f_10110153->SetSavedPoint(269,0.02855966);
   f_10110153->SetSavedPoint(270,0.02811854);
   f_10110153->SetSavedPoint(271,0.02768443);
   f_10110153->SetSavedPoint(272,0.02725723);
   f_10110153->SetSavedPoint(273,0.02683683);
   f_10110153->SetSavedPoint(274,0.02642313);
   f_10110153->SetSavedPoint(275,0.026016);
   f_10110153->SetSavedPoint(276,0.02561533);
   f_10110153->SetSavedPoint(277,0.025221);
   f_10110153->SetSavedPoint(278,0.02483289);
   f_10110153->SetSavedPoint(279,0.02445086);
   f_10110153->SetSavedPoint(280,0.02407481);
   f_10110153->SetSavedPoint(281,0.0237046);
   f_10110153->SetSavedPoint(282,0.0233401);
   f_10110153->SetSavedPoint(283,0.02298119);
   f_10110153->SetSavedPoint(284,0.02262774);
   f_10110153->SetSavedPoint(285,0.02227963);
   f_10110153->SetSavedPoint(286,0.02193673);
   f_10110153->SetSavedPoint(287,0.02159891);
   f_10110153->SetSavedPoint(288,0.02126606);
   f_10110153->SetSavedPoint(289,0.02093806);
   f_10110153->SetSavedPoint(290,0.02061479);
   f_10110153->SetSavedPoint(291,0.02029614);
   f_10110153->SetSavedPoint(292,0.019982);
   f_10110153->SetSavedPoint(293,0.01967226);
   f_10110153->SetSavedPoint(294,0.01936683);
   f_10110153->SetSavedPoint(295,0.0190656);
   f_10110153->SetSavedPoint(296,0.01876847);
   f_10110153->SetSavedPoint(297,0.01847537);
   f_10110153->SetSavedPoint(298,0.0181862);
   f_10110153->SetSavedPoint(299,0.01790089);
   f_10110153->SetSavedPoint(300,0.01761935);
   f_10110153->SetSavedPoint(301,0.01734153);
   f_10110153->SetSavedPoint(302,0.01706735);
   f_10110153->SetSavedPoint(303,0.01679675);
   f_10110153->SetSavedPoint(304,0.01652969);
   f_10110153->SetSavedPoint(305,0.0162661);
   f_10110153->SetSavedPoint(306,0.01600594);
   f_10110153->SetSavedPoint(307,0.01574917);
   f_10110153->SetSavedPoint(308,0.01549576);
   f_10110153->SetSavedPoint(309,0.01524566);
   f_10110153->SetSavedPoint(310,0.01499886);
   f_10110153->SetSavedPoint(311,0.01475533);
   f_10110153->SetSavedPoint(312,0.01451504);
   f_10110153->SetSavedPoint(313,0.01427799);
   f_10110153->SetSavedPoint(314,0.01404416);
   f_10110153->SetSavedPoint(315,0.01381353);
   f_10110153->SetSavedPoint(316,0.01358609);
   f_10110153->SetSavedPoint(317,0.01336185);
   f_10110153->SetSavedPoint(318,0.0131408);
   f_10110153->SetSavedPoint(319,0.01292294);
   f_10110153->SetSavedPoint(320,0.01270825);
   f_10110153->SetSavedPoint(321,0.01249676);
   f_10110153->SetSavedPoint(322,0.01228845);
   f_10110153->SetSavedPoint(323,0.01208332);
   f_10110153->SetSavedPoint(324,0.01188138);
   f_10110153->SetSavedPoint(325,0.01168263);
   f_10110153->SetSavedPoint(326,0.01148707);
   f_10110153->SetSavedPoint(327,0.01129469);
   f_10110153->SetSavedPoint(328,0.0111055);
   f_10110153->SetSavedPoint(329,0.01091948);
   f_10110153->SetSavedPoint(330,0.01073664);
   f_10110153->SetSavedPoint(331,0.01055697);
   f_10110153->SetSavedPoint(332,0.01038045);
   f_10110153->SetSavedPoint(333,0.01020707);
   f_10110153->SetSavedPoint(334,0.01003681);
   f_10110153->SetSavedPoint(335,0.009869662);
   f_10110153->SetSavedPoint(336,0.009705596);
   f_10110153->SetSavedPoint(337,0.009544588);
   f_10110153->SetSavedPoint(338,0.009386608);
   f_10110153->SetSavedPoint(339,0.009231623);
   f_10110153->SetSavedPoint(340,0.009079598);
   f_10110153->SetSavedPoint(341,0.008930492);
   f_10110153->SetSavedPoint(342,0.008784262);
   f_10110153->SetSavedPoint(343,0.008640861);
   f_10110153->SetSavedPoint(344,0.008500238);
   f_10110153->SetSavedPoint(345,0.008362338);
   f_10110153->SetSavedPoint(346,0.008227106);
   f_10110153->SetSavedPoint(347,0.00809448);
   f_10110153->SetSavedPoint(348,0.007964396);
   f_10110153->SetSavedPoint(349,0.007836788);
   f_10110153->SetSavedPoint(350,0.007711586);
   f_10110153->SetSavedPoint(351,0.00758872);
   f_10110153->SetSavedPoint(352,0.007468115);
   f_10110153->SetSavedPoint(353,0.007349696);
   f_10110153->SetSavedPoint(354,0.007233385);
   f_10110153->SetSavedPoint(355,0.007119104);
   f_10110153->SetSavedPoint(356,0.007006774);
   f_10110153->SetSavedPoint(357,0.006896313);
   f_10110153->SetSavedPoint(358,0.006787643);
   f_10110153->SetSavedPoint(359,0.006680681);
   f_10110153->SetSavedPoint(360,0.006575348);
   f_10110153->SetSavedPoint(361,0.006471564);
   f_10110153->SetSavedPoint(362,0.006369251);
   f_10110153->SetSavedPoint(363,0.006268332);
   f_10110153->SetSavedPoint(364,0.006168731);
   f_10110153->SetSavedPoint(365,0.006070376);
   f_10110153->SetSavedPoint(366,0.005973195);
   f_10110153->SetSavedPoint(367,0.00587712);
   f_10110153->SetSavedPoint(368,0.005782086);
   f_10110153->SetSavedPoint(369,0.005688031);
   f_10110153->SetSavedPoint(370,0.005594898);
   f_10110153->SetSavedPoint(371,0.00550263);
   f_10110153->SetSavedPoint(372,0.005411179);
   f_10110153->SetSavedPoint(373,0.005320497);
   f_10110153->SetSavedPoint(374,0.005230543);
   f_10110153->SetSavedPoint(375,0.00514128);
   f_10110153->SetSavedPoint(376,0.005052673);
   f_10110153->SetSavedPoint(377,0.004964696);
   f_10110153->SetSavedPoint(378,0.004877325);
   f_10110153->SetSavedPoint(379,0.004790541);
   f_10110153->SetSavedPoint(380,0.00470433);
   f_10110153->SetSavedPoint(381,0.004618684);
   f_10110153->SetSavedPoint(382,0.004533597);
   f_10110153->SetSavedPoint(383,0.00444907);
   f_10110153->SetSavedPoint(384,0.004365107);
   f_10110153->SetSavedPoint(385,0.004281717);
   f_10110153->SetSavedPoint(386,0.004198912);
   f_10110153->SetSavedPoint(387,0.004116709);
   f_10110153->SetSavedPoint(388,0.004035127);
   f_10110153->SetSavedPoint(389,0.00395419);
   f_10110153->SetSavedPoint(390,0.003873924);
   f_10110153->SetSavedPoint(391,0.003794357);
   f_10110153->SetSavedPoint(392,0.003715521);
   f_10110153->SetSavedPoint(393,0.003637448);
   f_10110153->SetSavedPoint(394,0.003560173);
   f_10110153->SetSavedPoint(395,0.003483731);
   f_10110153->SetSavedPoint(396,0.00340816);
   f_10110153->SetSavedPoint(397,0.003333495);
   f_10110153->SetSavedPoint(398,0.003259773);
   f_10110153->SetSavedPoint(399,0.003187031);
   f_10110153->SetSavedPoint(400,0.003115305);
   f_10110153->SetSavedPoint(401,0.003044628);
   f_10110153->SetSavedPoint(402,0.002975034);
   f_10110153->SetSavedPoint(403,0.002906554);
   f_10110153->SetSavedPoint(404,0.002839216);
   f_10110153->SetSavedPoint(405,0.002773047);
   f_10110153->SetSavedPoint(406,0.00270807);
   f_10110153->SetSavedPoint(407,0.002644305);
   f_10110153->SetSavedPoint(408,0.00258177);
   f_10110153->SetSavedPoint(409,0.002520478);
   f_10110153->SetSavedPoint(410,0.00246044);
   f_10110153->SetSavedPoint(411,0.002401662);
   f_10110153->SetSavedPoint(412,0.002344146);
   f_10110153->SetSavedPoint(413,0.002287891);
   f_10110153->SetSavedPoint(414,0.002232892);
   f_10110153->SetSavedPoint(415,0.002179141);
   f_10110153->SetSavedPoint(416,0.002126623);
   f_10110153->SetSavedPoint(417,0.002075325);
   f_10110153->SetSavedPoint(418,0.002025225);
   f_10110153->SetSavedPoint(419,0.001976302);
   f_10110153->SetSavedPoint(420,0.00192853);
   f_10110153->SetSavedPoint(421,0.00188188);
   f_10110153->SetSavedPoint(422,0.001836324);
   f_10110153->SetSavedPoint(423,0.001791828);
   f_10110153->SetSavedPoint(424,0.001748359);
   f_10110153->SetSavedPoint(425,0.001705881);
   f_10110153->SetSavedPoint(426,0.001664361);
   f_10110153->SetSavedPoint(427,0.00162376);
   f_10110153->SetSavedPoint(428,0.001584045);
   f_10110153->SetSavedPoint(429,0.00154518);
   f_10110153->SetSavedPoint(430,0.001507131);
   f_10110153->SetSavedPoint(431,0.001469866);
   f_10110153->SetSavedPoint(432,0.001433354);
   f_10110153->SetSavedPoint(433,0.001397567);
   f_10110153->SetSavedPoint(434,0.001362481);
   f_10110153->SetSavedPoint(435,0.001328072);
   f_10110153->SetSavedPoint(436,0.001294321);
   f_10110153->SetSavedPoint(437,0.001261213);
   f_10110153->SetSavedPoint(438,0.001228735);
   f_10110153->SetSavedPoint(439,0.00119688);
   f_10110153->SetSavedPoint(440,0.001165644);
   f_10110153->SetSavedPoint(441,0.001135025);
   f_10110153->SetSavedPoint(442,0.001105027);
   f_10110153->SetSavedPoint(443,0.001075656);
   f_10110153->SetSavedPoint(444,0.001046924);
   f_10110153->SetSavedPoint(445,0.001018842);
   f_10110153->SetSavedPoint(446,0.0009914257);
   f_10110153->SetSavedPoint(447,0.0009646934);
   f_10110153->SetSavedPoint(448,0.0009386635);
   f_10110153->SetSavedPoint(449,0.000913356);
   f_10110153->SetSavedPoint(450,0.0008887906);
   f_10110153->SetSavedPoint(451,0.0008649866);
   f_10110153->SetSavedPoint(452,0.0008419618);
   f_10110153->SetSavedPoint(453,0.0008197317);
   f_10110153->SetSavedPoint(454,0.0007983088);
   f_10110153->SetSavedPoint(455,0.0007777016);
   f_10110153->SetSavedPoint(456,0.0007579138);
   f_10110153->SetSavedPoint(457,0.0007389435);
   f_10110153->SetSavedPoint(458,0.0007207825);
   f_10110153->SetSavedPoint(459,0.0007034159);
   f_10110153->SetSavedPoint(460,0.0006868209);
   f_10110153->SetSavedPoint(461,0.000670967);
   f_10110153->SetSavedPoint(462,0.0006558157);
   f_10110153->SetSavedPoint(463,0.0006413199);
   f_10110153->SetSavedPoint(464,0.0006274248);
   f_10110153->SetSavedPoint(465,0.0006140674);
   f_10110153->SetSavedPoint(466,0.000601178);
   f_10110153->SetSavedPoint(467,0.0005886804);
   f_10110153->SetSavedPoint(468,0.0005764935);
   f_10110153->SetSavedPoint(469,0.0005645327);
   f_10110153->SetSavedPoint(470,0.0005527116);
   f_10110153->SetSavedPoint(471,0.0005409442);
   f_10110153->SetSavedPoint(472,0.0005291473);
   f_10110153->SetSavedPoint(473,0.0005172432);
   f_10110153->SetSavedPoint(474,0.0005051628);
   f_10110153->SetSavedPoint(475,0.0004928485);
   f_10110153->SetSavedPoint(476,0.0004802576);
   f_10110153->SetSavedPoint(477,0.0004673656);
   f_10110153->SetSavedPoint(478,0.0004541695);
   f_10110153->SetSavedPoint(479,0.0004406907);
   f_10110153->SetSavedPoint(480,0.0004269778);
   f_10110153->SetSavedPoint(481,0.0004131087);
   f_10110153->SetSavedPoint(482,0.0003991919);
   f_10110153->SetSavedPoint(483,0.0003853662);
   f_10110153->SetSavedPoint(484,0.0003718002);
   f_10110153->SetSavedPoint(485,0.0003586882);
   f_10110153->SetSavedPoint(486,0.0003462456);
   f_10110153->SetSavedPoint(487,0.0003346998);
   f_10110153->SetSavedPoint(488,0.000324279);
   f_10110153->SetSavedPoint(489,0.0003151957);
   f_10110153->SetSavedPoint(490,0.0003076263);
   f_10110153->SetSavedPoint(491,0.0003016842);
   f_10110153->SetSavedPoint(492,0.0002973858);
   f_10110153->SetSavedPoint(493,0.0002946096);
   f_10110153->SetSavedPoint(494,0.0002930447);
   f_10110153->SetSavedPoint(495,0.0002921293);
   f_10110153->SetSavedPoint(496,0.0002909769);
   f_10110153->SetSavedPoint(497,0.0002882881);
   f_10110153->SetSavedPoint(498,0.0002822462);
   f_10110153->SetSavedPoint(499,0.000270395);
   f_10110153->SetSavedPoint(500,0.0002494948);
   f_10110153->SetSavedPoint(501,0);
   f_10110153->SetSavedPoint(502,19.95);
   f_10110153->SetFillColor(19);
   f_10110153->SetFillStyle(0);
   f_10110153->SetMarkerStyle(20);
   f_10110153->SetMarkerSize(1.2);
   f_10110153->SetLineColor(6);
   f_10110153->SetLineWidth(3);
   f_10110153->SetLineStyle(11);
   f_10110153->GetXaxis()->SetNdivisions(505);
   f_10110153->GetXaxis()->SetLabelFont(132);
   f_10110153->GetXaxis()->SetLabelOffset(0.015);
   f_10110153->GetXaxis()->SetLabelSize(0.05);
   f_10110153->GetXaxis()->SetTitleSize(0.06);
   f_10110153->GetXaxis()->SetTitleFont(132);
   f_10110153->GetYaxis()->SetLabelFont(132);
   f_10110153->GetYaxis()->SetLabelSize(0.05);
   f_10110153->GetYaxis()->SetTitleSize(0.06);
   f_10110153->GetYaxis()->SetTitleFont(42);
   f_10110153->SetParameter(0,0);
   f_10110153->SetParError(0,0);
   f_10110153->SetParLimits(0,0,0);
   f_10110153->SetParameter(1,0);
   f_10110153->SetParError(1,0);
   f_10110153->SetParLimits(1,0,0);
   f_10110153->SetParameter(2,0);
   f_10110153->SetParError(2,0);
   f_10110153->SetParLimits(2,0,0);
   f_10110153->SetParameter(3,0);
   f_10110153->SetParError(3,0);
   f_10110153->SetParLimits(3,0,0);
   f_10110153->SetParameter(4,0);
   f_10110153->SetParError(4,0);
   f_10110153->SetParLimits(4,0,0);
   f_10110153->SetParameter(5,0);
   f_10110153->SetParError(5,0);
   f_10110153->SetParLimits(5,0,0);
   f_10110153->SetParameter(6,0);
   f_10110153->SetParError(6,0);
   f_10110153->SetParLimits(6,0,0);
   f_10110153->SetParameter(7,0);
   f_10110153->SetParError(7,0);
   f_10110153->SetParLimits(7,0,0);
   f_10110153->SetParameter(8,0);
   f_10110153->SetParError(8,0);
   f_10110153->SetParLimits(8,0,0);
   f_10110153->SetParameter(9,0);
   f_10110153->SetParError(9,0);
   f_10110153->SetParLimits(9,0,0);
   f_10110153->SetParameter(10,0);
   f_10110153->SetParError(10,0);
   f_10110153->SetParLimits(10,0,0);
   f_10110153->SetParameter(11,0);
   f_10110153->SetParError(11,0);
   f_10110153->SetParLimits(11,0,0);
   f_10110153->SetParameter(12,0);
   f_10110153->SetParError(12,0);
   f_10110153->SetParLimits(12,0,0);
   f_10110153->SetParameter(13,0);
   f_10110153->SetParError(13,0);
   f_10110153->SetParLimits(13,0,0);
   f_10110153->SetParameter(14,0);
   f_10110153->SetParError(14,0);
   f_10110153->SetParLimits(14,0,0);
   f_10110153->SetParameter(15,0);
   f_10110153->SetParError(15,0);
   f_10110153->SetParLimits(15,0,0);
   f_10110153->SetParameter(16,0);
   f_10110153->SetParError(16,0);
   f_10110153->SetParLimits(16,0,0);
   f_10110153->SetParameter(17,0);
   f_10110153->SetParError(17,0);
   f_10110153->SetParLimits(17,0,0);
   f_10110153->SetParameter(18,0);
   f_10110153->SetParError(18,0);
   f_10110153->SetParLimits(18,0,0);
   f_10110153->SetParameter(19,0);
   f_10110153->SetParError(19,0);
   f_10110153->SetParLimits(19,0,0);
   f_10110153->SetParameter(20,0);
   f_10110153->SetParError(20,0);
   f_10110153->SetParLimits(20,0,0);
   f_10110153->Draw("same");
   
   Double_t Graph1_fx106[203] = {
   0,
   0.2,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   4,
   4.2,
   4.4,
   4.6,
   4.8,
   5,
   5.2,
   5.4,
   5.6,
   5.8,
   6,
   6.2,
   6.4,
   6.6,
   6.8,
   7,
   7.2,
   7.4,
   7.6,
   7.8,
   8,
   8.2,
   8.4,
   8.6,
   8.8,
   9,
   9.2,
   9.4,
   9.6,
   9.8,
   10,
   10.2,
   10.4,
   10.6,
   10.8,
   11,
   11.2,
   11.4,
   11.6,
   11.8,
   12,
   12.2,
   12.4,
   12.6,
   12.8,
   13,
   13.2,
   13.4,
   13.6,
   13.8,
   14,
   14.2,
   14.4,
   14.6,
   14.8,
   15,
   15.2,
   15.4,
   15.6,
   15.8,
   16,
   16.2,
   16.4,
   16.6,
   16.8,
   17,
   17.2,
   17.4,
   17.6,
   17.8,
   18,
   18.2,
   18.4,
   18.6,
   18.8,
   19,
   19.2,
   19.4,
   19.6,
   19.8,
   20,
   20,
   19.8,
   19.6,
   19.4,
   19.2,
   19,
   18.8,
   18.6,
   18.4,
   18.2,
   18,
   17.8,
   17.6,
   17.4,
   17.2,
   17,
   16.8,
   16.6,
   16.4,
   16.2,
   16,
   15.8,
   15.6,
   15.4,
   15.2,
   15,
   14.8,
   14.6,
   14.4,
   14.2,
   14,
   13.8,
   13.6,
   13.4,
   13.2,
   13,
   12.8,
   12.6,
   12.4,
   12.2,
   12,
   11.8,
   11.6,
   11.4,
   11.2,
   11,
   10.8,
   10.6,
   10.4,
   10.2,
   10,
   9.8,
   9.6,
   9.4,
   9.2,
   9,
   8.8,
   8.6,
   8.4,
   8.2,
   8,
   7.8,
   7.6,
   7.4,
   7.2,
   7,
   6.8,
   6.6,
   6.4,
   6.2,
   6,
   5.8,
   5.6,
   5.4,
   5.2,
   5,
   4.8,
   4.6,
   4.4,
   4.2,
   4,
   3.8,
   3.6,
   3.4,
   3.2,
   3,
   2.8,
   2.6,
   2.4,
   2.2,
   2,
   1.8,
   1.6,
   1.4,
   1.2,
   1,
   0.8,
   0.6,
   0.4,
   0.2,
   0,
   0};
   Double_t Graph1_fy106[203] = {
   0,
   0.02407081,
   0.04555895,
   0.06372567,
   0.07911479,
   0.09230924,
   0.1035896,
   0.112983,
   0.1204244,
   0.1259005,
   0.1295288,
   0.1315691,
   0.1323886,
   0.1324012,
   0.1320028,
   0.1315186,
   0.131168,
   0.1310521,
   0.13116,
   0.1313899,
   0.1315791,
   0.1315375,
   0.1310786,
   0.1300454,
   0.1283283,
   0.1258749,
   0.1226909,
   0.1188347,
   0.1144068,
   0.1095361,
   0.1043654,
   0.09903749,
   0.09368383,
   0.08841559,
   0.08331862,
   0.07845165,
   0.07384736,
   0.06951591,
   0.06544994,
   0.06163032,
   0.05803188,
   0.05462847,
   0.05139689,
   0.0483195,
   0.04538543,
   0.0425904,
   0.03993557,
   0.03742568,
   0.03506677,
   0.03286402,
   0.03081987,
   0.02893276,
   0.02719649,
   0.02560044,
   0.02413027,
   0.02276932,
   0.02150013,
   0.02030608,
   0.01917291,
   0.01808977,
   0.01704988,
   0.01605053,
   0.01509261,
   0.01417963,
   0.01331654,
   0.01250826,
   0.01175852,
   0.01106879,
   0.01043774,
   0.009861198,
   0.009332525,
   0.008843544,
   0.00838566,
   0.007951103,
   0.007534025,
   0.007131245,
   0.006742496,
   0.006370095,
   0.006018057,
   0.005690812,
   0.005391762,
   0.005122004,
   0.004879526,
   0.004659172,
   0.004453478,
   0.004254333,
   0.004055121,
   0.003852814,
   0.003649281,
   0.003451136,
   0.00326767,
   0.003107041,
   0.002971731,
   0.002855352,
   0.002743609,
   0.002621946,
   0.002489573,
   0.002371872,
   0.002307022,
   0.002252355,
   0.00180357,
   0.001456532,
   0.001836723,
   0.001898836,
   0.001969566,
   0.002084811,
   0.002213365,
   0.002333826,
   0.002446572,
   0.002563894,
   0.002698204,
   0.002855315,
   0.003033343,
   0.003225309,
   0.003423045,
   0.003620597,
   0.003816153,
   0.004012296,
   0.004214906,
   0.004431323,
   0.004668403,
   0.004930974,
   0.005221018,
   0.005537662,
   0.005877868,
   0.0062376,
   0.006613154,
   0.007002361,
   0.00740544,
   0.007825331,
   0.008267489,
   0.008739208,
   0.009248591,
   0.009803397,
   0.01040995,
   0.01107229,
   0.01179178,
   0.01256712,
   0.01339487,
   0.01427043,
   0.01518919,
   0.01614784,
   0.01714558,
   0.01818501,
   0.01927263,
   0.0204188,
   0.02163718,
   0.02294367,
   0.02435504,
   0.02588736,
   0.02755446,
   0.02936672,
   0.03133029,
   0.03344695,
   0.03571466,
   0.03812875,
   0.04068375,
   0.04337542,
   0.04620295,
   0.04917072,
   0.05228946,
   0.05557637,
   0.05905403,
   0.0627479,
   0.06668254,
   0.07087673,
   0.075338,
   0.08005702,
   0.08500275,
   0.09011899,
   0.09532322,
   0.1005083,
   0.1055472,
   0.1103017,
   0.1146331,
   0.1184156,
   0.121551,
   0.1239809,
   0.1256982,
   0.126752,
   0.1272466,
   0.1273326,
   0.1271894,
   0.1270002,
   0.1269218,
   0.1270521,
   0.1274008,
   0.1278692,
   0.1282436,
   0.1282082,
   0.1273787,
   0.1253546,
   0.1217817,
   0.1164112,
   0.1091343,
   0.09997,
   0.08898914,
   0.07617577,
   0.06127247,
   0.04373571,
   0.02306639,
   0,
   0};
   graph = new TGraph(203,Graph1_fx106,Graph1_fy106);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph106 = new TH1F("Graph_Graph106","Graph",203,0,22);
   Graph_Graph106->SetMinimum(0);
   Graph_Graph106->SetMaximum(0.1456413);
   Graph_Graph106->SetDirectory(0);
   Graph_Graph106->SetStats(0);
   Graph_Graph106->SetMarkerStyle(20);
   Graph_Graph106->SetMarkerSize(1.2);
   Graph_Graph106->GetXaxis()->SetNdivisions(505);
   Graph_Graph106->GetXaxis()->SetLabelFont(132);
   Graph_Graph106->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph106->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph106->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph106->GetXaxis()->SetTitleFont(132);
   Graph_Graph106->GetYaxis()->SetLabelFont(132);
   Graph_Graph106->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph106->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph106->GetYaxis()->SetTitleFont(42);
   Graph_Graph106->GetZaxis()->SetLabelFont(132);
   Graph_Graph106->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph106->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph106->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph106);
   
   graph->Draw("flc");
   
   TH1D *h_2980__106 = new TH1D("h_2980__106","",20,0,20);
   h_2980__106->SetBinContent(1,0.05307551);
   h_2980__106->SetBinContent(2,0.0720513);
   h_2980__106->SetBinContent(3,0.1490403);
   h_2980__106->SetBinContent(4,0.1621431);
   h_2980__106->SetBinContent(5,0.1351247);
   h_2980__106->SetBinContent(6,0.1453052);
   h_2980__106->SetBinContent(7,0.07339828);
   h_2980__106->SetBinContent(8,0.05692702);
   h_2980__106->SetBinContent(9,0.0396936);
   h_2980__106->SetBinContent(10,0.03711855);
   h_2980__106->SetBinContent(11,0.02153985);
   h_2980__106->SetBinContent(12,0.01509502);
   h_2980__106->SetBinContent(13,0.01811313);
   h_2980__106->SetBinContent(14,0.005651809);
   h_2980__106->SetBinContent(15,0.002390559);
   h_2980__106->SetBinContent(16,0.00302133);
   h_2980__106->SetBinContent(17,0.004260725);
   h_2980__106->SetBinContent(18,0.00432957);
   h_2980__106->SetBinContent(19,0.000485764);
   h_2980__106->SetBinContent(20,0.001234725);
   h_2980__106->SetBinContent(21,52.13017);
   h_2980__106->SetBinError(1,0.01146033);
   h_2980__106->SetBinError(2,0.01714951);
   h_2980__106->SetBinError(3,0.01692859);
   h_2980__106->SetBinError(4,0.01547512);
   h_2980__106->SetBinError(5,0.01538733);
   h_2980__106->SetBinError(6,0.02727673);
   h_2980__106->SetBinError(7,0.01222251);
   h_2980__106->SetBinError(8,0.009159068);
   h_2980__106->SetBinError(9,0.006731195);
   h_2980__106->SetBinError(10,0.00643951);
   h_2980__106->SetBinError(11,0.004250737);
   h_2980__106->SetBinError(12,0.00404397);
   h_2980__106->SetBinError(13,0.004023612);
   h_2980__106->SetBinError(14,0.002486363);
   h_2980__106->SetBinError(15,0.001673997);
   h_2980__106->SetBinError(16,0.002175543);
   h_2980__106->SetBinError(17,0.0023345);
   h_2980__106->SetBinError(18,0.001864502);
   h_2980__106->SetBinError(19,0.000935359);
   h_2980__106->SetBinError(20,0.0008814949);
   h_2980__106->SetBinError(21,24.04207);
   h_2980__106->SetMinimum(0);
   h_2980__106->SetMaximum(0.2);
   h_2980__106->SetEntries(5097);
   h_2980__106->SetStats(0);
   h_2980__106->SetMarkerStyle(20);
   h_2980__106->SetMarkerSize(1.2);
   h_2980__106->GetXaxis()->SetNdivisions(505);
   h_2980__106->GetXaxis()->SetLabelFont(132);
   h_2980__106->GetXaxis()->SetLabelOffset(0.015);
   h_2980__106->GetXaxis()->SetLabelSize(0.05);
   h_2980__106->GetXaxis()->SetTitleSize(0.06);
   h_2980__106->GetXaxis()->SetTitleFont(132);
   h_2980__106->GetYaxis()->SetLabelFont(132);
   h_2980__106->GetYaxis()->SetLabelSize(0.05);
   h_2980__106->GetYaxis()->SetTitleSize(0.06);
   h_2980__106->GetYaxis()->SetTitleFont(42);
   h_2980__106->GetZaxis()->SetLabelFont(132);
   h_2980__106->GetZaxis()->SetLabelSize(0.05);
   h_2980__106->GetZaxis()->SetTitleSize(0.06);
   h_2980__106->GetZaxis()->SetTitleFont(42);
   h_2980__106->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3f.C <==
void 2xB_Y2_2GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:52:34 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.2025316,4.654321,1.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3390__107 = new TH1D("h_3390__107","",10,2,4.5);
   h_3390__107->SetBinContent(0,-1.684287);
   h_3390__107->SetBinContent(1,0.05404396);
   h_3390__107->SetBinContent(2,0.3771739);
   h_3390__107->SetBinContent(3,0.6368473);
   h_3390__107->SetBinContent(4,0.7158205);
   h_3390__107->SetBinContent(5,0.7301969);
   h_3390__107->SetBinContent(6,0.5827665);
   h_3390__107->SetBinContent(7,0.4687114);
   h_3390__107->SetBinContent(8,0.2661828);
   h_3390__107->SetBinContent(9,0.1510289);
   h_3390__107->SetBinContent(10,0.01722793);
   h_3390__107->SetBinError(0,1.684287);
   h_3390__107->SetBinError(1,0.1158603);
   h_3390__107->SetBinError(2,0.06520075);
   h_3390__107->SetBinError(3,0.07106702);
   h_3390__107->SetBinError(4,0.05927099);
   h_3390__107->SetBinError(5,0.05148206);
   h_3390__107->SetBinError(6,0.05103106);
   h_3390__107->SetBinError(7,0.04570412);
   h_3390__107->SetBinError(8,0.03578619);
   h_3390__107->SetBinError(9,0.03252069);
   h_3390__107->SetBinError(10,0.03293856);
   h_3390__107->SetMinimum(0);
   h_3390__107->SetMaximum(1);
   h_3390__107->SetEntries(5087);
   h_3390__107->SetStats(0);
   h_3390__107->SetMarkerStyle(20);
   h_3390__107->SetMarkerSize(1.2);
   h_3390__107->GetXaxis()->SetNdivisions(505);
   h_3390__107->GetXaxis()->SetLabelFont(132);
   h_3390__107->GetXaxis()->SetLabelOffset(0.015);
   h_3390__107->GetXaxis()->SetLabelSize(0.05);
   h_3390__107->GetXaxis()->SetTitleSize(0.06);
   h_3390__107->GetXaxis()->SetTitleFont(132);
   h_3390__107->GetYaxis()->SetLabelFont(132);
   h_3390__107->GetYaxis()->SetLabelSize(0.05);
   h_3390__107->GetYaxis()->SetTitleSize(0.06);
   h_3390__107->GetYaxis()->SetTitleFont(42);
   h_3390__107->GetZaxis()->SetLabelFont(132);
   h_3390__107->GetZaxis()->SetLabelSize(0.05);
   h_3390__107->GetZaxis()->SetTitleSize(0.06);
   h_3390__107->GetZaxis()->SetTitleFont(42);
   h_3390__107->Draw("e1");
   
   TF1 *f_10280154 = new TF1("*f_10280",2,4.5,9);
    //The original function : f_10280 had originally been created by:
    //TF1 *f_10280 = new TF1("f_10280",f_10280,2,4.5,9);
   f_10280154->SetRange(2,4.5);
   f_10280154->SetName("f_10280");
   f_10280154->SetTitle("f_10280");
   f_10280154->SetNpx(500);
   f_10280154->SetSavedPoint(0,0);
   f_10280154->SetSavedPoint(1,0.00791165);
   f_10280154->SetSavedPoint(2,0.0157903);
   f_10280154->SetSavedPoint(3,0.02363543);
   f_10280154->SetSavedPoint(4,0.03144657);
   f_10280154->SetSavedPoint(5,0.03922323);
   f_10280154->SetSavedPoint(6,0.04696495);
   f_10280154->SetSavedPoint(7,0.05467128);
   f_10280154->SetSavedPoint(8,0.06234177);
   f_10280154->SetSavedPoint(9,0.06997599);
   f_10280154->SetSavedPoint(10,0.07757353);
   f_10280154->SetSavedPoint(11,0.08513398);
   f_10280154->SetSavedPoint(12,0.09265694);
   f_10280154->SetSavedPoint(13,0.100142);
   f_10280154->SetSavedPoint(14,0.1075889);
   f_10280154->SetSavedPoint(15,0.1149971);
   f_10280154->SetSavedPoint(16,0.1223664);
   f_10280154->SetSavedPoint(17,0.1296963);
   f_10280154->SetSavedPoint(18,0.1369866);
   f_10280154->SetSavedPoint(19,0.144237);
   f_10280154->SetSavedPoint(20,0.151447);
   f_10280154->SetSavedPoint(21,0.1586165);
   f_10280154->SetSavedPoint(22,0.165745);
   f_10280154->SetSavedPoint(23,0.1728324);
   f_10280154->SetSavedPoint(24,0.1798783);
   f_10280154->SetSavedPoint(25,0.1868825);
   f_10280154->SetSavedPoint(26,0.1938446);
   f_10280154->SetSavedPoint(27,0.2007645);
   f_10280154->SetSavedPoint(28,0.2076419);
   f_10280154->SetSavedPoint(29,0.2144765);
   f_10280154->SetSavedPoint(30,0.2212681);
   f_10280154->SetSavedPoint(31,0.2280165);
   f_10280154->SetSavedPoint(32,0.2347214);
   f_10280154->SetSavedPoint(33,0.2413827);
   f_10280154->SetSavedPoint(34,0.2480001);
   f_10280154->SetSavedPoint(35,0.2545735);
   f_10280154->SetSavedPoint(36,0.2611025);
   f_10280154->SetSavedPoint(37,0.2675872);
   f_10280154->SetSavedPoint(38,0.2740272);
   f_10280154->SetSavedPoint(39,0.2804223);
   f_10280154->SetSavedPoint(40,0.2867725);
   f_10280154->SetSavedPoint(41,0.2930776);
   f_10280154->SetSavedPoint(42,0.2993373);
   f_10280154->SetSavedPoint(43,0.3055516);
   f_10280154->SetSavedPoint(44,0.3117202);
   f_10280154->SetSavedPoint(45,0.3178431);
   f_10280154->SetSavedPoint(46,0.3239201);
   f_10280154->SetSavedPoint(47,0.329951);
   f_10280154->SetSavedPoint(48,0.3359358);
   f_10280154->SetSavedPoint(49,0.3418743);
   f_10280154->SetSavedPoint(50,0.3477665);
   f_10280154->SetSavedPoint(51,0.353612);
   f_10280154->SetSavedPoint(52,0.359411);
   f_10280154->SetSavedPoint(53,0.3651632);
   f_10280154->SetSavedPoint(54,0.3708685);
   f_10280154->SetSavedPoint(55,0.376527);
   f_10280154->SetSavedPoint(56,0.3821383);
   f_10280154->SetSavedPoint(57,0.3877026);
   f_10280154->SetSavedPoint(58,0.3932196);
   f_10280154->SetSavedPoint(59,0.3986894);
   f_10280154->SetSavedPoint(60,0.4041117);
   f_10280154->SetSavedPoint(61,0.4094866);
   f_10280154->SetSavedPoint(62,0.414814);
   f_10280154->SetSavedPoint(63,0.4200938);
   f_10280154->SetSavedPoint(64,0.4253259);
   f_10280154->SetSavedPoint(65,0.4305103);
   f_10280154->SetSavedPoint(66,0.4356469);
   f_10280154->SetSavedPoint(67,0.4407357);
   f_10280154->SetSavedPoint(68,0.4457766);
   f_10280154->SetSavedPoint(69,0.4507695);
   f_10280154->SetSavedPoint(70,0.4557144);
   f_10280154->SetSavedPoint(71,0.4606114);
   f_10280154->SetSavedPoint(72,0.4654602);
   f_10280154->SetSavedPoint(73,0.4702609);
   f_10280154->SetSavedPoint(74,0.4750135);
   f_10280154->SetSavedPoint(75,0.4797178);
   f_10280154->SetSavedPoint(76,0.484374);
   f_10280154->SetSavedPoint(77,0.4889819);
   f_10280154->SetSavedPoint(78,0.4935415);
   f_10280154->SetSavedPoint(79,0.4980529);
   f_10280154->SetSavedPoint(80,0.5025159);
   f_10280154->SetSavedPoint(81,0.5069306);
   f_10280154->SetSavedPoint(82,0.511297);
   f_10280154->SetSavedPoint(83,0.515615);
   f_10280154->SetSavedPoint(84,0.5198846);
   f_10280154->SetSavedPoint(85,0.5241058);
   f_10280154->SetSavedPoint(86,0.5282787);
   f_10280154->SetSavedPoint(87,0.5324031);
   f_10280154->SetSavedPoint(88,0.5364792);
   f_10280154->SetSavedPoint(89,0.5405068);
   f_10280154->SetSavedPoint(90,0.5444861);
   f_10280154->SetSavedPoint(91,0.548417);
   f_10280154->SetSavedPoint(92,0.5522994);
   f_10280154->SetSavedPoint(93,0.5561335);
   f_10280154->SetSavedPoint(94,0.5599193);
   f_10280154->SetSavedPoint(95,0.5636567);
   f_10280154->SetSavedPoint(96,0.5673457);
   f_10280154->SetSavedPoint(97,0.5709864);
   f_10280154->SetSavedPoint(98,0.5745788);
   f_10280154->SetSavedPoint(99,0.5781229);
   f_10280154->SetSavedPoint(100,0.5816187);
   f_10280154->SetSavedPoint(101,0.5850663);
   f_10280154->SetSavedPoint(102,0.5884657);
   f_10280154->SetSavedPoint(103,0.5918168);
   f_10280154->SetSavedPoint(104,0.5951198);
   f_10280154->SetSavedPoint(105,0.5983747);
   f_10280154->SetSavedPoint(106,0.6015815);
   f_10280154->SetSavedPoint(107,0.6047402);
   f_10280154->SetSavedPoint(108,0.6078508);
   f_10280154->SetSavedPoint(109,0.6109135);
   f_10280154->SetSavedPoint(110,0.6139282);
   f_10280154->SetSavedPoint(111,0.616895);
   f_10280154->SetSavedPoint(112,0.6198139);
   f_10280154->SetSavedPoint(113,0.622685);
   f_10280154->SetSavedPoint(114,0.6255083);
   f_10280154->SetSavedPoint(115,0.6282839);
   f_10280154->SetSavedPoint(116,0.6310119);
   f_10280154->SetSavedPoint(117,0.6336921);
   f_10280154->SetSavedPoint(118,0.6363248);
   f_10280154->SetSavedPoint(119,0.63891);
   f_10280154->SetSavedPoint(120,0.6414478);
   f_10280154->SetSavedPoint(121,0.6439381);
   f_10280154->SetSavedPoint(122,0.6463811);
   f_10280154->SetSavedPoint(123,0.6487768);
   f_10280154->SetSavedPoint(124,0.6511253);
   f_10280154->SetSavedPoint(125,0.6534266);
   f_10280154->SetSavedPoint(126,0.6556809);
   f_10280154->SetSavedPoint(127,0.6578881);
   f_10280154->SetSavedPoint(128,0.6600484);
   f_10280154->SetSavedPoint(129,0.6621619);
   f_10280154->SetSavedPoint(130,0.6642285);
   f_10280154->SetSavedPoint(131,0.6662485);
   f_10280154->SetSavedPoint(132,0.6682218);
   f_10280154->SetSavedPoint(133,0.6701485);
   f_10280154->SetSavedPoint(134,0.6720288);
   f_10280154->SetSavedPoint(135,0.6738627);
   f_10280154->SetSavedPoint(136,0.6756503);
   f_10280154->SetSavedPoint(137,0.6773917);
   f_10280154->SetSavedPoint(138,0.679087);
   f_10280154->SetSavedPoint(139,0.6807363);
   f_10280154->SetSavedPoint(140,0.6823396);
   f_10280154->SetSavedPoint(141,0.683897);
   f_10280154->SetSavedPoint(142,0.6854088);
   f_10280154->SetSavedPoint(143,0.6868749);
   f_10280154->SetSavedPoint(144,0.6882954);
   f_10280154->SetSavedPoint(145,0.6896705);
   f_10280154->SetSavedPoint(146,0.6910003);
   f_10280154->SetSavedPoint(147,0.6922849);
   f_10280154->SetSavedPoint(148,0.6935243);
   f_10280154->SetSavedPoint(149,0.6947188);
   f_10280154->SetSavedPoint(150,0.6958683);
   f_10280154->SetSavedPoint(151,0.6969731);
   f_10280154->SetSavedPoint(152,0.6980332);
   f_10280154->SetSavedPoint(153,0.6990488);
   f_10280154->SetSavedPoint(154,0.70002);
   f_10280154->SetSavedPoint(155,0.7009469);
   f_10280154->SetSavedPoint(156,0.7018296);
   f_10280154->SetSavedPoint(157,0.7026683);
   f_10280154->SetSavedPoint(158,0.703463);
   f_10280154->SetSavedPoint(159,0.704214);
   f_10280154->SetSavedPoint(160,0.7049214);
   f_10280154->SetSavedPoint(161,0.7055852);
   f_10280154->SetSavedPoint(162,0.7062057);
   f_10280154->SetSavedPoint(163,0.706783);
   f_10280154->SetSavedPoint(164,0.7073171);
   f_10280154->SetSavedPoint(165,0.7078084);
   f_10280154->SetSavedPoint(166,0.7082568);
   f_10280154->SetSavedPoint(167,0.7086626);
   f_10280154->SetSavedPoint(168,0.7090259);
   f_10280154->SetSavedPoint(169,0.7093468);
   f_10280154->SetSavedPoint(170,0.7096256);
   f_10280154->SetSavedPoint(171,0.7098623);
   f_10280154->SetSavedPoint(172,0.7100572);
   f_10280154->SetSavedPoint(173,0.7102104);
   f_10280154->SetSavedPoint(174,0.710322);
   f_10280154->SetSavedPoint(175,0.7103923);
   f_10280154->SetSavedPoint(176,0.7104213);
   f_10280154->SetSavedPoint(177,0.7104093);
   f_10280154->SetSavedPoint(178,0.7103565);
   f_10280154->SetSavedPoint(179,0.7102629);
   f_10280154->SetSavedPoint(180,0.7101289);
   f_10280154->SetSavedPoint(181,0.7099545);
   f_10280154->SetSavedPoint(182,0.70974);
   f_10280154->SetSavedPoint(183,0.7094855);
   f_10280154->SetSavedPoint(184,0.7091912);
   f_10280154->SetSavedPoint(185,0.7088573);
   f_10280154->SetSavedPoint(186,0.7084841);
   f_10280154->SetSavedPoint(187,0.7080716);
   f_10280154->SetSavedPoint(188,0.7076202);
   f_10280154->SetSavedPoint(189,0.7071299);
   f_10280154->SetSavedPoint(190,0.706601);
   f_10280154->SetSavedPoint(191,0.7060337);
   f_10280154->SetSavedPoint(192,0.7054282);
   f_10280154->SetSavedPoint(193,0.7047847);
   f_10280154->SetSavedPoint(194,0.7041035);
   f_10280154->SetSavedPoint(195,0.7033846);
   f_10280154->SetSavedPoint(196,0.7026284);
   f_10280154->SetSavedPoint(197,0.701835);
   f_10280154->SetSavedPoint(198,0.7010047);
   f_10280154->SetSavedPoint(199,0.7001377);
   f_10280154->SetSavedPoint(200,0.6992343);
   f_10280154->SetSavedPoint(201,0.6982945);
   f_10280154->SetSavedPoint(202,0.6973187);
   f_10280154->SetSavedPoint(203,0.6963072);
   f_10280154->SetSavedPoint(204,0.69526);
   f_10280154->SetSavedPoint(205,0.6941775);
   f_10280154->SetSavedPoint(206,0.6930599);
   f_10280154->SetSavedPoint(207,0.6919074);
   f_10280154->SetSavedPoint(208,0.6907204);
   f_10280154->SetSavedPoint(209,0.6894989);
   f_10280154->SetSavedPoint(210,0.6882433);
   f_10280154->SetSavedPoint(211,0.6869538);
   f_10280154->SetSavedPoint(212,0.6856306);
   f_10280154->SetSavedPoint(213,0.6842741);
   f_10280154->SetSavedPoint(214,0.6828844);
   f_10280154->SetSavedPoint(215,0.6814619);
   f_10280154->SetSavedPoint(216,0.6800067);
   f_10280154->SetSavedPoint(217,0.6785191);
   f_10280154->SetSavedPoint(218,0.6769995);
   f_10280154->SetSavedPoint(219,0.675448);
   f_10280154->SetSavedPoint(220,0.6738649);
   f_10280154->SetSavedPoint(221,0.6722505);
   f_10280154->SetSavedPoint(222,0.670605);
   f_10280154->SetSavedPoint(223,0.6689288);
   f_10280154->SetSavedPoint(224,0.6672221);
   f_10280154->SetSavedPoint(225,0.6654852);
   f_10280154->SetSavedPoint(226,0.6637183);
   f_10280154->SetSavedPoint(227,0.6619218);
   f_10280154->SetSavedPoint(228,0.6600959);
   f_10280154->SetSavedPoint(229,0.6582408);
   f_10280154->SetSavedPoint(230,0.656357);
   f_10280154->SetSavedPoint(231,0.6544446);
   f_10280154->SetSavedPoint(232,0.652504);
   f_10280154->SetSavedPoint(233,0.6505354);
   f_10280154->SetSavedPoint(234,0.6485391);
   f_10280154->SetSavedPoint(235,0.6465155);
   f_10280154->SetSavedPoint(236,0.6444648);
   f_10280154->SetSavedPoint(237,0.6423873);
   f_10280154->SetSavedPoint(238,0.6402834);
   f_10280154->SetSavedPoint(239,0.6381532);
   f_10280154->SetSavedPoint(240,0.6359972);
   f_10280154->SetSavedPoint(241,0.6338156);
   f_10280154->SetSavedPoint(242,0.6316087);
   f_10280154->SetSavedPoint(243,0.6293769);
   f_10280154->SetSavedPoint(244,0.6271203);
   f_10280154->SetSavedPoint(245,0.6248395);
   f_10280154->SetSavedPoint(246,0.6225346);
   f_10280154->SetSavedPoint(247,0.6202059);
   f_10280154->SetSavedPoint(248,0.6178538);
   f_10280154->SetSavedPoint(249,0.6154787);
   f_10280154->SetSavedPoint(250,0.6130807);
   f_10280154->SetSavedPoint(251,0.6106603);
   f_10280154->SetSavedPoint(252,0.6082176);
   f_10280154->SetSavedPoint(253,0.6057532);
   f_10280154->SetSavedPoint(254,0.6032672);
   f_10280154->SetSavedPoint(255,0.6007601);
   f_10280154->SetSavedPoint(256,0.598232);
   f_10280154->SetSavedPoint(257,0.5956834);
   f_10280154->SetSavedPoint(258,0.5931146);
   f_10280154->SetSavedPoint(259,0.5905258);
   f_10280154->SetSavedPoint(260,0.5879175);
   f_10280154->SetSavedPoint(261,0.5852899);
   f_10280154->SetSavedPoint(262,0.5826434);
   f_10280154->SetSavedPoint(263,0.5799783);
   f_10280154->SetSavedPoint(264,0.5772949);
   f_10280154->SetSavedPoint(265,0.5745935);
   f_10280154->SetSavedPoint(266,0.5718745);
   f_10280154->SetSavedPoint(267,0.5691383);
   f_10280154->SetSavedPoint(268,0.5663851);
   f_10280154->SetSavedPoint(269,0.5636153);
   f_10280154->SetSavedPoint(270,0.5608291);
   f_10280154->SetSavedPoint(271,0.5580271);
   f_10280154->SetSavedPoint(272,0.5552094);
   f_10280154->SetSavedPoint(273,0.5523763);
   f_10280154->SetSavedPoint(274,0.5495284);
   f_10280154->SetSavedPoint(275,0.5466658);
   f_10280154->SetSavedPoint(276,0.5437889);
   f_10280154->SetSavedPoint(277,0.540898);
   f_10280154->SetSavedPoint(278,0.5379935);
   f_10280154->SetSavedPoint(279,0.5350758);
   f_10280154->SetSavedPoint(280,0.532145);
   f_10280154->SetSavedPoint(281,0.5292016);
   f_10280154->SetSavedPoint(282,0.526246);
   f_10280154->SetSavedPoint(283,0.5232783);
   f_10280154->SetSavedPoint(284,0.5202991);
   f_10280154->SetSavedPoint(285,0.5173085);
   f_10280154->SetSavedPoint(286,0.514307);
   f_10280154->SetSavedPoint(287,0.5112949);
   f_10280154->SetSavedPoint(288,0.5082724);
   f_10280154->SetSavedPoint(289,0.50524);
   f_10280154->SetSavedPoint(290,0.5021979);
   f_10280154->SetSavedPoint(291,0.4991466);
   f_10280154->SetSavedPoint(292,0.4960862);
   f_10280154->SetSavedPoint(293,0.4930173);
   f_10280154->SetSavedPoint(294,0.48994);
   f_10280154->SetSavedPoint(295,0.4868547);
   f_10280154->SetSavedPoint(296,0.4837617);
   f_10280154->SetSavedPoint(297,0.4806614);
   f_10280154->SetSavedPoint(298,0.4775541);
   f_10280154->SetSavedPoint(299,0.47444);
   f_10280154->SetSavedPoint(300,0.4713197);
   f_10280154->SetSavedPoint(301,0.4681932);
   f_10280154->SetSavedPoint(302,0.4650611);
   f_10280154->SetSavedPoint(303,0.4619235);
   f_10280154->SetSavedPoint(304,0.4587809);
   f_10280154->SetSavedPoint(305,0.4556335);
   f_10280154->SetSavedPoint(306,0.4524816);
   f_10280154->SetSavedPoint(307,0.4493256);
   f_10280154->SetSavedPoint(308,0.4461657);
   f_10280154->SetSavedPoint(309,0.4430024);
   f_10280154->SetSavedPoint(310,0.4398358);
   f_10280154->SetSavedPoint(311,0.4366664);
   f_10280154->SetSavedPoint(312,0.4334943);
   f_10280154->SetSavedPoint(313,0.43032);
   f_10280154->SetSavedPoint(314,0.4271437);
   f_10280154->SetSavedPoint(315,0.4239657);
   f_10280154->SetSavedPoint(316,0.4207863);
   f_10280154->SetSavedPoint(317,0.4176059);
   f_10280154->SetSavedPoint(318,0.4144246);
   f_10280154->SetSavedPoint(319,0.4112429);
   f_10280154->SetSavedPoint(320,0.408061);
   f_10280154->SetSavedPoint(321,0.4048792);
   f_10280154->SetSavedPoint(322,0.4016977);
   f_10280154->SetSavedPoint(323,0.3985169);
   f_10280154->SetSavedPoint(324,0.3953371);
   f_10280154->SetSavedPoint(325,0.3921585);
   f_10280154->SetSavedPoint(326,0.3889814);
   f_10280154->SetSavedPoint(327,0.3858061);
   f_10280154->SetSavedPoint(328,0.3826328);
   f_10280154->SetSavedPoint(329,0.3794619);
   f_10280154->SetSavedPoint(330,0.3762936);
   f_10280154->SetSavedPoint(331,0.3731282);
   f_10280154->SetSavedPoint(332,0.3699659);
   f_10280154->SetSavedPoint(333,0.366807);
   f_10280154->SetSavedPoint(334,0.3636518);
   f_10280154->SetSavedPoint(335,0.3605004);
   f_10280154->SetSavedPoint(336,0.3573533);
   f_10280154->SetSavedPoint(337,0.3542105);
   f_10280154->SetSavedPoint(338,0.3510724);
   f_10280154->SetSavedPoint(339,0.3479393);
   f_10280154->SetSavedPoint(340,0.3448113);
   f_10280154->SetSavedPoint(341,0.3416887);
   f_10280154->SetSavedPoint(342,0.3385717);
   f_10280154->SetSavedPoint(343,0.3354606);
   f_10280154->SetSavedPoint(344,0.3323555);
   f_10280154->SetSavedPoint(345,0.3292568);
   f_10280154->SetSavedPoint(346,0.3261647);
   f_10280154->SetSavedPoint(347,0.3230793);
   f_10280154->SetSavedPoint(348,0.3200009);
   f_10280154->SetSavedPoint(349,0.3169297);
   f_10280154->SetSavedPoint(350,0.313866);
   f_10280154->SetSavedPoint(351,0.3108098);
   f_10280154->SetSavedPoint(352,0.3077615);
   f_10280154->SetSavedPoint(353,0.3047212);
   f_10280154->SetSavedPoint(354,0.3016892);
   f_10280154->SetSavedPoint(355,0.2986656);
   f_10280154->SetSavedPoint(356,0.2956506);
   f_10280154->SetSavedPoint(357,0.2926444);
   f_10280154->SetSavedPoint(358,0.2896472);
   f_10280154->SetSavedPoint(359,0.2866592);
   f_10280154->SetSavedPoint(360,0.2836806);
   f_10280154->SetSavedPoint(361,0.2807114);
   f_10280154->SetSavedPoint(362,0.277752);
   f_10280154->SetSavedPoint(363,0.2748025);
   f_10280154->SetSavedPoint(364,0.271863);
   f_10280154->SetSavedPoint(365,0.2689336);
   f_10280154->SetSavedPoint(366,0.2660147);
   f_10280154->SetSavedPoint(367,0.2631063);
   f_10280154->SetSavedPoint(368,0.2602085);
   f_10280154->SetSavedPoint(369,0.2573215);
   f_10280154->SetSavedPoint(370,0.2544455);
   f_10280154->SetSavedPoint(371,0.2515806);
   f_10280154->SetSavedPoint(372,0.2487269);
   f_10280154->SetSavedPoint(373,0.2458846);
   f_10280154->SetSavedPoint(374,0.2430537);
   f_10280154->SetSavedPoint(375,0.2402345);
   f_10280154->SetSavedPoint(376,0.2374271);
   f_10280154->SetSavedPoint(377,0.2346315);
   f_10280154->SetSavedPoint(378,0.2318479);
   f_10280154->SetSavedPoint(379,0.2290764);
   f_10280154->SetSavedPoint(380,0.226317);
   f_10280154->SetSavedPoint(381,0.22357);
   f_10280154->SetSavedPoint(382,0.2208354);
   f_10280154->SetSavedPoint(383,0.2181133);
   f_10280154->SetSavedPoint(384,0.2154039);
   f_10280154->SetSavedPoint(385,0.2127071);
   f_10280154->SetSavedPoint(386,0.2100231);
   f_10280154->SetSavedPoint(387,0.207352);
   f_10280154->SetSavedPoint(388,0.2046938);
   f_10280154->SetSavedPoint(389,0.2020486);
   f_10280154->SetSavedPoint(390,0.1994166);
   f_10280154->SetSavedPoint(391,0.1967978);
   f_10280154->SetSavedPoint(392,0.1941922);
   f_10280154->SetSavedPoint(393,0.1915999);
   f_10280154->SetSavedPoint(394,0.189021);
   f_10280154->SetSavedPoint(395,0.1864555);
   f_10280154->SetSavedPoint(396,0.1839036);
   f_10280154->SetSavedPoint(397,0.1813652);
   f_10280154->SetSavedPoint(398,0.1788404);
   f_10280154->SetSavedPoint(399,0.1763293);
   f_10280154->SetSavedPoint(400,0.1738319);
   f_10280154->SetSavedPoint(401,0.1713482);
   f_10280154->SetSavedPoint(402,0.1688783);
   f_10280154->SetSavedPoint(403,0.1664222);
   f_10280154->SetSavedPoint(404,0.16398);
   f_10280154->SetSavedPoint(405,0.1615518);
   f_10280154->SetSavedPoint(406,0.1591374);
   f_10280154->SetSavedPoint(407,0.156737);
   f_10280154->SetSavedPoint(408,0.1543506);
   f_10280154->SetSavedPoint(409,0.1519782);
   f_10280154->SetSavedPoint(410,0.1496198);
   f_10280154->SetSavedPoint(411,0.1472755);
   f_10280154->SetSavedPoint(412,0.1449453);
   f_10280154->SetSavedPoint(413,0.1426292);
   f_10280154->SetSavedPoint(414,0.1403272);
   f_10280154->SetSavedPoint(415,0.1380393);
   f_10280154->SetSavedPoint(416,0.1357656);
   f_10280154->SetSavedPoint(417,0.133506);
   f_10280154->SetSavedPoint(418,0.1312606);
   f_10280154->SetSavedPoint(419,0.1290293);
   f_10280154->SetSavedPoint(420,0.1268123);
   f_10280154->SetSavedPoint(421,0.1246094);
   f_10280154->SetSavedPoint(422,0.1224208);
   f_10280154->SetSavedPoint(423,0.1202464);
   f_10280154->SetSavedPoint(424,0.1180862);
   f_10280154->SetSavedPoint(425,0.1159402);
   f_10280154->SetSavedPoint(426,0.1138084);
   f_10280154->SetSavedPoint(427,0.1116909);
   f_10280154->SetSavedPoint(428,0.1095877);
   f_10280154->SetSavedPoint(429,0.1074987);
   f_10280154->SetSavedPoint(430,0.1054239);
   f_10280154->SetSavedPoint(431,0.1033634);
   f_10280154->SetSavedPoint(432,0.1013173);
   f_10280154->SetSavedPoint(433,0.09928535);
   f_10280154->SetSavedPoint(434,0.09726776);
   f_10280154->SetSavedPoint(435,0.09526448);
   f_10280154->SetSavedPoint(436,0.09327553);
   f_10280154->SetSavedPoint(437,0.09130093);
   f_10280154->SetSavedPoint(438,0.0893407);
   f_10280154->SetSavedPoint(439,0.08739484);
   f_10280154->SetSavedPoint(440,0.0854634);
   f_10280154->SetSavedPoint(441,0.08354638);
   f_10280154->SetSavedPoint(442,0.08164383);
   f_10280154->SetSavedPoint(443,0.07975576);
   f_10280154->SetSavedPoint(444,0.07788222);
   f_10280154->SetSavedPoint(445,0.07602323);
   f_10280154->SetSavedPoint(446,0.07417884);
   f_10280154->SetSavedPoint(447,0.07234909);
   f_10280154->SetSavedPoint(448,0.07053404);
   f_10280154->SetSavedPoint(449,0.06873373);
   f_10280154->SetSavedPoint(450,0.06694821);
   f_10280154->SetSavedPoint(451,0.06517756);
   f_10280154->SetSavedPoint(452,0.06342183);
   f_10280154->SetSavedPoint(453,0.0616811);
   f_10280154->SetSavedPoint(454,0.05995544);
   f_10280154->SetSavedPoint(455,0.05824494);
   f_10280154->SetSavedPoint(456,0.05654969);
   f_10280154->SetSavedPoint(457,0.05486977);
   f_10280154->SetSavedPoint(458,0.0532053);
   f_10280154->SetSavedPoint(459,0.05155638);
   f_10280154->SetSavedPoint(460,0.04992312);
   f_10280154->SetSavedPoint(461,0.04830565);
   f_10280154->SetSavedPoint(462,0.0467041);
   f_10280154->SetSavedPoint(463,0.0451186);
   f_10280154->SetSavedPoint(464,0.04354931);
   f_10280154->SetSavedPoint(465,0.04199638);
   f_10280154->SetSavedPoint(466,0.04045997);
   f_10280154->SetSavedPoint(467,0.03894025);
   f_10280154->SetSavedPoint(468,0.03743742);
   f_10280154->SetSavedPoint(469,0.03595166);
   f_10280154->SetSavedPoint(470,0.03448318);
   f_10280154->SetSavedPoint(471,0.03303219);
   f_10280154->SetSavedPoint(472,0.03159891);
   f_10280154->SetSavedPoint(473,0.03018359);
   f_10280154->SetSavedPoint(474,0.02878647);
   f_10280154->SetSavedPoint(475,0.02740781);
   f_10280154->SetSavedPoint(476,0.02604789);
   f_10280154->SetSavedPoint(477,0.02470699);
   f_10280154->SetSavedPoint(478,0.02338541);
   f_10280154->SetSavedPoint(479,0.02208347);
   f_10280154->SetSavedPoint(480,0.02080148);
   f_10280154->SetSavedPoint(481,0.0195398);
   f_10280154->SetSavedPoint(482,0.01829877);
   f_10280154->SetSavedPoint(483,0.01707878);
   f_10280154->SetSavedPoint(484,0.0158802);
   f_10280154->SetSavedPoint(485,0.01470345);
   f_10280154->SetSavedPoint(486,0.01354893);
   f_10280154->SetSavedPoint(487,0.0124171);
   f_10280154->SetSavedPoint(488,0.01130839);
   f_10280154->SetSavedPoint(489,0.0102233);
   f_10280154->SetSavedPoint(490,0.009162302);
   f_10280154->SetSavedPoint(491,0.008125913);
   f_10280154->SetSavedPoint(492,0.007114662);
   f_10280154->SetSavedPoint(493,0.006129099);
   f_10280154->SetSavedPoint(494,0.005169793);
   f_10280154->SetSavedPoint(495,0.004237337);
   f_10280154->SetSavedPoint(496,0.003332342);
   f_10280154->SetSavedPoint(497,0.002455442);
   f_10280154->SetSavedPoint(498,0.001607295);
   f_10280154->SetSavedPoint(499,0.0007885795);
   f_10280154->SetSavedPoint(500,0);
   f_10280154->SetSavedPoint(501,2);
   f_10280154->SetSavedPoint(502,4.5);
   f_10280154->SetFillColor(19);
   f_10280154->SetFillStyle(0);
   f_10280154->SetMarkerStyle(20);
   f_10280154->SetMarkerSize(1.2);
   f_10280154->SetLineColor(8);
   f_10280154->SetLineWidth(3);
   f_10280154->GetXaxis()->SetNdivisions(505);
   f_10280154->GetXaxis()->SetLabelFont(132);
   f_10280154->GetXaxis()->SetLabelOffset(0.015);
   f_10280154->GetXaxis()->SetLabelSize(0.05);
   f_10280154->GetXaxis()->SetTitleSize(0.06);
   f_10280154->GetXaxis()->SetTitleFont(132);
   f_10280154->GetYaxis()->SetLabelFont(132);
   f_10280154->GetYaxis()->SetLabelSize(0.05);
   f_10280154->GetYaxis()->SetTitleSize(0.06);
   f_10280154->GetYaxis()->SetTitleFont(42);
   f_10280154->SetParameter(0,0);
   f_10280154->SetParError(0,0);
   f_10280154->SetParLimits(0,0,0);
   f_10280154->SetParameter(1,0);
   f_10280154->SetParError(1,0);
   f_10280154->SetParLimits(1,0,0);
   f_10280154->SetParameter(2,0);
   f_10280154->SetParError(2,0);
   f_10280154->SetParLimits(2,0,0);
   f_10280154->SetParameter(3,0);
   f_10280154->SetParError(3,0);
   f_10280154->SetParLimits(3,0,0);
   f_10280154->SetParameter(4,0);
   f_10280154->SetParError(4,0);
   f_10280154->SetParLimits(4,0,0);
   f_10280154->SetParameter(5,0);
   f_10280154->SetParError(5,0);
   f_10280154->SetParLimits(5,0,0);
   f_10280154->SetParameter(6,0);
   f_10280154->SetParError(6,0);
   f_10280154->SetParLimits(6,0,0);
   f_10280154->SetParameter(7,0);
   f_10280154->SetParError(7,0);
   f_10280154->SetParLimits(7,0,0);
   f_10280154->SetParameter(8,0);
   f_10280154->SetParError(8,0);
   f_10280154->SetParLimits(8,0,0);
   f_10280154->Draw("same");
   
   Double_t Graph0_fx107[203] = {
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.525,
   2.55,
   2.575,
   2.6,
   2.625,
   2.65,
   2.675,
   2.7,
   2.725,
   2.75,
   2.775,
   2.8,
   2.825,
   2.85,
   2.875,
   2.9,
   2.925,
   2.95,
   2.975,
   3,
   3.025,
   3.05,
   3.075,
   3.1,
   3.125,
   3.15,
   3.175,
   3.2,
   3.225,
   3.25,
   3.275,
   3.3,
   3.325,
   3.35,
   3.375,
   3.4,
   3.425,
   3.45,
   3.475,
   3.5,
   3.525,
   3.55,
   3.575,
   3.6,
   3.625,
   3.65,
   3.675,
   3.7,
   3.725,
   3.75,
   3.775,
   3.8,
   3.825,
   3.85,
   3.875,
   3.9,
   3.925,
   3.95,
   3.975,
   4,
   4.025,
   4.05,
   4.075,
   4.1,
   4.125,
   4.15,
   4.175,
   4.2,
   4.225,
   4.25,
   4.275,
   4.3,
   4.325,
   4.35,
   4.375,
   4.4,
   4.425,
   4.45,
   4.475,
   4.5,
   4.5,
   4.475,
   4.45,
   4.425,
   4.4,
   4.375,
   4.35,
   4.325,
   4.3,
   4.275,
   4.25,
   4.225,
   4.2,
   4.175,
   4.15,
   4.125,
   4.1,
   4.075,
   4.05,
   4.025,
   4,
   3.975,
   3.95,
   3.925,
   3.9,
   3.875,
   3.85,
   3.825,
   3.8,
   3.775,
   3.75,
   3.725,
   3.7,
   3.675,
   3.65,
   3.625,
   3.6,
   3.575,
   3.55,
   3.525,
   3.5,
   3.475,
   3.45,
   3.425,
   3.4,
   3.375,
   3.35,
   3.325,
   3.3,
   3.275,
   3.25,
   3.225,
   3.2,
   3.175,
   3.15,
   3.125,
   3.1,
   3.075,
   3.05,
   3.025,
   3,
   2.975,
   2.95,
   2.925,
   2.9,
   2.875,
   2.85,
   2.825,
   2.8,
   2.775,
   2.75,
   2.725,
   2.7,
   2.675,
   2.65,
   2.625,
   2.6,
   2.575,
   2.55,
   2.525,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   2};
   Double_t Graph0_fy107[203] = {
   0,
   0.04032919,
   0.07961774,
   0.1178269,
   0.1549242,
   0.1908826,
   0.2256802,
   0.2592988,
   0.2917241,
   0.3229451,
   0.3529531,
   0.381742,
   0.4093076,
   0.4356474,
   0.4607605,
   0.4846472,
   0.5073087,
   0.5287476,
   0.548967,
   0.5679709,
   0.5857642,
   0.6023523,
   0.6177415,
   0.6319385,
   0.644951,
   0.6567873,
   0.6674565,
   0.6769686,
   0.6853341,
   0.6925649,
   0.6986736,
   0.7036739,
   0.7075806,
   0.7104095,
   0.7121778,
   0.7129039,
   0.7126074,
   0.7113093,
   0.7090319,
   0.705799,
   0.7016358,
   0.6965687,
   0.6906258,
   0.6838364,
   0.6762313,
   0.6678424,
   0.6587033,
   0.6488486,
   0.6383139,
   0.6271363,
   0.6153537,
   0.603005,
   0.5901297,
   0.5767683,
   0.5629617,
   0.5487512,
   0.5341787,
   0.5192858,
   0.5041145,
   0.4887064,
   0.4731028,
   0.4573447,
   0.4414722,
   0.4255248,
   0.4095408,
   0.3935575,
   0.3776109,
   0.3617355,
   0.3459642,
   0.3303282,
   0.3148568,
   0.2995774,
   0.2845153,
   0.2696936,
   0.2551334,
   0.2408535,
   0.2268702,
   0.2131981,
   0.1998493,
   0.1868337,
   0.1741596,
   0.1618331,
   0.1498589,
   0.1382403,
   0.1269792,
   0.1160769,
   0.1055343,
   0.09535215,
   0.08553183,
   0.07607563,
   0.06698755,
   0.05827389,
   0.04994404,
   0.04201129,
   0.03449376,
   0.02741538,
   0.02080699,
   0.01470747,
   0.009165102,
   0.004238871,
   0,
   0,
   0.003793652,
   0.00826488,
   0.0133579,
   0.01902518,
   0.02522669,
   0.03192923,
   0.03910562,
   0.04673403,
   0.05479717,
   0.06328168,
   0.07217735,
   0.08147654,
   0.09117354,
   0.101264,
   0.1117444,
   0.1226117,
   0.1338625,
   0.1454931,
   0.157499,
   0.1698745,
   0.1826124,
   0.1957042,
   0.2091394,
   0.2229055,
   0.2369882,
   0.2513709,
   0.2660351,
   0.28096,
   0.2961227,
   0.3114983,
   0.32706,
   0.3427789,
   0.3586244,
   0.3745642,
   0.3905644,
   0.4065899,
   0.422604,
   0.4385691,
   0.4544466,
   0.4701971,
   0.4857806,
   0.5011565,
   0.5162839,
   0.531122,
   0.5456297,
   0.559766,
   0.5734903,
   0.5867623,
   0.5995424,
   0.6117914,
   0.6234708,
   0.6345432,
   0.6449718,
   0.6547209,
   0.6637559,
   0.6720433,
   0.6795507,
   0.6862468,
   0.6921016,
   0.6970864,
   0.7011737,
   0.7043373,
   0.7065521,
   0.7077943,
   0.7080415,
   0.7072723,
   0.7054666,
   0.7026054,
   0.6986709,
   0.6936462,
   0.6875159,
   0.6802652,
   0.6718806,
   0.6623494,
   0.6516602,
   0.6398022,
   0.6267659,
   0.6125425,
   0.5971245,
   0.5805051,
   0.562679,
   0.5436418,
   0.5233902,
   0.5019226,
   0.4792387,
   0.4553397,
   0.4302289,
   0.4039113,
   0.3763946,
   0.3476885,
   0.3178061,
   0.2867633,
   0.25458,
   0.2212797,
   0.1868909,
   0.151447,
   0.114987,
   0.07755622,
   0.03920718,
   0,
   0};
   TGraph *graph = new TGraph(203,Graph0_fx107,Graph0_fy107);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph107 = new TH1F("Graph_Graph107","Graph",203,1.75,4.75);
   Graph_Graph107->SetMinimum(0);
   Graph_Graph107->SetMaximum(0.7841943);
   Graph_Graph107->SetDirectory(0);
   Graph_Graph107->SetStats(0);
   Graph_Graph107->SetMarkerStyle(20);
   Graph_Graph107->SetMarkerSize(1.2);
   Graph_Graph107->GetXaxis()->SetNdivisions(505);
   Graph_Graph107->GetXaxis()->SetLabelFont(132);
   Graph_Graph107->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph107->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph107->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph107->GetXaxis()->SetTitleFont(132);
   Graph_Graph107->GetYaxis()->SetLabelFont(132);
   Graph_Graph107->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph107->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph107->GetYaxis()->SetTitleFont(42);
   Graph_Graph107->GetZaxis()->SetLabelFont(132);
   Graph_Graph107->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph107->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph107->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph107);
   
   graph->Draw("flc");
   
   TF1 *f_10250155 = new TF1("*f_10250",2,4.5,9);
    //The original function : f_10250 had originally been created by:
    //TF1 *f_10250 = new TF1("f_10250",f_10250,2,4.5,9);
   f_10250155->SetRange(2,4.5);
   f_10250155->SetName("f_10250");
   f_10250155->SetTitle("f_10250");
   f_10250155->SetNpx(500);
   f_10250155->SetSavedPoint(0,0);
   f_10250155->SetSavedPoint(1,0.006033737);
   f_10250155->SetSavedPoint(2,0.01206728);
   f_10250155->SetSavedPoint(3,0.01809932);
   f_10250155->SetSavedPoint(4,0.02412862);
   f_10250155->SetSavedPoint(5,0.03015397);
   f_10250155->SetSavedPoint(6,0.03617421);
   f_10250155->SetSavedPoint(7,0.04218824);
   f_10250155->SetSavedPoint(8,0.04819497);
   f_10250155->SetSavedPoint(9,0.0541934);
   f_10250155->SetSavedPoint(10,0.06018254);
   f_10250155->SetSavedPoint(11,0.06616144);
   f_10250155->SetSavedPoint(12,0.07212921);
   f_10250155->SetSavedPoint(13,0.07808497);
   f_10250155->SetSavedPoint(14,0.08402791);
   f_10250155->SetSavedPoint(15,0.08995723);
   f_10250155->SetSavedPoint(16,0.09587216);
   f_10250155->SetSavedPoint(17,0.101772);
   f_10250155->SetSavedPoint(18,0.107656);
   f_10250155->SetSavedPoint(19,0.1135236);
   f_10250155->SetSavedPoint(20,0.1193741);
   f_10250155->SetSavedPoint(21,0.125207);
   f_10250155->SetSavedPoint(22,0.1310215);
   f_10250155->SetSavedPoint(23,0.1368173);
   f_10250155->SetSavedPoint(24,0.1425938);
   f_10250155->SetSavedPoint(25,0.1483504);
   f_10250155->SetSavedPoint(26,0.1540868);
   f_10250155->SetSavedPoint(27,0.1598025);
   f_10250155->SetSavedPoint(28,0.165497);
   f_10250155->SetSavedPoint(29,0.17117);
   f_10250155->SetSavedPoint(30,0.1768211);
   f_10250155->SetSavedPoint(31,0.18245);
   f_10250155->SetSavedPoint(32,0.1880562);
   f_10250155->SetSavedPoint(33,0.1936395);
   f_10250155->SetSavedPoint(34,0.1991996);
   f_10250155->SetSavedPoint(35,0.2047362);
   f_10250155->SetSavedPoint(36,0.2102491);
   f_10250155->SetSavedPoint(37,0.2157379);
   f_10250155->SetSavedPoint(38,0.2212025);
   f_10250155->SetSavedPoint(39,0.2266427);
   f_10250155->SetSavedPoint(40,0.2320581);
   f_10250155->SetSavedPoint(41,0.2374487);
   f_10250155->SetSavedPoint(42,0.2428143);
   f_10250155->SetSavedPoint(43,0.2481547);
   f_10250155->SetSavedPoint(44,0.2534697);
   f_10250155->SetSavedPoint(45,0.2587592);
   f_10250155->SetSavedPoint(46,0.264023);
   f_10250155->SetSavedPoint(47,0.2692611);
   f_10250155->SetSavedPoint(48,0.2744733);
   f_10250155->SetSavedPoint(49,0.2796595);
   f_10250155->SetSavedPoint(50,0.2848196);
   f_10250155->SetSavedPoint(51,0.2899536);
   f_10250155->SetSavedPoint(52,0.2950613);
   f_10250155->SetSavedPoint(53,0.3001426);
   f_10250155->SetSavedPoint(54,0.3051975);
   f_10250155->SetSavedPoint(55,0.310226);
   f_10250155->SetSavedPoint(56,0.3152278);
   f_10250155->SetSavedPoint(57,0.3202031);
   f_10250155->SetSavedPoint(58,0.3251518);
   f_10250155->SetSavedPoint(59,0.3300737);
   f_10250155->SetSavedPoint(60,0.3349689);
   f_10250155->SetSavedPoint(61,0.3398374);
   f_10250155->SetSavedPoint(62,0.344679);
   f_10250155->SetSavedPoint(63,0.3494937);
   f_10250155->SetSavedPoint(64,0.3542816);
   f_10250155->SetSavedPoint(65,0.3590425);
   f_10250155->SetSavedPoint(66,0.3637765);
   f_10250155->SetSavedPoint(67,0.3684835);
   f_10250155->SetSavedPoint(68,0.3731635);
   f_10250155->SetSavedPoint(69,0.3778164);
   f_10250155->SetSavedPoint(70,0.3824423);
   f_10250155->SetSavedPoint(71,0.3870412);
   f_10250155->SetSavedPoint(72,0.3916129);
   f_10250155->SetSavedPoint(73,0.3961574);
   f_10250155->SetSavedPoint(74,0.4006748);
   f_10250155->SetSavedPoint(75,0.405165);
   f_10250155->SetSavedPoint(76,0.409628);
   f_10250155->SetSavedPoint(77,0.4140637);
   f_10250155->SetSavedPoint(78,0.4184721);
   f_10250155->SetSavedPoint(79,0.4228532);
   f_10250155->SetSavedPoint(80,0.4272069);
   f_10250155->SetSavedPoint(81,0.4315333);
   f_10250155->SetSavedPoint(82,0.4358322);
   f_10250155->SetSavedPoint(83,0.4401036);
   f_10250155->SetSavedPoint(84,0.4443475);
   f_10250155->SetSavedPoint(85,0.4485639);
   f_10250155->SetSavedPoint(86,0.4527526);
   f_10250155->SetSavedPoint(87,0.4569137);
   f_10250155->SetSavedPoint(88,0.461047);
   f_10250155->SetSavedPoint(89,0.4651525);
   f_10250155->SetSavedPoint(90,0.4692302);
   f_10250155->SetSavedPoint(91,0.47328);
   f_10250155->SetSavedPoint(92,0.4773018);
   f_10250155->SetSavedPoint(93,0.4812956);
   f_10250155->SetSavedPoint(94,0.4852612);
   f_10250155->SetSavedPoint(95,0.4891987);
   f_10250155->SetSavedPoint(96,0.4931078);
   f_10250155->SetSavedPoint(97,0.4969886);
   f_10250155->SetSavedPoint(98,0.5008409);
   f_10250155->SetSavedPoint(99,0.5046647);
   f_10250155->SetSavedPoint(100,0.5084598);
   f_10250155->SetSavedPoint(101,0.5122262);
   f_10250155->SetSavedPoint(102,0.5159637);
   f_10250155->SetSavedPoint(103,0.5196723);
   f_10250155->SetSavedPoint(104,0.5233518);
   f_10250155->SetSavedPoint(105,0.5270021);
   f_10250155->SetSavedPoint(106,0.5306231);
   f_10250155->SetSavedPoint(107,0.5342147);
   f_10250155->SetSavedPoint(108,0.5377768);
   f_10250155->SetSavedPoint(109,0.5413092);
   f_10250155->SetSavedPoint(110,0.5448117);
   f_10250155->SetSavedPoint(111,0.5482843);
   f_10250155->SetSavedPoint(112,0.5517269);
   f_10250155->SetSavedPoint(113,0.5551392);
   f_10250155->SetSavedPoint(114,0.5585211);
   f_10250155->SetSavedPoint(115,0.5618725);
   f_10250155->SetSavedPoint(116,0.5651932);
   f_10250155->SetSavedPoint(117,0.568483);
   f_10250155->SetSavedPoint(118,0.5717419);
   f_10250155->SetSavedPoint(119,0.5749696);
   f_10250155->SetSavedPoint(120,0.578166);
   f_10250155->SetSavedPoint(121,0.5813309);
   f_10250155->SetSavedPoint(122,0.5844641);
   f_10250155->SetSavedPoint(123,0.5875654);
   f_10250155->SetSavedPoint(124,0.5906347);
   f_10250155->SetSavedPoint(125,0.5936719);
   f_10250155->SetSavedPoint(126,0.5966766);
   f_10250155->SetSavedPoint(127,0.5996487);
   f_10250155->SetSavedPoint(128,0.6025881);
   f_10250155->SetSavedPoint(129,0.6054946);
   f_10250155->SetSavedPoint(130,0.6083679);
   f_10250155->SetSavedPoint(131,0.6112078);
   f_10250155->SetSavedPoint(132,0.6140142);
   f_10250155->SetSavedPoint(133,0.6167869);
   f_10250155->SetSavedPoint(134,0.6195256);
   f_10250155->SetSavedPoint(135,0.6222302);
   f_10250155->SetSavedPoint(136,0.6249004);
   f_10250155->SetSavedPoint(137,0.6275361);
   f_10250155->SetSavedPoint(138,0.6301371);
   f_10250155->SetSavedPoint(139,0.632703);
   f_10250155->SetSavedPoint(140,0.6352338);
   f_10250155->SetSavedPoint(141,0.6377292);
   f_10250155->SetSavedPoint(142,0.6401891);
   f_10250155->SetSavedPoint(143,0.6426131);
   f_10250155->SetSavedPoint(144,0.6450011);
   f_10250155->SetSavedPoint(145,0.6473528);
   f_10250155->SetSavedPoint(146,0.6496682);
   f_10250155->SetSavedPoint(147,0.6519468);
   f_10250155->SetSavedPoint(148,0.6541886);
   f_10250155->SetSavedPoint(149,0.6563934);
   f_10250155->SetSavedPoint(150,0.6585608);
   f_10250155->SetSavedPoint(151,0.6606907);
   f_10250155->SetSavedPoint(152,0.6627829);
   f_10250155->SetSavedPoint(153,0.6648372);
   f_10250155->SetSavedPoint(154,0.6668534);
   f_10250155->SetSavedPoint(155,0.6688312);
   f_10250155->SetSavedPoint(156,0.6707704);
   f_10250155->SetSavedPoint(157,0.6726709);
   f_10250155->SetSavedPoint(158,0.6745324);
   f_10250155->SetSavedPoint(159,0.6763548);
   f_10250155->SetSavedPoint(160,0.6781378);
   f_10250155->SetSavedPoint(161,0.6798812);
   f_10250155->SetSavedPoint(162,0.6815848);
   f_10250155->SetSavedPoint(163,0.6832484);
   f_10250155->SetSavedPoint(164,0.6848719);
   f_10250155->SetSavedPoint(165,0.6864551);
   f_10250155->SetSavedPoint(166,0.6879977);
   f_10250155->SetSavedPoint(167,0.6894995);
   f_10250155->SetSavedPoint(168,0.6909605);
   f_10250155->SetSavedPoint(169,0.6923803);
   f_10250155->SetSavedPoint(170,0.6937588);
   f_10250155->SetSavedPoint(171,0.6950959);
   f_10250155->SetSavedPoint(172,0.6963914);
   f_10250155->SetSavedPoint(173,0.697645);
   f_10250155->SetSavedPoint(174,0.6988567);
   f_10250155->SetSavedPoint(175,0.7000263);
   f_10250155->SetSavedPoint(176,0.7011536);
   f_10250155->SetSavedPoint(177,0.7022384);
   f_10250155->SetSavedPoint(178,0.7032807);
   f_10250155->SetSavedPoint(179,0.7042802);
   f_10250155->SetSavedPoint(180,0.7052368);
   f_10250155->SetSavedPoint(181,0.7061504);
   f_10250155->SetSavedPoint(182,0.7070208);
   f_10250155->SetSavedPoint(183,0.707848);
   f_10250155->SetSavedPoint(184,0.7086318);
   f_10250155->SetSavedPoint(185,0.709372);
   f_10250155->SetSavedPoint(186,0.7100686);
   f_10250155->SetSavedPoint(187,0.7107214);
   f_10250155->SetSavedPoint(188,0.7113304);
   f_10250155->SetSavedPoint(189,0.7118954);
   f_10250155->SetSavedPoint(190,0.7124163);
   f_10250155->SetSavedPoint(191,0.7128931);
   f_10250155->SetSavedPoint(192,0.7133257);
   f_10250155->SetSavedPoint(193,0.713714);
   f_10250155->SetSavedPoint(194,0.714058);
   f_10250155->SetSavedPoint(195,0.7143574);
   f_10250155->SetSavedPoint(196,0.7146124);
   f_10250155->SetSavedPoint(197,0.7148228);
   f_10250155->SetSavedPoint(198,0.7149887);
   f_10250155->SetSavedPoint(199,0.7151098);
   f_10250155->SetSavedPoint(200,0.7151864);
   f_10250155->SetSavedPoint(201,0.7152181);
   f_10250155->SetSavedPoint(202,0.7152052);
   f_10250155->SetSavedPoint(203,0.7151475);
   f_10250155->SetSavedPoint(204,0.7150451);
   f_10250155->SetSavedPoint(205,0.7148979);
   f_10250155->SetSavedPoint(206,0.7147059);
   f_10250155->SetSavedPoint(207,0.7144692);
   f_10250155->SetSavedPoint(208,0.7141878);
   f_10250155->SetSavedPoint(209,0.7138617);
   f_10250155->SetSavedPoint(210,0.7134909);
   f_10250155->SetSavedPoint(211,0.7130754);
   f_10250155->SetSavedPoint(212,0.7126154);
   f_10250155->SetSavedPoint(213,0.7121108);
   f_10250155->SetSavedPoint(214,0.7115618);
   f_10250155->SetSavedPoint(215,0.7109684);
   f_10250155->SetSavedPoint(216,0.7103306);
   f_10250155->SetSavedPoint(217,0.7096485);
   f_10250155->SetSavedPoint(218,0.7089223);
   f_10250155->SetSavedPoint(219,0.708152);
   f_10250155->SetSavedPoint(220,0.7073378);
   f_10250155->SetSavedPoint(221,0.7064797);
   f_10250155->SetSavedPoint(222,0.7055779);
   f_10250155->SetSavedPoint(223,0.7046324);
   f_10250155->SetSavedPoint(224,0.7036435);
   f_10250155->SetSavedPoint(225,0.7026112);
   f_10250155->SetSavedPoint(226,0.7015358);
   f_10250155->SetSavedPoint(227,0.7004173);
   f_10250155->SetSavedPoint(228,0.699256);
   f_10250155->SetSavedPoint(229,0.6980519);
   f_10250155->SetSavedPoint(230,0.6968053);
   f_10250155->SetSavedPoint(231,0.6955164);
   f_10250155->SetSavedPoint(232,0.6941854);
   f_10250155->SetSavedPoint(233,0.6928124);
   f_10250155->SetSavedPoint(234,0.6913977);
   f_10250155->SetSavedPoint(235,0.6899415);
   f_10250155->SetSavedPoint(236,0.688444);
   f_10250155->SetSavedPoint(237,0.6869054);
   f_10250155->SetSavedPoint(238,0.6853261);
   f_10250155->SetSavedPoint(239,0.6837061);
   f_10250155->SetSavedPoint(240,0.6820458);
   f_10250155->SetSavedPoint(241,0.6803455);
   f_10250155->SetSavedPoint(242,0.6786054);
   f_10250155->SetSavedPoint(243,0.6768258);
   f_10250155->SetSavedPoint(244,0.6750069);
   f_10250155->SetSavedPoint(245,0.6731491);
   f_10250155->SetSavedPoint(246,0.6712526);
   f_10250155->SetSavedPoint(247,0.6693179);
   f_10250155->SetSavedPoint(248,0.6673451);
   f_10250155->SetSavedPoint(249,0.6653345);
   f_10250155->SetSavedPoint(250,0.6632866);
   f_10250155->SetSavedPoint(251,0.6612017);
   f_10250155->SetSavedPoint(252,0.65908);
   f_10250155->SetSavedPoint(253,0.656922);
   f_10250155->SetSavedPoint(254,0.6547279);
   f_10250155->SetSavedPoint(255,0.6524982);
   f_10250155->SetSavedPoint(256,0.6502332);
   f_10250155->SetSavedPoint(257,0.6479333);
   f_10250155->SetSavedPoint(258,0.6455989);
   f_10250155->SetSavedPoint(259,0.6432303);
   f_10250155->SetSavedPoint(260,0.6408279);
   f_10250155->SetSavedPoint(261,0.6383922);
   f_10250155->SetSavedPoint(262,0.6359235);
   f_10250155->SetSavedPoint(263,0.6334223);
   f_10250155->SetSavedPoint(264,0.6308889);
   f_10250155->SetSavedPoint(265,0.6283239);
   f_10250155->SetSavedPoint(266,0.6257275);
   f_10250155->SetSavedPoint(267,0.6231003);
   f_10250155->SetSavedPoint(268,0.6204427);
   f_10250155->SetSavedPoint(269,0.617755);
   f_10250155->SetSavedPoint(270,0.6150379);
   f_10250155->SetSavedPoint(271,0.6122917);
   f_10250155->SetSavedPoint(272,0.6095169);
   f_10250155->SetSavedPoint(273,0.6067139);
   f_10250155->SetSavedPoint(274,0.6038832);
   f_10250155->SetSavedPoint(275,0.6010253);
   f_10250155->SetSavedPoint(276,0.5981407);
   f_10250155->SetSavedPoint(277,0.5952299);
   f_10250155->SetSavedPoint(278,0.5922932);
   f_10250155->SetSavedPoint(279,0.5893313);
   f_10250155->SetSavedPoint(280,0.5863446);
   f_10250155->SetSavedPoint(281,0.5833336);
   f_10250155->SetSavedPoint(282,0.5802989);
   f_10250155->SetSavedPoint(283,0.5772408);
   f_10250155->SetSavedPoint(284,0.57416);
   f_10250155->SetSavedPoint(285,0.5710569);
   f_10250155->SetSavedPoint(286,0.567932);
   f_10250155->SetSavedPoint(287,0.564786);
   f_10250155->SetSavedPoint(288,0.5616192);
   f_10250155->SetSavedPoint(289,0.5584322);
   f_10250155->SetSavedPoint(290,0.5552256);
   f_10250155->SetSavedPoint(291,0.5519998);
   f_10250155->SetSavedPoint(292,0.5487554);
   f_10250155->SetSavedPoint(293,0.545493);
   f_10250155->SetSavedPoint(294,0.5422129);
   f_10250155->SetSavedPoint(295,0.5389159);
   f_10250155->SetSavedPoint(296,0.5356025);
   f_10250155->SetSavedPoint(297,0.532273);
   f_10250155->SetSavedPoint(298,0.5289282);
   f_10250155->SetSavedPoint(299,0.5255686);
   f_10250155->SetSavedPoint(300,0.5221946);
   f_10250155->SetSavedPoint(301,0.5188069);
   f_10250155->SetSavedPoint(302,0.5154059);
   f_10250155->SetSavedPoint(303,0.5119922);
   f_10250155->SetSavedPoint(304,0.5085664);
   f_10250155->SetSavedPoint(305,0.505129);
   f_10250155->SetSavedPoint(306,0.5016806);
   f_10250155->SetSavedPoint(307,0.4982216);
   f_10250155->SetSavedPoint(308,0.4947526);
   f_10250155->SetSavedPoint(309,0.4912742);
   f_10250155->SetSavedPoint(310,0.487787);
   f_10250155->SetSavedPoint(311,0.4842913);
   f_10250155->SetSavedPoint(312,0.4807879);
   f_10250155->SetSavedPoint(313,0.4772771);
   f_10250155->SetSavedPoint(314,0.4737596);
   f_10250155->SetSavedPoint(315,0.4702359);
   f_10250155->SetSavedPoint(316,0.4667065);
   f_10250155->SetSavedPoint(317,0.463172);
   f_10250155->SetSavedPoint(318,0.4596328);
   f_10250155->SetSavedPoint(319,0.4560896);
   f_10250155->SetSavedPoint(320,0.4525427);
   f_10250155->SetSavedPoint(321,0.4489928);
   f_10250155->SetSavedPoint(322,0.4454403);
   f_10250155->SetSavedPoint(323,0.4418858);
   f_10250155->SetSavedPoint(324,0.4383297);
   f_10250155->SetSavedPoint(325,0.4347726);
   f_10250155->SetSavedPoint(326,0.431215);
   f_10250155->SetSavedPoint(327,0.4276574);
   f_10250155->SetSavedPoint(328,0.4241003);
   f_10250155->SetSavedPoint(329,0.420544);
   f_10250155->SetSavedPoint(330,0.4169893);
   f_10250155->SetSavedPoint(331,0.4134364);
   f_10250155->SetSavedPoint(332,0.409886);
   f_10250155->SetSavedPoint(333,0.4063384);
   f_10250155->SetSavedPoint(334,0.4027941);
   f_10250155->SetSavedPoint(335,0.3992536);
   f_10250155->SetSavedPoint(336,0.3957174);
   f_10250155->SetSavedPoint(337,0.3921858);
   f_10250155->SetSavedPoint(338,0.3886594);
   f_10250155->SetSavedPoint(339,0.3851386);
   f_10250155->SetSavedPoint(340,0.3816237);
   f_10250155->SetSavedPoint(341,0.3781153);
   f_10250155->SetSavedPoint(342,0.3746137);
   f_10250155->SetSavedPoint(343,0.3711194);
   f_10250155->SetSavedPoint(344,0.3676327);
   f_10250155->SetSavedPoint(345,0.3641541);
   f_10250155->SetSavedPoint(346,0.3606839);
   f_10250155->SetSavedPoint(347,0.3572226);
   f_10250155->SetSavedPoint(348,0.3537705);
   f_10250155->SetSavedPoint(349,0.3503279);
   f_10250155->SetSavedPoint(350,0.3468953);
   f_10250155->SetSavedPoint(351,0.343473);
   f_10250155->SetSavedPoint(352,0.3400613);
   f_10250155->SetSavedPoint(353,0.3366606);
   f_10250155->SetSavedPoint(354,0.3332712);
   f_10250155->SetSavedPoint(355,0.3298934);
   f_10250155->SetSavedPoint(356,0.3265276);
   f_10250155->SetSavedPoint(357,0.323174);
   f_10250155->SetSavedPoint(358,0.319833);
   f_10250155->SetSavedPoint(359,0.3165048);
   f_10250155->SetSavedPoint(360,0.3131897);
   f_10250155->SetSavedPoint(361,0.309888);
   f_10250155->SetSavedPoint(362,0.3066);
   f_10250155->SetSavedPoint(363,0.3033258);
   f_10250155->SetSavedPoint(364,0.3000658);
   f_10250155->SetSavedPoint(365,0.2968202);
   f_10250155->SetSavedPoint(366,0.2935892);
   f_10250155->SetSavedPoint(367,0.290373);
   f_10250155->SetSavedPoint(368,0.2871719);
   f_10250155->SetSavedPoint(369,0.2839859);
   f_10250155->SetSavedPoint(370,0.2808154);
   f_10250155->SetSavedPoint(371,0.2776605);
   f_10250155->SetSavedPoint(372,0.2745214);
   f_10250155->SetSavedPoint(373,0.2713982);
   f_10250155->SetSavedPoint(374,0.268291);
   f_10250155->SetSavedPoint(375,0.2652001);
   f_10250155->SetSavedPoint(376,0.2621256);
   f_10250155->SetSavedPoint(377,0.2590675);
   f_10250155->SetSavedPoint(378,0.256026);
   f_10250155->SetSavedPoint(379,0.2530012);
   f_10250155->SetSavedPoint(380,0.2499932);
   f_10250155->SetSavedPoint(381,0.2470021);
   f_10250155->SetSavedPoint(382,0.244028);
   f_10250155->SetSavedPoint(383,0.2410708);
   f_10250155->SetSavedPoint(384,0.2381307);
   f_10250155->SetSavedPoint(385,0.2352078);
   f_10250155->SetSavedPoint(386,0.232302);
   f_10250155->SetSavedPoint(387,0.2294134);
   f_10250155->SetSavedPoint(388,0.226542);
   f_10250155->SetSavedPoint(389,0.2236878);
   f_10250155->SetSavedPoint(390,0.2208509);
   f_10250155->SetSavedPoint(391,0.2180311);
   f_10250155->SetSavedPoint(392,0.2152286);
   f_10250155->SetSavedPoint(393,0.2124432);
   f_10250155->SetSavedPoint(394,0.209675);
   f_10250155->SetSavedPoint(395,0.2069239);
   f_10250155->SetSavedPoint(396,0.2041898);
   f_10250155->SetSavedPoint(397,0.2014727);
   f_10250155->SetSavedPoint(398,0.1987725);
   f_10250155->SetSavedPoint(399,0.1960892);
   f_10250155->SetSavedPoint(400,0.1934227);
   f_10250155->SetSavedPoint(401,0.1907729);
   f_10250155->SetSavedPoint(402,0.1881396);
   f_10250155->SetSavedPoint(403,0.1855229);
   f_10250155->SetSavedPoint(404,0.1829225);
   f_10250155->SetSavedPoint(405,0.1803384);
   f_10250155->SetSavedPoint(406,0.1777704);
   f_10250155->SetSavedPoint(407,0.1752184);
   f_10250155->SetSavedPoint(408,0.1726823);
   f_10250155->SetSavedPoint(409,0.170162);
   f_10250155->SetSavedPoint(410,0.1676572);
   f_10250155->SetSavedPoint(411,0.1651679);
   f_10250155->SetSavedPoint(412,0.1626939);
   f_10250155->SetSavedPoint(413,0.160235);
   f_10250155->SetSavedPoint(414,0.1577911);
   f_10250155->SetSavedPoint(415,0.155362);
   f_10250155->SetSavedPoint(416,0.1529475);
   f_10250155->SetSavedPoint(417,0.1505475);
   f_10250155->SetSavedPoint(418,0.1481618);
   f_10250155->SetSavedPoint(419,0.1457902);
   f_10250155->SetSavedPoint(420,0.1434325);
   f_10250155->SetSavedPoint(421,0.1410885);
   f_10250155->SetSavedPoint(422,0.1387582);
   f_10250155->SetSavedPoint(423,0.1364412);
   f_10250155->SetSavedPoint(424,0.1341374);
   f_10250155->SetSavedPoint(425,0.1318467);
   f_10250155->SetSavedPoint(426,0.1295688);
   f_10250155->SetSavedPoint(427,0.1273036);
   f_10250155->SetSavedPoint(428,0.1250508);
   f_10250155->SetSavedPoint(429,0.1228104);
   f_10250155->SetSavedPoint(430,0.1205821);
   f_10250155->SetSavedPoint(431,0.1183658);
   f_10250155->SetSavedPoint(432,0.1161613);
   f_10250155->SetSavedPoint(433,0.1139685);
   f_10250155->SetSavedPoint(434,0.1117872);
   f_10250155->SetSavedPoint(435,0.1096172);
   f_10250155->SetSavedPoint(436,0.1074584);
   f_10250155->SetSavedPoint(437,0.1053107);
   f_10250155->SetSavedPoint(438,0.103174);
   f_10250155->SetSavedPoint(439,0.1010481);
   f_10250155->SetSavedPoint(440,0.09893291);
   f_10250155->SetSavedPoint(441,0.09682837);
   f_10250155->SetSavedPoint(442,0.09473438);
   f_10250155->SetSavedPoint(443,0.09265085);
   f_10250155->SetSavedPoint(444,0.09057772);
   f_10250155->SetSavedPoint(445,0.08851496);
   f_10250155->SetSavedPoint(446,0.08646251);
   f_10250155->SetSavedPoint(447,0.08442036);
   f_10250155->SetSavedPoint(448,0.0823885);
   f_10250155->SetSavedPoint(449,0.08036694);
   f_10250155->SetSavedPoint(450,0.07835571);
   f_10250155->SetSavedPoint(451,0.07635486);
   f_10250155->SetSavedPoint(452,0.07436445);
   f_10250155->SetSavedPoint(453,0.07238456);
   f_10250155->SetSavedPoint(454,0.07041531);
   f_10250155->SetSavedPoint(455,0.06845682);
   f_10250155->SetSavedPoint(456,0.06650923);
   f_10250155->SetSavedPoint(457,0.06457274);
   f_10250155->SetSavedPoint(458,0.06264752);
   f_10250155->SetSavedPoint(459,0.06073382);
   f_10250155->SetSavedPoint(460,0.05883189);
   f_10250155->SetSavedPoint(461,0.05694199);
   f_10250155->SetSavedPoint(462,0.05506446);
   f_10250155->SetSavedPoint(463,0.05319962);
   f_10250155->SetSavedPoint(464,0.05134785);
   f_10250155->SetSavedPoint(465,0.04950956);
   f_10250155->SetSavedPoint(466,0.04768518);
   f_10250155->SetSavedPoint(467,0.04587518);
   f_10250155->SetSavedPoint(468,0.04408009);
   f_10250155->SetSavedPoint(469,0.04230045);
   f_10250155->SetSavedPoint(470,0.04053685);
   f_10250155->SetSavedPoint(471,0.03878991);
   f_10250155->SetSavedPoint(472,0.03706031);
   f_10250155->SetSavedPoint(473,0.03534876);
   f_10250155->SetSavedPoint(474,0.03365601);
   f_10250155->SetSavedPoint(475,0.03198288);
   f_10250155->SetSavedPoint(476,0.0303302);
   f_10250155->SetSavedPoint(477,0.02869889);
   f_10250155->SetSavedPoint(478,0.02708988);
   f_10250155->SetSavedPoint(479,0.02550419);
   f_10250155->SetSavedPoint(480,0.02394287);
   f_10250155->SetSavedPoint(481,0.02240702);
   f_10250155->SetSavedPoint(482,0.02089782);
   f_10250155->SetSavedPoint(483,0.01941648);
   f_10250155->SetSavedPoint(484,0.0179643);
   f_10250155->SetSavedPoint(485,0.01654261);
   f_10250155->SetSavedPoint(486,0.01515283);
   f_10250155->SetSavedPoint(487,0.01379643);
   f_10250155->SetSavedPoint(488,0.01247495);
   f_10250155->SetSavedPoint(489,0.01118999);
   f_10250155->SetSavedPoint(490,0.009943234);
   f_10250155->SetSavedPoint(491,0.008736436);
   f_10250155->SetSavedPoint(492,0.007571416);
   f_10250155->SetSavedPoint(493,0.006450074);
   f_10250155->SetSavedPoint(494,0.005374387);
   f_10250155->SetSavedPoint(495,0.004346411);
   f_10250155->SetSavedPoint(496,0.003368285);
   f_10250155->SetSavedPoint(497,0.00244223);
   f_10250155->SetSavedPoint(498,0.001570553);
   f_10250155->SetSavedPoint(499,0.0007556479);
   f_10250155->SetSavedPoint(500,0);
   f_10250155->SetSavedPoint(501,2);
   f_10250155->SetSavedPoint(502,4.5);
   f_10250155->SetFillColor(19);
   f_10250155->SetFillStyle(0);
   f_10250155->SetMarkerStyle(20);
   f_10250155->SetMarkerSize(1.2);
   f_10250155->SetLineColor(92);
   f_10250155->SetLineWidth(3);
   f_10250155->GetXaxis()->SetNdivisions(505);
   f_10250155->GetXaxis()->SetLabelFont(132);
   f_10250155->GetXaxis()->SetLabelOffset(0.015);
   f_10250155->GetXaxis()->SetLabelSize(0.05);
   f_10250155->GetXaxis()->SetTitleSize(0.06);
   f_10250155->GetXaxis()->SetTitleFont(132);
   f_10250155->GetYaxis()->SetLabelFont(132);
   f_10250155->GetYaxis()->SetLabelSize(0.05);
   f_10250155->GetYaxis()->SetTitleSize(0.06);
   f_10250155->GetYaxis()->SetTitleFont(42);
   f_10250155->SetParameter(0,0);
   f_10250155->SetParError(0,0);
   f_10250155->SetParLimits(0,0,0);
   f_10250155->SetParameter(1,0);
   f_10250155->SetParError(1,0);
   f_10250155->SetParLimits(1,0,0);
   f_10250155->SetParameter(2,0);
   f_10250155->SetParError(2,0);
   f_10250155->SetParLimits(2,0,0);
   f_10250155->SetParameter(3,0);
   f_10250155->SetParError(3,0);
   f_10250155->SetParLimits(3,0,0);
   f_10250155->SetParameter(4,0);
   f_10250155->SetParError(4,0);
   f_10250155->SetParLimits(4,0,0);
   f_10250155->SetParameter(5,0);
   f_10250155->SetParError(5,0);
   f_10250155->SetParLimits(5,0,0);
   f_10250155->SetParameter(6,0);
   f_10250155->SetParError(6,0);
   f_10250155->SetParLimits(6,0,0);
   f_10250155->SetParameter(7,0);
   f_10250155->SetParError(7,0);
   f_10250155->SetParLimits(7,0,0);
   f_10250155->SetParameter(8,0);
   f_10250155->SetParError(8,0);
   f_10250155->SetParLimits(8,0,0);
   f_10250155->Draw("same");
   
   TF1 *f_10290156 = new TF1("*f_10290",2,4.5,9);
    //The original function : f_10290 had originally been created by:
    //TF1 *f_10290 = new TF1("f_10290",f_10290,2,4.5,9);
   f_10290156->SetRange(2,4.5);
   f_10290156->SetName("f_10290");
   f_10290156->SetTitle("f_10290");
   f_10290156->SetNpx(500);
   f_10290156->SetSavedPoint(0,0);
   f_10290156->SetSavedPoint(1,0.007386545);
   f_10290156->SetSavedPoint(2,0.01478089);
   f_10290156->SetSavedPoint(3,0.02218174);
   f_10290156->SetSavedPoint(4,0.02958785);
   f_10290156->SetSavedPoint(5,0.03699799);
   f_10290156->SetSavedPoint(6,0.04441093);
   f_10290156->SetSavedPoint(7,0.0518255);
   f_10290156->SetSavedPoint(8,0.05924053);
   f_10290156->SetSavedPoint(9,0.06665486);
   f_10290156->SetSavedPoint(10,0.07406738);
   f_10290156->SetSavedPoint(11,0.08147698);
   f_10290156->SetSavedPoint(12,0.08888258);
   f_10290156->SetSavedPoint(13,0.09628312);
   f_10290156->SetSavedPoint(14,0.1036775);
   f_10290156->SetSavedPoint(15,0.1110648);
   f_10290156->SetSavedPoint(16,0.118444);
   f_10290156->SetSavedPoint(17,0.125814);
   f_10290156->SetSavedPoint(18,0.1331738);
   f_10290156->SetSavedPoint(19,0.1405227);
   f_10290156->SetSavedPoint(20,0.1478595);
   f_10290156->SetSavedPoint(21,0.1551834);
   f_10290156->SetSavedPoint(22,0.1624935);
   f_10290156->SetSavedPoint(23,0.1697888);
   f_10290156->SetSavedPoint(24,0.1770685);
   f_10290156->SetSavedPoint(25,0.1843318);
   f_10290156->SetSavedPoint(26,0.1915778);
   f_10290156->SetSavedPoint(27,0.1988056);
   f_10290156->SetSavedPoint(28,0.2060145);
   f_10290156->SetSavedPoint(29,0.2132036);
   f_10290156->SetSavedPoint(30,0.2203721);
   f_10290156->SetSavedPoint(31,0.2275193);
   f_10290156->SetSavedPoint(32,0.2346444);
   f_10290156->SetSavedPoint(33,0.2417467);
   f_10290156->SetSavedPoint(34,0.2488254);
   f_10290156->SetSavedPoint(35,0.2558797);
   f_10290156->SetSavedPoint(36,0.2629091);
   f_10290156->SetSavedPoint(37,0.2699126);
   f_10290156->SetSavedPoint(38,0.2768897);
   f_10290156->SetSavedPoint(39,0.2838397);
   f_10290156->SetSavedPoint(40,0.2907619);
   f_10290156->SetSavedPoint(41,0.2976557);
   f_10290156->SetSavedPoint(42,0.3045203);
   f_10290156->SetSavedPoint(43,0.3113551);
   f_10290156->SetSavedPoint(44,0.3181596);
   f_10290156->SetSavedPoint(45,0.3249331);
   f_10290156->SetSavedPoint(46,0.3316749);
   f_10290156->SetSavedPoint(47,0.3383844);
   f_10290156->SetSavedPoint(48,0.3450612);
   f_10290156->SetSavedPoint(49,0.3517045);
   f_10290156->SetSavedPoint(50,0.3583138);
   f_10290156->SetSavedPoint(51,0.3648885);
   f_10290156->SetSavedPoint(52,0.3714281);
   f_10290156->SetSavedPoint(53,0.3779321);
   f_10290156->SetSavedPoint(54,0.3843997);
   f_10290156->SetSavedPoint(55,0.3908306);
   f_10290156->SetSavedPoint(56,0.3972242);
   f_10290156->SetSavedPoint(57,0.4035799);
   f_10290156->SetSavedPoint(58,0.4098973);
   f_10290156->SetSavedPoint(59,0.4161759);
   f_10290156->SetSavedPoint(60,0.422415);
   f_10290156->SetSavedPoint(61,0.4286144);
   f_10290156->SetSavedPoint(62,0.4347733);
   f_10290156->SetSavedPoint(63,0.4408915);
   f_10290156->SetSavedPoint(64,0.4469683);
   f_10290156->SetSavedPoint(65,0.4530034);
   f_10290156->SetSavedPoint(66,0.4589962);
   f_10290156->SetSavedPoint(67,0.4649463);
   f_10290156->SetSavedPoint(68,0.4708533);
   f_10290156->SetSavedPoint(69,0.4767167);
   f_10290156->SetSavedPoint(70,0.4825361);
   f_10290156->SetSavedPoint(71,0.488311);
   f_10290156->SetSavedPoint(72,0.494041);
   f_10290156->SetSavedPoint(73,0.4997258);
   f_10290156->SetSavedPoint(74,0.5053648);
   f_10290156->SetSavedPoint(75,0.5109577);
   f_10290156->SetSavedPoint(76,0.5165041);
   f_10290156->SetSavedPoint(77,0.5220035);
   f_10290156->SetSavedPoint(78,0.5274556);
   f_10290156->SetSavedPoint(79,0.5328601);
   f_10290156->SetSavedPoint(80,0.5382164);
   f_10290156->SetSavedPoint(81,0.5435243);
   f_10290156->SetSavedPoint(82,0.5487833);
   f_10290156->SetSavedPoint(83,0.5539932);
   f_10290156->SetSavedPoint(84,0.5591535);
   f_10290156->SetSavedPoint(85,0.5642639);
   f_10290156->SetSavedPoint(86,0.569324);
   f_10290156->SetSavedPoint(87,0.5743336);
   f_10290156->SetSavedPoint(88,0.5792921);
   f_10290156->SetSavedPoint(89,0.5841995);
   f_10290156->SetSavedPoint(90,0.5890552);
   f_10290156->SetSavedPoint(91,0.593859);
   f_10290156->SetSavedPoint(92,0.5986105);
   f_10290156->SetSavedPoint(93,0.6033095);
   f_10290156->SetSavedPoint(94,0.6079556);
   f_10290156->SetSavedPoint(95,0.6125485);
   f_10290156->SetSavedPoint(96,0.617088);
   f_10290156->SetSavedPoint(97,0.6215737);
   f_10290156->SetSavedPoint(98,0.6260053);
   f_10290156->SetSavedPoint(99,0.6303826);
   f_10290156->SetSavedPoint(100,0.6347053);
   f_10290156->SetSavedPoint(101,0.6389731);
   f_10290156->SetSavedPoint(102,0.6431858);
   f_10290156->SetSavedPoint(103,0.6473431);
   f_10290156->SetSavedPoint(104,0.6514446);
   f_10290156->SetSavedPoint(105,0.6554903);
   f_10290156->SetSavedPoint(106,0.6594797);
   f_10290156->SetSavedPoint(107,0.6634128);
   f_10290156->SetSavedPoint(108,0.6672892);
   f_10290156->SetSavedPoint(109,0.6711087);
   f_10290156->SetSavedPoint(110,0.6748711);
   f_10290156->SetSavedPoint(111,0.6785761);
   f_10290156->SetSavedPoint(112,0.6822236);
   f_10290156->SetSavedPoint(113,0.6858134);
   f_10290156->SetSavedPoint(114,0.6893451);
   f_10290156->SetSavedPoint(115,0.6928187);
   f_10290156->SetSavedPoint(116,0.696234);
   f_10290156->SetSavedPoint(117,0.6995906);
   f_10290156->SetSavedPoint(118,0.7028886);
   f_10290156->SetSavedPoint(119,0.7061276);
   f_10290156->SetSavedPoint(120,0.7093075);
   f_10290156->SetSavedPoint(121,0.7124281);
   f_10290156->SetSavedPoint(122,0.7154893);
   f_10290156->SetSavedPoint(123,0.7184909);
   f_10290156->SetSavedPoint(124,0.7214328);
   f_10290156->SetSavedPoint(125,0.7243148);
   f_10290156->SetSavedPoint(126,0.7271368);
   f_10290156->SetSavedPoint(127,0.7298986);
   f_10290156->SetSavedPoint(128,0.7326002);
   f_10290156->SetSavedPoint(129,0.7352413);
   f_10290156->SetSavedPoint(130,0.7378218);
   f_10290156->SetSavedPoint(131,0.7403418);
   f_10290156->SetSavedPoint(132,0.7428009);
   f_10290156->SetSavedPoint(133,0.7451993);
   f_10290156->SetSavedPoint(134,0.7475366);
   f_10290156->SetSavedPoint(135,0.749813);
   f_10290156->SetSavedPoint(136,0.7520282);
   f_10290156->SetSavedPoint(137,0.7541822);
   f_10290156->SetSavedPoint(138,0.756275);
   f_10290156->SetSavedPoint(139,0.7583064);
   f_10290156->SetSavedPoint(140,0.7602764);
   f_10290156->SetSavedPoint(141,0.762185);
   f_10290156->SetSavedPoint(142,0.7640321);
   f_10290156->SetSavedPoint(143,0.7658176);
   f_10290156->SetSavedPoint(144,0.7675416);
   f_10290156->SetSavedPoint(145,0.769204);
   f_10290156->SetSavedPoint(146,0.7708048);
   f_10290156->SetSavedPoint(147,0.7723439);
   f_10290156->SetSavedPoint(148,0.7738214);
   f_10290156->SetSavedPoint(149,0.7752373);
   f_10290156->SetSavedPoint(150,0.7765915);
   f_10290156->SetSavedPoint(151,0.7778841);
   f_10290156->SetSavedPoint(152,0.7791151);
   f_10290156->SetSavedPoint(153,0.7802844);
   f_10290156->SetSavedPoint(154,0.7813923);
   f_10290156->SetSavedPoint(155,0.7824386);
   f_10290156->SetSavedPoint(156,0.7834234);
   f_10290156->SetSavedPoint(157,0.7843468);
   f_10290156->SetSavedPoint(158,0.7852088);
   f_10290156->SetSavedPoint(159,0.7860095);
   f_10290156->SetSavedPoint(160,0.786749);
   f_10290156->SetSavedPoint(161,0.7874273);
   f_10290156->SetSavedPoint(162,0.7880445);
   f_10290156->SetSavedPoint(163,0.7886007);
   f_10290156->SetSavedPoint(164,0.7890961);
   f_10290156->SetSavedPoint(165,0.7895306);
   f_10290156->SetSavedPoint(166,0.7899045);
   f_10290156->SetSavedPoint(167,0.7902177);
   f_10290156->SetSavedPoint(168,0.7904706);
   f_10290156->SetSavedPoint(169,0.7906631);
   f_10290156->SetSavedPoint(170,0.7907955);
   f_10290156->SetSavedPoint(171,0.7908678);
   f_10290156->SetSavedPoint(172,0.7908803);
   f_10290156->SetSavedPoint(173,0.7908331);
   f_10290156->SetSavedPoint(174,0.7907263);
   f_10290156->SetSavedPoint(175,0.7905601);
   f_10290156->SetSavedPoint(176,0.7903347);
   f_10290156->SetSavedPoint(177,0.7900503);
   f_10290156->SetSavedPoint(178,0.7897071);
   f_10290156->SetSavedPoint(179,0.7893053);
   f_10290156->SetSavedPoint(180,0.7888451);
   f_10290156->SetSavedPoint(181,0.7883266);
   f_10290156->SetSavedPoint(182,0.7877502);
   f_10290156->SetSavedPoint(183,0.7871161);
   f_10290156->SetSavedPoint(184,0.7864244);
   f_10290156->SetSavedPoint(185,0.7856754);
   f_10290156->SetSavedPoint(186,0.7848695);
   f_10290156->SetSavedPoint(187,0.7840068);
   f_10290156->SetSavedPoint(188,0.7830875);
   f_10290156->SetSavedPoint(189,0.7821121);
   f_10290156->SetSavedPoint(190,0.7810807);
   f_10290156->SetSavedPoint(191,0.7799936);
   f_10290156->SetSavedPoint(192,0.7788512);
   f_10290156->SetSavedPoint(193,0.7776536);
   f_10290156->SetSavedPoint(194,0.7764013);
   f_10290156->SetSavedPoint(195,0.7750945);
   f_10290156->SetSavedPoint(196,0.7737336);
   f_10290156->SetSavedPoint(197,0.7723189);
   f_10290156->SetSavedPoint(198,0.7708507);
   f_10290156->SetSavedPoint(199,0.7693293);
   f_10290156->SetSavedPoint(200,0.7677551);
   f_10290156->SetSavedPoint(201,0.7661285);
   f_10290156->SetSavedPoint(202,0.7644497);
   f_10290156->SetSavedPoint(203,0.7627193);
   f_10290156->SetSavedPoint(204,0.7609375);
   f_10290156->SetSavedPoint(205,0.7591047);
   f_10290156->SetSavedPoint(206,0.7572213);
   f_10290156->SetSavedPoint(207,0.7552877);
   f_10290156->SetSavedPoint(208,0.7533043);
   f_10290156->SetSavedPoint(209,0.7512716);
   f_10290156->SetSavedPoint(210,0.7491898);
   f_10290156->SetSavedPoint(211,0.7470595);
   f_10290156->SetSavedPoint(212,0.744881);
   f_10290156->SetSavedPoint(213,0.7426548);
   f_10290156->SetSavedPoint(214,0.7403813);
   f_10290156->SetSavedPoint(215,0.738061);
   f_10290156->SetSavedPoint(216,0.7356943);
   f_10290156->SetSavedPoint(217,0.7332817);
   f_10290156->SetSavedPoint(218,0.7308236);
   f_10290156->SetSavedPoint(219,0.7283204);
   f_10290156->SetSavedPoint(220,0.7257728);
   f_10290156->SetSavedPoint(221,0.7231811);
   f_10290156->SetSavedPoint(222,0.7205458);
   f_10290156->SetSavedPoint(223,0.7178674);
   f_10290156->SetSavedPoint(224,0.7151464);
   f_10290156->SetSavedPoint(225,0.7123834);
   f_10290156->SetSavedPoint(226,0.7095787);
   f_10290156->SetSavedPoint(227,0.706733);
   f_10290156->SetSavedPoint(228,0.7038468);
   f_10290156->SetSavedPoint(229,0.7009204);
   f_10290156->SetSavedPoint(230,0.6979546);
   f_10290156->SetSavedPoint(231,0.6949498);
   f_10290156->SetSavedPoint(232,0.6919066);
   f_10290156->SetSavedPoint(233,0.6888254);
   f_10290156->SetSavedPoint(234,0.6857069);
   f_10290156->SetSavedPoint(235,0.6825516);
   f_10290156->SetSavedPoint(236,0.6793601);
   f_10290156->SetSavedPoint(237,0.6761329);
   f_10290156->SetSavedPoint(238,0.6728705);
   f_10290156->SetSavedPoint(239,0.6695736);
   f_10290156->SetSavedPoint(240,0.6662427);
   f_10290156->SetSavedPoint(241,0.6628784);
   f_10290156->SetSavedPoint(242,0.6594813);
   f_10290156->SetSavedPoint(243,0.656052);
   f_10290156->SetSavedPoint(244,0.652591);
   f_10290156->SetSavedPoint(245,0.649099);
   f_10290156->SetSavedPoint(246,0.6455765);
   f_10290156->SetSavedPoint(247,0.6420242);
   f_10290156->SetSavedPoint(248,0.6384426);
   f_10290156->SetSavedPoint(249,0.6348324);
   f_10290156->SetSavedPoint(250,0.6311942);
   f_10290156->SetSavedPoint(251,0.6275285);
   f_10290156->SetSavedPoint(252,0.623836);
   f_10290156->SetSavedPoint(253,0.6201174);
   f_10290156->SetSavedPoint(254,0.6163732);
   f_10290156->SetSavedPoint(255,0.6126041);
   f_10290156->SetSavedPoint(256,0.6088107);
   f_10290156->SetSavedPoint(257,0.6049936);
   f_10290156->SetSavedPoint(258,0.6011535);
   f_10290156->SetSavedPoint(259,0.5972909);
   f_10290156->SetSavedPoint(260,0.5934067);
   f_10290156->SetSavedPoint(261,0.5895012);
   f_10290156->SetSavedPoint(262,0.5855753);
   f_10290156->SetSavedPoint(263,0.5816296);
   f_10290156->SetSavedPoint(264,0.5776647);
   f_10290156->SetSavedPoint(265,0.5736812);
   f_10290156->SetSavedPoint(266,0.5696798);
   f_10290156->SetSavedPoint(267,0.5656611);
   f_10290156->SetSavedPoint(268,0.5616259);
   f_10290156->SetSavedPoint(269,0.5575747);
   f_10290156->SetSavedPoint(270,0.5535082);
   f_10290156->SetSavedPoint(271,0.549427);
   f_10290156->SetSavedPoint(272,0.5453319);
   f_10290156->SetSavedPoint(273,0.5412234);
   f_10290156->SetSavedPoint(274,0.5371022);
   f_10290156->SetSavedPoint(275,0.5329689);
   f_10290156->SetSavedPoint(276,0.5288243);
   f_10290156->SetSavedPoint(277,0.524669);
   f_10290156->SetSavedPoint(278,0.5205036);
   f_10290156->SetSavedPoint(279,0.5163287);
   f_10290156->SetSavedPoint(280,0.5121451);
   f_10290156->SetSavedPoint(281,0.5079534);
   f_10290156->SetSavedPoint(282,0.5037542);
   f_10290156->SetSavedPoint(283,0.4995482);
   f_10290156->SetSavedPoint(284,0.495336);
   f_10290156->SetSavedPoint(285,0.4911182);
   f_10290156->SetSavedPoint(286,0.4868956);
   f_10290156->SetSavedPoint(287,0.4826688);
   f_10290156->SetSavedPoint(288,0.4784384);
   f_10290156->SetSavedPoint(289,0.474205);
   f_10290156->SetSavedPoint(290,0.4699694);
   f_10290156->SetSavedPoint(291,0.465732);
   f_10290156->SetSavedPoint(292,0.4614936);
   f_10290156->SetSavedPoint(293,0.4572548);
   f_10290156->SetSavedPoint(294,0.4530162);
   f_10290156->SetSavedPoint(295,0.4487785);
   f_10290156->SetSavedPoint(296,0.4445423);
   f_10290156->SetSavedPoint(297,0.4403081);
   f_10290156->SetSavedPoint(298,0.4360767);
   f_10290156->SetSavedPoint(299,0.4318486);
   f_10290156->SetSavedPoint(300,0.4276244);
   f_10290156->SetSavedPoint(301,0.4234048);
   f_10290156->SetSavedPoint(302,0.4191903);
   f_10290156->SetSavedPoint(303,0.4149815);
   f_10290156->SetSavedPoint(304,0.4107792);
   f_10290156->SetSavedPoint(305,0.4065837);
   f_10290156->SetSavedPoint(306,0.4023958);
   f_10290156->SetSavedPoint(307,0.398216);
   f_10290156->SetSavedPoint(308,0.3940448);
   f_10290156->SetSavedPoint(309,0.389883);
   f_10290156->SetSavedPoint(310,0.3857309);
   f_10290156->SetSavedPoint(311,0.3815892);
   f_10290156->SetSavedPoint(312,0.3774585);
   f_10290156->SetSavedPoint(313,0.3733393);
   f_10290156->SetSavedPoint(314,0.3692322);
   f_10290156->SetSavedPoint(315,0.3651376);
   f_10290156->SetSavedPoint(316,0.3610561);
   f_10290156->SetSavedPoint(317,0.3569883);
   f_10290156->SetSavedPoint(318,0.3529347);
   f_10290156->SetSavedPoint(319,0.3488958);
   f_10290156->SetSavedPoint(320,0.3448721);
   f_10290156->SetSavedPoint(321,0.3408641);
   f_10290156->SetSavedPoint(322,0.3368723);
   f_10290156->SetSavedPoint(323,0.3328973);
   f_10290156->SetSavedPoint(324,0.3289394);
   f_10290156->SetSavedPoint(325,0.3249992);
   f_10290156->SetSavedPoint(326,0.3210771);
   f_10290156->SetSavedPoint(327,0.3171736);
   f_10290156->SetSavedPoint(328,0.3132892);
   f_10290156->SetSavedPoint(329,0.3094243);
   f_10290156->SetSavedPoint(330,0.3055793);
   f_10290156->SetSavedPoint(331,0.3017547);
   f_10290156->SetSavedPoint(332,0.2979509);
   f_10290156->SetSavedPoint(333,0.2941684);
   f_10290156->SetSavedPoint(334,0.2904075);
   f_10290156->SetSavedPoint(335,0.2866686);
   f_10290156->SetSavedPoint(336,0.2829521);
   f_10290156->SetSavedPoint(337,0.2792585);
   f_10290156->SetSavedPoint(338,0.275588);
   f_10290156->SetSavedPoint(339,0.2719411);
   f_10290156->SetSavedPoint(340,0.2683181);
   f_10290156->SetSavedPoint(341,0.2647193);
   f_10290156->SetSavedPoint(342,0.2611452);
   f_10290156->SetSavedPoint(343,0.257596);
   f_10290156->SetSavedPoint(344,0.254072);
   f_10290156->SetSavedPoint(345,0.2505737);
   f_10290156->SetSavedPoint(346,0.2471012);
   f_10290156->SetSavedPoint(347,0.2436548);
   f_10290156->SetSavedPoint(348,0.2402349);
   f_10290156->SetSavedPoint(349,0.2368418);
   f_10290156->SetSavedPoint(350,0.2334756);
   f_10290156->SetSavedPoint(351,0.2301367);
   f_10290156->SetSavedPoint(352,0.2268253);
   f_10290156->SetSavedPoint(353,0.2235416);
   f_10290156->SetSavedPoint(354,0.2202859);
   f_10290156->SetSavedPoint(355,0.2170583);
   f_10290156->SetSavedPoint(356,0.2138591);
   f_10290156->SetSavedPoint(357,0.2106885);
   f_10290156->SetSavedPoint(358,0.2075467);
   f_10290156->SetSavedPoint(359,0.2044338);
   f_10290156->SetSavedPoint(360,0.20135);
   f_10290156->SetSavedPoint(361,0.1982955);
   f_10290156->SetSavedPoint(362,0.1952703);
   f_10290156->SetSavedPoint(363,0.1922747);
   f_10290156->SetSavedPoint(364,0.1893088);
   f_10290156->SetSavedPoint(365,0.1863726);
   f_10290156->SetSavedPoint(366,0.1834663);
   f_10290156->SetSavedPoint(367,0.18059);
   f_10290156->SetSavedPoint(368,0.1777437);
   f_10290156->SetSavedPoint(369,0.1749275);
   f_10290156->SetSavedPoint(370,0.1721416);
   f_10290156->SetSavedPoint(371,0.1693858);
   f_10290156->SetSavedPoint(372,0.1666603);
   f_10290156->SetSavedPoint(373,0.1639652);
   f_10290156->SetSavedPoint(374,0.1613003);
   f_10290156->SetSavedPoint(375,0.1586658);
   f_10290156->SetSavedPoint(376,0.1560616);
   f_10290156->SetSavedPoint(377,0.1534877);
   f_10290156->SetSavedPoint(378,0.1509441);
   f_10290156->SetSavedPoint(379,0.1484307);
   f_10290156->SetSavedPoint(380,0.1459475);
   f_10290156->SetSavedPoint(381,0.1434945);
   f_10290156->SetSavedPoint(382,0.1410716);
   f_10290156->SetSavedPoint(383,0.1386787);
   f_10290156->SetSavedPoint(384,0.1363158);
   f_10290156->SetSavedPoint(385,0.1339826);
   f_10290156->SetSavedPoint(386,0.1316792);
   f_10290156->SetSavedPoint(387,0.1294054);
   f_10290156->SetSavedPoint(388,0.1271611);
   f_10290156->SetSavedPoint(389,0.1249461);
   f_10290156->SetSavedPoint(390,0.1227604);
   f_10290156->SetSavedPoint(391,0.1206037);
   f_10290156->SetSavedPoint(392,0.1184758);
   f_10290156->SetSavedPoint(393,0.1163767);
   f_10290156->SetSavedPoint(394,0.1143062);
   f_10290156->SetSavedPoint(395,0.1122639);
   f_10290156->SetSavedPoint(396,0.1102499);
   f_10290156->SetSavedPoint(397,0.1082637);
   f_10290156->SetSavedPoint(398,0.1063053);
   f_10290156->SetSavedPoint(399,0.1043743);
   f_10290156->SetSavedPoint(400,0.1024706);
   f_10290156->SetSavedPoint(401,0.1005939);
   f_10290156->SetSavedPoint(402,0.09874396);
   f_10290156->SetSavedPoint(403,0.09692052);
   f_10290156->SetSavedPoint(404,0.09512332);
   f_10290156->SetSavedPoint(405,0.09335207);
   f_10290156->SetSavedPoint(406,0.0916065);
   f_10290156->SetSavedPoint(407,0.08988632);
   f_10290156->SetSavedPoint(408,0.08819124);
   f_10290156->SetSavedPoint(409,0.08652094);
   f_10290156->SetSavedPoint(410,0.08487513);
   f_10290156->SetSavedPoint(411,0.08325349);
   f_10290156->SetSavedPoint(412,0.0816557);
   f_10290156->SetSavedPoint(413,0.08008144);
   f_10290156->SetSavedPoint(414,0.07853036);
   f_10290156->SetSavedPoint(415,0.07700215);
   f_10290156->SetSavedPoint(416,0.07549645);
   f_10290156->SetSavedPoint(417,0.07401292);
   f_10290156->SetSavedPoint(418,0.07255121);
   f_10290156->SetSavedPoint(419,0.07111096);
   f_10290156->SetSavedPoint(420,0.06969183);
   f_10290156->SetSavedPoint(421,0.06829345);
   f_10290156->SetSavedPoint(422,0.06691545);
   f_10290156->SetSavedPoint(423,0.06555748);
   f_10290156->SetSavedPoint(424,0.06421916);
   f_10290156->SetSavedPoint(425,0.06290012);
   f_10290156->SetSavedPoint(426,0.0616);
   f_10290156->SetSavedPoint(427,0.06031841);
   f_10290156->SetSavedPoint(428,0.059055);
   f_10290156->SetSavedPoint(429,0.05780937);
   f_10290156->SetSavedPoint(430,0.05658117);
   f_10290156->SetSavedPoint(431,0.05537002);
   f_10290156->SetSavedPoint(432,0.05417554);
   f_10290156->SetSavedPoint(433,0.05299737);
   f_10290156->SetSavedPoint(434,0.05183514);
   f_10290156->SetSavedPoint(435,0.05068849);
   f_10290156->SetSavedPoint(436,0.04955704);
   f_10290156->SetSavedPoint(437,0.04844044);
   f_10290156->SetSavedPoint(438,0.04733834);
   f_10290156->SetSavedPoint(439,0.04625038);
   f_10290156->SetSavedPoint(440,0.04517622);
   f_10290156->SetSavedPoint(441,0.04411551);
   f_10290156->SetSavedPoint(442,0.04306793);
   f_10290156->SetSavedPoint(443,0.04203313);
   f_10290156->SetSavedPoint(444,0.04101081);
   f_10290156->SetSavedPoint(445,0.04000064);
   f_10290156->SetSavedPoint(446,0.03900232);
   f_10290156->SetSavedPoint(447,0.03801555);
   f_10290156->SetSavedPoint(448,0.03704005);
   f_10290156->SetSavedPoint(449,0.03607554);
   f_10290156->SetSavedPoint(450,0.03512174);
   f_10290156->SetSavedPoint(451,0.03417841);
   f_10290156->SetSavedPoint(452,0.03324531);
   f_10290156->SetSavedPoint(453,0.03232219);
   f_10290156->SetSavedPoint(454,0.03140884);
   f_10290156->SetSavedPoint(455,0.03050507);
   f_10290156->SetSavedPoint(456,0.02961067);
   f_10290156->SetSavedPoint(457,0.02872548);
   f_10290156->SetSavedPoint(458,0.02784935);
   f_10290156->SetSavedPoint(459,0.02698212);
   f_10290156->SetSavedPoint(460,0.02612368);
   f_10290156->SetSavedPoint(461,0.02527392);
   f_10290156->SetSavedPoint(462,0.02443277);
   f_10290156->SetSavedPoint(463,0.02360015);
   f_10290156->SetSavedPoint(464,0.02277602);
   f_10290156->SetSavedPoint(465,0.02196037);
   f_10290156->SetSavedPoint(466,0.02115318);
   f_10290156->SetSavedPoint(467,0.02035449);
   f_10290156->SetSavedPoint(468,0.01956435);
   f_10290156->SetSavedPoint(469,0.01878283);
   f_10290156->SetSavedPoint(470,0.01801003);
   f_10290156->SetSavedPoint(471,0.01724608);
   f_10290156->SetSavedPoint(472,0.01649113);
   f_10290156->SetSavedPoint(473,0.01574537);
   f_10290156->SetSavedPoint(474,0.01500901);
   f_10290156->SetSavedPoint(475,0.0142823);
   f_10290156->SetSavedPoint(476,0.01356552);
   f_10290156->SetSavedPoint(477,0.01285898);
   f_10290156->SetSavedPoint(478,0.01216302);
   f_10290156->SetSavedPoint(479,0.01147802);
   f_10290156->SetSavedPoint(480,0.0108044);
   f_10290156->SetSavedPoint(481,0.01014261);
   f_10290156->SetSavedPoint(482,0.009493136);
   f_10290156->SetSavedPoint(483,0.008856518);
   f_10290156->SetSavedPoint(484,0.008233323);
   f_10290156->SetSavedPoint(485,0.007624165);
   f_10290156->SetSavedPoint(486,0.007029699);
   f_10290156->SetSavedPoint(487,0.006450624);
   f_10290156->SetSavedPoint(488,0.005887687);
   f_10290156->SetSavedPoint(489,0.005341677);
   f_10290156->SetSavedPoint(490,0.004813435);
   f_10290156->SetSavedPoint(491,0.004303848);
   f_10290156->SetSavedPoint(492,0.003813854);
   f_10290156->SetSavedPoint(493,0.003344444);
   f_10290156->SetSavedPoint(494,0.002896658);
   f_10290156->SetSavedPoint(495,0.002471595);
   f_10290156->SetSavedPoint(496,0.002070406);
   f_10290156->SetSavedPoint(497,0.0016943);
   f_10290156->SetSavedPoint(498,0.001344543);
   f_10290156->SetSavedPoint(499,0.001022462);
   f_10290156->SetSavedPoint(500,0.0007294443);
   f_10290156->SetSavedPoint(501,2);
   f_10290156->SetSavedPoint(502,4.5);
   f_10290156->SetFillColor(19);
   f_10290156->SetFillStyle(0);
   f_10290156->SetMarkerStyle(20);
   f_10290156->SetMarkerSize(1.2);
   f_10290156->SetLineColor(6);
   f_10290156->SetLineWidth(3);
   f_10290156->SetLineStyle(11);
   f_10290156->GetXaxis()->SetNdivisions(505);
   f_10290156->GetXaxis()->SetLabelFont(132);
   f_10290156->GetXaxis()->SetLabelOffset(0.015);
   f_10290156->GetXaxis()->SetLabelSize(0.05);
   f_10290156->GetXaxis()->SetTitleSize(0.06);
   f_10290156->GetXaxis()->SetTitleFont(132);
   f_10290156->GetYaxis()->SetLabelFont(132);
   f_10290156->GetYaxis()->SetLabelSize(0.05);
   f_10290156->GetYaxis()->SetTitleSize(0.06);
   f_10290156->GetYaxis()->SetTitleFont(42);
   f_10290156->SetParameter(0,0);
   f_10290156->SetParError(0,0);
   f_10290156->SetParLimits(0,0,0);
   f_10290156->SetParameter(1,0);
   f_10290156->SetParError(1,0);
   f_10290156->SetParLimits(1,0,0);
   f_10290156->SetParameter(2,0);
   f_10290156->SetParError(2,0);
   f_10290156->SetParLimits(2,0,0);
   f_10290156->SetParameter(3,0);
   f_10290156->SetParError(3,0);
   f_10290156->SetParLimits(3,0,0);
   f_10290156->SetParameter(4,0);
   f_10290156->SetParError(4,0);
   f_10290156->SetParLimits(4,0,0);
   f_10290156->SetParameter(5,0);
   f_10290156->SetParError(5,0);
   f_10290156->SetParLimits(5,0,0);
   f_10290156->SetParameter(6,0);
   f_10290156->SetParError(6,0);
   f_10290156->SetParLimits(6,0,0);
   f_10290156->SetParameter(7,0);
   f_10290156->SetParError(7,0);
   f_10290156->SetParLimits(7,0,0);
   f_10290156->SetParameter(8,0);
   f_10290156->SetParError(8,0);
   f_10290156->SetParLimits(8,0,0);
   f_10290156->Draw("same");
   
   Double_t Graph1_fx108[203] = {
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.525,
   2.55,
   2.575,
   2.6,
   2.625,
   2.65,
   2.675,
   2.7,
   2.725,
   2.75,
   2.775,
   2.8,
   2.825,
   2.85,
   2.875,
   2.9,
   2.925,
   2.95,
   2.975,
   3,
   3.025,
   3.05,
   3.075,
   3.1,
   3.125,
   3.15,
   3.175,
   3.2,
   3.225,
   3.25,
   3.275,
   3.3,
   3.325,
   3.35,
   3.375,
   3.4,
   3.425,
   3.45,
   3.475,
   3.5,
   3.525,
   3.55,
   3.575,
   3.6,
   3.625,
   3.65,
   3.675,
   3.7,
   3.725,
   3.75,
   3.775,
   3.8,
   3.825,
   3.85,
   3.875,
   3.9,
   3.925,
   3.95,
   3.975,
   4,
   4.025,
   4.05,
   4.075,
   4.1,
   4.125,
   4.15,
   4.175,
   4.2,
   4.225,
   4.25,
   4.275,
   4.3,
   4.325,
   4.35,
   4.375,
   4.4,
   4.425,
   4.45,
   4.475,
   4.5,
   4.5,
   4.475,
   4.45,
   4.425,
   4.4,
   4.375,
   4.35,
   4.325,
   4.3,
   4.275,
   4.25,
   4.225,
   4.2,
   4.175,
   4.15,
   4.125,
   4.1,
   4.075,
   4.05,
   4.025,
   4,
   3.975,
   3.95,
   3.925,
   3.9,
   3.875,
   3.85,
   3.825,
   3.8,
   3.775,
   3.75,
   3.725,
   3.7,
   3.675,
   3.65,
   3.625,
   3.6,
   3.575,
   3.55,
   3.525,
   3.5,
   3.475,
   3.45,
   3.425,
   3.4,
   3.375,
   3.35,
   3.325,
   3.3,
   3.275,
   3.25,
   3.225,
   3.2,
   3.175,
   3.15,
   3.125,
   3.1,
   3.075,
   3.05,
   3.025,
   3,
   2.975,
   2.95,
   2.925,
   2.9,
   2.875,
   2.85,
   2.825,
   2.8,
   2.775,
   2.75,
   2.725,
   2.7,
   2.675,
   2.65,
   2.625,
   2.6,
   2.575,
   2.55,
   2.525,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   2};
   Double_t Graph1_fy108[203] = {
   0,
   0.03345414,
   0.06624209,
   0.09827202,
   0.1294804,
   0.1598268,
   0.1892893,
   0.2178605,
   0.2455446,
   0.2723536,
   0.2983058,
   0.3234231,
   0.3477295,
   0.3712493,
   0.3940063,
   0.4160227,
   0.4373182,
   0.4579093,
   0.4778091,
   0.4970269,
   0.5155681,
   0.5334339,
   0.5506214,
   0.5671239,
   0.5829309,
   0.5980282,
   0.6123985,
   0.6260217,
   0.6388749,
   0.6509335,
   0.6621709,
   0.6725596,
   0.6820711,
   0.6906769,
   0.6983488,
   0.7050593,
   0.7107823,
   0.7154931,
   0.7191697,
   0.7217923,
   0.7233444,
   0.723813,
   0.7231887,
   0.7214663,
   0.718645,
   0.7147286,
   0.7097258,
   0.7036502,
   0.6965203,
   0.6883598,
   0.6791976,
   0.6690672,
   0.6580074,
   0.6460613,
   0.6332767,
   0.6197055,
   0.6054033,
   0.5904293,
   0.5748457,
   0.5587172,
   0.5421106,
   0.525094,
   0.5077368,
   0.4901084,
   0.4722781,
   0.4543143,
   0.4362838,
   0.4182513,
   0.4002789,
   0.3824251,
   0.3647447,
   0.3472879,
   0.3301003,
   0.3132218,
   0.2966867,
   0.2805236,
   0.2647544,
   0.2493952,
   0.2344555,
   0.2199388,
   0.2058425,
   0.1921589,
   0.1788748,
   0.1659733,
   0.1534339,
   0.141234,
   0.1293502,
   0.1177599,
   0.1064429,
   0.09538387,
   0.08457438,
   0.0740159,
   0.0637227,
   0.05372534,
   0.04407451,
   0.03484527,
   0.02614182,
   0.01810275,
   0.01090686,
   0.004779563,
   0,
   0,
   0.004402185,
   0.01004491,
   0.01667106,
   0.02407329,
   0.0320874,
   0.04058647,
   0.04947543,
   0.05868625,
   0.06817351,
   0.07791046,
   0.08788554,
   0.09809913,
   0.1085608,
   0.1192868,
   0.1302978,
   0.141617,
   0.1532686,
   0.1652761,
   0.177661,
   0.1904423,
   0.203635,
   0.2172496,
   0.2312918,
   0.245762,
   0.2606546,
   0.2759584,
   0.2916562,
   0.307725,
   0.3241361,
   0.3408551,
   0.3578424,
   0.3750534,
   0.392439,
   0.4099457,
   0.4275165,
   0.445091,
   0.4626062,
   0.4799969,
   0.4971961,
   0.5141359,
   0.5307477,
   0.546963,
   0.5627135,
   0.5779324,
   0.5925542,
   0.6065154,
   0.619755,
   0.632215,
   0.6438406,
   0.6545806,
   0.6643879,
   0.6732195,
   0.681037,
   0.6878064,
   0.6934987,
   0.6980896,
   0.70156,
   0.7038952,
   0.7050859,
   0.7051271,
   0.7040187,
   0.7017648,
   0.6983738,
   0.6938581,
   0.6882335,
   0.6815192,
   0.6737373,
   0.6649125,
   0.6550716,
   0.644243,
   0.6324566,
   0.6197431,
   0.6061338,
   0.59166,
   0.5763527,
   0.5602424,
   0.5433588,
   0.5257302,
   0.5073838,
   0.4883452,
   0.4686384,
   0.4482862,
   0.4273098,
   0.4057292,
   0.3835637,
   0.3608321,
   0.3375534,
   0.3137473,
   0.2894353,
   0.2646415,
   0.2393936,
   0.2137244,
   0.1876728,
   0.1612859,
   0.13462,
   0.1077433,
   0.08073697,
   0.0536979,
   0.02674067,
   0,
   0};
   graph = new TGraph(203,Graph1_fx108,Graph1_fy108);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph108 = new TH1F("Graph_Graph108","Graph",203,1.75,4.75);
   Graph_Graph108->SetMinimum(0);
   Graph_Graph108->SetMaximum(0.7961943);
   Graph_Graph108->SetDirectory(0);
   Graph_Graph108->SetStats(0);
   Graph_Graph108->SetMarkerStyle(20);
   Graph_Graph108->SetMarkerSize(1.2);
   Graph_Graph108->GetXaxis()->SetNdivisions(505);
   Graph_Graph108->GetXaxis()->SetLabelFont(132);
   Graph_Graph108->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph108->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph108->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph108->GetXaxis()->SetTitleFont(132);
   Graph_Graph108->GetYaxis()->SetLabelFont(132);
   Graph_Graph108->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph108->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph108->GetYaxis()->SetTitleFont(42);
   Graph_Graph108->GetZaxis()->SetLabelFont(132);
   Graph_Graph108->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph108->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph108->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph108);
   
   graph->Draw("flc");
   
   TH1D *h_3390__108 = new TH1D("h_3390__108","",10,2,4.5);
   h_3390__108->SetBinContent(0,-1.684287);
   h_3390__108->SetBinContent(1,0.05404396);
   h_3390__108->SetBinContent(2,0.3771739);
   h_3390__108->SetBinContent(3,0.6368473);
   h_3390__108->SetBinContent(4,0.7158205);
   h_3390__108->SetBinContent(5,0.7301969);
   h_3390__108->SetBinContent(6,0.5827665);
   h_3390__108->SetBinContent(7,0.4687114);
   h_3390__108->SetBinContent(8,0.2661828);
   h_3390__108->SetBinContent(9,0.1510289);
   h_3390__108->SetBinContent(10,0.01722793);
   h_3390__108->SetBinError(0,1.684287);
   h_3390__108->SetBinError(1,0.1158603);
   h_3390__108->SetBinError(2,0.06520075);
   h_3390__108->SetBinError(3,0.07106702);
   h_3390__108->SetBinError(4,0.05927099);
   h_3390__108->SetBinError(5,0.05148206);
   h_3390__108->SetBinError(6,0.05103106);
   h_3390__108->SetBinError(7,0.04570412);
   h_3390__108->SetBinError(8,0.03578619);
   h_3390__108->SetBinError(9,0.03252069);
   h_3390__108->SetBinError(10,0.03293856);
   h_3390__108->SetMinimum(0);
   h_3390__108->SetMaximum(1);
   h_3390__108->SetEntries(5087);
   h_3390__108->SetStats(0);
   h_3390__108->SetMarkerStyle(20);
   h_3390__108->SetMarkerSize(1.2);
   h_3390__108->GetXaxis()->SetNdivisions(505);
   h_3390__108->GetXaxis()->SetLabelFont(132);
   h_3390__108->GetXaxis()->SetLabelOffset(0.015);
   h_3390__108->GetXaxis()->SetLabelSize(0.05);
   h_3390__108->GetXaxis()->SetTitleSize(0.06);
   h_3390__108->GetXaxis()->SetTitleFont(132);
   h_3390__108->GetYaxis()->SetLabelFont(132);
   h_3390__108->GetYaxis()->SetLabelSize(0.05);
   h_3390__108->GetYaxis()->SetTitleSize(0.06);
   h_3390__108->GetYaxis()->SetTitleFont(42);
   h_3390__108->GetZaxis()->SetLabelFont(132);
   h_3390__108->GetZaxis()->SetLabelSize(0.05);
   h_3390__108->GetZaxis()->SetTitleSize(0.06);
   h_3390__108->GetZaxis()->SetTitleFont(42);
   h_3390__108->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4a.C <==
void 2xB_DPHI_3GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:53:18 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1728395,-0.6075949,1.061728,3.189873);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2890__109 = new TH1D("h_2890__109","",10,0,1);
   h_2890__109->SetBinContent(1,0.6712272);
   h_2890__109->SetBinContent(2,0.6287548);
   h_2890__109->SetBinContent(3,0.7693877);
   h_2890__109->SetBinContent(4,0.5941707);
   h_2890__109->SetBinContent(5,0.67907);
   h_2890__109->SetBinContent(6,0.8027237);
   h_2890__109->SetBinContent(7,1.099174);
   h_2890__109->SetBinContent(8,1.157555);
   h_2890__109->SetBinContent(9,1.732877);
   h_2890__109->SetBinContent(10,1.865061);
   h_2890__109->SetBinError(1,0.1382588);
   h_2890__109->SetBinError(2,0.1411816);
   h_2890__109->SetBinError(3,0.1374431);
   h_2890__109->SetBinError(4,0.1260234);
   h_2890__109->SetBinError(5,0.1213769);
   h_2890__109->SetBinError(6,0.1616891);
   h_2890__109->SetBinError(7,0.1542438);
   h_2890__109->SetBinError(8,0.2253641);
   h_2890__109->SetBinError(9,0.2114906);
   h_2890__109->SetBinError(10,0.2479849);
   h_2890__109->SetMinimum(0);
   h_2890__109->SetMaximum(3);
   h_2890__109->SetEntries(2395);
   h_2890__109->SetStats(0);
   h_2890__109->SetMarkerStyle(20);
   h_2890__109->SetMarkerSize(1.2);
   h_2890__109->GetXaxis()->SetNdivisions(505);
   h_2890__109->GetXaxis()->SetLabelFont(132);
   h_2890__109->GetXaxis()->SetLabelOffset(0.015);
   h_2890__109->GetXaxis()->SetLabelSize(0.05);
   h_2890__109->GetXaxis()->SetTitleSize(0.06);
   h_2890__109->GetXaxis()->SetTitleFont(132);
   h_2890__109->GetYaxis()->SetLabelFont(132);
   h_2890__109->GetYaxis()->SetLabelSize(0.05);
   h_2890__109->GetYaxis()->SetTitleSize(0.06);
   h_2890__109->GetYaxis()->SetTitleFont(42);
   h_2890__109->GetZaxis()->SetLabelFont(132);
   h_2890__109->GetZaxis()->SetLabelSize(0.05);
   h_2890__109->GetZaxis()->SetTitleSize(0.06);
   h_2890__109->GetZaxis()->SetTitleFont(42);
   h_2890__109->Draw("e1");
   
   TF1 *f_10370157 = new TF1("*f_10370",0,1,5);
    //The original function : f_10370 had originally been created by:
    //TF1 *f_10370 = new TF1("f_10370",f_10370,0,1,5);
   f_10370157->SetRange(0,1);
   f_10370157->SetName("f_10370");
   f_10370157->SetTitle("f_10370");
   f_10370157->SetNpx(500);
   f_10370157->SetSavedPoint(0,0.536482);
   f_10370157->SetSavedPoint(1,0.536834);
   f_10370157->SetSavedPoint(2,0.5371724);
   f_10370157->SetSavedPoint(3,0.5374975);
   f_10370157->SetSavedPoint(4,0.5378097);
   f_10370157->SetSavedPoint(5,0.5381091);
   f_10370157->SetSavedPoint(6,0.5383962);
   f_10370157->SetSavedPoint(7,0.5386711);
   f_10370157->SetSavedPoint(8,0.5389342);
   f_10370157->SetSavedPoint(9,0.5391859);
   f_10370157->SetSavedPoint(10,0.5394263);
   f_10370157->SetSavedPoint(11,0.5396558);
   f_10370157->SetSavedPoint(12,0.5398748);
   f_10370157->SetSavedPoint(13,0.5400833);
   f_10370157->SetSavedPoint(14,0.5402819);
   f_10370157->SetSavedPoint(15,0.5404706);
   f_10370157->SetSavedPoint(16,0.54065);
   f_10370157->SetSavedPoint(17,0.5408201);
   f_10370157->SetSavedPoint(18,0.5409814);
   f_10370157->SetSavedPoint(19,0.541134);
   f_10370157->SetSavedPoint(20,0.5412784);
   f_10370157->SetSavedPoint(21,0.5414146);
   f_10370157->SetSavedPoint(22,0.5415432);
   f_10370157->SetSavedPoint(23,0.5416642);
   f_10370157->SetSavedPoint(24,0.5417781);
   f_10370157->SetSavedPoint(25,0.541885);
   f_10370157->SetSavedPoint(26,0.5419853);
   f_10370157->SetSavedPoint(27,0.5420791);
   f_10370157->SetSavedPoint(28,0.5421669);
   f_10370157->SetSavedPoint(29,0.5422489);
   f_10370157->SetSavedPoint(30,0.5423253);
   f_10370157->SetSavedPoint(31,0.5423964);
   f_10370157->SetSavedPoint(32,0.5424625);
   f_10370157->SetSavedPoint(33,0.5425238);
   f_10370157->SetSavedPoint(34,0.5425806);
   f_10370157->SetSavedPoint(35,0.5426332);
   f_10370157->SetSavedPoint(36,0.5426819);
   f_10370157->SetSavedPoint(37,0.5427268);
   f_10370157->SetSavedPoint(38,0.5427683);
   f_10370157->SetSavedPoint(39,0.5428067);
   f_10370157->SetSavedPoint(40,0.5428421);
   f_10370157->SetSavedPoint(41,0.5428748);
   f_10370157->SetSavedPoint(42,0.5429051);
   f_10370157->SetSavedPoint(43,0.5429333);
   f_10370157->SetSavedPoint(44,0.5429596);
   f_10370157->SetSavedPoint(45,0.5429842);
   f_10370157->SetSavedPoint(46,0.5430075);
   f_10370157->SetSavedPoint(47,0.5430296);
   f_10370157->SetSavedPoint(48,0.5430507);
   f_10370157->SetSavedPoint(49,0.5430713);
   f_10370157->SetSavedPoint(50,0.5430914);
   f_10370157->SetSavedPoint(51,0.5431114);
   f_10370157->SetSavedPoint(52,0.5431315);
   f_10370157->SetSavedPoint(53,0.5431518);
   f_10370157->SetSavedPoint(54,0.5431728);
   f_10370157->SetSavedPoint(55,0.5431946);
   f_10370157->SetSavedPoint(56,0.5432174);
   f_10370157->SetSavedPoint(57,0.5432415);
   f_10370157->SetSavedPoint(58,0.5432671);
   f_10370157->SetSavedPoint(59,0.5432944);
   f_10370157->SetSavedPoint(60,0.5433238);
   f_10370157->SetSavedPoint(61,0.5433554);
   f_10370157->SetSavedPoint(62,0.5433894);
   f_10370157->SetSavedPoint(63,0.5434261);
   f_10370157->SetSavedPoint(64,0.5434658);
   f_10370157->SetSavedPoint(65,0.5435085);
   f_10370157->SetSavedPoint(66,0.5435547);
   f_10370157->SetSavedPoint(67,0.5436044);
   f_10370157->SetSavedPoint(68,0.5436579);
   f_10370157->SetSavedPoint(69,0.5437155);
   f_10370157->SetSavedPoint(70,0.5437774);
   f_10370157->SetSavedPoint(71,0.5438437);
   f_10370157->SetSavedPoint(72,0.5439147);
   f_10370157->SetSavedPoint(73,0.5439907);
   f_10370157->SetSavedPoint(74,0.5440718);
   f_10370157->SetSavedPoint(75,0.5441582);
   f_10370157->SetSavedPoint(76,0.5442502);
   f_10370157->SetSavedPoint(77,0.544348);
   f_10370157->SetSavedPoint(78,0.5444518);
   f_10370157->SetSavedPoint(79,0.5445617);
   f_10370157->SetSavedPoint(80,0.5446781);
   f_10370157->SetSavedPoint(81,0.5448011);
   f_10370157->SetSavedPoint(82,0.5449309);
   f_10370157->SetSavedPoint(83,0.5450678);
   f_10370157->SetSavedPoint(84,0.5452119);
   f_10370157->SetSavedPoint(85,0.5453634);
   f_10370157->SetSavedPoint(86,0.5455226);
   f_10370157->SetSavedPoint(87,0.5456896);
   f_10370157->SetSavedPoint(88,0.5458646);
   f_10370157->SetSavedPoint(89,0.5460479);
   f_10370157->SetSavedPoint(90,0.5462397);
   f_10370157->SetSavedPoint(91,0.54644);
   f_10370157->SetSavedPoint(92,0.5466492);
   f_10370157->SetSavedPoint(93,0.5468674);
   f_10370157->SetSavedPoint(94,0.5470948);
   f_10370157->SetSavedPoint(95,0.5473317);
   f_10370157->SetSavedPoint(96,0.5475781);
   f_10370157->SetSavedPoint(97,0.5478343);
   f_10370157->SetSavedPoint(98,0.5481005);
   f_10370157->SetSavedPoint(99,0.5483768);
   f_10370157->SetSavedPoint(100,0.5486634);
   f_10370157->SetSavedPoint(101,0.5489606);
   f_10370157->SetSavedPoint(102,0.5492685);
   f_10370157->SetSavedPoint(103,0.5495873);
   f_10370157->SetSavedPoint(104,0.5499172);
   f_10370157->SetSavedPoint(105,0.5502583);
   f_10370157->SetSavedPoint(106,0.5506108);
   f_10370157->SetSavedPoint(107,0.5509749);
   f_10370157->SetSavedPoint(108,0.5513508);
   f_10370157->SetSavedPoint(109,0.5517387);
   f_10370157->SetSavedPoint(110,0.5521386);
   f_10370157->SetSavedPoint(111,0.5525509);
   f_10370157->SetSavedPoint(112,0.5529756);
   f_10370157->SetSavedPoint(113,0.553413);
   f_10370157->SetSavedPoint(114,0.5538631);
   f_10370157->SetSavedPoint(115,0.5543263);
   f_10370157->SetSavedPoint(116,0.5548025);
   f_10370157->SetSavedPoint(117,0.5552921);
   f_10370157->SetSavedPoint(118,0.5557951);
   f_10370157->SetSavedPoint(119,0.5563117);
   f_10370157->SetSavedPoint(120,0.5568421);
   f_10370157->SetSavedPoint(121,0.5573865);
   f_10370157->SetSavedPoint(122,0.5579449);
   f_10370157->SetSavedPoint(123,0.5585176);
   f_10370157->SetSavedPoint(124,0.5591047);
   f_10370157->SetSavedPoint(125,0.5597064);
   f_10370157->SetSavedPoint(126,0.5603228);
   f_10370157->SetSavedPoint(127,0.560954);
   f_10370157->SetSavedPoint(128,0.5616003);
   f_10370157->SetSavedPoint(129,0.5622618);
   f_10370157->SetSavedPoint(130,0.5629385);
   f_10370157->SetSavedPoint(131,0.5636308);
   f_10370157->SetSavedPoint(132,0.5643386);
   f_10370157->SetSavedPoint(133,0.5650622);
   f_10370157->SetSavedPoint(134,0.5658017);
   f_10370157->SetSavedPoint(135,0.5665572);
   f_10370157->SetSavedPoint(136,0.5673289);
   f_10370157->SetSavedPoint(137,0.5681169);
   f_10370157->SetSavedPoint(138,0.5689214);
   f_10370157->SetSavedPoint(139,0.5697425);
   f_10370157->SetSavedPoint(140,0.5705803);
   f_10370157->SetSavedPoint(141,0.571435);
   f_10370157->SetSavedPoint(142,0.5723066);
   f_10370157->SetSavedPoint(143,0.5731954);
   f_10370157->SetSavedPoint(144,0.5741015);
   f_10370157->SetSavedPoint(145,0.5750249);
   f_10370157->SetSavedPoint(146,0.5759659);
   f_10370157->SetSavedPoint(147,0.5769245);
   f_10370157->SetSavedPoint(148,0.5779009);
   f_10370157->SetSavedPoint(149,0.5788952);
   f_10370157->SetSavedPoint(150,0.5799075);
   f_10370157->SetSavedPoint(151,0.5809379);
   f_10370157->SetSavedPoint(152,0.5819866);
   f_10370157->SetSavedPoint(153,0.5830537);
   f_10370157->SetSavedPoint(154,0.5841393);
   f_10370157->SetSavedPoint(155,0.5852436);
   f_10370157->SetSavedPoint(156,0.5863665);
   f_10370157->SetSavedPoint(157,0.5875083);
   f_10370157->SetSavedPoint(158,0.5886691);
   f_10370157->SetSavedPoint(159,0.589849);
   f_10370157->SetSavedPoint(160,0.591048);
   f_10370157->SetSavedPoint(161,0.5922663);
   f_10370157->SetSavedPoint(162,0.5935041);
   f_10370157->SetSavedPoint(163,0.5947614);
   f_10370157->SetSavedPoint(164,0.5960383);
   f_10370157->SetSavedPoint(165,0.5973349);
   f_10370157->SetSavedPoint(166,0.5986513);
   f_10370157->SetSavedPoint(167,0.5999877);
   f_10370157->SetSavedPoint(168,0.6013441);
   f_10370157->SetSavedPoint(169,0.6027207);
   f_10370157->SetSavedPoint(170,0.6041175);
   f_10370157->SetSavedPoint(171,0.6055346);
   f_10370157->SetSavedPoint(172,0.6069721);
   f_10370157->SetSavedPoint(173,0.6084302);
   f_10370157->SetSavedPoint(174,0.6099089);
   f_10370157->SetSavedPoint(175,0.6114083);
   f_10370157->SetSavedPoint(176,0.6129285);
   f_10370157->SetSavedPoint(177,0.6144696);
   f_10370157->SetSavedPoint(178,0.6160317);
   f_10370157->SetSavedPoint(179,0.6176149);
   f_10370157->SetSavedPoint(180,0.6192192);
   f_10370157->SetSavedPoint(181,0.6208448);
   f_10370157->SetSavedPoint(182,0.6224916);
   f_10370157->SetSavedPoint(183,0.6241599);
   f_10370157->SetSavedPoint(184,0.6258497);
   f_10370157->SetSavedPoint(185,0.6275611);
   f_10370157->SetSavedPoint(186,0.6292941);
   f_10370157->SetSavedPoint(187,0.6310489);
   f_10370157->SetSavedPoint(188,0.6328254);
   f_10370157->SetSavedPoint(189,0.6346239);
   f_10370157->SetSavedPoint(190,0.6364443);
   f_10370157->SetSavedPoint(191,0.6382867);
   f_10370157->SetSavedPoint(192,0.6401513);
   f_10370157->SetSavedPoint(193,0.642038);
   f_10370157->SetSavedPoint(194,0.643947);
   f_10370157->SetSavedPoint(195,0.6458782);
   f_10370157->SetSavedPoint(196,0.6478319);
   f_10370157->SetSavedPoint(197,0.649808);
   f_10370157->SetSavedPoint(198,0.6518066);
   f_10370157->SetSavedPoint(199,0.6538278);
   f_10370157->SetSavedPoint(200,0.6558716);
   f_10370157->SetSavedPoint(201,0.6579381);
   f_10370157->SetSavedPoint(202,0.6600274);
   f_10370157->SetSavedPoint(203,0.6621395);
   f_10370157->SetSavedPoint(204,0.6642745);
   f_10370157->SetSavedPoint(205,0.6664324);
   f_10370157->SetSavedPoint(206,0.6686133);
   f_10370157->SetSavedPoint(207,0.6708172);
   f_10370157->SetSavedPoint(208,0.6730442);
   f_10370157->SetSavedPoint(209,0.6752944);
   f_10370157->SetSavedPoint(210,0.6775677);
   f_10370157->SetSavedPoint(211,0.6798643);
   f_10370157->SetSavedPoint(212,0.6821842);
   f_10370157->SetSavedPoint(213,0.6845274);
   f_10370157->SetSavedPoint(214,0.686894);
   f_10370157->SetSavedPoint(215,0.689284);
   f_10370157->SetSavedPoint(216,0.6916975);
   f_10370157->SetSavedPoint(217,0.6941345);
   f_10370157->SetSavedPoint(218,0.696595);
   f_10370157->SetSavedPoint(219,0.6990792);
   f_10370157->SetSavedPoint(220,0.7015869);
   f_10370157->SetSavedPoint(221,0.7041183);
   f_10370157->SetSavedPoint(222,0.7066735);
   f_10370157->SetSavedPoint(223,0.7092523);
   f_10370157->SetSavedPoint(224,0.7118549);
   f_10370157->SetSavedPoint(225,0.7144813);
   f_10370157->SetSavedPoint(226,0.7171315);
   f_10370157->SetSavedPoint(227,0.7198056);
   f_10370157->SetSavedPoint(228,0.7225036);
   f_10370157->SetSavedPoint(229,0.7252255);
   f_10370157->SetSavedPoint(230,0.7279713);
   f_10370157->SetSavedPoint(231,0.7307411);
   f_10370157->SetSavedPoint(232,0.7335348);
   f_10370157->SetSavedPoint(233,0.7363526);
   f_10370157->SetSavedPoint(234,0.7391944);
   f_10370157->SetSavedPoint(235,0.7420602);
   f_10370157->SetSavedPoint(236,0.7449501);
   f_10370157->SetSavedPoint(237,0.7478641);
   f_10370157->SetSavedPoint(238,0.7508022);
   f_10370157->SetSavedPoint(239,0.7537643);
   f_10370157->SetSavedPoint(240,0.7567506);
   f_10370157->SetSavedPoint(241,0.7597611);
   f_10370157->SetSavedPoint(242,0.7627957);
   f_10370157->SetSavedPoint(243,0.7658544);
   f_10370157->SetSavedPoint(244,0.7689373);
   f_10370157->SetSavedPoint(245,0.7720444);
   f_10370157->SetSavedPoint(246,0.7751756);
   f_10370157->SetSavedPoint(247,0.7783311);
   f_10370157->SetSavedPoint(248,0.7815107);
   f_10370157->SetSavedPoint(249,0.7847145);
   f_10370157->SetSavedPoint(250,0.7879425);
   f_10370157->SetSavedPoint(251,0.7911947);
   f_10370157->SetSavedPoint(252,0.7944711);
   f_10370157->SetSavedPoint(253,0.7977716);
   f_10370157->SetSavedPoint(254,0.8010963);
   f_10370157->SetSavedPoint(255,0.8044453);
   f_10370157->SetSavedPoint(256,0.8078183);
   f_10370157->SetSavedPoint(257,0.8112156);
   f_10370157->SetSavedPoint(258,0.814637);
   f_10370157->SetSavedPoint(259,0.8180825);
   f_10370157->SetSavedPoint(260,0.8215522);
   f_10370157->SetSavedPoint(261,0.8250459);
   f_10370157->SetSavedPoint(262,0.8285638);
   f_10370157->SetSavedPoint(263,0.8321058);
   f_10370157->SetSavedPoint(264,0.8356719);
   f_10370157->SetSavedPoint(265,0.839262);
   f_10370157->SetSavedPoint(266,0.8428761);
   f_10370157->SetSavedPoint(267,0.8465143);
   f_10370157->SetSavedPoint(268,0.8501764);
   f_10370157->SetSavedPoint(269,0.8538626);
   f_10370157->SetSavedPoint(270,0.8575726);
   f_10370157->SetSavedPoint(271,0.8613067);
   f_10370157->SetSavedPoint(272,0.8650646);
   f_10370157->SetSavedPoint(273,0.8688463);
   f_10370157->SetSavedPoint(274,0.872652);
   f_10370157->SetSavedPoint(275,0.8764814);
   f_10370157->SetSavedPoint(276,0.8803346);
   f_10370157->SetSavedPoint(277,0.8842116);
   f_10370157->SetSavedPoint(278,0.8881123);
   f_10370157->SetSavedPoint(279,0.8920367);
   f_10370157->SetSavedPoint(280,0.8959847);
   f_10370157->SetSavedPoint(281,0.8999564);
   f_10370157->SetSavedPoint(282,0.9039516);
   f_10370157->SetSavedPoint(283,0.9079703);
   f_10370157->SetSavedPoint(284,0.9120126);
   f_10370157->SetSavedPoint(285,0.9160783);
   f_10370157->SetSavedPoint(286,0.9201674);
   f_10370157->SetSavedPoint(287,0.9242798);
   f_10370157->SetSavedPoint(288,0.9284156);
   f_10370157->SetSavedPoint(289,0.9325746);
   f_10370157->SetSavedPoint(290,0.9367569);
   f_10370157->SetSavedPoint(291,0.9409624);
   f_10370157->SetSavedPoint(292,0.9451909);
   f_10370157->SetSavedPoint(293,0.9494426);
   f_10370157->SetSavedPoint(294,0.9537172);
   f_10370157->SetSavedPoint(295,0.9580149);
   f_10370157->SetSavedPoint(296,0.9623354);
   f_10370157->SetSavedPoint(297,0.9666788);
   f_10370157->SetSavedPoint(298,0.971045);
   f_10370157->SetSavedPoint(299,0.9754339);
   f_10370157->SetSavedPoint(300,0.9798455);
   f_10370157->SetSavedPoint(301,0.9842797);
   f_10370157->SetSavedPoint(302,0.9887364);
   f_10370157->SetSavedPoint(303,0.9932157);
   f_10370157->SetSavedPoint(304,0.9977173);
   f_10370157->SetSavedPoint(305,1.002241);
   f_10370157->SetSavedPoint(306,1.006788);
   f_10370157->SetSavedPoint(307,1.011356);
   f_10370157->SetSavedPoint(308,1.015947);
   f_10370157->SetSavedPoint(309,1.02056);
   f_10370157->SetSavedPoint(310,1.025194);
   f_10370157->SetSavedPoint(311,1.029851);
   f_10370157->SetSavedPoint(312,1.03453);
   f_10370157->SetSavedPoint(313,1.03923);
   f_10370157->SetSavedPoint(314,1.043952);
   f_10370157->SetSavedPoint(315,1.048696);
   f_10370157->SetSavedPoint(316,1.053461);
   f_10370157->SetSavedPoint(317,1.058247);
   f_10370157->SetSavedPoint(318,1.063055);
   f_10370157->SetSavedPoint(319,1.067885);
   f_10370157->SetSavedPoint(320,1.072735);
   f_10370157->SetSavedPoint(321,1.077607);
   f_10370157->SetSavedPoint(322,1.0825);
   f_10370157->SetSavedPoint(323,1.087413);
   f_10370157->SetSavedPoint(324,1.092348);
   f_10370157->SetSavedPoint(325,1.097303);
   f_10370157->SetSavedPoint(326,1.102279);
   f_10370157->SetSavedPoint(327,1.107276);
   f_10370157->SetSavedPoint(328,1.112293);
   f_10370157->SetSavedPoint(329,1.11733);
   f_10370157->SetSavedPoint(330,1.122388);
   f_10370157->SetSavedPoint(331,1.127466);
   f_10370157->SetSavedPoint(332,1.132564);
   f_10370157->SetSavedPoint(333,1.137682);
   f_10370157->SetSavedPoint(334,1.14282);
   f_10370157->SetSavedPoint(335,1.147978);
   f_10370157->SetSavedPoint(336,1.153155);
   f_10370157->SetSavedPoint(337,1.158352);
   f_10370157->SetSavedPoint(338,1.163568);
   f_10370157->SetSavedPoint(339,1.168804);
   f_10370157->SetSavedPoint(340,1.174059);
   f_10370157->SetSavedPoint(341,1.179334);
   f_10370157->SetSavedPoint(342,1.184627);
   f_10370157->SetSavedPoint(343,1.189939);
   f_10370157->SetSavedPoint(344,1.19527);
   f_10370157->SetSavedPoint(345,1.20062);
   f_10370157->SetSavedPoint(346,1.205988);
   f_10370157->SetSavedPoint(347,1.211375);
   f_10370157->SetSavedPoint(348,1.21678);
   f_10370157->SetSavedPoint(349,1.222203);
   f_10370157->SetSavedPoint(350,1.227644);
   f_10370157->SetSavedPoint(351,1.233104);
   f_10370157->SetSavedPoint(352,1.238581);
   f_10370157->SetSavedPoint(353,1.244076);
   f_10370157->SetSavedPoint(354,1.249588);
   f_10370157->SetSavedPoint(355,1.255118);
   f_10370157->SetSavedPoint(356,1.260666);
   f_10370157->SetSavedPoint(357,1.26623);
   f_10370157->SetSavedPoint(358,1.271812);
   f_10370157->SetSavedPoint(359,1.277411);
   f_10370157->SetSavedPoint(360,1.283026);
   f_10370157->SetSavedPoint(361,1.288658);
   f_10370157->SetSavedPoint(362,1.294307);
   f_10370157->SetSavedPoint(363,1.299972);
   f_10370157->SetSavedPoint(364,1.305653);
   f_10370157->SetSavedPoint(365,1.31135);
   f_10370157->SetSavedPoint(366,1.317064);
   f_10370157->SetSavedPoint(367,1.322793);
   f_10370157->SetSavedPoint(368,1.328538);
   f_10370157->SetSavedPoint(369,1.334299);
   f_10370157->SetSavedPoint(370,1.340075);
   f_10370157->SetSavedPoint(371,1.345866);
   f_10370157->SetSavedPoint(372,1.351672);
   f_10370157->SetSavedPoint(373,1.357493);
   f_10370157->SetSavedPoint(374,1.363329);
   f_10370157->SetSavedPoint(375,1.36918);
   f_10370157->SetSavedPoint(376,1.375045);
   f_10370157->SetSavedPoint(377,1.380925);
   f_10370157->SetSavedPoint(378,1.386819);
   f_10370157->SetSavedPoint(379,1.392726);
   f_10370157->SetSavedPoint(380,1.398648);
   f_10370157->SetSavedPoint(381,1.404583);
   f_10370157->SetSavedPoint(382,1.410532);
   f_10370157->SetSavedPoint(383,1.416495);
   f_10370157->SetSavedPoint(384,1.42247);
   f_10370157->SetSavedPoint(385,1.428459);
   f_10370157->SetSavedPoint(386,1.434461);
   f_10370157->SetSavedPoint(387,1.440475);
   f_10370157->SetSavedPoint(388,1.446502);
   f_10370157->SetSavedPoint(389,1.452541);
   f_10370157->SetSavedPoint(390,1.458593);
   f_10370157->SetSavedPoint(391,1.464656);
   f_10370157->SetSavedPoint(392,1.470732);
   f_10370157->SetSavedPoint(393,1.476819);
   f_10370157->SetSavedPoint(394,1.482918);
   f_10370157->SetSavedPoint(395,1.489028);
   f_10370157->SetSavedPoint(396,1.495149);
   f_10370157->SetSavedPoint(397,1.501281);
   f_10370157->SetSavedPoint(398,1.507424);
   f_10370157->SetSavedPoint(399,1.513578);
   f_10370157->SetSavedPoint(400,1.519742);
   f_10370157->SetSavedPoint(401,1.525916);
   f_10370157->SetSavedPoint(402,1.532101);
   f_10370157->SetSavedPoint(403,1.538295);
   f_10370157->SetSavedPoint(404,1.544499);
   f_10370157->SetSavedPoint(405,1.550713);
   f_10370157->SetSavedPoint(406,1.556936);
   f_10370157->SetSavedPoint(407,1.563168);
   f_10370157->SetSavedPoint(408,1.569409);
   f_10370157->SetSavedPoint(409,1.575659);
   f_10370157->SetSavedPoint(410,1.581917);
   f_10370157->SetSavedPoint(411,1.588184);
   f_10370157->SetSavedPoint(412,1.594459);
   f_10370157->SetSavedPoint(413,1.600742);
   f_10370157->SetSavedPoint(414,1.607032);
   f_10370157->SetSavedPoint(415,1.613331);
   f_10370157->SetSavedPoint(416,1.619636);
   f_10370157->SetSavedPoint(417,1.625949);
   f_10370157->SetSavedPoint(418,1.632269);
   f_10370157->SetSavedPoint(419,1.638595);
   f_10370157->SetSavedPoint(420,1.644928);
   f_10370157->SetSavedPoint(421,1.651267);
   f_10370157->SetSavedPoint(422,1.657613);
   f_10370157->SetSavedPoint(423,1.663964);
   f_10370157->SetSavedPoint(424,1.670321);
   f_10370157->SetSavedPoint(425,1.676684);
   f_10370157->SetSavedPoint(426,1.683051);
   f_10370157->SetSavedPoint(427,1.689424);
   f_10370157->SetSavedPoint(428,1.695802);
   f_10370157->SetSavedPoint(429,1.702184);
   f_10370157->SetSavedPoint(430,1.708571);
   f_10370157->SetSavedPoint(431,1.714962);
   f_10370157->SetSavedPoint(432,1.721357);
   f_10370157->SetSavedPoint(433,1.727755);
   f_10370157->SetSavedPoint(434,1.734157);
   f_10370157->SetSavedPoint(435,1.740562);
   f_10370157->SetSavedPoint(436,1.746971);
   f_10370157->SetSavedPoint(437,1.753382);
   f_10370157->SetSavedPoint(438,1.759796);
   f_10370157->SetSavedPoint(439,1.766212);
   f_10370157->SetSavedPoint(440,1.77263);
   f_10370157->SetSavedPoint(441,1.779051);
   f_10370157->SetSavedPoint(442,1.785473);
   f_10370157->SetSavedPoint(443,1.791896);
   f_10370157->SetSavedPoint(444,1.79832);
   f_10370157->SetSavedPoint(445,1.804746);
   f_10370157->SetSavedPoint(446,1.811172);
   f_10370157->SetSavedPoint(447,1.817599);
   f_10370157->SetSavedPoint(448,1.824026);
   f_10370157->SetSavedPoint(449,1.830453);
   f_10370157->SetSavedPoint(450,1.836879);
   f_10370157->SetSavedPoint(451,1.843305);
   f_10370157->SetSavedPoint(452,1.849731);
   f_10370157->SetSavedPoint(453,1.856155);
   f_10370157->SetSavedPoint(454,1.862578);
   f_10370157->SetSavedPoint(455,1.869);
   f_10370157->SetSavedPoint(456,1.87542);
   f_10370157->SetSavedPoint(457,1.881838);
   f_10370157->SetSavedPoint(458,1.888254);
   f_10370157->SetSavedPoint(459,1.894667);
   f_10370157->SetSavedPoint(460,1.901077);
   f_10370157->SetSavedPoint(461,1.907485);
   f_10370157->SetSavedPoint(462,1.913889);
   f_10370157->SetSavedPoint(463,1.920289);
   f_10370157->SetSavedPoint(464,1.926686);
   f_10370157->SetSavedPoint(465,1.933079);
   f_10370157->SetSavedPoint(466,1.939467);
   f_10370157->SetSavedPoint(467,1.945851);
   f_10370157->SetSavedPoint(468,1.95223);
   f_10370157->SetSavedPoint(469,1.958604);
   f_10370157->SetSavedPoint(470,1.964973);
   f_10370157->SetSavedPoint(471,1.971335);
   f_10370157->SetSavedPoint(472,1.977692);
   f_10370157->SetSavedPoint(473,1.984043);
   f_10370157->SetSavedPoint(474,1.990387);
   f_10370157->SetSavedPoint(475,1.996724);
   f_10370157->SetSavedPoint(476,2.003055);
   f_10370157->SetSavedPoint(477,2.009378);
   f_10370157->SetSavedPoint(478,2.015693);
   f_10370157->SetSavedPoint(479,2.022001);
   f_10370157->SetSavedPoint(480,2.028301);
   f_10370157->SetSavedPoint(481,2.034592);
   f_10370157->SetSavedPoint(482,2.040874);
   f_10370157->SetSavedPoint(483,2.047147);
   f_10370157->SetSavedPoint(484,2.053411);
   f_10370157->SetSavedPoint(485,2.059666);
   f_10370157->SetSavedPoint(486,2.06591);
   f_10370157->SetSavedPoint(487,2.072145);
   f_10370157->SetSavedPoint(488,2.078369);
   f_10370157->SetSavedPoint(489,2.084582);
   f_10370157->SetSavedPoint(490,2.090785);
   f_10370157->SetSavedPoint(491,2.096976);
   f_10370157->SetSavedPoint(492,2.103155);
   f_10370157->SetSavedPoint(493,2.109322);
   f_10370157->SetSavedPoint(494,2.115478);
   f_10370157->SetSavedPoint(495,2.12162);
   f_10370157->SetSavedPoint(496,2.12775);
   f_10370157->SetSavedPoint(497,2.133867);
   f_10370157->SetSavedPoint(498,2.139971);
   f_10370157->SetSavedPoint(499,2.14606);
   f_10370157->SetSavedPoint(500,2.152136);
   f_10370157->SetSavedPoint(501,0);
   f_10370157->SetSavedPoint(502,1);
   f_10370157->SetFillColor(19);
   f_10370157->SetFillStyle(0);
   f_10370157->SetMarkerStyle(20);
   f_10370157->SetMarkerSize(1.2);
   f_10370157->SetLineColor(8);
   f_10370157->SetLineWidth(3);
   f_10370157->GetXaxis()->SetNdivisions(505);
   f_10370157->GetXaxis()->SetLabelFont(132);
   f_10370157->GetXaxis()->SetLabelOffset(0.015);
   f_10370157->GetXaxis()->SetLabelSize(0.05);
   f_10370157->GetXaxis()->SetTitleSize(0.06);
   f_10370157->GetXaxis()->SetTitleFont(132);
   f_10370157->GetYaxis()->SetLabelFont(132);
   f_10370157->GetYaxis()->SetLabelSize(0.05);
   f_10370157->GetYaxis()->SetTitleSize(0.06);
   f_10370157->GetYaxis()->SetTitleFont(42);
   f_10370157->SetParameter(0,0);
   f_10370157->SetParError(0,0);
   f_10370157->SetParLimits(0,0,0);
   f_10370157->SetParameter(1,0);
   f_10370157->SetParError(1,0);
   f_10370157->SetParLimits(1,0,0);
   f_10370157->SetParameter(2,0);
   f_10370157->SetParError(2,0);
   f_10370157->SetParLimits(2,0,0);
   f_10370157->SetParameter(3,0);
   f_10370157->SetParError(3,0);
   f_10370157->SetParLimits(3,0,0);
   f_10370157->SetParameter(4,0);
   f_10370157->SetParError(4,0);
   f_10370157->SetParLimits(4,0,0);
   f_10370157->Draw("same");
   
   Double_t Graph0_fx109[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph0_fy109[203] = {
   0.5339041,
   0.5369085,
   0.5395212,
   0.5417798,
   0.5437215,
   0.5453831,
   0.5468015,
   0.5480127,
   0.5490526,
   0.5499563,
   0.5507584,
   0.5514931,
   0.5521935,
   0.5528924,
   0.5536216,
   0.5544121,
   0.5552942,
   0.5562975,
   0.5574505,
   0.5587809,
   0.5603156,
   0.5620806,
   0.5641009,
   0.5664008,
   0.5690034,
   0.5719312,
   0.5752056,
   0.5788471,
   0.5828754,
   0.5873091,
   0.5921662,
   0.5974634,
   0.603217,
   0.609442,
   0.6161528,
   0.6233628,
   0.6310846,
   0.6393299,
   0.6481098,
   0.6574343,
   0.6673126,
   0.6777533,
   0.688764,
   0.7003517,
   0.7125224,
   0.7252815,
   0.7386336,
   0.7525825,
   0.7671312,
   0.7822821,
   0.7980368,
   0.814396,
   0.8313598,
   0.8489276,
   0.867098,
   0.8858688,
   0.9052371,
   0.9251992,
   0.9457509,
   0.9668869,
   0.9886013,
   1.010887,
   1.033738,
   1.057144,
   1.081097,
   1.105587,
   1.130604,
   1.156135,
   1.182168,
   1.208691,
   1.235688,
   1.263145,
   1.291046,
   1.319374,
   1.348111,
   1.377238,
   1.406736,
   1.436582,
   1.466757,
   1.497235,
   1.527995,
   1.559009,
   1.590253,
   1.621699,
   1.653318,
   1.68508,
   1.716955,
   1.74891,
   1.780913,
   1.812929,
   1.844921,
   1.876854,
   1.908688,
   1.940384,
   1.971902,
   2.003198,
   2.034231,
   2.064954,
   2.095323,
   2.12529,
   2.154806,
   2.092367,
   2.068187,
   2.043082,
   2.017126,
   1.990393,
   1.962954,
   1.93488,
   1.906236,
   1.877091,
   1.847506,
   1.817544,
   1.787264,
   1.756725,
   1.725981,
   1.695086,
   1.66409,
   1.633044,
   1.601995,
   1.570986,
   1.540062,
   1.509264,
   1.478629,
   1.448197,
   1.418001,
   1.388074,
   1.35845,
   1.329156,
   1.300221,
   1.271672,
   1.243533,
   1.215826,
   1.188574,
   1.161796,
   1.13551,
   1.109735,
   1.084484,
   1.059772,
   1.035614,
   1.012019,
   0.9889993,
   0.9665638,
   0.9447207,
   0.9234773,
   0.9028397,
   0.8828131,
   0.8634017,
   0.8446086,
   0.8264362,
   0.8088859,
   0.7919582,
   0.7756528,
   0.7599687,
   0.7449039,
   0.7304556,
   0.7166205,
   0.7033942,
   0.6907717,
   0.6787473,
   0.6673145,
   0.656466,
   0.6461939,
   0.6364895,
   0.6273432,
   0.6187448,
   0.6106835,
   0.6031475,
   0.5961242,
   0.5896004,
   0.583562,
   0.5779942,
   0.5728812,
   0.5682066,
   0.563953,
   0.5601022,
   0.5566351,
   0.5535317,
   0.5507713,
   0.5483321,
   0.5461914,
   0.5443256,
   0.5427103,
   0.5413201,
   0.5401285,
   0.5391084,
   0.5382315,
   0.5374688,
   0.5367902,
   0.5361648,
   0.5355609,
   0.5349459,
   0.5342863,
   0.5335481,
   0.5326963,
   0.5316953,
   0.5305091,
   0.5291007,
   0.5274331,
   0.5254685,
   0.5231691,
   0.5204968,
   0.5174133,
   0.5339041};
   TGraph *graph = new TGraph(203,Graph0_fx109,Graph0_fy109);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph109 = new TH1F("Graph_Graph109","Graph",203,0,1.1);
   Graph_Graph109->SetMinimum(0.353674);
   Graph_Graph109->SetMaximum(2.318545);
   Graph_Graph109->SetDirectory(0);
   Graph_Graph109->SetStats(0);
   Graph_Graph109->SetMarkerStyle(20);
   Graph_Graph109->SetMarkerSize(1.2);
   Graph_Graph109->GetXaxis()->SetNdivisions(505);
   Graph_Graph109->GetXaxis()->SetLabelFont(132);
   Graph_Graph109->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph109->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph109->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph109->GetXaxis()->SetTitleFont(132);
   Graph_Graph109->GetYaxis()->SetLabelFont(132);
   Graph_Graph109->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph109->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph109->GetYaxis()->SetTitleFont(42);
   Graph_Graph109->GetZaxis()->SetLabelFont(132);
   Graph_Graph109->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph109->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph109->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph109);
   
   graph->Draw("flc");
   
   TF1 *f_10340158 = new TF1("*f_10340",0,1,7);
    //The original function : f_10340 had originally been created by:
    //TF1 *f_10340 = new TF1("f_10340",f_10340,0,1,7);
   f_10340158->SetRange(0,1);
   f_10340158->SetName("f_10340");
   f_10340158->SetTitle("f_10340");
   f_10340158->SetNpx(500);
   f_10340158->SetSavedPoint(0,0.9617796);
   f_10340158->SetSavedPoint(1,0.9654553);
   f_10340158->SetSavedPoint(2,0.9688711);
   f_10340158->SetSavedPoint(3,0.9720334);
   f_10340158->SetSavedPoint(4,0.9749486);
   f_10340158->SetSavedPoint(5,0.977623);
   f_10340158->SetSavedPoint(6,0.9800628);
   f_10340158->SetSavedPoint(7,0.9822741);
   f_10340158->SetSavedPoint(8,0.9842629);
   f_10340158->SetSavedPoint(9,0.986035);
   f_10340158->SetSavedPoint(10,0.9875964);
   f_10340158->SetSavedPoint(11,0.9889526);
   f_10340158->SetSavedPoint(12,0.9901093);
   f_10340158->SetSavedPoint(13,0.9910721);
   f_10340158->SetSavedPoint(14,0.9918464);
   f_10340158->SetSavedPoint(15,0.9924376);
   f_10340158->SetSavedPoint(16,0.9928508);
   f_10340158->SetSavedPoint(17,0.9930914);
   f_10340158->SetSavedPoint(18,0.9931643);
   f_10340158->SetSavedPoint(19,0.9930746);
   f_10340158->SetSavedPoint(20,0.9928273);
   f_10340158->SetSavedPoint(21,0.992427);
   f_10340158->SetSavedPoint(22,0.9918787);
   f_10340158->SetSavedPoint(23,0.9911869);
   f_10340158->SetSavedPoint(24,0.9903563);
   f_10340158->SetSavedPoint(25,0.9893913);
   f_10340158->SetSavedPoint(26,0.9882964);
   f_10340158->SetSavedPoint(27,0.987076);
   f_10340158->SetSavedPoint(28,0.9857342);
   f_10340158->SetSavedPoint(29,0.9842754);
   f_10340158->SetSavedPoint(30,0.9827036);
   f_10340158->SetSavedPoint(31,0.9810228);
   f_10340158->SetSavedPoint(32,0.9792371);
   f_10340158->SetSavedPoint(33,0.9773502);
   f_10340158->SetSavedPoint(34,0.9753661);
   f_10340158->SetSavedPoint(35,0.9732885);
   f_10340158->SetSavedPoint(36,0.971121);
   f_10340158->SetSavedPoint(37,0.9688673);
   f_10340158->SetSavedPoint(38,0.9665309);
   f_10340158->SetSavedPoint(39,0.9641153);
   f_10340158->SetSavedPoint(40,0.9616237);
   f_10340158->SetSavedPoint(41,0.9590597);
   f_10340158->SetSavedPoint(42,0.9564264);
   f_10340158->SetSavedPoint(43,0.9537271);
   f_10340158->SetSavedPoint(44,0.9509648);
   f_10340158->SetSavedPoint(45,0.9481426);
   f_10340158->SetSavedPoint(46,0.9452636);
   f_10340158->SetSavedPoint(47,0.9423306);
   f_10340158->SetSavedPoint(48,0.9393466);
   f_10340158->SetSavedPoint(49,0.9363143);
   f_10340158->SetSavedPoint(50,0.9332366);
   f_10340158->SetSavedPoint(51,0.930116);
   f_10340158->SetSavedPoint(52,0.9269553);
   f_10340158->SetSavedPoint(53,0.923757);
   f_10340158->SetSavedPoint(54,0.9205236);
   f_10340158->SetSavedPoint(55,0.9172576);
   f_10340158->SetSavedPoint(56,0.9139614);
   f_10340158->SetSavedPoint(57,0.9106373);
   f_10340158->SetSavedPoint(58,0.9072877);
   f_10340158->SetSavedPoint(59,0.9039147);
   f_10340158->SetSavedPoint(60,0.9005205);
   f_10340158->SetSavedPoint(61,0.8971074);
   f_10340158->SetSavedPoint(62,0.8936772);
   f_10340158->SetSavedPoint(63,0.8902322);
   f_10340158->SetSavedPoint(64,0.8867743);
   f_10340158->SetSavedPoint(65,0.8833053);
   f_10340158->SetSavedPoint(66,0.8798272);
   f_10340158->SetSavedPoint(67,0.8763417);
   f_10340158->SetSavedPoint(68,0.8728508);
   f_10340158->SetSavedPoint(69,0.869356);
   f_10340158->SetSavedPoint(70,0.8658591);
   f_10340158->SetSavedPoint(71,0.8623618);
   f_10340158->SetSavedPoint(72,0.8588655);
   f_10340158->SetSavedPoint(73,0.8553719);
   f_10340158->SetSavedPoint(74,0.8518825);
   f_10340158->SetSavedPoint(75,0.8483987);
   f_10340158->SetSavedPoint(76,0.844922);
   f_10340158->SetSavedPoint(77,0.8414537);
   f_10340158->SetSavedPoint(78,0.8379952);
   f_10340158->SetSavedPoint(79,0.8345477);
   f_10340158->SetSavedPoint(80,0.8311124);
   f_10340158->SetSavedPoint(81,0.8276908);
   f_10340158->SetSavedPoint(82,0.8242838);
   f_10340158->SetSavedPoint(83,0.8208926);
   f_10340158->SetSavedPoint(84,0.8175183);
   f_10340158->SetSavedPoint(85,0.814162);
   f_10340158->SetSavedPoint(86,0.8108248);
   f_10340158->SetSavedPoint(87,0.8075075);
   f_10340158->SetSavedPoint(88,0.8042111);
   f_10340158->SetSavedPoint(89,0.8009366);
   f_10340158->SetSavedPoint(90,0.7976849);
   f_10340158->SetSavedPoint(91,0.7944567);
   f_10340158->SetSavedPoint(92,0.7912529);
   f_10340158->SetSavedPoint(93,0.7880743);
   f_10340158->SetSavedPoint(94,0.7849217);
   f_10340158->SetSavedPoint(95,0.7817957);
   f_10340158->SetSavedPoint(96,0.778697);
   f_10340158->SetSavedPoint(97,0.7756264);
   f_10340158->SetSavedPoint(98,0.7725844);
   f_10340158->SetSavedPoint(99,0.7695716);
   f_10340158->SetSavedPoint(100,0.7665886);
   f_10340158->SetSavedPoint(101,0.7636359);
   f_10340158->SetSavedPoint(102,0.7607141);
   f_10340158->SetSavedPoint(103,0.7578236);
   f_10340158->SetSavedPoint(104,0.754965);
   f_10340158->SetSavedPoint(105,0.7521386);
   f_10340158->SetSavedPoint(106,0.7493448);
   f_10340158->SetSavedPoint(107,0.7465841);
   f_10340158->SetSavedPoint(108,0.7438567);
   f_10340158->SetSavedPoint(109,0.7411631);
   f_10340158->SetSavedPoint(110,0.7385035);
   f_10340158->SetSavedPoint(111,0.7358783);
   f_10340158->SetSavedPoint(112,0.7332877);
   f_10340158->SetSavedPoint(113,0.7307319);
   f_10340158->SetSavedPoint(114,0.7282112);
   f_10340158->SetSavedPoint(115,0.7257258);
   f_10340158->SetSavedPoint(116,0.7232758);
   f_10340158->SetSavedPoint(117,0.7208614);
   f_10340158->SetSavedPoint(118,0.7184829);
   f_10340158->SetSavedPoint(119,0.7161402);
   f_10340158->SetSavedPoint(120,0.7138335);
   f_10340158->SetSavedPoint(121,0.7115629);
   f_10340158->SetSavedPoint(122,0.7093285);
   f_10340158->SetSavedPoint(123,0.7071302);
   f_10340158->SetSavedPoint(124,0.7049683);
   f_10340158->SetSavedPoint(125,0.7028425);
   f_10340158->SetSavedPoint(126,0.7007531);
   f_10340158->SetSavedPoint(127,0.6987);
   f_10340158->SetSavedPoint(128,0.6966831);
   f_10340158->SetSavedPoint(129,0.6947023);
   f_10340158->SetSavedPoint(130,0.6927578);
   f_10340158->SetSavedPoint(131,0.6908493);
   f_10340158->SetSavedPoint(132,0.6889768);
   f_10340158->SetSavedPoint(133,0.6871403);
   f_10340158->SetSavedPoint(134,0.6853395);
   f_10340158->SetSavedPoint(135,0.6835745);
   f_10340158->SetSavedPoint(136,0.681845);
   f_10340158->SetSavedPoint(137,0.6801509);
   f_10340158->SetSavedPoint(138,0.6784921);
   f_10340158->SetSavedPoint(139,0.6768684);
   f_10340158->SetSavedPoint(140,0.6752797);
   f_10340158->SetSavedPoint(141,0.6737257);
   f_10340158->SetSavedPoint(142,0.6722063);
   f_10340158->SetSavedPoint(143,0.6707213);
   f_10340158->SetSavedPoint(144,0.6692704);
   f_10340158->SetSavedPoint(145,0.6678535);
   f_10340158->SetSavedPoint(146,0.6664704);
   f_10340158->SetSavedPoint(147,0.6651207);
   f_10340158->SetSavedPoint(148,0.6638044);
   f_10340158->SetSavedPoint(149,0.662521);
   f_10340158->SetSavedPoint(150,0.6612705);
   f_10340158->SetSavedPoint(151,0.6600525);
   f_10340158->SetSavedPoint(152,0.6588667);
   f_10340158->SetSavedPoint(153,0.657713);
   f_10340158->SetSavedPoint(154,0.656591);
   f_10340158->SetSavedPoint(155,0.6555005);
   f_10340158->SetSavedPoint(156,0.6544412);
   f_10340158->SetSavedPoint(157,0.6534127);
   f_10340158->SetSavedPoint(158,0.6524149);
   f_10340158->SetSavedPoint(159,0.6514475);
   f_10340158->SetSavedPoint(160,0.6505101);
   f_10340158->SetSavedPoint(161,0.6496024);
   f_10340158->SetSavedPoint(162,0.6487242);
   f_10340158->SetSavedPoint(163,0.6478751);
   f_10340158->SetSavedPoint(164,0.647055);
   f_10340158->SetSavedPoint(165,0.6462633);
   f_10340158->SetSavedPoint(166,0.6455);
   f_10340158->SetSavedPoint(167,0.6447646);
   f_10340158->SetSavedPoint(168,0.6440568);
   f_10340158->SetSavedPoint(169,0.6433764);
   f_10340158->SetSavedPoint(170,0.6427231);
   f_10340158->SetSavedPoint(171,0.6420965);
   f_10340158->SetSavedPoint(172,0.6414964);
   f_10340158->SetSavedPoint(173,0.6409224);
   f_10340158->SetSavedPoint(174,0.6403743);
   f_10340158->SetSavedPoint(175,0.6398517);
   f_10340158->SetSavedPoint(176,0.6393543);
   f_10340158->SetSavedPoint(177,0.638882);
   f_10340158->SetSavedPoint(178,0.6384343);
   f_10340158->SetSavedPoint(179,0.638011);
   f_10340158->SetSavedPoint(180,0.6376118);
   f_10340158->SetSavedPoint(181,0.6372364);
   f_10340158->SetSavedPoint(182,0.6368845);
   f_10340158->SetSavedPoint(183,0.6365559);
   f_10340158->SetSavedPoint(184,0.6362503);
   f_10340158->SetSavedPoint(185,0.6359674);
   f_10340158->SetSavedPoint(186,0.6357069);
   f_10340158->SetSavedPoint(187,0.6354687);
   f_10340158->SetSavedPoint(188,0.6352523);
   f_10340158->SetSavedPoint(189,0.6350577);
   f_10340158->SetSavedPoint(190,0.6348844);
   f_10340158->SetSavedPoint(191,0.6347324);
   f_10340158->SetSavedPoint(192,0.6346013);
   f_10340158->SetSavedPoint(193,0.6344909);
   f_10340158->SetSavedPoint(194,0.6344011);
   f_10340158->SetSavedPoint(195,0.6343315);
   f_10340158->SetSavedPoint(196,0.6342819);
   f_10340158->SetSavedPoint(197,0.6342522);
   f_10340158->SetSavedPoint(198,0.6342422);
   f_10340158->SetSavedPoint(199,0.6342516);
   f_10340158->SetSavedPoint(200,0.6342803);
   f_10340158->SetSavedPoint(201,0.634328);
   f_10340158->SetSavedPoint(202,0.6343947);
   f_10340158->SetSavedPoint(203,0.6344801);
   f_10340158->SetSavedPoint(204,0.6345841);
   f_10340158->SetSavedPoint(205,0.6347065);
   f_10340158->SetSavedPoint(206,0.6348472);
   f_10340158->SetSavedPoint(207,0.6350061);
   f_10340158->SetSavedPoint(208,0.6351829);
   f_10340158->SetSavedPoint(209,0.6353777);
   f_10340158->SetSavedPoint(210,0.6355902);
   f_10340158->SetSavedPoint(211,0.6358204);
   f_10340158->SetSavedPoint(212,0.6360682);
   f_10340158->SetSavedPoint(213,0.6363335);
   f_10340158->SetSavedPoint(214,0.6366161);
   f_10340158->SetSavedPoint(215,0.6369161);
   f_10340158->SetSavedPoint(216,0.6372334);
   f_10340158->SetSavedPoint(217,0.6375678);
   f_10340158->SetSavedPoint(218,0.6379195);
   f_10340158->SetSavedPoint(219,0.6382882);
   f_10340158->SetSavedPoint(220,0.6386741);
   f_10340158->SetSavedPoint(221,0.639077);
   f_10340158->SetSavedPoint(222,0.639497);
   f_10340158->SetSavedPoint(223,0.6399341);
   f_10340158->SetSavedPoint(224,0.6403882);
   f_10340158->SetSavedPoint(225,0.6408594);
   f_10340158->SetSavedPoint(226,0.6413478);
   f_10340158->SetSavedPoint(227,0.6418533);
   f_10340158->SetSavedPoint(228,0.642376);
   f_10340158->SetSavedPoint(229,0.642916);
   f_10340158->SetSavedPoint(230,0.6434733);
   f_10340158->SetSavedPoint(231,0.644048);
   f_10340158->SetSavedPoint(232,0.6446402);
   f_10340158->SetSavedPoint(233,0.64525);
   f_10340158->SetSavedPoint(234,0.6458774);
   f_10340158->SetSavedPoint(235,0.6465227);
   f_10340158->SetSavedPoint(236,0.6471859);
   f_10340158->SetSavedPoint(237,0.6478671);
   f_10340158->SetSavedPoint(238,0.6485665);
   f_10340158->SetSavedPoint(239,0.6492843);
   f_10340158->SetSavedPoint(240,0.6500206);
   f_10340158->SetSavedPoint(241,0.6507755);
   f_10340158->SetSavedPoint(242,0.6515494);
   f_10340158->SetSavedPoint(243,0.6523423);
   f_10340158->SetSavedPoint(244,0.6531545);
   f_10340158->SetSavedPoint(245,0.6539861);
   f_10340158->SetSavedPoint(246,0.6548375);
   f_10340158->SetSavedPoint(247,0.6557087);
   f_10340158->SetSavedPoint(248,0.6566002);
   f_10340158->SetSavedPoint(249,0.6575121);
   f_10340158->SetSavedPoint(250,0.6584446);
   f_10340158->SetSavedPoint(251,0.6593981);
   f_10340158->SetSavedPoint(252,0.6603729);
   f_10340158->SetSavedPoint(253,0.6613692);
   f_10340158->SetSavedPoint(254,0.6623873);
   f_10340158->SetSavedPoint(255,0.6634275);
   f_10340158->SetSavedPoint(256,0.6644902);
   f_10340158->SetSavedPoint(257,0.6655756);
   f_10340158->SetSavedPoint(258,0.6666842);
   f_10340158->SetSavedPoint(259,0.6678162);
   f_10340158->SetSavedPoint(260,0.6689721);
   f_10340158->SetSavedPoint(261,0.6701521);
   f_10340158->SetSavedPoint(262,0.6713567);
   f_10340158->SetSavedPoint(263,0.6725862);
   f_10340158->SetSavedPoint(264,0.673841);
   f_10340158->SetSavedPoint(265,0.6751216);
   f_10340158->SetSavedPoint(266,0.6764282);
   f_10340158->SetSavedPoint(267,0.6777615);
   f_10340158->SetSavedPoint(268,0.6791217);
   f_10340158->SetSavedPoint(269,0.6805092);
   f_10340158->SetSavedPoint(270,0.6819247);
   f_10340158->SetSavedPoint(271,0.6833684);
   f_10340158->SetSavedPoint(272,0.6848409);
   f_10340158->SetSavedPoint(273,0.6863426);
   f_10340158->SetSavedPoint(274,0.6878739);
   f_10340158->SetSavedPoint(275,0.6894355);
   f_10340158->SetSavedPoint(276,0.6910277);
   f_10340158->SetSavedPoint(277,0.692651);
   f_10340158->SetSavedPoint(278,0.694306);
   f_10340158->SetSavedPoint(279,0.6959931);
   f_10340158->SetSavedPoint(280,0.697713);
   f_10340158->SetSavedPoint(281,0.699466);
   f_10340158->SetSavedPoint(282,0.7012527);
   f_10340158->SetSavedPoint(283,0.7030737);
   f_10340158->SetSavedPoint(284,0.7049295);
   f_10340158->SetSavedPoint(285,0.7068206);
   f_10340158->SetSavedPoint(286,0.7087476);
   f_10340158->SetSavedPoint(287,0.7107111);
   f_10340158->SetSavedPoint(288,0.7127116);
   f_10340158->SetSavedPoint(289,0.7147497);
   f_10340158->SetSavedPoint(290,0.716826);
   f_10340158->SetSavedPoint(291,0.718941);
   f_10340158->SetSavedPoint(292,0.7210953);
   f_10340158->SetSavedPoint(293,0.7232895);
   f_10340158->SetSavedPoint(294,0.7255243);
   f_10340158->SetSavedPoint(295,0.7278001);
   f_10340158->SetSavedPoint(296,0.7301177);
   f_10340158->SetSavedPoint(297,0.7324775);
   f_10340158->SetSavedPoint(298,0.7348803);
   f_10340158->SetSavedPoint(299,0.7373266);
   f_10340158->SetSavedPoint(300,0.739817);
   f_10340158->SetSavedPoint(301,0.7423522);
   f_10340158->SetSavedPoint(302,0.7449328);
   f_10340158->SetSavedPoint(303,0.7475594);
   f_10340158->SetSavedPoint(304,0.7502326);
   f_10340158->SetSavedPoint(305,0.752953);
   f_10340158->SetSavedPoint(306,0.7557213);
   f_10340158->SetSavedPoint(307,0.7585381);
   f_10340158->SetSavedPoint(308,0.761404);
   f_10340158->SetSavedPoint(309,0.7643197);
   f_10340158->SetSavedPoint(310,0.7672858);
   f_10340158->SetSavedPoint(311,0.7703029);
   f_10340158->SetSavedPoint(312,0.7733716);
   f_10340158->SetSavedPoint(313,0.7764926);
   f_10340158->SetSavedPoint(314,0.7796666);
   f_10340158->SetSavedPoint(315,0.782894);
   f_10340158->SetSavedPoint(316,0.7861756);
   f_10340158->SetSavedPoint(317,0.789512);
   f_10340158->SetSavedPoint(318,0.7929038);
   f_10340158->SetSavedPoint(319,0.7963516);
   f_10340158->SetSavedPoint(320,0.7998561);
   f_10340158->SetSavedPoint(321,0.8034178);
   f_10340158->SetSavedPoint(322,0.8070374);
   f_10340158->SetSavedPoint(323,0.8107155);
   f_10340158->SetSavedPoint(324,0.8144527);
   f_10340158->SetSavedPoint(325,0.8182496);
   f_10340158->SetSavedPoint(326,0.8221068);
   f_10340158->SetSavedPoint(327,0.8260248);
   f_10340158->SetSavedPoint(328,0.8300043);
   f_10340158->SetSavedPoint(329,0.8340459);
   f_10340158->SetSavedPoint(330,0.8381501);
   f_10340158->SetSavedPoint(331,0.8423175);
   f_10340158->SetSavedPoint(332,0.8465487);
   f_10340158->SetSavedPoint(333,0.8508442);
   f_10340158->SetSavedPoint(334,0.8552045);
   f_10340158->SetSavedPoint(335,0.8596303);
   f_10340158->SetSavedPoint(336,0.864122);
   f_10340158->SetSavedPoint(337,0.8686802);
   f_10340158->SetSavedPoint(338,0.8733054);
   f_10340158->SetSavedPoint(339,0.877998);
   f_10340158->SetSavedPoint(340,0.8827587);
   f_10340158->SetSavedPoint(341,0.8875879);
   f_10340158->SetSavedPoint(342,0.892486);
   f_10340158->SetSavedPoint(343,0.8974536);
   f_10340158->SetSavedPoint(344,0.902491);
   f_10340158->SetSavedPoint(345,0.9075988);
   f_10340158->SetSavedPoint(346,0.9127774);
   f_10340158->SetSavedPoint(347,0.9180271);
   f_10340158->SetSavedPoint(348,0.9233485);
   f_10340158->SetSavedPoint(349,0.9287419);
   f_10340158->SetSavedPoint(350,0.9342076);
   f_10340158->SetSavedPoint(351,0.9397461);
   f_10340158->SetSavedPoint(352,0.9453577);
   f_10340158->SetSavedPoint(353,0.9510428);
   f_10340158->SetSavedPoint(354,0.9568016);
   f_10340158->SetSavedPoint(355,0.9626346);
   f_10340158->SetSavedPoint(356,0.9685419);
   f_10340158->SetSavedPoint(357,0.9745238);
   f_10340158->SetSavedPoint(358,0.9805806);
   f_10340158->SetSavedPoint(359,0.9867126);
   f_10340158->SetSavedPoint(360,0.99292);
   f_10340158->SetSavedPoint(361,0.999203);
   f_10340158->SetSavedPoint(362,1.005562);
   f_10340158->SetSavedPoint(363,1.011996);
   f_10340158->SetSavedPoint(364,1.018507);
   f_10340158->SetSavedPoint(365,1.025094);
   f_10340158->SetSavedPoint(366,1.031757);
   f_10340158->SetSavedPoint(367,1.038497);
   f_10340158->SetSavedPoint(368,1.045313);
   f_10340158->SetSavedPoint(369,1.052206);
   f_10340158->SetSavedPoint(370,1.059175);
   f_10340158->SetSavedPoint(371,1.066221);
   f_10340158->SetSavedPoint(372,1.073343);
   f_10340158->SetSavedPoint(373,1.080541);
   f_10340158->SetSavedPoint(374,1.087816);
   f_10340158->SetSavedPoint(375,1.095168);
   f_10340158->SetSavedPoint(376,1.102595);
   f_10340158->SetSavedPoint(377,1.110098);
   f_10340158->SetSavedPoint(378,1.117677);
   f_10340158->SetSavedPoint(379,1.125332);
   f_10340158->SetSavedPoint(380,1.133062);
   f_10340158->SetSavedPoint(381,1.140867);
   f_10340158->SetSavedPoint(382,1.148747);
   f_10340158->SetSavedPoint(383,1.156701);
   f_10340158->SetSavedPoint(384,1.16473);
   f_10340158->SetSavedPoint(385,1.172832);
   f_10340158->SetSavedPoint(386,1.181007);
   f_10340158->SetSavedPoint(387,1.189256);
   f_10340158->SetSavedPoint(388,1.197576);
   f_10340158->SetSavedPoint(389,1.205969);
   f_10340158->SetSavedPoint(390,1.214432);
   f_10340158->SetSavedPoint(391,1.222967);
   f_10340158->SetSavedPoint(392,1.231571);
   f_10340158->SetSavedPoint(393,1.240245);
   f_10340158->SetSavedPoint(394,1.248988);
   f_10340158->SetSavedPoint(395,1.257799);
   f_10340158->SetSavedPoint(396,1.266677);
   f_10340158->SetSavedPoint(397,1.275621);
   f_10340158->SetSavedPoint(398,1.284631);
   f_10340158->SetSavedPoint(399,1.293706);
   f_10340158->SetSavedPoint(400,1.302845);
   f_10340158->SetSavedPoint(401,1.312047);
   f_10340158->SetSavedPoint(402,1.32131);
   f_10340158->SetSavedPoint(403,1.330634);
   f_10340158->SetSavedPoint(404,1.340018);
   f_10340158->SetSavedPoint(405,1.349461);
   f_10340158->SetSavedPoint(406,1.358961);
   f_10340158->SetSavedPoint(407,1.368517);
   f_10340158->SetSavedPoint(408,1.378128);
   f_10340158->SetSavedPoint(409,1.387793);
   f_10340158->SetSavedPoint(410,1.39751);
   f_10340158->SetSavedPoint(411,1.407278);
   f_10340158->SetSavedPoint(412,1.417096);
   f_10340158->SetSavedPoint(413,1.426961);
   f_10340158->SetSavedPoint(414,1.436873);
   f_10340158->SetSavedPoint(415,1.44683);
   f_10340158->SetSavedPoint(416,1.45683);
   f_10340158->SetSavedPoint(417,1.466872);
   f_10340158->SetSavedPoint(418,1.476953);
   f_10340158->SetSavedPoint(419,1.487073);
   f_10340158->SetSavedPoint(420,1.497228);
   f_10340158->SetSavedPoint(421,1.507418);
   f_10340158->SetSavedPoint(422,1.51764);
   f_10340158->SetSavedPoint(423,1.527892);
   f_10340158->SetSavedPoint(424,1.538173);
   f_10340158->SetSavedPoint(425,1.54848);
   f_10340158->SetSavedPoint(426,1.55881);
   f_10340158->SetSavedPoint(427,1.569162);
   f_10340158->SetSavedPoint(428,1.579534);
   f_10340158->SetSavedPoint(429,1.589922);
   f_10340158->SetSavedPoint(430,1.600325);
   f_10340158->SetSavedPoint(431,1.610741);
   f_10340158->SetSavedPoint(432,1.621165);
   f_10340158->SetSavedPoint(433,1.631597);
   f_10340158->SetSavedPoint(434,1.642033);
   f_10340158->SetSavedPoint(435,1.652471);
   f_10340158->SetSavedPoint(436,1.662908);
   f_10340158->SetSavedPoint(437,1.67334);
   f_10340158->SetSavedPoint(438,1.683766);
   f_10340158->SetSavedPoint(439,1.694181);
   f_10340158->SetSavedPoint(440,1.704584);
   f_10340158->SetSavedPoint(441,1.71497);
   f_10340158->SetSavedPoint(442,1.725337);
   f_10340158->SetSavedPoint(443,1.735682);
   f_10340158->SetSavedPoint(444,1.746);
   f_10340158->SetSavedPoint(445,1.756289);
   f_10340158->SetSavedPoint(446,1.766546);
   f_10340158->SetSavedPoint(447,1.776765);
   f_10340158->SetSavedPoint(448,1.786945);
   f_10340158->SetSavedPoint(449,1.797081);
   f_10340158->SetSavedPoint(450,1.80717);
   f_10340158->SetSavedPoint(451,1.817208);
   f_10340158->SetSavedPoint(452,1.82719);
   f_10340158->SetSavedPoint(453,1.837112);
   f_10340158->SetSavedPoint(454,1.846972);
   f_10340158->SetSavedPoint(455,1.856764);
   f_10340158->SetSavedPoint(456,1.866484);
   f_10340158->SetSavedPoint(457,1.876128);
   f_10340158->SetSavedPoint(458,1.885691);
   f_10340158->SetSavedPoint(459,1.89517);
   f_10340158->SetSavedPoint(460,1.904559);
   f_10340158->SetSavedPoint(461,1.913853);
   f_10340158->SetSavedPoint(462,1.923049);
   f_10340158->SetSavedPoint(463,1.93214);
   f_10340158->SetSavedPoint(464,1.941123);
   f_10340158->SetSavedPoint(465,1.949992);
   f_10340158->SetSavedPoint(466,1.958743);
   f_10340158->SetSavedPoint(467,1.967369);
   f_10340158->SetSavedPoint(468,1.975866);
   f_10340158->SetSavedPoint(469,1.984228);
   f_10340158->SetSavedPoint(470,1.99245);
   f_10340158->SetSavedPoint(471,2.000526);
   f_10340158->SetSavedPoint(472,2.008451);
   f_10340158->SetSavedPoint(473,2.016219);
   f_10340158->SetSavedPoint(474,2.023823);
   f_10340158->SetSavedPoint(475,2.031259);
   f_10340158->SetSavedPoint(476,2.03852);
   f_10340158->SetSavedPoint(477,2.045599);
   f_10340158->SetSavedPoint(478,2.052491);
   f_10340158->SetSavedPoint(479,2.05919);
   f_10340158->SetSavedPoint(480,2.065688);
   f_10340158->SetSavedPoint(481,2.07198);
   f_10340158->SetSavedPoint(482,2.078058);
   f_10340158->SetSavedPoint(483,2.083917);
   f_10340158->SetSavedPoint(484,2.089548);
   f_10340158->SetSavedPoint(485,2.094945);
   f_10340158->SetSavedPoint(486,2.100102);
   f_10340158->SetSavedPoint(487,2.10501);
   f_10340158->SetSavedPoint(488,2.109663);
   f_10340158->SetSavedPoint(489,2.114053);
   f_10340158->SetSavedPoint(490,2.118172);
   f_10340158->SetSavedPoint(491,2.122014);
   f_10340158->SetSavedPoint(492,2.125569);
   f_10340158->SetSavedPoint(493,2.128832);
   f_10340158->SetSavedPoint(494,2.131792);
   f_10340158->SetSavedPoint(495,2.134443);
   f_10340158->SetSavedPoint(496,2.136777);
   f_10340158->SetSavedPoint(497,2.138783);
   f_10340158->SetSavedPoint(498,2.140456);
   f_10340158->SetSavedPoint(499,2.141785);
   f_10340158->SetSavedPoint(500,2.142763);
   f_10340158->SetSavedPoint(501,0);
   f_10340158->SetSavedPoint(502,1);
   f_10340158->SetFillColor(19);
   f_10340158->SetFillStyle(0);
   f_10340158->SetMarkerStyle(20);
   f_10340158->SetMarkerSize(1.2);
   f_10340158->SetLineColor(92);
   f_10340158->SetLineWidth(3);
   f_10340158->GetXaxis()->SetNdivisions(505);
   f_10340158->GetXaxis()->SetLabelFont(132);
   f_10340158->GetXaxis()->SetLabelOffset(0.015);
   f_10340158->GetXaxis()->SetLabelSize(0.05);
   f_10340158->GetXaxis()->SetTitleSize(0.06);
   f_10340158->GetXaxis()->SetTitleFont(132);
   f_10340158->GetYaxis()->SetLabelFont(132);
   f_10340158->GetYaxis()->SetLabelSize(0.05);
   f_10340158->GetYaxis()->SetTitleSize(0.06);
   f_10340158->GetYaxis()->SetTitleFont(42);
   f_10340158->SetParameter(0,0);
   f_10340158->SetParError(0,0);
   f_10340158->SetParLimits(0,0,0);
   f_10340158->SetParameter(1,0);
   f_10340158->SetParError(1,0);
   f_10340158->SetParLimits(1,0,0);
   f_10340158->SetParameter(2,0);
   f_10340158->SetParError(2,0);
   f_10340158->SetParLimits(2,0,0);
   f_10340158->SetParameter(3,0);
   f_10340158->SetParError(3,0);
   f_10340158->SetParLimits(3,0,0);
   f_10340158->SetParameter(4,0);
   f_10340158->SetParError(4,0);
   f_10340158->SetParLimits(4,0,0);
   f_10340158->SetParameter(5,0);
   f_10340158->SetParError(5,0);
   f_10340158->SetParLimits(5,0,0);
   f_10340158->SetParameter(6,0);
   f_10340158->SetParError(6,0);
   f_10340158->SetParLimits(6,0,0);
   f_10340158->Draw("same");
   
   TF1 *f_10380159 = new TF1("*f_10380",0,1,1);
    //The original function : f_10380 had originally been created by:
    //TF1 *f_10380 = new TF1("f_10380",f_10380,0,1,1);
   f_10380159->SetRange(0,1);
   f_10380159->SetName("f_10380");
   f_10380159->SetTitle("f_10380");
   f_10380159->SetNpx(500);
   f_10380159->SetSavedPoint(0,1);
   f_10380159->SetSavedPoint(1,1);
   f_10380159->SetSavedPoint(2,1);
   f_10380159->SetSavedPoint(3,1);
   f_10380159->SetSavedPoint(4,1);
   f_10380159->SetSavedPoint(5,1);
   f_10380159->SetSavedPoint(6,1);
   f_10380159->SetSavedPoint(7,1);
   f_10380159->SetSavedPoint(8,1);
   f_10380159->SetSavedPoint(9,1);
   f_10380159->SetSavedPoint(10,1);
   f_10380159->SetSavedPoint(11,1);
   f_10380159->SetSavedPoint(12,1);
   f_10380159->SetSavedPoint(13,1);
   f_10380159->SetSavedPoint(14,1);
   f_10380159->SetSavedPoint(15,1);
   f_10380159->SetSavedPoint(16,1);
   f_10380159->SetSavedPoint(17,1);
   f_10380159->SetSavedPoint(18,1);
   f_10380159->SetSavedPoint(19,1);
   f_10380159->SetSavedPoint(20,1);
   f_10380159->SetSavedPoint(21,1);
   f_10380159->SetSavedPoint(22,1);
   f_10380159->SetSavedPoint(23,1);
   f_10380159->SetSavedPoint(24,1);
   f_10380159->SetSavedPoint(25,1);
   f_10380159->SetSavedPoint(26,1);
   f_10380159->SetSavedPoint(27,1);
   f_10380159->SetSavedPoint(28,1);
   f_10380159->SetSavedPoint(29,1);
   f_10380159->SetSavedPoint(30,1);
   f_10380159->SetSavedPoint(31,1);
   f_10380159->SetSavedPoint(32,1);
   f_10380159->SetSavedPoint(33,1);
   f_10380159->SetSavedPoint(34,1);
   f_10380159->SetSavedPoint(35,1);
   f_10380159->SetSavedPoint(36,1);
   f_10380159->SetSavedPoint(37,1);
   f_10380159->SetSavedPoint(38,1);
   f_10380159->SetSavedPoint(39,1);
   f_10380159->SetSavedPoint(40,1);
   f_10380159->SetSavedPoint(41,1);
   f_10380159->SetSavedPoint(42,1);
   f_10380159->SetSavedPoint(43,1);
   f_10380159->SetSavedPoint(44,1);
   f_10380159->SetSavedPoint(45,1);
   f_10380159->SetSavedPoint(46,1);
   f_10380159->SetSavedPoint(47,1);
   f_10380159->SetSavedPoint(48,1);
   f_10380159->SetSavedPoint(49,1);
   f_10380159->SetSavedPoint(50,1);
   f_10380159->SetSavedPoint(51,1);
   f_10380159->SetSavedPoint(52,1);
   f_10380159->SetSavedPoint(53,1);
   f_10380159->SetSavedPoint(54,1);
   f_10380159->SetSavedPoint(55,1);
   f_10380159->SetSavedPoint(56,1);
   f_10380159->SetSavedPoint(57,1);
   f_10380159->SetSavedPoint(58,1);
   f_10380159->SetSavedPoint(59,1);
   f_10380159->SetSavedPoint(60,1);
   f_10380159->SetSavedPoint(61,1);
   f_10380159->SetSavedPoint(62,1);
   f_10380159->SetSavedPoint(63,1);
   f_10380159->SetSavedPoint(64,1);
   f_10380159->SetSavedPoint(65,1);
   f_10380159->SetSavedPoint(66,1);
   f_10380159->SetSavedPoint(67,1);
   f_10380159->SetSavedPoint(68,1);
   f_10380159->SetSavedPoint(69,1);
   f_10380159->SetSavedPoint(70,1);
   f_10380159->SetSavedPoint(71,1);
   f_10380159->SetSavedPoint(72,1);
   f_10380159->SetSavedPoint(73,1);
   f_10380159->SetSavedPoint(74,1);
   f_10380159->SetSavedPoint(75,1);
   f_10380159->SetSavedPoint(76,1);
   f_10380159->SetSavedPoint(77,1);
   f_10380159->SetSavedPoint(78,1);
   f_10380159->SetSavedPoint(79,1);
   f_10380159->SetSavedPoint(80,1);
   f_10380159->SetSavedPoint(81,1);
   f_10380159->SetSavedPoint(82,1);
   f_10380159->SetSavedPoint(83,1);
   f_10380159->SetSavedPoint(84,1);
   f_10380159->SetSavedPoint(85,1);
   f_10380159->SetSavedPoint(86,1);
   f_10380159->SetSavedPoint(87,1);
   f_10380159->SetSavedPoint(88,1);
   f_10380159->SetSavedPoint(89,1);
   f_10380159->SetSavedPoint(90,1);
   f_10380159->SetSavedPoint(91,1);
   f_10380159->SetSavedPoint(92,1);
   f_10380159->SetSavedPoint(93,1);
   f_10380159->SetSavedPoint(94,1);
   f_10380159->SetSavedPoint(95,1);
   f_10380159->SetSavedPoint(96,1);
   f_10380159->SetSavedPoint(97,1);
   f_10380159->SetSavedPoint(98,1);
   f_10380159->SetSavedPoint(99,1);
   f_10380159->SetSavedPoint(100,1);
   f_10380159->SetSavedPoint(101,1);
   f_10380159->SetSavedPoint(102,1);
   f_10380159->SetSavedPoint(103,1);
   f_10380159->SetSavedPoint(104,1);
   f_10380159->SetSavedPoint(105,1);
   f_10380159->SetSavedPoint(106,1);
   f_10380159->SetSavedPoint(107,1);
   f_10380159->SetSavedPoint(108,1);
   f_10380159->SetSavedPoint(109,1);
   f_10380159->SetSavedPoint(110,1);
   f_10380159->SetSavedPoint(111,1);
   f_10380159->SetSavedPoint(112,1);
   f_10380159->SetSavedPoint(113,1);
   f_10380159->SetSavedPoint(114,1);
   f_10380159->SetSavedPoint(115,1);
   f_10380159->SetSavedPoint(116,1);
   f_10380159->SetSavedPoint(117,1);
   f_10380159->SetSavedPoint(118,1);
   f_10380159->SetSavedPoint(119,1);
   f_10380159->SetSavedPoint(120,1);
   f_10380159->SetSavedPoint(121,1);
   f_10380159->SetSavedPoint(122,1);
   f_10380159->SetSavedPoint(123,1);
   f_10380159->SetSavedPoint(124,1);
   f_10380159->SetSavedPoint(125,1);
   f_10380159->SetSavedPoint(126,1);
   f_10380159->SetSavedPoint(127,1);
   f_10380159->SetSavedPoint(128,1);
   f_10380159->SetSavedPoint(129,1);
   f_10380159->SetSavedPoint(130,1);
   f_10380159->SetSavedPoint(131,1);
   f_10380159->SetSavedPoint(132,1);
   f_10380159->SetSavedPoint(133,1);
   f_10380159->SetSavedPoint(134,1);
   f_10380159->SetSavedPoint(135,1);
   f_10380159->SetSavedPoint(136,1);
   f_10380159->SetSavedPoint(137,1);
   f_10380159->SetSavedPoint(138,1);
   f_10380159->SetSavedPoint(139,1);
   f_10380159->SetSavedPoint(140,1);
   f_10380159->SetSavedPoint(141,1);
   f_10380159->SetSavedPoint(142,1);
   f_10380159->SetSavedPoint(143,1);
   f_10380159->SetSavedPoint(144,1);
   f_10380159->SetSavedPoint(145,1);
   f_10380159->SetSavedPoint(146,1);
   f_10380159->SetSavedPoint(147,1);
   f_10380159->SetSavedPoint(148,1);
   f_10380159->SetSavedPoint(149,1);
   f_10380159->SetSavedPoint(150,1);
   f_10380159->SetSavedPoint(151,1);
   f_10380159->SetSavedPoint(152,1);
   f_10380159->SetSavedPoint(153,1);
   f_10380159->SetSavedPoint(154,1);
   f_10380159->SetSavedPoint(155,1);
   f_10380159->SetSavedPoint(156,1);
   f_10380159->SetSavedPoint(157,1);
   f_10380159->SetSavedPoint(158,1);
   f_10380159->SetSavedPoint(159,1);
   f_10380159->SetSavedPoint(160,1);
   f_10380159->SetSavedPoint(161,1);
   f_10380159->SetSavedPoint(162,1);
   f_10380159->SetSavedPoint(163,1);
   f_10380159->SetSavedPoint(164,1);
   f_10380159->SetSavedPoint(165,1);
   f_10380159->SetSavedPoint(166,1);
   f_10380159->SetSavedPoint(167,1);
   f_10380159->SetSavedPoint(168,1);
   f_10380159->SetSavedPoint(169,1);
   f_10380159->SetSavedPoint(170,1);
   f_10380159->SetSavedPoint(171,1);
   f_10380159->SetSavedPoint(172,1);
   f_10380159->SetSavedPoint(173,1);
   f_10380159->SetSavedPoint(174,1);
   f_10380159->SetSavedPoint(175,1);
   f_10380159->SetSavedPoint(176,1);
   f_10380159->SetSavedPoint(177,1);
   f_10380159->SetSavedPoint(178,1);
   f_10380159->SetSavedPoint(179,1);
   f_10380159->SetSavedPoint(180,1);
   f_10380159->SetSavedPoint(181,1);
   f_10380159->SetSavedPoint(182,1);
   f_10380159->SetSavedPoint(183,1);
   f_10380159->SetSavedPoint(184,1);
   f_10380159->SetSavedPoint(185,1);
   f_10380159->SetSavedPoint(186,1);
   f_10380159->SetSavedPoint(187,1);
   f_10380159->SetSavedPoint(188,1);
   f_10380159->SetSavedPoint(189,1);
   f_10380159->SetSavedPoint(190,1);
   f_10380159->SetSavedPoint(191,1);
   f_10380159->SetSavedPoint(192,1);
   f_10380159->SetSavedPoint(193,1);
   f_10380159->SetSavedPoint(194,1);
   f_10380159->SetSavedPoint(195,1);
   f_10380159->SetSavedPoint(196,1);
   f_10380159->SetSavedPoint(197,1);
   f_10380159->SetSavedPoint(198,1);
   f_10380159->SetSavedPoint(199,1);
   f_10380159->SetSavedPoint(200,1);
   f_10380159->SetSavedPoint(201,1);
   f_10380159->SetSavedPoint(202,1);
   f_10380159->SetSavedPoint(203,1);
   f_10380159->SetSavedPoint(204,1);
   f_10380159->SetSavedPoint(205,1);
   f_10380159->SetSavedPoint(206,1);
   f_10380159->SetSavedPoint(207,1);
   f_10380159->SetSavedPoint(208,1);
   f_10380159->SetSavedPoint(209,1);
   f_10380159->SetSavedPoint(210,1);
   f_10380159->SetSavedPoint(211,1);
   f_10380159->SetSavedPoint(212,1);
   f_10380159->SetSavedPoint(213,1);
   f_10380159->SetSavedPoint(214,1);
   f_10380159->SetSavedPoint(215,1);
   f_10380159->SetSavedPoint(216,1);
   f_10380159->SetSavedPoint(217,1);
   f_10380159->SetSavedPoint(218,1);
   f_10380159->SetSavedPoint(219,1);
   f_10380159->SetSavedPoint(220,1);
   f_10380159->SetSavedPoint(221,1);
   f_10380159->SetSavedPoint(222,1);
   f_10380159->SetSavedPoint(223,1);
   f_10380159->SetSavedPoint(224,1);
   f_10380159->SetSavedPoint(225,1);
   f_10380159->SetSavedPoint(226,1);
   f_10380159->SetSavedPoint(227,1);
   f_10380159->SetSavedPoint(228,1);
   f_10380159->SetSavedPoint(229,1);
   f_10380159->SetSavedPoint(230,1);
   f_10380159->SetSavedPoint(231,1);
   f_10380159->SetSavedPoint(232,1);
   f_10380159->SetSavedPoint(233,1);
   f_10380159->SetSavedPoint(234,1);
   f_10380159->SetSavedPoint(235,1);
   f_10380159->SetSavedPoint(236,1);
   f_10380159->SetSavedPoint(237,1);
   f_10380159->SetSavedPoint(238,1);
   f_10380159->SetSavedPoint(239,1);
   f_10380159->SetSavedPoint(240,1);
   f_10380159->SetSavedPoint(241,1);
   f_10380159->SetSavedPoint(242,1);
   f_10380159->SetSavedPoint(243,1);
   f_10380159->SetSavedPoint(244,1);
   f_10380159->SetSavedPoint(245,1);
   f_10380159->SetSavedPoint(246,1);
   f_10380159->SetSavedPoint(247,1);
   f_10380159->SetSavedPoint(248,1);
   f_10380159->SetSavedPoint(249,1);
   f_10380159->SetSavedPoint(250,1);
   f_10380159->SetSavedPoint(251,1);
   f_10380159->SetSavedPoint(252,1);
   f_10380159->SetSavedPoint(253,1);
   f_10380159->SetSavedPoint(254,1);
   f_10380159->SetSavedPoint(255,1);
   f_10380159->SetSavedPoint(256,1);
   f_10380159->SetSavedPoint(257,1);
   f_10380159->SetSavedPoint(258,1);
   f_10380159->SetSavedPoint(259,1);
   f_10380159->SetSavedPoint(260,1);
   f_10380159->SetSavedPoint(261,1);
   f_10380159->SetSavedPoint(262,1);
   f_10380159->SetSavedPoint(263,1);
   f_10380159->SetSavedPoint(264,1);
   f_10380159->SetSavedPoint(265,1);
   f_10380159->SetSavedPoint(266,1);
   f_10380159->SetSavedPoint(267,1);
   f_10380159->SetSavedPoint(268,1);
   f_10380159->SetSavedPoint(269,1);
   f_10380159->SetSavedPoint(270,1);
   f_10380159->SetSavedPoint(271,1);
   f_10380159->SetSavedPoint(272,1);
   f_10380159->SetSavedPoint(273,1);
   f_10380159->SetSavedPoint(274,1);
   f_10380159->SetSavedPoint(275,1);
   f_10380159->SetSavedPoint(276,1);
   f_10380159->SetSavedPoint(277,1);
   f_10380159->SetSavedPoint(278,1);
   f_10380159->SetSavedPoint(279,1);
   f_10380159->SetSavedPoint(280,1);
   f_10380159->SetSavedPoint(281,1);
   f_10380159->SetSavedPoint(282,1);
   f_10380159->SetSavedPoint(283,1);
   f_10380159->SetSavedPoint(284,1);
   f_10380159->SetSavedPoint(285,1);
   f_10380159->SetSavedPoint(286,1);
   f_10380159->SetSavedPoint(287,1);
   f_10380159->SetSavedPoint(288,1);
   f_10380159->SetSavedPoint(289,1);
   f_10380159->SetSavedPoint(290,1);
   f_10380159->SetSavedPoint(291,1);
   f_10380159->SetSavedPoint(292,1);
   f_10380159->SetSavedPoint(293,1);
   f_10380159->SetSavedPoint(294,1);
   f_10380159->SetSavedPoint(295,1);
   f_10380159->SetSavedPoint(296,1);
   f_10380159->SetSavedPoint(297,1);
   f_10380159->SetSavedPoint(298,1);
   f_10380159->SetSavedPoint(299,1);
   f_10380159->SetSavedPoint(300,1);
   f_10380159->SetSavedPoint(301,1);
   f_10380159->SetSavedPoint(302,1);
   f_10380159->SetSavedPoint(303,1);
   f_10380159->SetSavedPoint(304,1);
   f_10380159->SetSavedPoint(305,1);
   f_10380159->SetSavedPoint(306,1);
   f_10380159->SetSavedPoint(307,1);
   f_10380159->SetSavedPoint(308,1);
   f_10380159->SetSavedPoint(309,1);
   f_10380159->SetSavedPoint(310,1);
   f_10380159->SetSavedPoint(311,1);
   f_10380159->SetSavedPoint(312,1);
   f_10380159->SetSavedPoint(313,1);
   f_10380159->SetSavedPoint(314,1);
   f_10380159->SetSavedPoint(315,1);
   f_10380159->SetSavedPoint(316,1);
   f_10380159->SetSavedPoint(317,1);
   f_10380159->SetSavedPoint(318,1);
   f_10380159->SetSavedPoint(319,1);
   f_10380159->SetSavedPoint(320,1);
   f_10380159->SetSavedPoint(321,1);
   f_10380159->SetSavedPoint(322,1);
   f_10380159->SetSavedPoint(323,1);
   f_10380159->SetSavedPoint(324,1);
   f_10380159->SetSavedPoint(325,1);
   f_10380159->SetSavedPoint(326,1);
   f_10380159->SetSavedPoint(327,1);
   f_10380159->SetSavedPoint(328,1);
   f_10380159->SetSavedPoint(329,1);
   f_10380159->SetSavedPoint(330,1);
   f_10380159->SetSavedPoint(331,1);
   f_10380159->SetSavedPoint(332,1);
   f_10380159->SetSavedPoint(333,1);
   f_10380159->SetSavedPoint(334,1);
   f_10380159->SetSavedPoint(335,1);
   f_10380159->SetSavedPoint(336,1);
   f_10380159->SetSavedPoint(337,1);
   f_10380159->SetSavedPoint(338,1);
   f_10380159->SetSavedPoint(339,1);
   f_10380159->SetSavedPoint(340,1);
   f_10380159->SetSavedPoint(341,1);
   f_10380159->SetSavedPoint(342,1);
   f_10380159->SetSavedPoint(343,1);
   f_10380159->SetSavedPoint(344,1);
   f_10380159->SetSavedPoint(345,1);
   f_10380159->SetSavedPoint(346,1);
   f_10380159->SetSavedPoint(347,1);
   f_10380159->SetSavedPoint(348,1);
   f_10380159->SetSavedPoint(349,1);
   f_10380159->SetSavedPoint(350,1);
   f_10380159->SetSavedPoint(351,1);
   f_10380159->SetSavedPoint(352,1);
   f_10380159->SetSavedPoint(353,1);
   f_10380159->SetSavedPoint(354,1);
   f_10380159->SetSavedPoint(355,1);
   f_10380159->SetSavedPoint(356,1);
   f_10380159->SetSavedPoint(357,1);
   f_10380159->SetSavedPoint(358,1);
   f_10380159->SetSavedPoint(359,1);
   f_10380159->SetSavedPoint(360,1);
   f_10380159->SetSavedPoint(361,1);
   f_10380159->SetSavedPoint(362,1);
   f_10380159->SetSavedPoint(363,1);
   f_10380159->SetSavedPoint(364,1);
   f_10380159->SetSavedPoint(365,1);
   f_10380159->SetSavedPoint(366,1);
   f_10380159->SetSavedPoint(367,1);
   f_10380159->SetSavedPoint(368,1);
   f_10380159->SetSavedPoint(369,1);
   f_10380159->SetSavedPoint(370,1);
   f_10380159->SetSavedPoint(371,1);
   f_10380159->SetSavedPoint(372,1);
   f_10380159->SetSavedPoint(373,1);
   f_10380159->SetSavedPoint(374,1);
   f_10380159->SetSavedPoint(375,1);
   f_10380159->SetSavedPoint(376,1);
   f_10380159->SetSavedPoint(377,1);
   f_10380159->SetSavedPoint(378,1);
   f_10380159->SetSavedPoint(379,1);
   f_10380159->SetSavedPoint(380,1);
   f_10380159->SetSavedPoint(381,1);
   f_10380159->SetSavedPoint(382,1);
   f_10380159->SetSavedPoint(383,1);
   f_10380159->SetSavedPoint(384,1);
   f_10380159->SetSavedPoint(385,1);
   f_10380159->SetSavedPoint(386,1);
   f_10380159->SetSavedPoint(387,1);
   f_10380159->SetSavedPoint(388,1);
   f_10380159->SetSavedPoint(389,1);
   f_10380159->SetSavedPoint(390,1);
   f_10380159->SetSavedPoint(391,1);
   f_10380159->SetSavedPoint(392,1);
   f_10380159->SetSavedPoint(393,1);
   f_10380159->SetSavedPoint(394,1);
   f_10380159->SetSavedPoint(395,1);
   f_10380159->SetSavedPoint(396,1);
   f_10380159->SetSavedPoint(397,1);
   f_10380159->SetSavedPoint(398,1);
   f_10380159->SetSavedPoint(399,1);
   f_10380159->SetSavedPoint(400,1);
   f_10380159->SetSavedPoint(401,1);
   f_10380159->SetSavedPoint(402,1);
   f_10380159->SetSavedPoint(403,1);
   f_10380159->SetSavedPoint(404,1);
   f_10380159->SetSavedPoint(405,1);
   f_10380159->SetSavedPoint(406,1);
   f_10380159->SetSavedPoint(407,1);
   f_10380159->SetSavedPoint(408,1);
   f_10380159->SetSavedPoint(409,1);
   f_10380159->SetSavedPoint(410,1);
   f_10380159->SetSavedPoint(411,1);
   f_10380159->SetSavedPoint(412,1);
   f_10380159->SetSavedPoint(413,1);
   f_10380159->SetSavedPoint(414,1);
   f_10380159->SetSavedPoint(415,1);
   f_10380159->SetSavedPoint(416,1);
   f_10380159->SetSavedPoint(417,1);
   f_10380159->SetSavedPoint(418,1);
   f_10380159->SetSavedPoint(419,1);
   f_10380159->SetSavedPoint(420,1);
   f_10380159->SetSavedPoint(421,1);
   f_10380159->SetSavedPoint(422,1);
   f_10380159->SetSavedPoint(423,1);
   f_10380159->SetSavedPoint(424,1);
   f_10380159->SetSavedPoint(425,1);
   f_10380159->SetSavedPoint(426,1);
   f_10380159->SetSavedPoint(427,1);
   f_10380159->SetSavedPoint(428,1);
   f_10380159->SetSavedPoint(429,1);
   f_10380159->SetSavedPoint(430,1);
   f_10380159->SetSavedPoint(431,1);
   f_10380159->SetSavedPoint(432,1);
   f_10380159->SetSavedPoint(433,1);
   f_10380159->SetSavedPoint(434,1);
   f_10380159->SetSavedPoint(435,1);
   f_10380159->SetSavedPoint(436,1);
   f_10380159->SetSavedPoint(437,1);
   f_10380159->SetSavedPoint(438,1);
   f_10380159->SetSavedPoint(439,1);
   f_10380159->SetSavedPoint(440,1);
   f_10380159->SetSavedPoint(441,1);
   f_10380159->SetSavedPoint(442,1);
   f_10380159->SetSavedPoint(443,1);
   f_10380159->SetSavedPoint(444,1);
   f_10380159->SetSavedPoint(445,1);
   f_10380159->SetSavedPoint(446,1);
   f_10380159->SetSavedPoint(447,1);
   f_10380159->SetSavedPoint(448,1);
   f_10380159->SetSavedPoint(449,1);
   f_10380159->SetSavedPoint(450,1);
   f_10380159->SetSavedPoint(451,1);
   f_10380159->SetSavedPoint(452,1);
   f_10380159->SetSavedPoint(453,1);
   f_10380159->SetSavedPoint(454,1);
   f_10380159->SetSavedPoint(455,1);
   f_10380159->SetSavedPoint(456,1);
   f_10380159->SetSavedPoint(457,1);
   f_10380159->SetSavedPoint(458,1);
   f_10380159->SetSavedPoint(459,1);
   f_10380159->SetSavedPoint(460,1);
   f_10380159->SetSavedPoint(461,1);
   f_10380159->SetSavedPoint(462,1);
   f_10380159->SetSavedPoint(463,1);
   f_10380159->SetSavedPoint(464,1);
   f_10380159->SetSavedPoint(465,1);
   f_10380159->SetSavedPoint(466,1);
   f_10380159->SetSavedPoint(467,1);
   f_10380159->SetSavedPoint(468,1);
   f_10380159->SetSavedPoint(469,1);
   f_10380159->SetSavedPoint(470,1);
   f_10380159->SetSavedPoint(471,1);
   f_10380159->SetSavedPoint(472,1);
   f_10380159->SetSavedPoint(473,1);
   f_10380159->SetSavedPoint(474,1);
   f_10380159->SetSavedPoint(475,1);
   f_10380159->SetSavedPoint(476,1);
   f_10380159->SetSavedPoint(477,1);
   f_10380159->SetSavedPoint(478,1);
   f_10380159->SetSavedPoint(479,1);
   f_10380159->SetSavedPoint(480,1);
   f_10380159->SetSavedPoint(481,1);
   f_10380159->SetSavedPoint(482,1);
   f_10380159->SetSavedPoint(483,1);
   f_10380159->SetSavedPoint(484,1);
   f_10380159->SetSavedPoint(485,1);
   f_10380159->SetSavedPoint(486,1);
   f_10380159->SetSavedPoint(487,1);
   f_10380159->SetSavedPoint(488,1);
   f_10380159->SetSavedPoint(489,1);
   f_10380159->SetSavedPoint(490,1);
   f_10380159->SetSavedPoint(491,1);
   f_10380159->SetSavedPoint(492,1);
   f_10380159->SetSavedPoint(493,1);
   f_10380159->SetSavedPoint(494,1);
   f_10380159->SetSavedPoint(495,1);
   f_10380159->SetSavedPoint(496,1);
   f_10380159->SetSavedPoint(497,1);
   f_10380159->SetSavedPoint(498,1);
   f_10380159->SetSavedPoint(499,1);
   f_10380159->SetSavedPoint(500,1);
   f_10380159->SetSavedPoint(501,0);
   f_10380159->SetSavedPoint(502,1);
   f_10380159->SetFillColor(19);
   f_10380159->SetFillStyle(0);
   f_10380159->SetMarkerStyle(20);
   f_10380159->SetMarkerSize(1.2);
   f_10380159->SetLineColor(6);
   f_10380159->SetLineWidth(3);
   f_10380159->SetLineStyle(11);
   f_10380159->GetXaxis()->SetNdivisions(505);
   f_10380159->GetXaxis()->SetLabelFont(132);
   f_10380159->GetXaxis()->SetLabelOffset(0.015);
   f_10380159->GetXaxis()->SetLabelSize(0.05);
   f_10380159->GetXaxis()->SetTitleSize(0.06);
   f_10380159->GetXaxis()->SetTitleFont(132);
   f_10380159->GetYaxis()->SetLabelFont(132);
   f_10380159->GetYaxis()->SetLabelSize(0.05);
   f_10380159->GetYaxis()->SetTitleSize(0.06);
   f_10380159->GetYaxis()->SetTitleFont(42);
   f_10380159->SetParameter(0,0);
   f_10380159->SetParError(0,0);
   f_10380159->SetParLimits(0,0,0);
   f_10380159->Draw("same");
   
   Double_t Graph1_fx110[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph1_fy110[203] = {
   1.153643,
   1.165644,
   1.170669,
   1.169714,
   1.163678,
   1.153375,
   1.139536,
   1.122818,
   1.10381,
   1.083034,
   1.060955,
   1.037983,
   1.014478,
   0.9907527,
   0.9670794,
   0.9436904,
   0.9207832,
   0.8985232,
   0.8770465,
   0.856463,
   0.8368589,
   0.8182991,
   0.8008296,
   0.7844794,
   0.769263,
   0.7551819,
   0.7422263,
   0.7303774,
   0.719608,
   0.7098849,
   0.7011696,
   0.6934196,
   0.6865902,
   0.6806346,
   0.6755058,
   0.6711571,
   0.667543,
   0.6646198,
   0.662347,
   0.6606869,
   0.6596062,
   0.6590758,
   0.6590716,
   0.659575,
   0.6605728,
   0.6620578,
   0.664029,
   0.6664918,
   0.6694578,
   0.6729452,
   0.6769787,
   0.6815893,
   0.6868144,
   0.6926974,
   0.6992874,
   0.7066395,
   0.7148136,
   0.7238747,
   0.733892,
   0.7449387,
   0.7570911,
   0.7704283,
   0.7850312,
   0.8009821,
   0.8183633,
   0.837257,
   0.8577437,
   0.8799016,
   0.9038052,
   0.9295245,
   0.9571237,
   0.9866596,
   1.018181,
   1.051726,
   1.087323,
   1.124985,
   1.164713,
   1.20649,
   1.250282,
   1.296034,
   1.34367,
   1.39309,
   1.444167,
   1.496746,
   1.550643,
   1.605638,
   1.661477,
   1.717868,
   1.774476,
   1.830924,
   1.886786,
   1.941587,
   1.994797,
   2.045831,
   2.094041,
   2.138715,
   2.179073,
   2.214262,
   2.243352,
   2.265331,
   2.2791,
   1.987461,
   1.976846,
   1.959421,
   1.936096,
   1.907703,
   1.875004,
   1.838692,
   1.799401,
   1.757706,
   1.71413,
   1.669147,
   1.623187,
   1.576635,
   1.529839,
   1.483109,
   1.436721,
   1.39092,
   1.345919,
   1.301906,
   1.259041,
   1.217461,
   1.177279,
   1.138591,
   1.101468,
   1.065968,
   1.032129,
   0.9999759,
   0.9695182,
   0.9407534,
   0.9136672,
   0.888235,
   0.8644229,
   0.8421888,
   0.8214836,
   0.8022521,
   0.784434,
   0.7679649,
   0.7527774,
   0.7388017,
   0.7259669,
   0.7142013,
   0.7034336,
   0.6935935,
   0.6846124,
   0.6764241,
   0.6689652,
   0.6621762,
   0.6560013,
   0.6503893,
   0.6452937,
   0.6406735,
   0.6364928,
   0.6327215,
   0.6293352,
   0.6263153,
   0.6236492,
   0.6213297,
   0.6193556,
   0.6177308,
   0.6164646,
   0.6155708,
   0.6150678,
   0.6149779,
   0.6153268,
   0.616143,
   0.617457,
   0.619301,
   0.6217077,
   0.6247097,
   0.6283387,
   0.6326243,
   0.6375935,
   0.6432692,
   0.6496696,
   0.6568069,
   0.6646861,
   0.6733045,
   0.6826496,
   0.6926987,
   0.7034174,
   0.7147586,
   0.7266609,
   0.7390477,
   0.7518261,
   0.7648852,
   0.7780952,
   0.791306,
   0.8043459,
   0.8170205,
   0.8291111,
   0.8403738,
   0.8505378,
   0.8593039,
   0.8663437,
   0.8712976,
   0.8737736,
   0.8733455,
   0.8695517,
   0.8618928,
   0.8498305,
   0.8327852,
   1.153643};
   graph = new TGraph(203,Graph1_fx110,Graph1_fy110);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph110 = new TH1F("Graph_Graph110","Graph",203,0,1.1);
   Graph_Graph110->SetMinimum(0.4485657);
   Graph_Graph110->SetMaximum(2.445513);
   Graph_Graph110->SetDirectory(0);
   Graph_Graph110->SetStats(0);
   Graph_Graph110->SetMarkerStyle(20);
   Graph_Graph110->SetMarkerSize(1.2);
   Graph_Graph110->GetXaxis()->SetNdivisions(505);
   Graph_Graph110->GetXaxis()->SetLabelFont(132);
   Graph_Graph110->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph110->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph110->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph110->GetXaxis()->SetTitleFont(132);
   Graph_Graph110->GetYaxis()->SetLabelFont(132);
   Graph_Graph110->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph110->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph110->GetYaxis()->SetTitleFont(42);
   Graph_Graph110->GetZaxis()->SetLabelFont(132);
   Graph_Graph110->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph110->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph110->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph110);
   
   graph->Draw("flc");
   
   TH1D *h_2890__110 = new TH1D("h_2890__110","",10,0,1);
   h_2890__110->SetBinContent(1,0.6712272);
   h_2890__110->SetBinContent(2,0.6287548);
   h_2890__110->SetBinContent(3,0.7693877);
   h_2890__110->SetBinContent(4,0.5941707);
   h_2890__110->SetBinContent(5,0.67907);
   h_2890__110->SetBinContent(6,0.8027237);
   h_2890__110->SetBinContent(7,1.099174);
   h_2890__110->SetBinContent(8,1.157555);
   h_2890__110->SetBinContent(9,1.732877);
   h_2890__110->SetBinContent(10,1.865061);
   h_2890__110->SetBinError(1,0.1382588);
   h_2890__110->SetBinError(2,0.1411816);
   h_2890__110->SetBinError(3,0.1374431);
   h_2890__110->SetBinError(4,0.1260234);
   h_2890__110->SetBinError(5,0.1213769);
   h_2890__110->SetBinError(6,0.1616891);
   h_2890__110->SetBinError(7,0.1542438);
   h_2890__110->SetBinError(8,0.2253641);
   h_2890__110->SetBinError(9,0.2114906);
   h_2890__110->SetBinError(10,0.2479849);
   h_2890__110->SetMinimum(0);
   h_2890__110->SetMaximum(3);
   h_2890__110->SetEntries(2395);
   h_2890__110->SetStats(0);
   h_2890__110->SetMarkerStyle(20);
   h_2890__110->SetMarkerSize(1.2);
   h_2890__110->GetXaxis()->SetNdivisions(505);
   h_2890__110->GetXaxis()->SetLabelFont(132);
   h_2890__110->GetXaxis()->SetLabelOffset(0.015);
   h_2890__110->GetXaxis()->SetLabelSize(0.05);
   h_2890__110->GetXaxis()->SetTitleSize(0.06);
   h_2890__110->GetXaxis()->SetTitleFont(132);
   h_2890__110->GetYaxis()->SetLabelFont(132);
   h_2890__110->GetYaxis()->SetLabelSize(0.05);
   h_2890__110->GetYaxis()->SetTitleSize(0.06);
   h_2890__110->GetYaxis()->SetTitleFont(42);
   h_2890__110->GetZaxis()->SetLabelFont(132);
   h_2890__110->GetZaxis()->SetLabelSize(0.05);
   h_2890__110->GetZaxis()->SetTitleSize(0.06);
   h_2890__110->GetZaxis()->SetTitleFont(42);
   h_2890__110->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4b.C <==
void 2xB_DETA_3GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:53:20 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.4320988,-0.243038,2.654321,1.275949);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3300__111 = new TH1D("h_3300__111","",10,0,2.5);
   h_3300__111->SetBinContent(1,0.925119);
   h_3300__111->SetBinContent(2,0.8178461);
   h_3300__111->SetBinContent(3,0.5196539);
   h_3300__111->SetBinContent(4,0.6139554);
   h_3300__111->SetBinContent(5,0.5250685);
   h_3300__111->SetBinContent(6,0.3227762);
   h_3300__111->SetBinContent(7,0.1698592);
   h_3300__111->SetBinContent(8,0.07855079);
   h_3300__111->SetBinContent(9,0.05853887);
   h_3300__111->SetBinContent(10,-0.03136794);
   h_3300__111->SetBinContent(11,-7.637548);
   h_3300__111->SetBinError(1,0.08900978);
   h_3300__111->SetBinError(2,0.1055977);
   h_3300__111->SetBinError(3,0.06951027);
   h_3300__111->SetBinError(4,0.0773538);
   h_3300__111->SetBinError(5,0.07843697);
   h_3300__111->SetBinError(6,0.06564118);
   h_3300__111->SetBinError(7,0.05610169);
   h_3300__111->SetBinError(8,0.03362926);
   h_3300__111->SetBinError(9,0.03865974);
   h_3300__111->SetBinError(10,0.03188435);
   h_3300__111->SetBinError(11,8.659437);
   h_3300__111->SetMinimum(0);
   h_3300__111->SetMaximum(1.2);
   h_3300__111->SetEntries(2395);
   h_3300__111->SetStats(0);
   h_3300__111->SetMarkerStyle(20);
   h_3300__111->SetMarkerSize(1.2);
   h_3300__111->GetXaxis()->SetNdivisions(505);
   h_3300__111->GetXaxis()->SetLabelFont(132);
   h_3300__111->GetXaxis()->SetLabelOffset(0.015);
   h_3300__111->GetXaxis()->SetLabelSize(0.05);
   h_3300__111->GetXaxis()->SetTitleSize(0.06);
   h_3300__111->GetXaxis()->SetTitleFont(132);
   h_3300__111->GetYaxis()->SetLabelFont(132);
   h_3300__111->GetYaxis()->SetLabelSize(0.05);
   h_3300__111->GetYaxis()->SetTitleSize(0.06);
   h_3300__111->GetYaxis()->SetTitleFont(42);
   h_3300__111->GetZaxis()->SetLabelFont(132);
   h_3300__111->GetZaxis()->SetLabelSize(0.05);
   h_3300__111->GetZaxis()->SetTitleSize(0.06);
   h_3300__111->GetZaxis()->SetTitleFont(42);
   h_3300__111->Draw("e1");
   
   TF1 *f_10460160 = new TF1("*f_10460",0,2.5,6);
    //The original function : f_10460 had originally been created by:
    //TF1 *f_10460 = new TF1("f_10460",f_10460,0,2.5,6);
   f_10460160->SetRange(0,2.5);
   f_10460160->SetName("f_10460");
   f_10460160->SetTitle("f_10460");
   f_10460160->SetNpx(500);
   f_10460160->SetSavedPoint(0,0.9345411);
   f_10460160->SetSavedPoint(1,0.9339677);
   f_10460160->SetSavedPoint(2,0.933357);
   f_10460160->SetSavedPoint(3,0.9327093);
   f_10460160->SetSavedPoint(4,0.9320251);
   f_10460160->SetSavedPoint(5,0.9313047);
   f_10460160->SetSavedPoint(6,0.9305484);
   f_10460160->SetSavedPoint(7,0.9297568);
   f_10460160->SetSavedPoint(8,0.9289302);
   f_10460160->SetSavedPoint(9,0.9280689);
   f_10460160->SetSavedPoint(10,0.9271733);
   f_10460160->SetSavedPoint(11,0.9262439);
   f_10460160->SetSavedPoint(12,0.9252809);
   f_10460160->SetSavedPoint(13,0.9242848);
   f_10460160->SetSavedPoint(14,0.9232559);
   f_10460160->SetSavedPoint(15,0.9221947);
   f_10460160->SetSavedPoint(16,0.9211013);
   f_10460160->SetSavedPoint(17,0.9199764);
   f_10460160->SetSavedPoint(18,0.91882);
   f_10460160->SetSavedPoint(19,0.9176328);
   f_10460160->SetSavedPoint(20,0.9164149);
   f_10460160->SetSavedPoint(21,0.9151668);
   f_10460160->SetSavedPoint(22,0.9138888);
   f_10460160->SetSavedPoint(23,0.9125813);
   f_10460160->SetSavedPoint(24,0.9112446);
   f_10460160->SetSavedPoint(25,0.909879);
   f_10460160->SetSavedPoint(26,0.908485);
   f_10460160->SetSavedPoint(27,0.9070628);
   f_10460160->SetSavedPoint(28,0.9056127);
   f_10460160->SetSavedPoint(29,0.9041352);
   f_10460160->SetSavedPoint(30,0.9026306);
   f_10460160->SetSavedPoint(31,0.9010991);
   f_10460160->SetSavedPoint(32,0.8995412);
   f_10460160->SetSavedPoint(33,0.8979572);
   f_10460160->SetSavedPoint(34,0.8963473);
   f_10460160->SetSavedPoint(35,0.8947119);
   f_10460160->SetSavedPoint(36,0.8930514);
   f_10460160->SetSavedPoint(37,0.891366);
   f_10460160->SetSavedPoint(38,0.8896562);
   f_10460160->SetSavedPoint(39,0.8879221);
   f_10460160->SetSavedPoint(40,0.8861641);
   f_10460160->SetSavedPoint(41,0.8843826);
   f_10460160->SetSavedPoint(42,0.8825778);
   f_10460160->SetSavedPoint(43,0.88075);
   f_10460160->SetSavedPoint(44,0.8788996);
   f_10460160->SetSavedPoint(45,0.8770269);
   f_10460160->SetSavedPoint(46,0.8751322);
   f_10460160->SetSavedPoint(47,0.8732157);
   f_10460160->SetSavedPoint(48,0.8712778);
   f_10460160->SetSavedPoint(49,0.8693188);
   f_10460160->SetSavedPoint(50,0.8673389);
   f_10460160->SetSavedPoint(51,0.8653386);
   f_10460160->SetSavedPoint(52,0.8633179);
   f_10460160->SetSavedPoint(53,0.8612774);
   f_10460160->SetSavedPoint(54,0.8592171);
   f_10460160->SetSavedPoint(55,0.8571375);
   f_10460160->SetSavedPoint(56,0.8550389);
   f_10460160->SetSavedPoint(57,0.8529214);
   f_10460160->SetSavedPoint(58,0.8507854);
   f_10460160->SetSavedPoint(59,0.8486311);
   f_10460160->SetSavedPoint(60,0.8464589);
   f_10460160->SetSavedPoint(61,0.844269);
   f_10460160->SetSavedPoint(62,0.8420617);
   f_10460160->SetSavedPoint(63,0.8398372);
   f_10460160->SetSavedPoint(64,0.8375959);
   f_10460160->SetSavedPoint(65,0.835338);
   f_10460160->SetSavedPoint(66,0.8330637);
   f_10460160->SetSavedPoint(67,0.8307734);
   f_10460160->SetSavedPoint(68,0.8284672);
   f_10460160->SetSavedPoint(69,0.8261456);
   f_10460160->SetSavedPoint(70,0.8238086);
   f_10460160->SetSavedPoint(71,0.8214566);
   f_10460160->SetSavedPoint(72,0.8190899);
   f_10460160->SetSavedPoint(73,0.8167086);
   f_10460160->SetSavedPoint(74,0.8143131);
   f_10460160->SetSavedPoint(75,0.8119035);
   f_10460160->SetSavedPoint(76,0.8094802);
   f_10460160->SetSavedPoint(77,0.8070434);
   f_10460160->SetSavedPoint(78,0.8045933);
   f_10460160->SetSavedPoint(79,0.8021302);
   f_10460160->SetSavedPoint(80,0.7996543);
   f_10460160->SetSavedPoint(81,0.7971658);
   f_10460160->SetSavedPoint(82,0.7946651);
   f_10460160->SetSavedPoint(83,0.7921522);
   f_10460160->SetSavedPoint(84,0.7896276);
   f_10460160->SetSavedPoint(85,0.7870913);
   f_10460160->SetSavedPoint(86,0.7845437);
   f_10460160->SetSavedPoint(87,0.7819849);
   f_10460160->SetSavedPoint(88,0.7794153);
   f_10460160->SetSavedPoint(89,0.7768349);
   f_10460160->SetSavedPoint(90,0.7742441);
   f_10460160->SetSavedPoint(91,0.771643);
   f_10460160->SetSavedPoint(92,0.769032);
   f_10460160->SetSavedPoint(93,0.7664111);
   f_10460160->SetSavedPoint(94,0.7637807);
   f_10460160->SetSavedPoint(95,0.7611409);
   f_10460160->SetSavedPoint(96,0.758492);
   f_10460160->SetSavedPoint(97,0.7558341);
   f_10460160->SetSavedPoint(98,0.7531675);
   f_10460160->SetSavedPoint(99,0.7504924);
   f_10460160->SetSavedPoint(100,0.747809);
   f_10460160->SetSavedPoint(101,0.7451176);
   f_10460160->SetSavedPoint(102,0.7424182);
   f_10460160->SetSavedPoint(103,0.7397111);
   f_10460160->SetSavedPoint(104,0.7369966);
   f_10460160->SetSavedPoint(105,0.7342748);
   f_10460160->SetSavedPoint(106,0.7315459);
   f_10460160->SetSavedPoint(107,0.7288101);
   f_10460160->SetSavedPoint(108,0.7260676);
   f_10460160->SetSavedPoint(109,0.7233186);
   f_10460160->SetSavedPoint(110,0.7205634);
   f_10460160->SetSavedPoint(111,0.717802);
   f_10460160->SetSavedPoint(112,0.7150346);
   f_10460160->SetSavedPoint(113,0.7122616);
   f_10460160->SetSavedPoint(114,0.709483);
   f_10460160->SetSavedPoint(115,0.706699);
   f_10460160->SetSavedPoint(116,0.7039099);
   f_10460160->SetSavedPoint(117,0.7011157);
   f_10460160->SetSavedPoint(118,0.6983168);
   f_10460160->SetSavedPoint(119,0.6955132);
   f_10460160->SetSavedPoint(120,0.6927051);
   f_10460160->SetSavedPoint(121,0.6898928);
   f_10460160->SetSavedPoint(122,0.6870763);
   f_10460160->SetSavedPoint(123,0.6842559);
   f_10460160->SetSavedPoint(124,0.6814317);
   f_10460160->SetSavedPoint(125,0.678604);
   f_10460160->SetSavedPoint(126,0.6757728);
   f_10460160->SetSavedPoint(127,0.6729383);
   f_10460160->SetSavedPoint(128,0.6701007);
   f_10460160->SetSavedPoint(129,0.6672602);
   f_10460160->SetSavedPoint(130,0.664417);
   f_10460160->SetSavedPoint(131,0.6615711);
   f_10460160->SetSavedPoint(132,0.6587228);
   f_10460160->SetSavedPoint(133,0.6558721);
   f_10460160->SetSavedPoint(134,0.6530194);
   f_10460160->SetSavedPoint(135,0.6501646);
   f_10460160->SetSavedPoint(136,0.6473081);
   f_10460160->SetSavedPoint(137,0.6444498);
   f_10460160->SetSavedPoint(138,0.6415901);
   f_10460160->SetSavedPoint(139,0.6387289);
   f_10460160->SetSavedPoint(140,0.6358666);
   f_10460160->SetSavedPoint(141,0.6330031);
   f_10460160->SetSavedPoint(142,0.6301388);
   f_10460160->SetSavedPoint(143,0.6272736);
   f_10460160->SetSavedPoint(144,0.6244078);
   f_10460160->SetSavedPoint(145,0.6215415);
   f_10460160->SetSavedPoint(146,0.6186748);
   f_10460160->SetSavedPoint(147,0.6158079);
   f_10460160->SetSavedPoint(148,0.612941);
   f_10460160->SetSavedPoint(149,0.610074);
   f_10460160->SetSavedPoint(150,0.6072073);
   f_10460160->SetSavedPoint(151,0.6043409);
   f_10460160->SetSavedPoint(152,0.6014749);
   f_10460160->SetSavedPoint(153,0.5986095);
   f_10460160->SetSavedPoint(154,0.5957448);
   f_10460160->SetSavedPoint(155,0.592881);
   f_10460160->SetSavedPoint(156,0.5900181);
   f_10460160->SetSavedPoint(157,0.5871563);
   f_10460160->SetSavedPoint(158,0.5842958);
   f_10460160->SetSavedPoint(159,0.5814365);
   f_10460160->SetSavedPoint(160,0.5785788);
   f_10460160->SetSavedPoint(161,0.5757226);
   f_10460160->SetSavedPoint(162,0.5728681);
   f_10460160->SetSavedPoint(163,0.5700155);
   f_10460160->SetSavedPoint(164,0.5671648);
   f_10460160->SetSavedPoint(165,0.5643161);
   f_10460160->SetSavedPoint(166,0.5614696);
   f_10460160->SetSavedPoint(167,0.5586254);
   f_10460160->SetSavedPoint(168,0.5557836);
   f_10460160->SetSavedPoint(169,0.5529443);
   f_10460160->SetSavedPoint(170,0.5501076);
   f_10460160->SetSavedPoint(171,0.5472736);
   f_10460160->SetSavedPoint(172,0.5444425);
   f_10460160->SetSavedPoint(173,0.5416143);
   f_10460160->SetSavedPoint(174,0.5387891);
   f_10460160->SetSavedPoint(175,0.5359671);
   f_10460160->SetSavedPoint(176,0.5331483);
   f_10460160->SetSavedPoint(177,0.5303329);
   f_10460160->SetSavedPoint(178,0.527521);
   f_10460160->SetSavedPoint(179,0.5247125);
   f_10460160->SetSavedPoint(180,0.5219078);
   f_10460160->SetSavedPoint(181,0.5191067);
   f_10460160->SetSavedPoint(182,0.5163095);
   f_10460160->SetSavedPoint(183,0.5135163);
   f_10460160->SetSavedPoint(184,0.5107271);
   f_10460160->SetSavedPoint(185,0.5079419);
   f_10460160->SetSavedPoint(186,0.505161);
   f_10460160->SetSavedPoint(187,0.5023844);
   f_10460160->SetSavedPoint(188,0.4996122);
   f_10460160->SetSavedPoint(189,0.4968445);
   f_10460160->SetSavedPoint(190,0.4940813);
   f_10460160->SetSavedPoint(191,0.4913228);
   f_10460160->SetSavedPoint(192,0.4885691);
   f_10460160->SetSavedPoint(193,0.4858201);
   f_10460160->SetSavedPoint(194,0.483076);
   f_10460160->SetSavedPoint(195,0.480337);
   f_10460160->SetSavedPoint(196,0.477603);
   f_10460160->SetSavedPoint(197,0.4748741);
   f_10460160->SetSavedPoint(198,0.4721504);
   f_10460160->SetSavedPoint(199,0.4694321);
   f_10460160->SetSavedPoint(200,0.4667191);
   f_10460160->SetSavedPoint(201,0.4640116);
   f_10460160->SetSavedPoint(202,0.4613096);
   f_10460160->SetSavedPoint(203,0.4586132);
   f_10460160->SetSavedPoint(204,0.4559225);
   f_10460160->SetSavedPoint(205,0.4532375);
   f_10460160->SetSavedPoint(206,0.4505583);
   f_10460160->SetSavedPoint(207,0.4478851);
   f_10460160->SetSavedPoint(208,0.4452177);
   f_10460160->SetSavedPoint(209,0.4425564);
   f_10460160->SetSavedPoint(210,0.4399012);
   f_10460160->SetSavedPoint(211,0.4372521);
   f_10460160->SetSavedPoint(212,0.4346092);
   f_10460160->SetSavedPoint(213,0.4319726);
   f_10460160->SetSavedPoint(214,0.4293424);
   f_10460160->SetSavedPoint(215,0.4267185);
   f_10460160->SetSavedPoint(216,0.4241011);
   f_10460160->SetSavedPoint(217,0.4214902);
   f_10460160->SetSavedPoint(218,0.418886);
   f_10460160->SetSavedPoint(219,0.4162883);
   f_10460160->SetSavedPoint(220,0.4136974);
   f_10460160->SetSavedPoint(221,0.4111132);
   f_10460160->SetSavedPoint(222,0.4085358);
   f_10460160->SetSavedPoint(223,0.4059653);
   f_10460160->SetSavedPoint(224,0.4034017);
   f_10460160->SetSavedPoint(225,0.400845);
   f_10460160->SetSavedPoint(226,0.3982954);
   f_10460160->SetSavedPoint(227,0.3957529);
   f_10460160->SetSavedPoint(228,0.3932174);
   f_10460160->SetSavedPoint(229,0.3906892);
   f_10460160->SetSavedPoint(230,0.3881682);
   f_10460160->SetSavedPoint(231,0.3856544);
   f_10460160->SetSavedPoint(232,0.383148);
   f_10460160->SetSavedPoint(233,0.3806489);
   f_10460160->SetSavedPoint(234,0.3781572);
   f_10460160->SetSavedPoint(235,0.375673);
   f_10460160->SetSavedPoint(236,0.3731962);
   f_10460160->SetSavedPoint(237,0.370727);
   f_10460160->SetSavedPoint(238,0.3682654);
   f_10460160->SetSavedPoint(239,0.3658114);
   f_10460160->SetSavedPoint(240,0.363365);
   f_10460160->SetSavedPoint(241,0.3609264);
   f_10460160->SetSavedPoint(242,0.3584955);
   f_10460160->SetSavedPoint(243,0.3560723);
   f_10460160->SetSavedPoint(244,0.353657);
   f_10460160->SetSavedPoint(245,0.3512495);
   f_10460160->SetSavedPoint(246,0.3488499);
   f_10460160->SetSavedPoint(247,0.3464582);
   f_10460160->SetSavedPoint(248,0.3440745);
   f_10460160->SetSavedPoint(249,0.3416988);
   f_10460160->SetSavedPoint(250,0.3393311);
   f_10460160->SetSavedPoint(251,0.3369714);
   f_10460160->SetSavedPoint(252,0.3346198);
   f_10460160->SetSavedPoint(253,0.3322764);
   f_10460160->SetSavedPoint(254,0.3299411);
   f_10460160->SetSavedPoint(255,0.3276139);
   f_10460160->SetSavedPoint(256,0.325295);
   f_10460160->SetSavedPoint(257,0.3229843);
   f_10460160->SetSavedPoint(258,0.3206818);
   f_10460160->SetSavedPoint(259,0.3183876);
   f_10460160->SetSavedPoint(260,0.3161018);
   f_10460160->SetSavedPoint(261,0.3138242);
   f_10460160->SetSavedPoint(262,0.3115551);
   f_10460160->SetSavedPoint(263,0.3092943);
   f_10460160->SetSavedPoint(264,0.3070419);
   f_10460160->SetSavedPoint(265,0.304798);
   f_10460160->SetSavedPoint(266,0.3025625);
   f_10460160->SetSavedPoint(267,0.3003354);
   f_10460160->SetSavedPoint(268,0.2981169);
   f_10460160->SetSavedPoint(269,0.2959069);
   f_10460160->SetSavedPoint(270,0.2937054);
   f_10460160->SetSavedPoint(271,0.2915124);
   f_10460160->SetSavedPoint(272,0.2893281);
   f_10460160->SetSavedPoint(273,0.2871523);
   f_10460160->SetSavedPoint(274,0.2849851);
   f_10460160->SetSavedPoint(275,0.2828266);
   f_10460160->SetSavedPoint(276,0.2806766);
   f_10460160->SetSavedPoint(277,0.2785354);
   f_10460160->SetSavedPoint(278,0.2764028);
   f_10460160->SetSavedPoint(279,0.2742789);
   f_10460160->SetSavedPoint(280,0.2721637);
   f_10460160->SetSavedPoint(281,0.2700572);
   f_10460160->SetSavedPoint(282,0.2679594);
   f_10460160->SetSavedPoint(283,0.2658703);
   f_10460160->SetSavedPoint(284,0.26379);
   f_10460160->SetSavedPoint(285,0.2617185);
   f_10460160->SetSavedPoint(286,0.2596557);
   f_10460160->SetSavedPoint(287,0.2576017);
   f_10460160->SetSavedPoint(288,0.2555565);
   f_10460160->SetSavedPoint(289,0.2535201);
   f_10460160->SetSavedPoint(290,0.2514924);
   f_10460160->SetSavedPoint(291,0.2494736);
   f_10460160->SetSavedPoint(292,0.2474637);
   f_10460160->SetSavedPoint(293,0.2454625);
   f_10460160->SetSavedPoint(294,0.2434702);
   f_10460160->SetSavedPoint(295,0.2414867);
   f_10460160->SetSavedPoint(296,0.2395121);
   f_10460160->SetSavedPoint(297,0.2375464);
   f_10460160->SetSavedPoint(298,0.2355895);
   f_10460160->SetSavedPoint(299,0.2336414);
   f_10460160->SetSavedPoint(300,0.2317022);
   f_10460160->SetSavedPoint(301,0.2297719);
   f_10460160->SetSavedPoint(302,0.2278505);
   f_10460160->SetSavedPoint(303,0.2259379);
   f_10460160->SetSavedPoint(304,0.2240343);
   f_10460160->SetSavedPoint(305,0.2221395);
   f_10460160->SetSavedPoint(306,0.2202536);
   f_10460160->SetSavedPoint(307,0.2183765);
   f_10460160->SetSavedPoint(308,0.2165084);
   f_10460160->SetSavedPoint(309,0.2146491);
   f_10460160->SetSavedPoint(310,0.2127988);
   f_10460160->SetSavedPoint(311,0.2109573);
   f_10460160->SetSavedPoint(312,0.2091247);
   f_10460160->SetSavedPoint(313,0.207301);
   f_10460160->SetSavedPoint(314,0.2054862);
   f_10460160->SetSavedPoint(315,0.2036802);
   f_10460160->SetSavedPoint(316,0.2018832);
   f_10460160->SetSavedPoint(317,0.200095);
   f_10460160->SetSavedPoint(318,0.1983157);
   f_10460160->SetSavedPoint(319,0.1965453);
   f_10460160->SetSavedPoint(320,0.1947837);
   f_10460160->SetSavedPoint(321,0.193031);
   f_10460160->SetSavedPoint(322,0.1912872);
   f_10460160->SetSavedPoint(323,0.1895522);
   f_10460160->SetSavedPoint(324,0.1878261);
   f_10460160->SetSavedPoint(325,0.1861089);
   f_10460160->SetSavedPoint(326,0.1844004);
   f_10460160->SetSavedPoint(327,0.1827009);
   f_10460160->SetSavedPoint(328,0.1810101);
   f_10460160->SetSavedPoint(329,0.1793282);
   f_10460160->SetSavedPoint(330,0.1776551);
   f_10460160->SetSavedPoint(331,0.1759909);
   f_10460160->SetSavedPoint(332,0.1743354);
   f_10460160->SetSavedPoint(333,0.1726888);
   f_10460160->SetSavedPoint(334,0.1710509);
   f_10460160->SetSavedPoint(335,0.1694218);
   f_10460160->SetSavedPoint(336,0.1678016);
   f_10460160->SetSavedPoint(337,0.1661901);
   f_10460160->SetSavedPoint(338,0.1645873);
   f_10460160->SetSavedPoint(339,0.1629934);
   f_10460160->SetSavedPoint(340,0.1614082);
   f_10460160->SetSavedPoint(341,0.1598317);
   f_10460160->SetSavedPoint(342,0.158264);
   f_10460160->SetSavedPoint(343,0.156705);
   f_10460160->SetSavedPoint(344,0.1551547);
   f_10460160->SetSavedPoint(345,0.1536131);
   f_10460160->SetSavedPoint(346,0.1520803);
   f_10460160->SetSavedPoint(347,0.1505561);
   f_10460160->SetSavedPoint(348,0.1490406);
   f_10460160->SetSavedPoint(349,0.1475338);
   f_10460160->SetSavedPoint(350,0.1460356);
   f_10460160->SetSavedPoint(351,0.1445462);
   f_10460160->SetSavedPoint(352,0.1430653);
   f_10460160->SetSavedPoint(353,0.1415931);
   f_10460160->SetSavedPoint(354,0.1401295);
   f_10460160->SetSavedPoint(355,0.1386746);
   f_10460160->SetSavedPoint(356,0.1372282);
   f_10460160->SetSavedPoint(357,0.1357904);
   f_10460160->SetSavedPoint(358,0.1343613);
   f_10460160->SetSavedPoint(359,0.1329407);
   f_10460160->SetSavedPoint(360,0.1315286);
   f_10460160->SetSavedPoint(361,0.1301252);
   f_10460160->SetSavedPoint(362,0.1287302);
   f_10460160->SetSavedPoint(363,0.1273438);
   f_10460160->SetSavedPoint(364,0.125966);
   f_10460160->SetSavedPoint(365,0.1245966);
   f_10460160->SetSavedPoint(366,0.1232357);
   f_10460160->SetSavedPoint(367,0.1218834);
   f_10460160->SetSavedPoint(368,0.1205395);
   f_10460160->SetSavedPoint(369,0.119204);
   f_10460160->SetSavedPoint(370,0.1178771);
   f_10460160->SetSavedPoint(371,0.1165586);
   f_10460160->SetSavedPoint(372,0.1152485);
   f_10460160->SetSavedPoint(373,0.1139469);
   f_10460160->SetSavedPoint(374,0.1126536);
   f_10460160->SetSavedPoint(375,0.1113688);
   f_10460160->SetSavedPoint(376,0.1100924);
   f_10460160->SetSavedPoint(377,0.1088243);
   f_10460160->SetSavedPoint(378,0.1075646);
   f_10460160->SetSavedPoint(379,0.1063133);
   f_10460160->SetSavedPoint(380,0.1050704);
   f_10460160->SetSavedPoint(381,0.1038358);
   f_10460160->SetSavedPoint(382,0.1026095);
   f_10460160->SetSavedPoint(383,0.1013915);
   f_10460160->SetSavedPoint(384,0.1001819);
   f_10460160->SetSavedPoint(385,0.09898051);
   f_10460160->SetSavedPoint(386,0.09778746);
   f_10460160->SetSavedPoint(387,0.09660268);
   f_10460160->SetSavedPoint(388,0.09542618);
   f_10460160->SetSavedPoint(389,0.09425793);
   f_10460160->SetSavedPoint(390,0.09309794);
   f_10460160->SetSavedPoint(391,0.0919462);
   f_10460160->SetSavedPoint(392,0.09080268);
   f_10460160->SetSavedPoint(393,0.08966739);
   f_10460160->SetSavedPoint(394,0.08854032);
   f_10460160->SetSavedPoint(395,0.08742145);
   f_10460160->SetSavedPoint(396,0.08631078);
   f_10460160->SetSavedPoint(397,0.0852083);
   f_10460160->SetSavedPoint(398,0.084114);
   f_10460160->SetSavedPoint(399,0.08302787);
   f_10460160->SetSavedPoint(400,0.08194991);
   f_10460160->SetSavedPoint(401,0.0808801);
   f_10460160->SetSavedPoint(402,0.07981844);
   f_10460160->SetSavedPoint(403,0.07876492);
   f_10460160->SetSavedPoint(404,0.07771953);
   f_10460160->SetSavedPoint(405,0.07668227);
   f_10460160->SetSavedPoint(406,0.07565313);
   f_10460160->SetSavedPoint(407,0.0746321);
   f_10460160->SetSavedPoint(408,0.07361917);
   f_10460160->SetSavedPoint(409,0.07261435);
   f_10460160->SetSavedPoint(410,0.07161762);
   f_10460160->SetSavedPoint(411,0.07062897);
   f_10460160->SetSavedPoint(412,0.06964841);
   f_10460160->SetSavedPoint(413,0.06867593);
   f_10460160->SetSavedPoint(414,0.06771151);
   f_10460160->SetSavedPoint(415,0.06675517);
   f_10460160->SetSavedPoint(416,0.06580688);
   f_10460160->SetSavedPoint(417,0.06486666);
   f_10460160->SetSavedPoint(418,0.06393448);
   f_10460160->SetSavedPoint(419,0.06301036);
   f_10460160->SetSavedPoint(420,0.06209429);
   f_10460160->SetSavedPoint(421,0.06118626);
   f_10460160->SetSavedPoint(422,0.06028627);
   f_10460160->SetSavedPoint(423,0.05939431);
   f_10460160->SetSavedPoint(424,0.0585104);
   f_10460160->SetSavedPoint(425,0.05763452);
   f_10460160->SetSavedPoint(426,0.05676667);
   f_10460160->SetSavedPoint(427,0.05590685);
   f_10460160->SetSavedPoint(428,0.05505506);
   f_10460160->SetSavedPoint(429,0.05421131);
   f_10460160->SetSavedPoint(430,0.05337558);
   f_10460160->SetSavedPoint(431,0.05254789);
   f_10460160->SetSavedPoint(432,0.05172822);
   f_10460160->SetSavedPoint(433,0.05091659);
   f_10460160->SetSavedPoint(434,0.05011299);
   f_10460160->SetSavedPoint(435,0.04931743);
   f_10460160->SetSavedPoint(436,0.0485299);
   f_10460160->SetSavedPoint(437,0.04775041);
   f_10460160->SetSavedPoint(438,0.04697897);
   f_10460160->SetSavedPoint(439,0.04621557);
   f_10460160->SetSavedPoint(440,0.04546022);
   f_10460160->SetSavedPoint(441,0.04471292);
   f_10460160->SetSavedPoint(442,0.04397368);
   f_10460160->SetSavedPoint(443,0.04324251);
   f_10460160->SetSavedPoint(444,0.0425194);
   f_10460160->SetSavedPoint(445,0.04180437);
   f_10460160->SetSavedPoint(446,0.04109741);
   f_10460160->SetSavedPoint(447,0.04039855);
   f_10460160->SetSavedPoint(448,0.03970778);
   f_10460160->SetSavedPoint(449,0.03902511);
   f_10460160->SetSavedPoint(450,0.03835056);
   f_10460160->SetSavedPoint(451,0.03768412);
   f_10460160->SetSavedPoint(452,0.03702581);
   f_10460160->SetSavedPoint(453,0.03637564);
   f_10460160->SetSavedPoint(454,0.03573361);
   f_10460160->SetSavedPoint(455,0.03509975);
   f_10460160->SetSavedPoint(456,0.03447405);
   f_10460160->SetSavedPoint(457,0.03385654);
   f_10460160->SetSavedPoint(458,0.03324722);
   f_10460160->SetSavedPoint(459,0.03264611);
   f_10460160->SetSavedPoint(460,0.03205321);
   f_10460160->SetSavedPoint(461,0.03146855);
   f_10460160->SetSavedPoint(462,0.03089214);
   f_10460160->SetSavedPoint(463,0.03032399);
   f_10460160->SetSavedPoint(464,0.02976412);
   f_10460160->SetSavedPoint(465,0.02921254);
   f_10460160->SetSavedPoint(466,0.02866927);
   f_10460160->SetSavedPoint(467,0.02813433);
   f_10460160->SetSavedPoint(468,0.02760774);
   f_10460160->SetSavedPoint(469,0.0270895);
   f_10460160->SetSavedPoint(470,0.02657965);
   f_10460160->SetSavedPoint(471,0.02607821);
   f_10460160->SetSavedPoint(472,0.02558518);
   f_10460160->SetSavedPoint(473,0.0251006);
   f_10460160->SetSavedPoint(474,0.02462448);
   f_10460160->SetSavedPoint(475,0.02415685);
   f_10460160->SetSavedPoint(476,0.02369772);
   f_10460160->SetSavedPoint(477,0.02324713);
   f_10460160->SetSavedPoint(478,0.02280509);
   f_10460160->SetSavedPoint(479,0.02237164);
   f_10460160->SetSavedPoint(480,0.02194678);
   f_10460160->SetSavedPoint(481,0.02153056);
   f_10460160->SetSavedPoint(482,0.021123);
   f_10460160->SetSavedPoint(483,0.02072412);
   f_10460160->SetSavedPoint(484,0.02033396);
   f_10460160->SetSavedPoint(485,0.01995253);
   f_10460160->SetSavedPoint(486,0.01957987);
   f_10460160->SetSavedPoint(487,0.01921602);
   f_10460160->SetSavedPoint(488,0.01886099);
   f_10460160->SetSavedPoint(489,0.01851483);
   f_10460160->SetSavedPoint(490,0.01817756);
   f_10460160->SetSavedPoint(491,0.01784922);
   f_10460160->SetSavedPoint(492,0.01752983);
   f_10460160->SetSavedPoint(493,0.01721944);
   f_10460160->SetSavedPoint(494,0.01691808);
   f_10460160->SetSavedPoint(495,0.01662579);
   f_10460160->SetSavedPoint(496,0.01634259);
   f_10460160->SetSavedPoint(497,0.01606854);
   f_10460160->SetSavedPoint(498,0.01580366);
   f_10460160->SetSavedPoint(499,0.01554799);
   f_10460160->SetSavedPoint(500,0.01530158);
   f_10460160->SetSavedPoint(501,0);
   f_10460160->SetSavedPoint(502,2.5);
   f_10460160->SetFillColor(19);
   f_10460160->SetFillStyle(0);
   f_10460160->SetMarkerStyle(20);
   f_10460160->SetMarkerSize(1.2);
   f_10460160->SetLineColor(8);
   f_10460160->SetLineWidth(3);
   f_10460160->GetXaxis()->SetNdivisions(505);
   f_10460160->GetXaxis()->SetLabelFont(132);
   f_10460160->GetXaxis()->SetLabelOffset(0.015);
   f_10460160->GetXaxis()->SetLabelSize(0.05);
   f_10460160->GetXaxis()->SetTitleSize(0.06);
   f_10460160->GetXaxis()->SetTitleFont(132);
   f_10460160->GetYaxis()->SetLabelFont(132);
   f_10460160->GetYaxis()->SetLabelSize(0.05);
   f_10460160->GetYaxis()->SetTitleSize(0.06);
   f_10460160->GetYaxis()->SetTitleFont(42);
   f_10460160->SetParameter(0,0);
   f_10460160->SetParError(0,0);
   f_10460160->SetParLimits(0,0,0);
   f_10460160->SetParameter(1,0);
   f_10460160->SetParError(1,0);
   f_10460160->SetParLimits(1,0,0);
   f_10460160->SetParameter(2,0);
   f_10460160->SetParError(2,0);
   f_10460160->SetParLimits(2,0,0);
   f_10460160->SetParameter(3,0);
   f_10460160->SetParError(3,0);
   f_10460160->SetParLimits(3,0,0);
   f_10460160->SetParameter(4,0);
   f_10460160->SetParError(4,0);
   f_10460160->SetParLimits(4,0,0);
   f_10460160->SetParameter(5,0);
   f_10460160->SetParError(5,0);
   f_10460160->SetParLimits(5,0,0);
   f_10460160->Draw("same");
   
   Double_t Graph0_fx111[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph0_fy111[203] = {
   0.9446138,
   0.9413242,
   0.937051,
   0.9318517,
   0.9257824,
   0.9188976,
   0.9112503,
   0.9028921,
   0.8938727,
   0.8842405,
   0.8740418,
   0.8633217,
   0.8521231,
   0.8404876,
   0.8284549,
   0.8160631,
   0.8033485,
   0.7903458,
   0.7770882,
   0.7636072,
   0.7499326,
   0.7360929,
   0.7221149,
   0.7080242,
   0.6938446,
   0.6795989,
   0.6653084,
   0.6509931,
   0.6366718,
   0.622362,
   0.6080804,
   0.5938421,
   0.5796615,
   0.5655519,
   0.5515257,
   0.5375943,
   0.5237682,
   0.5100572,
   0.4964702,
   0.4830155,
   0.4697005,
   0.4565323,
   0.4435169,
   0.43066,
   0.4179668,
   0.405442,
   0.3930895,
   0.3809132,
   0.3689162,
   0.3571016,
   0.3454718,
   0.334029,
   0.3227752,
   0.311712,
   0.3008409,
   0.2901629,
   0.2796791,
   0.2693902,
   0.2592968,
   0.2493993,
   0.2396983,
   0.2301937,
   0.2208859,
   0.2117747,
   0.2028603,
   0.1941426,
   0.1856215,
   0.1772968,
   0.1691685,
   0.1612364,
   0.1535004,
   0.1459606,
   0.1386168,
   0.131469,
   0.1245175,
   0.1177623,
   0.1112038,
   0.1048422,
   0.098678,
   0.09271177,
   0.0869442,
   0.08137609,
   0.07600839,
   0.07084218,
   0.06587869,
   0.06111931,
   0.05656556,
   0.05221913,
   0.04808187,
   0.04415577,
   0.04044298,
   0.03694579,
   0.03366663,
   0.03060806,
   0.02777275,
   0.02516348,
   0.02278309,
   0.02063449,
   0.01872062,
   0.01704442,
   0.0156088,
   0.01432023,
   0.01567133,
   0.01724802,
   0.01904865,
   0.0210714,
   0.02331434,
   0.02577551,
   0.0284529,
   0.03134449,
   0.03444831,
   0.03776244,
   0.04128503,
   0.0450143,
   0.0489486,
   0.05308636,
   0.05742616,
   0.06196667,
   0.06670672,
   0.07164526,
   0.07678136,
   0.08211423,
   0.0876432,
   0.09336774,
   0.09928742,
   0.1054019,
   0.1117111,
   0.1182148,
   0.1249131,
   0.131806,
   0.1388937,
   0.1461765,
   0.1536546,
   0.1613283,
   0.1691982,
   0.1772645,
   0.1855277,
   0.1939882,
   0.2026464,
   0.2115028,
   0.2205576,
   0.2298112,
   0.2392638,
   0.2489155,
   0.2587664,
   0.2688164,
   0.2790653,
   0.2895126,
   0.3001577,
   0.3110001,
   0.3220385,
   0.3332717,
   0.3446982,
   0.3563162,
   0.3681234,
   0.3801173,
   0.3922949,
   0.4046529,
   0.4171873,
   0.4298939,
   0.4427678,
   0.4558034,
   0.4689948,
   0.4823351,
   0.495817,
   0.5094322,
   0.5231718,
   0.537026,
   0.5509842,
   0.5650347,
   0.579165,
   0.5933615,
   0.6076095,
   0.6218933,
   0.6361958,
   0.6504991,
   0.6647835,
   0.6790285,
   0.6932118,
   0.7073101,
   0.7212983,
   0.73515,
   0.7488372,
   0.7623305,
   0.7755986,
   0.7886088,
   0.8013266,
   0.8137161,
   0.8257392,
   0.8373567,
   0.8485271,
   0.8592076,
   0.8693535,
   0.8789184,
   0.8878545,
   0.8961119,
   0.9036396,
   0.9103847,
   0.916293,
   0.921309,
   0.9253756,
   0.9284349,
   0.9446138};
   TGraph *graph = new TGraph(203,Graph0_fx111,Graph0_fy111);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph111 = new TH1F("Graph_Graph111","Graph",203,0,2.75);
   Graph_Graph111->SetMinimum(0);
   Graph_Graph111->SetMaximum(1.037643);
   Graph_Graph111->SetDirectory(0);
   Graph_Graph111->SetStats(0);
   Graph_Graph111->SetMarkerStyle(20);
   Graph_Graph111->SetMarkerSize(1.2);
   Graph_Graph111->GetXaxis()->SetNdivisions(505);
   Graph_Graph111->GetXaxis()->SetLabelFont(132);
   Graph_Graph111->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph111->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph111->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph111->GetXaxis()->SetTitleFont(132);
   Graph_Graph111->GetYaxis()->SetLabelFont(132);
   Graph_Graph111->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph111->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph111->GetYaxis()->SetTitleFont(42);
   Graph_Graph111->GetZaxis()->SetLabelFont(132);
   Graph_Graph111->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph111->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph111->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph111);
   
   graph->Draw("flc");
   
   TF1 *f_10430161 = new TF1("*f_10430",0,2.5,6);
    //The original function : f_10430 had originally been created by:
    //TF1 *f_10430 = new TF1("f_10430",f_10430,0,2.5,6);
   f_10430161->SetRange(0,2.5);
   f_10430161->SetName("f_10430");
   f_10430161->SetTitle("f_10430");
   f_10430161->SetNpx(500);
   f_10430161->SetSavedPoint(0,0.8938359);
   f_10430161->SetSavedPoint(1,0.8922561);
   f_10430161->SetSavedPoint(2,0.8906684);
   f_10430161->SetSavedPoint(3,0.8890728);
   f_10430161->SetSavedPoint(4,0.8874693);
   f_10430161->SetSavedPoint(5,0.885858);
   f_10430161->SetSavedPoint(6,0.884239);
   f_10430161->SetSavedPoint(7,0.8826123);
   f_10430161->SetSavedPoint(8,0.8809778);
   f_10430161->SetSavedPoint(9,0.8793358);
   f_10430161->SetSavedPoint(10,0.8776861);
   f_10430161->SetSavedPoint(11,0.8760289);
   f_10430161->SetSavedPoint(12,0.8743643);
   f_10430161->SetSavedPoint(13,0.8726921);
   f_10430161->SetSavedPoint(14,0.8710125);
   f_10430161->SetSavedPoint(15,0.8693256);
   f_10430161->SetSavedPoint(16,0.8676313);
   f_10430161->SetSavedPoint(17,0.8659297);
   f_10430161->SetSavedPoint(18,0.8642209);
   f_10430161->SetSavedPoint(19,0.8625049);
   f_10430161->SetSavedPoint(20,0.8607817);
   f_10430161->SetSavedPoint(21,0.8590514);
   f_10430161->SetSavedPoint(22,0.8573141);
   f_10430161->SetSavedPoint(23,0.8555697);
   f_10430161->SetSavedPoint(24,0.8538183);
   f_10430161->SetSavedPoint(25,0.85206);
   f_10430161->SetSavedPoint(26,0.8502948);
   f_10430161->SetSavedPoint(27,0.8485227);
   f_10430161->SetSavedPoint(28,0.8467438);
   f_10430161->SetSavedPoint(29,0.8449582);
   f_10430161->SetSavedPoint(30,0.8431659);
   f_10430161->SetSavedPoint(31,0.8413669);
   f_10430161->SetSavedPoint(32,0.8395612);
   f_10430161->SetSavedPoint(33,0.837749);
   f_10430161->SetSavedPoint(34,0.8359302);
   f_10430161->SetSavedPoint(35,0.8341049);
   f_10430161->SetSavedPoint(36,0.8322732);
   f_10430161->SetSavedPoint(37,0.8304351);
   f_10430161->SetSavedPoint(38,0.8285906);
   f_10430161->SetSavedPoint(39,0.8267398);
   f_10430161->SetSavedPoint(40,0.8248827);
   f_10430161->SetSavedPoint(41,0.8230194);
   f_10430161->SetSavedPoint(42,0.8211499);
   f_10430161->SetSavedPoint(43,0.8192742);
   f_10430161->SetSavedPoint(44,0.8173925);
   f_10430161->SetSavedPoint(45,0.8155048);
   f_10430161->SetSavedPoint(46,0.813611);
   f_10430161->SetSavedPoint(47,0.8117113);
   f_10430161->SetSavedPoint(48,0.8098056);
   f_10430161->SetSavedPoint(49,0.8078941);
   f_10430161->SetSavedPoint(50,0.8059768);
   f_10430161->SetSavedPoint(51,0.8040537);
   f_10430161->SetSavedPoint(52,0.8021249);
   f_10430161->SetSavedPoint(53,0.8001904);
   f_10430161->SetSavedPoint(54,0.7982503);
   f_10430161->SetSavedPoint(55,0.7963046);
   f_10430161->SetSavedPoint(56,0.7943533);
   f_10430161->SetSavedPoint(57,0.7923965);
   f_10430161->SetSavedPoint(58,0.7904343);
   f_10430161->SetSavedPoint(59,0.7884667);
   f_10430161->SetSavedPoint(60,0.7864937);
   f_10430161->SetSavedPoint(61,0.7845154);
   f_10430161->SetSavedPoint(62,0.7825318);
   f_10430161->SetSavedPoint(63,0.780543);
   f_10430161->SetSavedPoint(64,0.7785491);
   f_10430161->SetSavedPoint(65,0.77655);
   f_10430161->SetSavedPoint(66,0.7745458);
   f_10430161->SetSavedPoint(67,0.7725366);
   f_10430161->SetSavedPoint(68,0.7705224);
   f_10430161->SetSavedPoint(69,0.7685032);
   f_10430161->SetSavedPoint(70,0.7664792);
   f_10430161->SetSavedPoint(71,0.7644503);
   f_10430161->SetSavedPoint(72,0.7624166);
   f_10430161->SetSavedPoint(73,0.7603781);
   f_10430161->SetSavedPoint(74,0.7583349);
   f_10430161->SetSavedPoint(75,0.7562871);
   f_10430161->SetSavedPoint(76,0.7542346);
   f_10430161->SetSavedPoint(77,0.7521776);
   f_10430161->SetSavedPoint(78,0.7501161);
   f_10430161->SetSavedPoint(79,0.74805);
   f_10430161->SetSavedPoint(80,0.7459796);
   f_10430161->SetSavedPoint(81,0.7439047);
   f_10430161->SetSavedPoint(82,0.7418256);
   f_10430161->SetSavedPoint(83,0.7397421);
   f_10430161->SetSavedPoint(84,0.7376544);
   f_10430161->SetSavedPoint(85,0.7355625);
   f_10430161->SetSavedPoint(86,0.7334664);
   f_10430161->SetSavedPoint(87,0.7313662);
   f_10430161->SetSavedPoint(88,0.729262);
   f_10430161->SetSavedPoint(89,0.7271538);
   f_10430161->SetSavedPoint(90,0.7250416);
   f_10430161->SetSavedPoint(91,0.7229255);
   f_10430161->SetSavedPoint(92,0.7208056);
   f_10430161->SetSavedPoint(93,0.7186818);
   f_10430161->SetSavedPoint(94,0.7165542);
   f_10430161->SetSavedPoint(95,0.7144229);
   f_10430161->SetSavedPoint(96,0.712288);
   f_10430161->SetSavedPoint(97,0.7101494);
   f_10430161->SetSavedPoint(98,0.7080072);
   f_10430161->SetSavedPoint(99,0.7058615);
   f_10430161->SetSavedPoint(100,0.7037123);
   f_10430161->SetSavedPoint(101,0.7015597);
   f_10430161->SetSavedPoint(102,0.6994036);
   f_10430161->SetSavedPoint(103,0.6972443);
   f_10430161->SetSavedPoint(104,0.6950816);
   f_10430161->SetSavedPoint(105,0.6929157);
   f_10430161->SetSavedPoint(106,0.6907465);
   f_10430161->SetSavedPoint(107,0.6885742);
   f_10430161->SetSavedPoint(108,0.6863988);
   f_10430161->SetSavedPoint(109,0.6842203);
   f_10430161->SetSavedPoint(110,0.6820389);
   f_10430161->SetSavedPoint(111,0.6798544);
   f_10430161->SetSavedPoint(112,0.677667);
   f_10430161->SetSavedPoint(113,0.6754768);
   f_10430161->SetSavedPoint(114,0.6732837);
   f_10430161->SetSavedPoint(115,0.6710879);
   f_10430161->SetSavedPoint(116,0.6688893);
   f_10430161->SetSavedPoint(117,0.666688);
   f_10430161->SetSavedPoint(118,0.6644841);
   f_10430161->SetSavedPoint(119,0.6622777);
   f_10430161->SetSavedPoint(120,0.6600686);
   f_10430161->SetSavedPoint(121,0.6578571);
   f_10430161->SetSavedPoint(122,0.6556431);
   f_10430161->SetSavedPoint(123,0.6534268);
   f_10430161->SetSavedPoint(124,0.651208);
   f_10430161->SetSavedPoint(125,0.648987);
   f_10430161->SetSavedPoint(126,0.6467637);
   f_10430161->SetSavedPoint(127,0.6445382);
   f_10430161->SetSavedPoint(128,0.6423106);
   f_10430161->SetSavedPoint(129,0.6400808);
   f_10430161->SetSavedPoint(130,0.637849);
   f_10430161->SetSavedPoint(131,0.6356151);
   f_10430161->SetSavedPoint(132,0.6333793);
   f_10430161->SetSavedPoint(133,0.6311415);
   f_10430161->SetSavedPoint(134,0.6289019);
   f_10430161->SetSavedPoint(135,0.6266604);
   f_10430161->SetSavedPoint(136,0.6244172);
   f_10430161->SetSavedPoint(137,0.6221722);
   f_10430161->SetSavedPoint(138,0.6199255);
   f_10430161->SetSavedPoint(139,0.6176772);
   f_10430161->SetSavedPoint(140,0.6154273);
   f_10430161->SetSavedPoint(141,0.6131758);
   f_10430161->SetSavedPoint(142,0.6109229);
   f_10430161->SetSavedPoint(143,0.6086685);
   f_10430161->SetSavedPoint(144,0.6064126);
   f_10430161->SetSavedPoint(145,0.6041555);
   f_10430161->SetSavedPoint(146,0.601897);
   f_10430161->SetSavedPoint(147,0.5996372);
   f_10430161->SetSavedPoint(148,0.5973762);
   f_10430161->SetSavedPoint(149,0.5951141);
   f_10430161->SetSavedPoint(150,0.5928508);
   f_10430161->SetSavedPoint(151,0.5905865);
   f_10430161->SetSavedPoint(152,0.5883211);
   f_10430161->SetSavedPoint(153,0.5860547);
   f_10430161->SetSavedPoint(154,0.5837874);
   f_10430161->SetSavedPoint(155,0.5815192);
   f_10430161->SetSavedPoint(156,0.5792502);
   f_10430161->SetSavedPoint(157,0.5769804);
   f_10430161->SetSavedPoint(158,0.5747098);
   f_10430161->SetSavedPoint(159,0.5724385);
   f_10430161->SetSavedPoint(160,0.5701666);
   f_10430161->SetSavedPoint(161,0.567894);
   f_10430161->SetSavedPoint(162,0.5656209);
   f_10430161->SetSavedPoint(163,0.5633473);
   f_10430161->SetSavedPoint(164,0.5610732);
   f_10430161->SetSavedPoint(165,0.5587987);
   f_10430161->SetSavedPoint(166,0.5565238);
   f_10430161->SetSavedPoint(167,0.5542486);
   f_10430161->SetSavedPoint(168,0.5519731);
   f_10430161->SetSavedPoint(169,0.5496973);
   f_10430161->SetSavedPoint(170,0.5474214);
   f_10430161->SetSavedPoint(171,0.5451453);
   f_10430161->SetSavedPoint(172,0.5428691);
   f_10430161->SetSavedPoint(173,0.5405929);
   f_10430161->SetSavedPoint(174,0.5383166);
   f_10430161->SetSavedPoint(175,0.5360404);
   f_10430161->SetSavedPoint(176,0.5337643);
   f_10430161->SetSavedPoint(177,0.5314883);
   f_10430161->SetSavedPoint(178,0.5292125);
   f_10430161->SetSavedPoint(179,0.5269369);
   f_10430161->SetSavedPoint(180,0.5246616);
   f_10430161->SetSavedPoint(181,0.5223866);
   f_10430161->SetSavedPoint(182,0.520112);
   f_10430161->SetSavedPoint(183,0.5178377);
   f_10430161->SetSavedPoint(184,0.515564);
   f_10430161->SetSavedPoint(185,0.5132907);
   f_10430161->SetSavedPoint(186,0.5110179);
   f_10430161->SetSavedPoint(187,0.5087458);
   f_10430161->SetSavedPoint(188,0.5064743);
   f_10430161->SetSavedPoint(189,0.5042034);
   f_10430161->SetSavedPoint(190,0.5019333);
   f_10430161->SetSavedPoint(191,0.4996639);
   f_10430161->SetSavedPoint(192,0.4973954);
   f_10430161->SetSavedPoint(193,0.4951277);
   f_10430161->SetSavedPoint(194,0.492861);
   f_10430161->SetSavedPoint(195,0.4905951);
   f_10430161->SetSavedPoint(196,0.4883303);
   f_10430161->SetSavedPoint(197,0.4860665);
   f_10430161->SetSavedPoint(198,0.4838038);
   f_10430161->SetSavedPoint(199,0.4815423);
   f_10430161->SetSavedPoint(200,0.4792818);
   f_10430161->SetSavedPoint(201,0.4770227);
   f_10430161->SetSavedPoint(202,0.4747647);
   f_10430161->SetSavedPoint(203,0.4725081);
   f_10430161->SetSavedPoint(204,0.4702529);
   f_10430161->SetSavedPoint(205,0.467999);
   f_10430161->SetSavedPoint(206,0.4657466);
   f_10430161->SetSavedPoint(207,0.4634956);
   f_10430161->SetSavedPoint(208,0.4612462);
   f_10430161->SetSavedPoint(209,0.4589984);
   f_10430161->SetSavedPoint(210,0.4567521);
   f_10430161->SetSavedPoint(211,0.4545076);
   f_10430161->SetSavedPoint(212,0.4522647);
   f_10430161->SetSavedPoint(213,0.4500236);
   f_10430161->SetSavedPoint(214,0.4477843);
   f_10430161->SetSavedPoint(215,0.4455468);
   f_10430161->SetSavedPoint(216,0.4433112);
   f_10430161->SetSavedPoint(217,0.4410775);
   f_10430161->SetSavedPoint(218,0.4388457);
   f_10430161->SetSavedPoint(219,0.436616);
   f_10430161->SetSavedPoint(220,0.4343884);
   f_10430161->SetSavedPoint(221,0.4321628);
   f_10430161->SetSavedPoint(222,0.4299393);
   f_10430161->SetSavedPoint(223,0.4277181);
   f_10430161->SetSavedPoint(224,0.425499);
   f_10430161->SetSavedPoint(225,0.4232823);
   f_10430161->SetSavedPoint(226,0.4210678);
   f_10430161->SetSavedPoint(227,0.4188557);
   f_10430161->SetSavedPoint(228,0.416646);
   f_10430161->SetSavedPoint(229,0.4144387);
   f_10430161->SetSavedPoint(230,0.4122339);
   f_10430161->SetSavedPoint(231,0.4100316);
   f_10430161->SetSavedPoint(232,0.4078319);
   f_10430161->SetSavedPoint(233,0.4056348);
   f_10430161->SetSavedPoint(234,0.4034403);
   f_10430161->SetSavedPoint(235,0.4012485);
   f_10430161->SetSavedPoint(236,0.3990594);
   f_10430161->SetSavedPoint(237,0.3968732);
   f_10430161->SetSavedPoint(238,0.3946897);
   f_10430161->SetSavedPoint(239,0.3925091);
   f_10430161->SetSavedPoint(240,0.3903313);
   f_10430161->SetSavedPoint(241,0.3881565);
   f_10430161->SetSavedPoint(242,0.3859847);
   f_10430161->SetSavedPoint(243,0.3838159);
   f_10430161->SetSavedPoint(244,0.3816502);
   f_10430161->SetSavedPoint(245,0.3794876);
   f_10430161->SetSavedPoint(246,0.3773281);
   f_10430161->SetSavedPoint(247,0.3751718);
   f_10430161->SetSavedPoint(248,0.3730187);
   f_10430161->SetSavedPoint(249,0.3708688);
   f_10430161->SetSavedPoint(250,0.3687223);
   f_10430161->SetSavedPoint(251,0.3665791);
   f_10430161->SetSavedPoint(252,0.3644393);
   f_10430161->SetSavedPoint(253,0.362303);
   f_10430161->SetSavedPoint(254,0.36017);
   f_10430161->SetSavedPoint(255,0.3580406);
   f_10430161->SetSavedPoint(256,0.3559148);
   f_10430161->SetSavedPoint(257,0.3537925);
   f_10430161->SetSavedPoint(258,0.3516738);
   f_10430161->SetSavedPoint(259,0.3495588);
   f_10430161->SetSavedPoint(260,0.3474475);
   f_10430161->SetSavedPoint(261,0.3453399);
   f_10430161->SetSavedPoint(262,0.3432361);
   f_10430161->SetSavedPoint(263,0.3411361);
   f_10430161->SetSavedPoint(264,0.33904);
   f_10430161->SetSavedPoint(265,0.3369478);
   f_10430161->SetSavedPoint(266,0.3348595);
   f_10430161->SetSavedPoint(267,0.3327751);
   f_10430161->SetSavedPoint(268,0.3306948);
   f_10430161->SetSavedPoint(269,0.3286185);
   f_10430161->SetSavedPoint(270,0.3265464);
   f_10430161->SetSavedPoint(271,0.3244783);
   f_10430161->SetSavedPoint(272,0.3224144);
   f_10430161->SetSavedPoint(273,0.3203547);
   f_10430161->SetSavedPoint(274,0.3182992);
   f_10430161->SetSavedPoint(275,0.316248);
   f_10430161->SetSavedPoint(276,0.3142011);
   f_10430161->SetSavedPoint(277,0.3121585);
   f_10430161->SetSavedPoint(278,0.3101204);
   f_10430161->SetSavedPoint(279,0.3080866);
   f_10430161->SetSavedPoint(280,0.3060573);
   f_10430161->SetSavedPoint(281,0.3040325);
   f_10430161->SetSavedPoint(282,0.3020123);
   f_10430161->SetSavedPoint(283,0.2999966);
   f_10430161->SetSavedPoint(284,0.2979855);
   f_10430161->SetSavedPoint(285,0.295979);
   f_10430161->SetSavedPoint(286,0.2939772);
   f_10430161->SetSavedPoint(287,0.2919802);
   f_10430161->SetSavedPoint(288,0.2899878);
   f_10430161->SetSavedPoint(289,0.2880003);
   f_10430161->SetSavedPoint(290,0.2860175);
   f_10430161->SetSavedPoint(291,0.2840397);
   f_10430161->SetSavedPoint(292,0.2820667);
   f_10430161->SetSavedPoint(293,0.2800986);
   f_10430161->SetSavedPoint(294,0.2781355);
   f_10430161->SetSavedPoint(295,0.2761774);
   f_10430161->SetSavedPoint(296,0.2742243);
   f_10430161->SetSavedPoint(297,0.2722762);
   f_10430161->SetSavedPoint(298,0.2703333);
   f_10430161->SetSavedPoint(299,0.2683954);
   f_10430161->SetSavedPoint(300,0.2664628);
   f_10430161->SetSavedPoint(301,0.2645353);
   f_10430161->SetSavedPoint(302,0.2626131);
   f_10430161->SetSavedPoint(303,0.2606961);
   f_10430161->SetSavedPoint(304,0.2587844);
   f_10430161->SetSavedPoint(305,0.2568781);
   f_10430161->SetSavedPoint(306,0.2549771);
   f_10430161->SetSavedPoint(307,0.2530815);
   f_10430161->SetSavedPoint(308,0.2511914);
   f_10430161->SetSavedPoint(309,0.2493066);
   f_10430161->SetSavedPoint(310,0.2474274);
   f_10430161->SetSavedPoint(311,0.2455537);
   f_10430161->SetSavedPoint(312,0.2436856);
   f_10430161->SetSavedPoint(313,0.2418231);
   f_10430161->SetSavedPoint(314,0.2399661);
   f_10430161->SetSavedPoint(315,0.2381149);
   f_10430161->SetSavedPoint(316,0.2362693);
   f_10430161->SetSavedPoint(317,0.2344294);
   f_10430161->SetSavedPoint(318,0.2325953);
   f_10430161->SetSavedPoint(319,0.2307669);
   f_10430161->SetSavedPoint(320,0.2289444);
   f_10430161->SetSavedPoint(321,0.2271277);
   f_10430161->SetSavedPoint(322,0.2253168);
   f_10430161->SetSavedPoint(323,0.2235119);
   f_10430161->SetSavedPoint(324,0.2217129);
   f_10430161->SetSavedPoint(325,0.2199198);
   f_10430161->SetSavedPoint(326,0.2181327);
   f_10430161->SetSavedPoint(327,0.2163517);
   f_10430161->SetSavedPoint(328,0.2145767);
   f_10430161->SetSavedPoint(329,0.2128078);
   f_10430161->SetSavedPoint(330,0.2110449);
   f_10430161->SetSavedPoint(331,0.2092883);
   f_10430161->SetSavedPoint(332,0.2075377);
   f_10430161->SetSavedPoint(333,0.2057934);
   f_10430161->SetSavedPoint(334,0.2040553);
   f_10430161->SetSavedPoint(335,0.2023234);
   f_10430161->SetSavedPoint(336,0.2005978);
   f_10430161->SetSavedPoint(337,0.1988785);
   f_10430161->SetSavedPoint(338,0.1971656);
   f_10430161->SetSavedPoint(339,0.195459);
   f_10430161->SetSavedPoint(340,0.1937588);
   f_10430161->SetSavedPoint(341,0.192065);
   f_10430161->SetSavedPoint(342,0.1903776);
   f_10430161->SetSavedPoint(343,0.1886967);
   f_10430161->SetSavedPoint(344,0.1870223);
   f_10430161->SetSavedPoint(345,0.1853545);
   f_10430161->SetSavedPoint(346,0.1836931);
   f_10430161->SetSavedPoint(347,0.1820384);
   f_10430161->SetSavedPoint(348,0.1803902);
   f_10430161->SetSavedPoint(349,0.1787487);
   f_10430161->SetSavedPoint(350,0.1771138);
   f_10430161->SetSavedPoint(351,0.1754856);
   f_10430161->SetSavedPoint(352,0.1738641);
   f_10430161->SetSavedPoint(353,0.1722493);
   f_10430161->SetSavedPoint(354,0.1706413);
   f_10430161->SetSavedPoint(355,0.16904);
   f_10430161->SetSavedPoint(356,0.1674455);
   f_10430161->SetSavedPoint(357,0.1658579);
   f_10430161->SetSavedPoint(358,0.1642771);
   f_10430161->SetSavedPoint(359,0.1627032);
   f_10430161->SetSavedPoint(360,0.1611361);
   f_10430161->SetSavedPoint(361,0.159576);
   f_10430161->SetSavedPoint(362,0.1580228);
   f_10430161->SetSavedPoint(363,0.1564766);
   f_10430161->SetSavedPoint(364,0.1549374);
   f_10430161->SetSavedPoint(365,0.1534052);
   f_10430161->SetSavedPoint(366,0.15188);
   f_10430161->SetSavedPoint(367,0.1503618);
   f_10430161->SetSavedPoint(368,0.1488508);
   f_10430161->SetSavedPoint(369,0.1473468);
   f_10430161->SetSavedPoint(370,0.1458499);
   f_10430161->SetSavedPoint(371,0.1443602);
   f_10430161->SetSavedPoint(372,0.1428777);
   f_10430161->SetSavedPoint(373,0.1414023);
   f_10430161->SetSavedPoint(374,0.1399341);
   f_10430161->SetSavedPoint(375,0.1384732);
   f_10430161->SetSavedPoint(376,0.1370195);
   f_10430161->SetSavedPoint(377,0.135573);
   f_10430161->SetSavedPoint(378,0.1341339);
   f_10430161->SetSavedPoint(379,0.132702);
   f_10430161->SetSavedPoint(380,0.1312775);
   f_10430161->SetSavedPoint(381,0.1298603);
   f_10430161->SetSavedPoint(382,0.1284504);
   f_10430161->SetSavedPoint(383,0.127048);
   f_10430161->SetSavedPoint(384,0.1256529);
   f_10430161->SetSavedPoint(385,0.1242653);
   f_10430161->SetSavedPoint(386,0.1228851);
   f_10430161->SetSavedPoint(387,0.1215123);
   f_10430161->SetSavedPoint(388,0.120147);
   f_10430161->SetSavedPoint(389,0.1187892);
   f_10430161->SetSavedPoint(390,0.1174389);
   f_10430161->SetSavedPoint(391,0.1160961);
   f_10430161->SetSavedPoint(392,0.1147609);
   f_10430161->SetSavedPoint(393,0.1134332);
   f_10430161->SetSavedPoint(394,0.112113);
   f_10430161->SetSavedPoint(395,0.1108005);
   f_10430161->SetSavedPoint(396,0.1094956);
   f_10430161->SetSavedPoint(397,0.1081983);
   f_10430161->SetSavedPoint(398,0.1069086);
   f_10430161->SetSavedPoint(399,0.1056266);
   f_10430161->SetSavedPoint(400,0.1043522);
   f_10430161->SetSavedPoint(401,0.1030855);
   f_10430161->SetSavedPoint(402,0.1018265);
   f_10430161->SetSavedPoint(403,0.1005752);
   f_10430161->SetSavedPoint(404,0.09933166);
   f_10430161->SetSavedPoint(405,0.09809583);
   f_10430161->SetSavedPoint(406,0.09686775);
   f_10430161->SetSavedPoint(407,0.09564743);
   f_10430161->SetSavedPoint(408,0.09443489);
   f_10430161->SetSavedPoint(409,0.09323014);
   f_10430161->SetSavedPoint(410,0.09203319);
   f_10430161->SetSavedPoint(411,0.09084405);
   f_10430161->SetSavedPoint(412,0.08966273);
   f_10430161->SetSavedPoint(413,0.08848926);
   f_10430161->SetSavedPoint(414,0.08732363);
   f_10430161->SetSavedPoint(415,0.08616587);
   f_10430161->SetSavedPoint(416,0.08501598);
   f_10430161->SetSavedPoint(417,0.08387397);
   f_10430161->SetSavedPoint(418,0.08273985);
   f_10430161->SetSavedPoint(419,0.08161364);
   f_10430161->SetSavedPoint(420,0.08049535);
   f_10430161->SetSavedPoint(421,0.07938498);
   f_10430161->SetSavedPoint(422,0.07828254);
   f_10430161->SetSavedPoint(423,0.07718805);
   f_10430161->SetSavedPoint(424,0.07610151);
   f_10430161->SetSavedPoint(425,0.07502293);
   f_10430161->SetSavedPoint(426,0.07395232);
   f_10430161->SetSavedPoint(427,0.0728897);
   f_10430161->SetSavedPoint(428,0.07183506);
   f_10430161->SetSavedPoint(429,0.07078841);
   f_10430161->SetSavedPoint(430,0.06974978);
   f_10430161->SetSavedPoint(431,0.06871915);
   f_10430161->SetSavedPoint(432,0.06769654);
   f_10430161->SetSavedPoint(433,0.06668195);
   f_10430161->SetSavedPoint(434,0.0656754);
   f_10430161->SetSavedPoint(435,0.06467689);
   f_10430161->SetSavedPoint(436,0.06368642);
   f_10430161->SetSavedPoint(437,0.062704);
   f_10430161->SetSavedPoint(438,0.06172964);
   f_10430161->SetSavedPoint(439,0.06076333);
   f_10430161->SetSavedPoint(440,0.0598051);
   f_10430161->SetSavedPoint(441,0.05885494);
   f_10430161->SetSavedPoint(442,0.05791286);
   f_10430161->SetSavedPoint(443,0.05697885);
   f_10430161->SetSavedPoint(444,0.05605293);
   f_10430161->SetSavedPoint(445,0.0551351);
   f_10430161->SetSavedPoint(446,0.05422537);
   f_10430161->SetSavedPoint(447,0.05332373);
   f_10430161->SetSavedPoint(448,0.05243018);
   f_10430161->SetSavedPoint(449,0.05154474);
   f_10430161->SetSavedPoint(450,0.05066741);
   f_10430161->SetSavedPoint(451,0.04979818);
   f_10430161->SetSavedPoint(452,0.04893706);
   f_10430161->SetSavedPoint(453,0.04808405);
   f_10430161->SetSavedPoint(454,0.04723915);
   f_10430161->SetSavedPoint(455,0.04640236);
   f_10430161->SetSavedPoint(456,0.04557369);
   f_10430161->SetSavedPoint(457,0.04475313);
   f_10430161->SetSavedPoint(458,0.04394069);
   f_10430161->SetSavedPoint(459,0.04313636);
   f_10430161->SetSavedPoint(460,0.04234014);
   f_10430161->SetSavedPoint(461,0.04155204);
   f_10430161->SetSavedPoint(462,0.04077205);
   f_10430161->SetSavedPoint(463,0.04000018);
   f_10430161->SetSavedPoint(464,0.03923641);
   f_10430161->SetSavedPoint(465,0.03848076);
   f_10430161->SetSavedPoint(466,0.03773321);
   f_10430161->SetSavedPoint(467,0.03699377);
   f_10430161->SetSavedPoint(468,0.03626243);
   f_10430161->SetSavedPoint(469,0.03553919);
   f_10430161->SetSavedPoint(470,0.03482405);
   f_10430161->SetSavedPoint(471,0.034117);
   f_10430161->SetSavedPoint(472,0.03341804);
   f_10430161->SetSavedPoint(473,0.03272716);
   f_10430161->SetSavedPoint(474,0.03204437);
   f_10430161->SetSavedPoint(475,0.03136965);
   f_10430161->SetSavedPoint(476,0.03070301);
   f_10430161->SetSavedPoint(477,0.03004444);
   f_10430161->SetSavedPoint(478,0.02939392);
   f_10430161->SetSavedPoint(479,0.02875147);
   f_10430161->SetSavedPoint(480,0.02811706);
   f_10430161->SetSavedPoint(481,0.0274907);
   f_10430161->SetSavedPoint(482,0.02687238);
   f_10430161->SetSavedPoint(483,0.02626208);
   f_10430161->SetSavedPoint(484,0.02565982);
   f_10430161->SetSavedPoint(485,0.02506556);
   f_10430161->SetSavedPoint(486,0.02447932);
   f_10430161->SetSavedPoint(487,0.02390108);
   f_10430161->SetSavedPoint(488,0.02333083);
   f_10430161->SetSavedPoint(489,0.02276856);
   f_10430161->SetSavedPoint(490,0.02221427);
   f_10430161->SetSavedPoint(491,0.02166794);
   f_10430161->SetSavedPoint(492,0.02112957);
   f_10430161->SetSavedPoint(493,0.02059914);
   f_10430161->SetSavedPoint(494,0.02007665);
   f_10430161->SetSavedPoint(495,0.01956209);
   f_10430161->SetSavedPoint(496,0.01905544);
   f_10430161->SetSavedPoint(497,0.0185567);
   f_10430161->SetSavedPoint(498,0.01806585);
   f_10430161->SetSavedPoint(499,0.01758288);
   f_10430161->SetSavedPoint(500,0.01710777);
   f_10430161->SetSavedPoint(501,0);
   f_10430161->SetSavedPoint(502,2.5);
   f_10430161->SetFillColor(19);
   f_10430161->SetFillStyle(0);
   f_10430161->SetMarkerStyle(20);
   f_10430161->SetMarkerSize(1.2);
   f_10430161->SetLineColor(92);
   f_10430161->SetLineWidth(3);
   f_10430161->GetXaxis()->SetNdivisions(505);
   f_10430161->GetXaxis()->SetLabelFont(132);
   f_10430161->GetXaxis()->SetLabelOffset(0.015);
   f_10430161->GetXaxis()->SetLabelSize(0.05);
   f_10430161->GetXaxis()->SetTitleSize(0.06);
   f_10430161->GetXaxis()->SetTitleFont(132);
   f_10430161->GetYaxis()->SetLabelFont(132);
   f_10430161->GetYaxis()->SetLabelSize(0.05);
   f_10430161->GetYaxis()->SetTitleSize(0.06);
   f_10430161->GetYaxis()->SetTitleFont(42);
   f_10430161->SetParameter(0,0);
   f_10430161->SetParError(0,0);
   f_10430161->SetParLimits(0,0,0);
   f_10430161->SetParameter(1,0);
   f_10430161->SetParError(1,0);
   f_10430161->SetParLimits(1,0,0);
   f_10430161->SetParameter(2,0);
   f_10430161->SetParError(2,0);
   f_10430161->SetParLimits(2,0,0);
   f_10430161->SetParameter(3,0);
   f_10430161->SetParError(3,0);
   f_10430161->SetParLimits(3,0,0);
   f_10430161->SetParameter(4,0);
   f_10430161->SetParError(4,0);
   f_10430161->SetParLimits(4,0,0);
   f_10430161->SetParameter(5,0);
   f_10430161->SetParError(5,0);
   f_10430161->SetParLimits(5,0,0);
   f_10430161->Draw("same");
   
   Double_t Graph1_fx112[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph1_fy112[203] = {
   0.9104797,
   0.9033575,
   0.8958771,
   0.8880554,
   0.8799088,
   0.8714537,
   0.8627062,
   0.8536822,
   0.8443971,
   0.8348662,
   0.8251046,
   0.8151267,
   0.804947,
   0.7945794,
   0.7840375,
   0.7733346,
   0.7624836,
   0.7514971,
   0.7403872,
   0.7291658,
   0.7178442,
   0.7064337,
   0.6949448,
   0.6833879,
   0.671773,
   0.6601096,
   0.6484071,
   0.6366742,
   0.6249195,
   0.6131513,
   0.6013773,
   0.589605,
   0.5778417,
   0.5660943,
   0.5543693,
   0.542673,
   0.5310114,
   0.5193903,
   0.507815,
   0.4962908,
   0.4848226,
   0.4734152,
   0.4620731,
   0.4508006,
   0.4396018,
   0.4284806,
   0.4174408,
   0.4064859,
   0.3956195,
   0.3848447,
   0.3741648,
   0.3635828,
   0.3531017,
   0.3427244,
   0.3324537,
   0.3222922,
   0.3122426,
   0.3023076,
   0.2924896,
   0.2827912,
   0.2732148,
   0.263763,
   0.2544382,
   0.2452429,
   0.2361794,
   0.2272504,
   0.2184581,
   0.2098051,
   0.2012939,
   0.192927,
   0.1847069,
   0.1766362,
   0.1687174,
   0.1609532,
   0.153346,
   0.1458986,
   0.1386136,
   0.1314936,
   0.1245412,
   0.1177592,
   0.1111502,
   0.1047168,
   0.09846154,
   0.0923871,
   0.086496,
   0.08079072,
   0.07527371,
   0.06994733,
   0.06481388,
   0.05987554,
   0.05513441,
   0.05059244,
   0.04625148,
   0.0421132,
   0.03817914,
   0.03445062,
   0.0309288,
   0.02761461,
   0.02450876,
   0.02161172,
   0.01892368,
   0.01542272,
   0.01770696,
   0.02018547,
   0.02286037,
   0.02573348,
   0.02880635,
   0.03208028,
   0.03555629,
   0.03923515,
   0.04311739,
   0.0472033,
   0.05149292,
   0.05598611,
   0.06068248,
   0.06558145,
   0.07068223,
   0.07598384,
   0.08148514,
   0.08718478,
   0.09308127,
   0.09917292,
   0.1054579,
   0.1119343,
   0.1186,
   0.1254527,
   0.13249,
   0.1397095,
   0.1471085,
   0.1546843,
   0.162434,
   0.1703547,
   0.1784433,
   0.1866967,
   0.1951117,
   0.2036848,
   0.2124127,
   0.2212918,
   0.2303186,
   0.2394894,
   0.2488004,
   0.2582477,
   0.2678275,
   0.2775358,
   0.2873684,
   0.2973213,
   0.3073901,
   0.3175706,
   0.3278584,
   0.3382489,
   0.3487377,
   0.35932,
   0.3699912,
   0.3807464,
   0.3915807,
   0.4024891,
   0.4134666,
   0.4245078,
   0.4356075,
   0.4467602,
   0.4579606,
   0.4692029,
   0.4804814,
   0.4917903,
   0.5031236,
   0.5144752,
   0.5258389,
   0.5372084,
   0.5485771,
   0.5599385,
   0.5712858,
   0.5826122,
   0.5939106,
   0.6051739,
   0.6163948,
   0.6275658,
   0.6386794,
   0.6497278,
   0.660703,
   0.6715972,
   0.682402,
   0.6931092,
   0.7037102,
   0.7141965,
   0.7245592,
   0.7347894,
   0.7448782,
   0.7548161,
   0.764594,
   0.7742024,
   0.7836316,
   0.7928719,
   0.8019135,
   0.8107465,
   0.8193607,
   0.827746,
   0.8358921,
   0.8437887,
   0.8514254,
   0.8587917,
   0.8658771,
   0.8726709,
   0.9104797};
   graph = new TGraph(203,Graph1_fx112,Graph1_fy112);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph112 = new TH1F("Graph_Graph112","Graph",203,0,2.75);
   Graph_Graph112->SetMinimum(0);
   Graph_Graph112->SetMaximum(0.9999854);
   Graph_Graph112->SetDirectory(0);
   Graph_Graph112->SetStats(0);
   Graph_Graph112->SetMarkerStyle(20);
   Graph_Graph112->SetMarkerSize(1.2);
   Graph_Graph112->GetXaxis()->SetNdivisions(505);
   Graph_Graph112->GetXaxis()->SetLabelFont(132);
   Graph_Graph112->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph112->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph112->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph112->GetXaxis()->SetTitleFont(132);
   Graph_Graph112->GetYaxis()->SetLabelFont(132);
   Graph_Graph112->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph112->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph112->GetYaxis()->SetTitleFont(42);
   Graph_Graph112->GetZaxis()->SetLabelFont(132);
   Graph_Graph112->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph112->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph112->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph112);
   
   graph->Draw("flc");
   
   TH1D *h_3300__112 = new TH1D("h_3300__112","",10,0,2.5);
   h_3300__112->SetBinContent(1,0.925119);
   h_3300__112->SetBinContent(2,0.8178461);
   h_3300__112->SetBinContent(3,0.5196539);
   h_3300__112->SetBinContent(4,0.6139554);
   h_3300__112->SetBinContent(5,0.5250685);
   h_3300__112->SetBinContent(6,0.3227762);
   h_3300__112->SetBinContent(7,0.1698592);
   h_3300__112->SetBinContent(8,0.07855079);
   h_3300__112->SetBinContent(9,0.05853887);
   h_3300__112->SetBinContent(10,-0.03136794);
   h_3300__112->SetBinContent(11,-7.637548);
   h_3300__112->SetBinError(1,0.08900978);
   h_3300__112->SetBinError(2,0.1055977);
   h_3300__112->SetBinError(3,0.06951027);
   h_3300__112->SetBinError(4,0.0773538);
   h_3300__112->SetBinError(5,0.07843697);
   h_3300__112->SetBinError(6,0.06564118);
   h_3300__112->SetBinError(7,0.05610169);
   h_3300__112->SetBinError(8,0.03362926);
   h_3300__112->SetBinError(9,0.03865974);
   h_3300__112->SetBinError(10,0.03188435);
   h_3300__112->SetBinError(11,8.659437);
   h_3300__112->SetMinimum(0);
   h_3300__112->SetMaximum(1.2);
   h_3300__112->SetEntries(2395);
   h_3300__112->SetStats(0);
   h_3300__112->SetMarkerStyle(20);
   h_3300__112->SetMarkerSize(1.2);
   h_3300__112->GetXaxis()->SetNdivisions(505);
   h_3300__112->GetXaxis()->SetLabelFont(132);
   h_3300__112->GetXaxis()->SetLabelOffset(0.015);
   h_3300__112->GetXaxis()->SetLabelSize(0.05);
   h_3300__112->GetXaxis()->SetTitleSize(0.06);
   h_3300__112->GetXaxis()->SetTitleFont(132);
   h_3300__112->GetYaxis()->SetLabelFont(132);
   h_3300__112->GetYaxis()->SetLabelSize(0.05);
   h_3300__112->GetYaxis()->SetTitleSize(0.06);
   h_3300__112->GetYaxis()->SetTitleFont(42);
   h_3300__112->GetZaxis()->SetLabelFont(132);
   h_3300__112->GetZaxis()->SetLabelSize(0.05);
   h_3300__112->GetZaxis()->SetTitleSize(0.06);
   h_3300__112->GetZaxis()->SetTitleFont(42);
   h_3300__112->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4c.C <==
void 2xB_AT_3GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:53:25 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1296296,-1.21519,0.7962963,6.379747);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3300__119 = new TH1D("h_3300__119","",15,0,0.75);
   h_3300__119->SetBinContent(1,3.489544);
   h_3300__119->SetBinContent(2,3.145629);
   h_3300__119->SetBinContent(3,3.468731);
   h_3300__119->SetBinContent(4,2.289426);
   h_3300__119->SetBinContent(5,1.873814);
   h_3300__119->SetBinContent(6,2.258431);
   h_3300__119->SetBinContent(7,1.165625);
   h_3300__119->SetBinContent(8,0.8607216);
   h_3300__119->SetBinContent(9,0.6281111);
   h_3300__119->SetBinContent(10,0.3053761);
   h_3300__119->SetBinContent(11,0.2575616);
   h_3300__119->SetBinContent(12,0.1232091);
   h_3300__119->SetBinContent(13,0.05905048);
   h_3300__119->SetBinContent(14,0.06290353);
   h_3300__119->SetBinContent(15,0.01186594);
   h_3300__119->SetBinError(1,0.4765764);
   h_3300__119->SetBinError(2,0.4062479);
   h_3300__119->SetBinError(3,0.5170383);
   h_3300__119->SetBinError(4,0.4048116);
   h_3300__119->SetBinError(5,0.3194769);
   h_3300__119->SetBinError(6,0.3270613);
   h_3300__119->SetBinError(7,0.216826);
   h_3300__119->SetBinError(8,0.2038568);
   h_3300__119->SetBinError(9,0.1642913);
   h_3300__119->SetBinError(10,0.1118551);
   h_3300__119->SetBinError(11,0.09248161);
   h_3300__119->SetBinError(12,0.05672476);
   h_3300__119->SetBinError(13,0.04133335);
   h_3300__119->SetBinError(14,0.08747646);
   h_3300__119->SetBinError(15,0.01999915);
   h_3300__119->SetMinimum(0);
   h_3300__119->SetMaximum(6);
   h_3300__119->SetEntries(2400);
   h_3300__119->SetStats(0);
   h_3300__119->SetMarkerStyle(20);
   h_3300__119->SetMarkerSize(1.2);
   h_3300__119->GetXaxis()->SetNdivisions(505);
   h_3300__119->GetXaxis()->SetLabelFont(132);
   h_3300__119->GetXaxis()->SetLabelOffset(0.015);
   h_3300__119->GetXaxis()->SetLabelSize(0.05);
   h_3300__119->GetXaxis()->SetTitleSize(0.06);
   h_3300__119->GetXaxis()->SetTitleFont(132);
   h_3300__119->GetYaxis()->SetLabelFont(132);
   h_3300__119->GetYaxis()->SetLabelSize(0.05);
   h_3300__119->GetYaxis()->SetTitleSize(0.06);
   h_3300__119->GetYaxis()->SetTitleFont(42);
   h_3300__119->GetZaxis()->SetLabelFont(132);
   h_3300__119->GetZaxis()->SetLabelSize(0.05);
   h_3300__119->GetZaxis()->SetTitleSize(0.06);
   h_3300__119->GetZaxis()->SetTitleFont(42);
   h_3300__119->Draw("e1");
   
   TF1 *f_10810171 = new TF1("*f_10810",0,0.75,6);
    //The original function : f_10810 had originally been created by:
    //TF1 *f_10810 = new TF1("f_10810",f_10810,0,0.75,6);
   f_10810171->SetRange(0,0.75);
   f_10810171->SetName("f_10810");
   f_10810171->SetTitle("f_10810");
   f_10810171->SetNpx(500);
   f_10810171->SetSavedPoint(0,3.584758);
   f_10810171->SetSavedPoint(1,3.575708);
   f_10810171->SetSavedPoint(2,3.566633);
   f_10810171->SetSavedPoint(3,3.557533);
   f_10810171->SetSavedPoint(4,3.548408);
   f_10810171->SetSavedPoint(5,3.539259);
   f_10810171->SetSavedPoint(6,3.530084);
   f_10810171->SetSavedPoint(7,3.520886);
   f_10810171->SetSavedPoint(8,3.511663);
   f_10810171->SetSavedPoint(9,3.502416);
   f_10810171->SetSavedPoint(10,3.493144);
   f_10810171->SetSavedPoint(11,3.483849);
   f_10810171->SetSavedPoint(12,3.47453);
   f_10810171->SetSavedPoint(13,3.465187);
   f_10810171->SetSavedPoint(14,3.455821);
   f_10810171->SetSavedPoint(15,3.446431);
   f_10810171->SetSavedPoint(16,3.437018);
   f_10810171->SetSavedPoint(17,3.427582);
   f_10810171->SetSavedPoint(18,3.418123);
   f_10810171->SetSavedPoint(19,3.408641);
   f_10810171->SetSavedPoint(20,3.399137);
   f_10810171->SetSavedPoint(21,3.389609);
   f_10810171->SetSavedPoint(22,3.38006);
   f_10810171->SetSavedPoint(23,3.370488);
   f_10810171->SetSavedPoint(24,3.360894);
   f_10810171->SetSavedPoint(25,3.351278);
   f_10810171->SetSavedPoint(26,3.341641);
   f_10810171->SetSavedPoint(27,3.331982);
   f_10810171->SetSavedPoint(28,3.322301);
   f_10810171->SetSavedPoint(29,3.312599);
   f_10810171->SetSavedPoint(30,3.302876);
   f_10810171->SetSavedPoint(31,3.293133);
   f_10810171->SetSavedPoint(32,3.283368);
   f_10810171->SetSavedPoint(33,3.273583);
   f_10810171->SetSavedPoint(34,3.263777);
   f_10810171->SetSavedPoint(35,3.253951);
   f_10810171->SetSavedPoint(36,3.244105);
   f_10810171->SetSavedPoint(37,3.234239);
   f_10810171->SetSavedPoint(38,3.224353);
   f_10810171->SetSavedPoint(39,3.214448);
   f_10810171->SetSavedPoint(40,3.204524);
   f_10810171->SetSavedPoint(41,3.19458);
   f_10810171->SetSavedPoint(42,3.184617);
   f_10810171->SetSavedPoint(43,3.174636);
   f_10810171->SetSavedPoint(44,3.164635);
   f_10810171->SetSavedPoint(45,3.154617);
   f_10810171->SetSavedPoint(46,3.14458);
   f_10810171->SetSavedPoint(47,3.134525);
   f_10810171->SetSavedPoint(48,3.124453);
   f_10810171->SetSavedPoint(49,3.114362);
   f_10810171->SetSavedPoint(50,3.104254);
   f_10810171->SetSavedPoint(51,3.094129);
   f_10810171->SetSavedPoint(52,3.083987);
   f_10810171->SetSavedPoint(53,3.073828);
   f_10810171->SetSavedPoint(54,3.063653);
   f_10810171->SetSavedPoint(55,3.053461);
   f_10810171->SetSavedPoint(56,3.043252);
   f_10810171->SetSavedPoint(57,3.033028);
   f_10810171->SetSavedPoint(58,3.022788);
   f_10810171->SetSavedPoint(59,3.012532);
   f_10810171->SetSavedPoint(60,3.002261);
   f_10810171->SetSavedPoint(61,2.991974);
   f_10810171->SetSavedPoint(62,2.981673);
   f_10810171->SetSavedPoint(63,2.971357);
   f_10810171->SetSavedPoint(64,2.961026);
   f_10810171->SetSavedPoint(65,2.950681);
   f_10810171->SetSavedPoint(66,2.940322);
   f_10810171->SetSavedPoint(67,2.929949);
   f_10810171->SetSavedPoint(68,2.919562);
   f_10810171->SetSavedPoint(69,2.909162);
   f_10810171->SetSavedPoint(70,2.898748);
   f_10810171->SetSavedPoint(71,2.888322);
   f_10810171->SetSavedPoint(72,2.877883);
   f_10810171->SetSavedPoint(73,2.867431);
   f_10810171->SetSavedPoint(74,2.856967);
   f_10810171->SetSavedPoint(75,2.84649);
   f_10810171->SetSavedPoint(76,2.836002);
   f_10810171->SetSavedPoint(77,2.825502);
   f_10810171->SetSavedPoint(78,2.814991);
   f_10810171->SetSavedPoint(79,2.804469);
   f_10810171->SetSavedPoint(80,2.793935);
   f_10810171->SetSavedPoint(81,2.783391);
   f_10810171->SetSavedPoint(82,2.772837);
   f_10810171->SetSavedPoint(83,2.762272);
   f_10810171->SetSavedPoint(84,2.751697);
   f_10810171->SetSavedPoint(85,2.741112);
   f_10810171->SetSavedPoint(86,2.730518);
   f_10810171->SetSavedPoint(87,2.719915);
   f_10810171->SetSavedPoint(88,2.709302);
   f_10810171->SetSavedPoint(89,2.698681);
   f_10810171->SetSavedPoint(90,2.688051);
   f_10810171->SetSavedPoint(91,2.677413);
   f_10810171->SetSavedPoint(92,2.666766);
   f_10810171->SetSavedPoint(93,2.656112);
   f_10810171->SetSavedPoint(94,2.64545);
   f_10810171->SetSavedPoint(95,2.634781);
   f_10810171->SetSavedPoint(96,2.624105);
   f_10810171->SetSavedPoint(97,2.613422);
   f_10810171->SetSavedPoint(98,2.602732);
   f_10810171->SetSavedPoint(99,2.592036);
   f_10810171->SetSavedPoint(100,2.581334);
   f_10810171->SetSavedPoint(101,2.570626);
   f_10810171->SetSavedPoint(102,2.559912);
   f_10810171->SetSavedPoint(103,2.549193);
   f_10810171->SetSavedPoint(104,2.538469);
   f_10810171->SetSavedPoint(105,2.52774);
   f_10810171->SetSavedPoint(106,2.517006);
   f_10810171->SetSavedPoint(107,2.506268);
   f_10810171->SetSavedPoint(108,2.495526);
   f_10810171->SetSavedPoint(109,2.484781);
   f_10810171->SetSavedPoint(110,2.474031);
   f_10810171->SetSavedPoint(111,2.463278);
   f_10810171->SetSavedPoint(112,2.452523);
   f_10810171->SetSavedPoint(113,2.441764);
   f_10810171->SetSavedPoint(114,2.431003);
   f_10810171->SetSavedPoint(115,2.420239);
   f_10810171->SetSavedPoint(116,2.409474);
   f_10810171->SetSavedPoint(117,2.398706);
   f_10810171->SetSavedPoint(118,2.387938);
   f_10810171->SetSavedPoint(119,2.377168);
   f_10810171->SetSavedPoint(120,2.366396);
   f_10810171->SetSavedPoint(121,2.355625);
   f_10810171->SetSavedPoint(122,2.344852);
   f_10810171->SetSavedPoint(123,2.33408);
   f_10810171->SetSavedPoint(124,2.323308);
   f_10810171->SetSavedPoint(125,2.312535);
   f_10810171->SetSavedPoint(126,2.301764);
   f_10810171->SetSavedPoint(127,2.290993);
   f_10810171->SetSavedPoint(128,2.280224);
   f_10810171->SetSavedPoint(129,2.269455);
   f_10810171->SetSavedPoint(130,2.258689);
   f_10810171->SetSavedPoint(131,2.247924);
   f_10810171->SetSavedPoint(132,2.237162);
   f_10810171->SetSavedPoint(133,2.226402);
   f_10810171->SetSavedPoint(134,2.215644);
   f_10810171->SetSavedPoint(135,2.20489);
   f_10810171->SetSavedPoint(136,2.194138);
   f_10810171->SetSavedPoint(137,2.183391);
   f_10810171->SetSavedPoint(138,2.172647);
   f_10810171->SetSavedPoint(139,2.161907);
   f_10810171->SetSavedPoint(140,2.151171);
   f_10810171->SetSavedPoint(141,2.14044);
   f_10810171->SetSavedPoint(142,2.129714);
   f_10810171->SetSavedPoint(143,2.118992);
   f_10810171->SetSavedPoint(144,2.108277);
   f_10810171->SetSavedPoint(145,2.097566);
   f_10810171->SetSavedPoint(146,2.086862);
   f_10810171->SetSavedPoint(147,2.076164);
   f_10810171->SetSavedPoint(148,2.065472);
   f_10810171->SetSavedPoint(149,2.054787);
   f_10810171->SetSavedPoint(150,2.044109);
   f_10810171->SetSavedPoint(151,2.033438);
   f_10810171->SetSavedPoint(152,2.022774);
   f_10810171->SetSavedPoint(153,2.012118);
   f_10810171->SetSavedPoint(154,2.001471);
   f_10810171->SetSavedPoint(155,1.990831);
   f_10810171->SetSavedPoint(156,1.9802);
   f_10810171->SetSavedPoint(157,1.969578);
   f_10810171->SetSavedPoint(158,1.958965);
   f_10810171->SetSavedPoint(159,1.948362);
   f_10810171->SetSavedPoint(160,1.937768);
   f_10810171->SetSavedPoint(161,1.927184);
   f_10810171->SetSavedPoint(162,1.916609);
   f_10810171->SetSavedPoint(163,1.906046);
   f_10810171->SetSavedPoint(164,1.895493);
   f_10810171->SetSavedPoint(165,1.884951);
   f_10810171->SetSavedPoint(166,1.87442);
   f_10810171->SetSavedPoint(167,1.863901);
   f_10810171->SetSavedPoint(168,1.853393);
   f_10810171->SetSavedPoint(169,1.842898);
   f_10810171->SetSavedPoint(170,1.832414);
   f_10810171->SetSavedPoint(171,1.821943);
   f_10810171->SetSavedPoint(172,1.811485);
   f_10810171->SetSavedPoint(173,1.80104);
   f_10810171->SetSavedPoint(174,1.790608);
   f_10810171->SetSavedPoint(175,1.78019);
   f_10810171->SetSavedPoint(176,1.769786);
   f_10810171->SetSavedPoint(177,1.759396);
   f_10810171->SetSavedPoint(178,1.74902);
   f_10810171->SetSavedPoint(179,1.738659);
   f_10810171->SetSavedPoint(180,1.728312);
   f_10810171->SetSavedPoint(181,1.717981);
   f_10810171->SetSavedPoint(182,1.707665);
   f_10810171->SetSavedPoint(183,1.697365);
   f_10810171->SetSavedPoint(184,1.68708);
   f_10810171->SetSavedPoint(185,1.676812);
   f_10810171->SetSavedPoint(186,1.66656);
   f_10810171->SetSavedPoint(187,1.656325);
   f_10810171->SetSavedPoint(188,1.646107);
   f_10810171->SetSavedPoint(189,1.635906);
   f_10810171->SetSavedPoint(190,1.625722);
   f_10810171->SetSavedPoint(191,1.615556);
   f_10810171->SetSavedPoint(192,1.605408);
   f_10810171->SetSavedPoint(193,1.595279);
   f_10810171->SetSavedPoint(194,1.585167);
   f_10810171->SetSavedPoint(195,1.575075);
   f_10810171->SetSavedPoint(196,1.565001);
   f_10810171->SetSavedPoint(197,1.554947);
   f_10810171->SetSavedPoint(198,1.544911);
   f_10810171->SetSavedPoint(199,1.534896);
   f_10810171->SetSavedPoint(200,1.524901);
   f_10810171->SetSavedPoint(201,1.514925);
   f_10810171->SetSavedPoint(202,1.504971);
   f_10810171->SetSavedPoint(203,1.495037);
   f_10810171->SetSavedPoint(204,1.485123);
   f_10810171->SetSavedPoint(205,1.475231);
   f_10810171->SetSavedPoint(206,1.465361);
   f_10810171->SetSavedPoint(207,1.455512);
   f_10810171->SetSavedPoint(208,1.445685);
   f_10810171->SetSavedPoint(209,1.43588);
   f_10810171->SetSavedPoint(210,1.426097);
   f_10810171->SetSavedPoint(211,1.416337);
   f_10810171->SetSavedPoint(212,1.4066);
   f_10810171->SetSavedPoint(213,1.396886);
   f_10810171->SetSavedPoint(214,1.387195);
   f_10810171->SetSavedPoint(215,1.377528);
   f_10810171->SetSavedPoint(216,1.367885);
   f_10810171->SetSavedPoint(217,1.358265);
   f_10810171->SetSavedPoint(218,1.34867);
   f_10810171->SetSavedPoint(219,1.3391);
   f_10810171->SetSavedPoint(220,1.329554);
   f_10810171->SetSavedPoint(221,1.320033);
   f_10810171->SetSavedPoint(222,1.310537);
   f_10810171->SetSavedPoint(223,1.301067);
   f_10810171->SetSavedPoint(224,1.291622);
   f_10810171->SetSavedPoint(225,1.282203);
   f_10810171->SetSavedPoint(226,1.27281);
   f_10810171->SetSavedPoint(227,1.263444);
   f_10810171->SetSavedPoint(228,1.254104);
   f_10810171->SetSavedPoint(229,1.24479);
   f_10810171->SetSavedPoint(230,1.235504);
   f_10810171->SetSavedPoint(231,1.226245);
   f_10810171->SetSavedPoint(232,1.217013);
   f_10810171->SetSavedPoint(233,1.207809);
   f_10810171->SetSavedPoint(234,1.198633);
   f_10810171->SetSavedPoint(235,1.189484);
   f_10810171->SetSavedPoint(236,1.180364);
   f_10810171->SetSavedPoint(237,1.171273);
   f_10810171->SetSavedPoint(238,1.16221);
   f_10810171->SetSavedPoint(239,1.153176);
   f_10810171->SetSavedPoint(240,1.144171);
   f_10810171->SetSavedPoint(241,1.135195);
   f_10810171->SetSavedPoint(242,1.126249);
   f_10810171->SetSavedPoint(243,1.117332);
   f_10810171->SetSavedPoint(244,1.108445);
   f_10810171->SetSavedPoint(245,1.099589);
   f_10810171->SetSavedPoint(246,1.090763);
   f_10810171->SetSavedPoint(247,1.081967);
   f_10810171->SetSavedPoint(248,1.073202);
   f_10810171->SetSavedPoint(249,1.064467);
   f_10810171->SetSavedPoint(250,1.055764);
   f_10810171->SetSavedPoint(251,1.047092);
   f_10810171->SetSavedPoint(252,1.038452);
   f_10810171->SetSavedPoint(253,1.029843);
   f_10810171->SetSavedPoint(254,1.021266);
   f_10810171->SetSavedPoint(255,1.012721);
   f_10810171->SetSavedPoint(256,1.004208);
   f_10810171->SetSavedPoint(257,0.9957278);
   f_10810171->SetSavedPoint(258,0.9872799);
   f_10810171->SetSavedPoint(259,0.9788648);
   f_10810171->SetSavedPoint(260,0.9704825);
   f_10810171->SetSavedPoint(261,0.9621334);
   f_10810171->SetSavedPoint(262,0.9538175);
   f_10810171->SetSavedPoint(263,0.9455351);
   f_10810171->SetSavedPoint(264,0.9372862);
   f_10810171->SetSavedPoint(265,0.9290712);
   f_10810171->SetSavedPoint(266,0.9208901);
   f_10810171->SetSavedPoint(267,0.912743);
   f_10810171->SetSavedPoint(268,0.9046303);
   f_10810171->SetSavedPoint(269,0.896552);
   f_10810171->SetSavedPoint(270,0.8885083);
   f_10810171->SetSavedPoint(271,0.8804994);
   f_10810171->SetSavedPoint(272,0.8725253);
   f_10810171->SetSavedPoint(273,0.8645863);
   f_10810171->SetSavedPoint(274,0.8566826);
   f_10810171->SetSavedPoint(275,0.8488142);
   f_10810171->SetSavedPoint(276,0.8409814);
   f_10810171->SetSavedPoint(277,0.8331842);
   f_10810171->SetSavedPoint(278,0.8254228);
   f_10810171->SetSavedPoint(279,0.8176974);
   f_10810171->SetSavedPoint(280,0.8100081);
   f_10810171->SetSavedPoint(281,0.8023551);
   f_10810171->SetSavedPoint(282,0.7947384);
   f_10810171->SetSavedPoint(283,0.7871583);
   f_10810171->SetSavedPoint(284,0.7796148);
   f_10810171->SetSavedPoint(285,0.7721081);
   f_10810171->SetSavedPoint(286,0.7646383);
   f_10810171->SetSavedPoint(287,0.7572056);
   f_10810171->SetSavedPoint(288,0.74981);
   f_10810171->SetSavedPoint(289,0.7424518);
   f_10810171->SetSavedPoint(290,0.7351309);
   f_10810171->SetSavedPoint(291,0.7278477);
   f_10810171->SetSavedPoint(292,0.720602);
   f_10810171->SetSavedPoint(293,0.7133942);
   f_10810171->SetSavedPoint(294,0.7062243);
   f_10810171->SetSavedPoint(295,0.6990924);
   f_10810171->SetSavedPoint(296,0.6919986);
   f_10810171->SetSavedPoint(297,0.684943);
   f_10810171->SetSavedPoint(298,0.6779257);
   f_10810171->SetSavedPoint(299,0.6709469);
   f_10810171->SetSavedPoint(300,0.6640067);
   f_10810171->SetSavedPoint(301,0.657105);
   f_10810171->SetSavedPoint(302,0.6502422);
   f_10810171->SetSavedPoint(303,0.6434181);
   f_10810171->SetSavedPoint(304,0.636633);
   f_10810171->SetSavedPoint(305,0.6298869);
   f_10810171->SetSavedPoint(306,0.6231799);
   f_10810171->SetSavedPoint(307,0.6165121);
   f_10810171->SetSavedPoint(308,0.6098836);
   f_10810171->SetSavedPoint(309,0.6032944);
   f_10810171->SetSavedPoint(310,0.5967447);
   f_10810171->SetSavedPoint(311,0.5902345);
   f_10810171->SetSavedPoint(312,0.5837639);
   f_10810171->SetSavedPoint(313,0.5773329);
   f_10810171->SetSavedPoint(314,0.5709417);
   f_10810171->SetSavedPoint(315,0.5645903);
   f_10810171->SetSavedPoint(316,0.5582788);
   f_10810171->SetSavedPoint(317,0.5520072);
   f_10810171->SetSavedPoint(318,0.5457756);
   f_10810171->SetSavedPoint(319,0.539584);
   f_10810171->SetSavedPoint(320,0.5334325);
   f_10810171->SetSavedPoint(321,0.5273212);
   f_10810171->SetSavedPoint(322,0.5212502);
   f_10810171->SetSavedPoint(323,0.5152193);
   f_10810171->SetSavedPoint(324,0.5092288);
   f_10810171->SetSavedPoint(325,0.5032786);
   f_10810171->SetSavedPoint(326,0.4973688);
   f_10810171->SetSavedPoint(327,0.4914995);
   f_10810171->SetSavedPoint(328,0.4856706);
   f_10810171->SetSavedPoint(329,0.4798822);
   f_10810171->SetSavedPoint(330,0.4741343);
   f_10810171->SetSavedPoint(331,0.468427);
   f_10810171->SetSavedPoint(332,0.4627602);
   f_10810171->SetSavedPoint(333,0.4571341);
   f_10810171->SetSavedPoint(334,0.4515486);
   f_10810171->SetSavedPoint(335,0.4460037);
   f_10810171->SetSavedPoint(336,0.4404995);
   f_10810171->SetSavedPoint(337,0.4350359);
   f_10810171->SetSavedPoint(338,0.4296131);
   f_10810171->SetSavedPoint(339,0.4242309);
   f_10810171->SetSavedPoint(340,0.4188893);
   f_10810171->SetSavedPoint(341,0.4135885);
   f_10810171->SetSavedPoint(342,0.4083284);
   f_10810171->SetSavedPoint(343,0.4031089);
   f_10810171->SetSavedPoint(344,0.3979301);
   f_10810171->SetSavedPoint(345,0.392792);
   f_10810171->SetSavedPoint(346,0.3876945);
   f_10810171->SetSavedPoint(347,0.3826377);
   f_10810171->SetSavedPoint(348,0.3776214);
   f_10810171->SetSavedPoint(349,0.3726458);
   f_10810171->SetSavedPoint(350,0.3677107);
   f_10810171->SetSavedPoint(351,0.3628162);
   f_10810171->SetSavedPoint(352,0.3579622);
   f_10810171->SetSavedPoint(353,0.3531487);
   f_10810171->SetSavedPoint(354,0.3483756);
   f_10810171->SetSavedPoint(355,0.3436429);
   f_10810171->SetSavedPoint(356,0.3389506);
   f_10810171->SetSavedPoint(357,0.3342986);
   f_10810171->SetSavedPoint(358,0.3296868);
   f_10810171->SetSavedPoint(359,0.3251153);
   f_10810171->SetSavedPoint(360,0.3205839);
   f_10810171->SetSavedPoint(361,0.3160927);
   f_10810171->SetSavedPoint(362,0.3116415);
   f_10810171->SetSavedPoint(363,0.3072303);
   f_10810171->SetSavedPoint(364,0.302859);
   f_10810171->SetSavedPoint(365,0.2985275);
   f_10810171->SetSavedPoint(366,0.2942358);
   f_10810171->SetSavedPoint(367,0.2899839);
   f_10810171->SetSavedPoint(368,0.2857715);
   f_10810171->SetSavedPoint(369,0.2815987);
   f_10810171->SetSavedPoint(370,0.2774653);
   f_10810171->SetSavedPoint(371,0.2733713);
   f_10810171->SetSavedPoint(372,0.2693166);
   f_10810171->SetSavedPoint(373,0.2653011);
   f_10810171->SetSavedPoint(374,0.2613246);
   f_10810171->SetSavedPoint(375,0.2573872);
   f_10810171->SetSavedPoint(376,0.2534886);
   f_10810171->SetSavedPoint(377,0.2496287);
   f_10810171->SetSavedPoint(378,0.2458076);
   f_10810171->SetSavedPoint(379,0.2420249);
   f_10810171->SetSavedPoint(380,0.2382808);
   f_10810171->SetSavedPoint(381,0.2345749);
   f_10810171->SetSavedPoint(382,0.2309072);
   f_10810171->SetSavedPoint(383,0.2272775);
   f_10810171->SetSavedPoint(384,0.2236858);
   f_10810171->SetSavedPoint(385,0.2201318);
   f_10810171->SetSavedPoint(386,0.2166156);
   f_10810171->SetSavedPoint(387,0.2131368);
   f_10810171->SetSavedPoint(388,0.2096954);
   f_10810171->SetSavedPoint(389,0.2062912);
   f_10810171->SetSavedPoint(390,0.2029241);
   f_10810171->SetSavedPoint(391,0.1995939);
   f_10810171->SetSavedPoint(392,0.1963004);
   f_10810171->SetSavedPoint(393,0.1930436);
   f_10810171->SetSavedPoint(394,0.1898231);
   f_10810171->SetSavedPoint(395,0.1866389);
   f_10810171->SetSavedPoint(396,0.1834909);
   f_10810171->SetSavedPoint(397,0.1803787);
   f_10810171->SetSavedPoint(398,0.1773022);
   f_10810171->SetSavedPoint(399,0.1742613);
   f_10810171->SetSavedPoint(400,0.1712558);
   f_10810171->SetSavedPoint(401,0.1682854);
   f_10810171->SetSavedPoint(402,0.16535);
   f_10810171->SetSavedPoint(403,0.1624494);
   f_10810171->SetSavedPoint(404,0.1595834);
   f_10810171->SetSavedPoint(405,0.1567517);
   f_10810171->SetSavedPoint(406,0.1539542);
   f_10810171->SetSavedPoint(407,0.1511907);
   f_10810171->SetSavedPoint(408,0.1484609);
   f_10810171->SetSavedPoint(409,0.1457646);
   f_10810171->SetSavedPoint(410,0.1431016);
   f_10810171->SetSavedPoint(411,0.1404716);
   f_10810171->SetSavedPoint(412,0.1378745);
   f_10810171->SetSavedPoint(413,0.13531);
   f_10810171->SetSavedPoint(414,0.1327779);
   f_10810171->SetSavedPoint(415,0.1302779);
   f_10810171->SetSavedPoint(416,0.1278097);
   f_10810171->SetSavedPoint(417,0.1253732);
   f_10810171->SetSavedPoint(418,0.1229681);
   f_10810171->SetSavedPoint(419,0.120594);
   f_10810171->SetSavedPoint(420,0.1182508);
   f_10810171->SetSavedPoint(421,0.1159382);
   f_10810171->SetSavedPoint(422,0.1136559);
   f_10810171->SetSavedPoint(423,0.1114037);
   f_10810171->SetSavedPoint(424,0.1091812);
   f_10810171->SetSavedPoint(425,0.1069882);
   f_10810171->SetSavedPoint(426,0.1048244);
   f_10810171->SetSavedPoint(427,0.1026895);
   f_10810171->SetSavedPoint(428,0.1005832);
   f_10810171->SetSavedPoint(429,0.09850522);
   f_10810171->SetSavedPoint(430,0.09645527);
   f_10810171->SetSavedPoint(431,0.09443304);
   f_10810171->SetSavedPoint(432,0.0924382);
   f_10810171->SetSavedPoint(433,0.09047045);
   f_10810171->SetSavedPoint(434,0.08852948);
   f_10810171->SetSavedPoint(435,0.08661495);
   f_10810171->SetSavedPoint(436,0.08472655);
   f_10810171->SetSavedPoint(437,0.08286394);
   f_10810171->SetSavedPoint(438,0.0810268);
   f_10810171->SetSavedPoint(439,0.07921477);
   f_10810171->SetSavedPoint(440,0.07742753);
   f_10810171->SetSavedPoint(441,0.07566471);
   f_10810171->SetSavedPoint(442,0.07392598);
   f_10810171->SetSavedPoint(443,0.07221098);
   f_10810171->SetSavedPoint(444,0.07051935);
   f_10810171->SetSavedPoint(445,0.06885072);
   f_10810171->SetSavedPoint(446,0.06720472);
   f_10810171->SetSavedPoint(447,0.065581);
   f_10810171->SetSavedPoint(448,0.06397916);
   f_10810171->SetSavedPoint(449,0.06239883);
   f_10810171->SetSavedPoint(450,0.06083963);
   f_10810171->SetSavedPoint(451,0.05930116);
   f_10810171->SetSavedPoint(452,0.05778303);
   f_10810171->SetSavedPoint(453,0.05628484);
   f_10810171->SetSavedPoint(454,0.0548062);
   f_10810171->SetSavedPoint(455,0.05334669);
   f_10810171->SetSavedPoint(456,0.05190591);
   f_10810171->SetSavedPoint(457,0.05048343);
   f_10810171->SetSavedPoint(458,0.04907884);
   f_10810171->SetSavedPoint(459,0.04769172);
   f_10810171->SetSavedPoint(460,0.04632163);
   f_10810171->SetSavedPoint(461,0.04496814);
   f_10810171->SetSavedPoint(462,0.04363082);
   f_10810171->SetSavedPoint(463,0.04230923);
   f_10810171->SetSavedPoint(464,0.0410029);
   f_10810171->SetSavedPoint(465,0.03971141);
   f_10810171->SetSavedPoint(466,0.03843428);
   f_10810171->SetSavedPoint(467,0.03717106);
   f_10810171->SetSavedPoint(468,0.03592128);
   f_10810171->SetSavedPoint(469,0.03468448);
   f_10810171->SetSavedPoint(470,0.03346017);
   f_10810171->SetSavedPoint(471,0.03224789);
   f_10810171->SetSavedPoint(472,0.03104715);
   f_10810171->SetSavedPoint(473,0.02985746);
   f_10810171->SetSavedPoint(474,0.02867832);
   f_10810171->SetSavedPoint(475,0.02750925);
   f_10810171->SetSavedPoint(476,0.02634973);
   f_10810171->SetSavedPoint(477,0.02519927);
   f_10810171->SetSavedPoint(478,0.02405734);
   f_10810171->SetSavedPoint(479,0.02292344);
   f_10810171->SetSavedPoint(480,0.02179704);
   f_10810171->SetSavedPoint(481,0.02067762);
   f_10810171->SetSavedPoint(482,0.01956465);
   f_10810171->SetSavedPoint(483,0.01845759);
   f_10810171->SetSavedPoint(484,0.0173559);
   f_10810171->SetSavedPoint(485,0.01625904);
   f_10810171->SetSavedPoint(486,0.01516645);
   f_10810171->SetSavedPoint(487,0.01407759);
   f_10810171->SetSavedPoint(488,0.01299189);
   f_10810171->SetSavedPoint(489,0.01190879);
   f_10810171->SetSavedPoint(490,0.01082773);
   f_10810171->SetSavedPoint(491,0.009748114);
   f_10810171->SetSavedPoint(492,0.008669381);
   f_10810171->SetSavedPoint(493,0.007590941);
   f_10810171->SetSavedPoint(494,0.006512205);
   f_10810171->SetSavedPoint(495,0.005432582);
   f_10810171->SetSavedPoint(496,0.00435147);
   f_10810171->SetSavedPoint(497,0.003268267);
   f_10810171->SetSavedPoint(498,0.002182365);
   f_10810171->SetSavedPoint(499,0.001093149);
   f_10810171->SetSavedPoint(500,0);
   f_10810171->SetSavedPoint(501,0);
   f_10810171->SetSavedPoint(502,0.75);
   f_10810171->SetFillColor(19);
   f_10810171->SetFillStyle(0);
   f_10810171->SetMarkerStyle(20);
   f_10810171->SetMarkerSize(1.2);
   f_10810171->SetLineColor(8);
   f_10810171->SetLineWidth(3);
   f_10810171->GetXaxis()->SetNdivisions(505);
   f_10810171->GetXaxis()->SetLabelFont(132);
   f_10810171->GetXaxis()->SetLabelOffset(0.015);
   f_10810171->GetXaxis()->SetLabelSize(0.05);
   f_10810171->GetXaxis()->SetTitleSize(0.06);
   f_10810171->GetXaxis()->SetTitleFont(132);
   f_10810171->GetYaxis()->SetLabelFont(132);
   f_10810171->GetYaxis()->SetLabelSize(0.05);
   f_10810171->GetYaxis()->SetTitleSize(0.06);
   f_10810171->GetYaxis()->SetTitleFont(42);
   f_10810171->SetParameter(0,0);
   f_10810171->SetParError(0,0);
   f_10810171->SetParLimits(0,0,0);
   f_10810171->SetParameter(1,0);
   f_10810171->SetParError(1,0);
   f_10810171->SetParLimits(1,0,0);
   f_10810171->SetParameter(2,0);
   f_10810171->SetParError(2,0);
   f_10810171->SetParLimits(2,0,0);
   f_10810171->SetParameter(3,0);
   f_10810171->SetParError(3,0);
   f_10810171->SetParLimits(3,0,0);
   f_10810171->SetParameter(4,0);
   f_10810171->SetParError(4,0);
   f_10810171->SetParLimits(4,0,0);
   f_10810171->SetParameter(5,0);
   f_10810171->SetParError(5,0);
   f_10810171->SetParLimits(5,0,0);
   f_10810171->Draw("same");
   
   Double_t Graph0_fx119[203] = {
   0,
   0.0075,
   0.015,
   0.0225,
   0.03,
   0.0375,
   0.045,
   0.0525,
   0.06,
   0.0675,
   0.075,
   0.0825,
   0.09,
   0.0975,
   0.105,
   0.1125,
   0.12,
   0.1275,
   0.135,
   0.1425,
   0.15,
   0.1575,
   0.165,
   0.1725,
   0.18,
   0.1875,
   0.195,
   0.2025,
   0.21,
   0.2175,
   0.225,
   0.2325,
   0.24,
   0.2475,
   0.255,
   0.2625,
   0.27,
   0.2775,
   0.285,
   0.2925,
   0.3,
   0.3075,
   0.315,
   0.3225,
   0.33,
   0.3375,
   0.345,
   0.3525,
   0.36,
   0.3675,
   0.375,
   0.3825,
   0.39,
   0.3975,
   0.405,
   0.4125,
   0.42,
   0.4275,
   0.435,
   0.4425,
   0.45,
   0.4575,
   0.465,
   0.4725,
   0.48,
   0.4875,
   0.495,
   0.5025,
   0.51,
   0.5175,
   0.525,
   0.5325,
   0.54,
   0.5475,
   0.555,
   0.5625,
   0.57,
   0.5775,
   0.585,
   0.5925,
   0.6,
   0.6075,
   0.615,
   0.6225,
   0.63,
   0.6375,
   0.645,
   0.6525,
   0.66,
   0.6675,
   0.675,
   0.6825,
   0.69,
   0.6975,
   0.705,
   0.7125,
   0.72,
   0.7275,
   0.735,
   0.7425,
   0.75,
   0.75,
   0.7425,
   0.735,
   0.7275,
   0.72,
   0.7125,
   0.705,
   0.6975,
   0.69,
   0.6825,
   0.675,
   0.6675,
   0.66,
   0.6525,
   0.645,
   0.6375,
   0.63,
   0.6225,
   0.615,
   0.6075,
   0.6,
   0.5925,
   0.585,
   0.5775,
   0.57,
   0.5625,
   0.555,
   0.5475,
   0.54,
   0.5325,
   0.525,
   0.5175,
   0.51,
   0.5025,
   0.495,
   0.4875,
   0.48,
   0.4725,
   0.465,
   0.4575,
   0.45,
   0.4425,
   0.435,
   0.4275,
   0.42,
   0.4125,
   0.405,
   0.3975,
   0.39,
   0.3825,
   0.375,
   0.3675,
   0.36,
   0.3525,
   0.345,
   0.3375,
   0.33,
   0.3225,
   0.315,
   0.3075,
   0.3,
   0.2925,
   0.285,
   0.2775,
   0.27,
   0.2625,
   0.255,
   0.2475,
   0.24,
   0.2325,
   0.225,
   0.2175,
   0.21,
   0.2025,
   0.195,
   0.1875,
   0.18,
   0.1725,
   0.165,
   0.1575,
   0.15,
   0.1425,
   0.135,
   0.1275,
   0.12,
   0.1125,
   0.105,
   0.0975,
   0.09,
   0.0825,
   0.075,
   0.0675,
   0.06,
   0.0525,
   0.045,
   0.0375,
   0.03,
   0.0225,
   0.015,
   0.0075,
   0,
   0};
   Double_t Graph0_fy119[203] = {
   3.589991,
   3.544632,
   3.498684,
   3.452157,
   3.405065,
   3.357421,
   3.30924,
   3.260538,
   3.211334,
   3.161648,
   3.111498,
   3.060909,
   3.009901,
   2.9585,
   2.906729,
   2.854617,
   2.802188,
   2.749472,
   2.696496,
   2.643291,
   2.589887,
   2.536314,
   2.482603,
   2.428788,
   2.374901,
   2.320974,
   2.267041,
   2.213136,
   2.159293,
   2.105546,
   2.051929,
   1.998477,
   1.945224,
   1.892206,
   1.839456,
   1.787009,
   1.734899,
   1.68316,
   1.631825,
   1.580928,
   1.530502,
   1.480579,
   1.431191,
   1.38237,
   1.334146,
   1.286548,
   1.239608,
   1.193352,
   1.147809,
   1.103006,
   1.058968,
   1.015721,
   0.9732877,
   0.9316921,
   0.8909555,
   0.8510985,
   0.8121406,
   0.7740998,
   0.736993,
   0.7008358,
   0.6656424,
   0.6314254,
   0.5981963,
   0.5659648,
   0.5347392,
   0.5045263,
   0.4753312,
   0.4471574,
   0.4200067,
   0.3938793,
   0.3687734,
   0.3446856,
   0.3216108,
   0.2995418,
   0.2784697,
   0.2583834,
   0.2392701,
   0.221115,
   0.203901,
   0.1876091,
   0.1722182,
   0.1577049,
   0.1440436,
   0.1312066,
   0.1191637,
   0.1078825,
   0.09732787,
   0.08746256,
   0.07824662,
   0.06963749,
   0.06159001,
   0.05405621,
   0.04698538,
   0.04032386,
   0.03401505,
   0.02799928,
   0.02221369,
   0.0165922,
   0.01106533,
   0.005560116,
   0,
   0,
   0.005357069,
   0.01067628,
   0.01603075,
   0.02149051,
   0.02712259,
   0.03299107,
   0.03915714,
   0.04567916,
   0.05261273,
   0.06001071,
   0.06792329,
   0.07639805,
   0.08547998,
   0.09521152,
   0.1056326,
   0.1167808,
   0.1286912,
   0.1413965,
   0.154927,
   0.1693108,
   0.1845739,
   0.2007396,
   0.2178295,
   0.2358627,
   0.2548565,
   0.2748257,
   0.2957833,
   0.3177404,
   0.3407059,
   0.3646869,
   0.3896883,
   0.4157135,
   0.442764,
   0.4708392,
   0.4999371,
   0.5300539,
   0.5611839,
   0.59332,
   0.6264534,
   0.6605739,
   0.6956694,
   0.7317269,
   0.7687314,
   0.8066669,
   0.845516,
   0.8852599,
   0.9258787,
   0.9673512,
   1.009655,
   1.052767,
   1.096663,
   1.141316,
   1.186702,
   1.232792,
   1.279559,
   1.326973,
   1.375005,
   1.423626,
   1.472803,
   1.522506,
   1.572702,
   1.62336,
   1.674446,
   1.725928,
   1.777771,
   1.829944,
   1.882411,
   1.935138,
   1.988093,
   2.041241,
   2.094548,
   2.14798,
   2.201504,
   2.255087,
   2.308695,
   2.362296,
   2.415858,
   2.469348,
   2.522735,
   2.57599,
   2.62908,
   2.681977,
   2.734653,
   2.787079,
   2.839227,
   2.891072,
   2.942589,
   2.993752,
   3.044538,
   3.094926,
   3.144893,
   3.19442,
   3.243488,
   3.292079,
   3.340177,
   3.387767,
   3.434836,
   3.48137,
   3.52736,
   3.572797,
   3.589991};
   TGraph *graph = new TGraph(203,Graph0_fx119,Graph0_fy119);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph119 = new TH1F("Graph_Graph119","Graph",203,0,0.825);
   Graph_Graph119->SetMinimum(0);
   Graph_Graph119->SetMaximum(3.94899);
   Graph_Graph119->SetDirectory(0);
   Graph_Graph119->SetStats(0);
   Graph_Graph119->SetMarkerStyle(20);
   Graph_Graph119->SetMarkerSize(1.2);
   Graph_Graph119->GetXaxis()->SetNdivisions(505);
   Graph_Graph119->GetXaxis()->SetLabelFont(132);
   Graph_Graph119->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph119->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph119->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph119->GetXaxis()->SetTitleFont(132);
   Graph_Graph119->GetYaxis()->SetLabelFont(132);
   Graph_Graph119->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph119->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph119->GetYaxis()->SetTitleFont(42);
   Graph_Graph119->GetZaxis()->SetLabelFont(132);
   Graph_Graph119->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph119->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph119->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph119);
   
   graph->Draw("flc");
   
   TF1 *f_10780172 = new TF1("*f_10780",0,0.75,6);
    //The original function : f_10780 had originally been created by:
    //TF1 *f_10780 = new TF1("f_10780",f_10780,0,0.75,6);
   f_10780172->SetRange(0,0.75);
   f_10780172->SetName("f_10780");
   f_10780172->SetTitle("f_10780");
   f_10780172->SetNpx(500);
   f_10780172->SetSavedPoint(0,3.87419);
   f_10780172->SetSavedPoint(1,3.864742);
   f_10780172->SetSavedPoint(2,3.855212);
   f_10780172->SetSavedPoint(3,3.845599);
   f_10780172->SetSavedPoint(4,3.835906);
   f_10780172->SetSavedPoint(5,3.826133);
   f_10780172->SetSavedPoint(6,3.816282);
   f_10780172->SetSavedPoint(7,3.806353);
   f_10780172->SetSavedPoint(8,3.796348);
   f_10780172->SetSavedPoint(9,3.786267);
   f_10780172->SetSavedPoint(10,3.776112);
   f_10780172->SetSavedPoint(11,3.765884);
   f_10780172->SetSavedPoint(12,3.755583);
   f_10780172->SetSavedPoint(13,3.745211);
   f_10780172->SetSavedPoint(14,3.734769);
   f_10780172->SetSavedPoint(15,3.724257);
   f_10780172->SetSavedPoint(16,3.713678);
   f_10780172->SetSavedPoint(17,3.703031);
   f_10780172->SetSavedPoint(18,3.692318);
   f_10780172->SetSavedPoint(19,3.681539);
   f_10780172->SetSavedPoint(20,3.670697);
   f_10780172->SetSavedPoint(21,3.659791);
   f_10780172->SetSavedPoint(22,3.648823);
   f_10780172->SetSavedPoint(23,3.637794);
   f_10780172->SetSavedPoint(24,3.626704);
   f_10780172->SetSavedPoint(25,3.615555);
   f_10780172->SetSavedPoint(26,3.604348);
   f_10780172->SetSavedPoint(27,3.593083);
   f_10780172->SetSavedPoint(28,3.581761);
   f_10780172->SetSavedPoint(29,3.570384);
   f_10780172->SetSavedPoint(30,3.558953);
   f_10780172->SetSavedPoint(31,3.547468);
   f_10780172->SetSavedPoint(32,3.53593);
   f_10780172->SetSavedPoint(33,3.52434);
   f_10780172->SetSavedPoint(34,3.512699);
   f_10780172->SetSavedPoint(35,3.501008);
   f_10780172->SetSavedPoint(36,3.489269);
   f_10780172->SetSavedPoint(37,3.477481);
   f_10780172->SetSavedPoint(38,3.465645);
   f_10780172->SetSavedPoint(39,3.453764);
   f_10780172->SetSavedPoint(40,3.441836);
   f_10780172->SetSavedPoint(41,3.429865);
   f_10780172->SetSavedPoint(42,3.417849);
   f_10780172->SetSavedPoint(43,3.40579);
   f_10780172->SetSavedPoint(44,3.39369);
   f_10780172->SetSavedPoint(45,3.381548);
   f_10780172->SetSavedPoint(46,3.369366);
   f_10780172->SetSavedPoint(47,3.357145);
   f_10780172->SetSavedPoint(48,3.344885);
   f_10780172->SetSavedPoint(49,3.332587);
   f_10780172->SetSavedPoint(50,3.320253);
   f_10780172->SetSavedPoint(51,3.307882);
   f_10780172->SetSavedPoint(52,3.295476);
   f_10780172->SetSavedPoint(53,3.283036);
   f_10780172->SetSavedPoint(54,3.270562);
   f_10780172->SetSavedPoint(55,3.258055);
   f_10780172->SetSavedPoint(56,3.245516);
   f_10780172->SetSavedPoint(57,3.232947);
   f_10780172->SetSavedPoint(58,3.220346);
   f_10780172->SetSavedPoint(59,3.207716);
   f_10780172->SetSavedPoint(60,3.195058);
   f_10780172->SetSavedPoint(61,3.182371);
   f_10780172->SetSavedPoint(62,3.169657);
   f_10780172->SetSavedPoint(63,3.156917);
   f_10780172->SetSavedPoint(64,3.144151);
   f_10780172->SetSavedPoint(65,3.13136);
   f_10780172->SetSavedPoint(66,3.118545);
   f_10780172->SetSavedPoint(67,3.105706);
   f_10780172->SetSavedPoint(68,3.092845);
   f_10780172->SetSavedPoint(69,3.079962);
   f_10780172->SetSavedPoint(70,3.067058);
   f_10780172->SetSavedPoint(71,3.054133);
   f_10780172->SetSavedPoint(72,3.041189);
   f_10780172->SetSavedPoint(73,3.028226);
   f_10780172->SetSavedPoint(74,3.015244);
   f_10780172->SetSavedPoint(75,3.002245);
   f_10780172->SetSavedPoint(76,2.98923);
   f_10780172->SetSavedPoint(77,2.976198);
   f_10780172->SetSavedPoint(78,2.96315);
   f_10780172->SetSavedPoint(79,2.950088);
   f_10780172->SetSavedPoint(80,2.937013);
   f_10780172->SetSavedPoint(81,2.923923);
   f_10780172->SetSavedPoint(82,2.910822);
   f_10780172->SetSavedPoint(83,2.897708);
   f_10780172->SetSavedPoint(84,2.884583);
   f_10780172->SetSavedPoint(85,2.871447);
   f_10780172->SetSavedPoint(86,2.858302);
   f_10780172->SetSavedPoint(87,2.845147);
   f_10780172->SetSavedPoint(88,2.831984);
   f_10780172->SetSavedPoint(89,2.818813);
   f_10780172->SetSavedPoint(90,2.805634);
   f_10780172->SetSavedPoint(91,2.792449);
   f_10780172->SetSavedPoint(92,2.779258);
   f_10780172->SetSavedPoint(93,2.766061);
   f_10780172->SetSavedPoint(94,2.75286);
   f_10780172->SetSavedPoint(95,2.739655);
   f_10780172->SetSavedPoint(96,2.726446);
   f_10780172->SetSavedPoint(97,2.713235);
   f_10780172->SetSavedPoint(98,2.700021);
   f_10780172->SetSavedPoint(99,2.686806);
   f_10780172->SetSavedPoint(100,2.673589);
   f_10780172->SetSavedPoint(101,2.660373);
   f_10780172->SetSavedPoint(102,2.647156);
   f_10780172->SetSavedPoint(103,2.63394);
   f_10780172->SetSavedPoint(104,2.620726);
   f_10780172->SetSavedPoint(105,2.607513);
   f_10780172->SetSavedPoint(106,2.594304);
   f_10780172->SetSavedPoint(107,2.581097);
   f_10780172->SetSavedPoint(108,2.567894);
   f_10780172->SetSavedPoint(109,2.554695);
   f_10780172->SetSavedPoint(110,2.541501);
   f_10780172->SetSavedPoint(111,2.528312);
   f_10780172->SetSavedPoint(112,2.51513);
   f_10780172->SetSavedPoint(113,2.501953);
   f_10780172->SetSavedPoint(114,2.488784);
   f_10780172->SetSavedPoint(115,2.475623);
   f_10780172->SetSavedPoint(116,2.462469);
   f_10780172->SetSavedPoint(117,2.449324);
   f_10780172->SetSavedPoint(118,2.436189);
   f_10780172->SetSavedPoint(119,2.423063);
   f_10780172->SetSavedPoint(120,2.409947);
   f_10780172->SetSavedPoint(121,2.396842);
   f_10780172->SetSavedPoint(122,2.383749);
   f_10780172->SetSavedPoint(123,2.370667);
   f_10780172->SetSavedPoint(124,2.357597);
   f_10780172->SetSavedPoint(125,2.34454);
   f_10780172->SetSavedPoint(126,2.331497);
   f_10780172->SetSavedPoint(127,2.318467);
   f_10780172->SetSavedPoint(128,2.305451);
   f_10780172->SetSavedPoint(129,2.29245);
   f_10780172->SetSavedPoint(130,2.279465);
   f_10780172->SetSavedPoint(131,2.266495);
   f_10780172->SetSavedPoint(132,2.253541);
   f_10780172->SetSavedPoint(133,2.240604);
   f_10780172->SetSavedPoint(134,2.227684);
   f_10780172->SetSavedPoint(135,2.214781);
   f_10780172->SetSavedPoint(136,2.201897);
   f_10780172->SetSavedPoint(137,2.189031);
   f_10780172->SetSavedPoint(138,2.176184);
   f_10780172->SetSavedPoint(139,2.163356);
   f_10780172->SetSavedPoint(140,2.150548);
   f_10780172->SetSavedPoint(141,2.13776);
   f_10780172->SetSavedPoint(142,2.124993);
   f_10780172->SetSavedPoint(143,2.112247);
   f_10780172->SetSavedPoint(144,2.099523);
   f_10780172->SetSavedPoint(145,2.086821);
   f_10780172->SetSavedPoint(146,2.074141);
   f_10780172->SetSavedPoint(147,2.061483);
   f_10780172->SetSavedPoint(148,2.048849);
   f_10780172->SetSavedPoint(149,2.036239);
   f_10780172->SetSavedPoint(150,2.023652);
   f_10780172->SetSavedPoint(151,2.01109);
   f_10780172->SetSavedPoint(152,1.998552);
   f_10780172->SetSavedPoint(153,1.98604);
   f_10780172->SetSavedPoint(154,1.973554);
   f_10780172->SetSavedPoint(155,1.961093);
   f_10780172->SetSavedPoint(156,1.948659);
   f_10780172->SetSavedPoint(157,1.936251);
   f_10780172->SetSavedPoint(158,1.92387);
   f_10780172->SetSavedPoint(159,1.911517);
   f_10780172->SetSavedPoint(160,1.899192);
   f_10780172->SetSavedPoint(161,1.886894);
   f_10780172->SetSavedPoint(162,1.874626);
   f_10780172->SetSavedPoint(163,1.862386);
   f_10780172->SetSavedPoint(164,1.850175);
   f_10780172->SetSavedPoint(165,1.837994);
   f_10780172->SetSavedPoint(166,1.825843);
   f_10780172->SetSavedPoint(167,1.813722);
   f_10780172->SetSavedPoint(168,1.801631);
   f_10780172->SetSavedPoint(169,1.789572);
   f_10780172->SetSavedPoint(170,1.777544);
   f_10780172->SetSavedPoint(171,1.765547);
   f_10780172->SetSavedPoint(172,1.753582);
   f_10780172->SetSavedPoint(173,1.741649);
   f_10780172->SetSavedPoint(174,1.729749);
   f_10780172->SetSavedPoint(175,1.717882);
   f_10780172->SetSavedPoint(176,1.706048);
   f_10780172->SetSavedPoint(177,1.694247);
   f_10780172->SetSavedPoint(178,1.68248);
   f_10780172->SetSavedPoint(179,1.670747);
   f_10780172->SetSavedPoint(180,1.659048);
   f_10780172->SetSavedPoint(181,1.647383);
   f_10780172->SetSavedPoint(182,1.635754);
   f_10780172->SetSavedPoint(183,1.62416);
   f_10780172->SetSavedPoint(184,1.612601);
   f_10780172->SetSavedPoint(185,1.601078);
   f_10780172->SetSavedPoint(186,1.589591);
   f_10780172->SetSavedPoint(187,1.57814);
   f_10780172->SetSavedPoint(188,1.566725);
   f_10780172->SetSavedPoint(189,1.555348);
   f_10780172->SetSavedPoint(190,1.544007);
   f_10780172->SetSavedPoint(191,1.532704);
   f_10780172->SetSavedPoint(192,1.521438);
   f_10780172->SetSavedPoint(193,1.51021);
   f_10780172->SetSavedPoint(194,1.49902);
   f_10780172->SetSavedPoint(195,1.487868);
   f_10780172->SetSavedPoint(196,1.476754);
   f_10780172->SetSavedPoint(197,1.46568);
   f_10780172->SetSavedPoint(198,1.454644);
   f_10780172->SetSavedPoint(199,1.443648);
   f_10780172->SetSavedPoint(200,1.43269);
   f_10780172->SetSavedPoint(201,1.421773);
   f_10780172->SetSavedPoint(202,1.410895);
   f_10780172->SetSavedPoint(203,1.400057);
   f_10780172->SetSavedPoint(204,1.38926);
   f_10780172->SetSavedPoint(205,1.378503);
   f_10780172->SetSavedPoint(206,1.367786);
   f_10780172->SetSavedPoint(207,1.357111);
   f_10780172->SetSavedPoint(208,1.346476);
   f_10780172->SetSavedPoint(209,1.335883);
   f_10780172->SetSavedPoint(210,1.325331);
   f_10780172->SetSavedPoint(211,1.314821);
   f_10780172->SetSavedPoint(212,1.304353);
   f_10780172->SetSavedPoint(213,1.293926);
   f_10780172->SetSavedPoint(214,1.283542);
   f_10780172->SetSavedPoint(215,1.2732);
   f_10780172->SetSavedPoint(216,1.2629);
   f_10780172->SetSavedPoint(217,1.252644);
   f_10780172->SetSavedPoint(218,1.24243);
   f_10780172->SetSavedPoint(219,1.232259);
   f_10780172->SetSavedPoint(220,1.222131);
   f_10780172->SetSavedPoint(221,1.212046);
   f_10780172->SetSavedPoint(222,1.202005);
   f_10780172->SetSavedPoint(223,1.192008);
   f_10780172->SetSavedPoint(224,1.182054);
   f_10780172->SetSavedPoint(225,1.172144);
   f_10780172->SetSavedPoint(226,1.162278);
   f_10780172->SetSavedPoint(227,1.152457);
   f_10780172->SetSavedPoint(228,1.14268);
   f_10780172->SetSavedPoint(229,1.132947);
   f_10780172->SetSavedPoint(230,1.123258);
   f_10780172->SetSavedPoint(231,1.113615);
   f_10780172->SetSavedPoint(232,1.104016);
   f_10780172->SetSavedPoint(233,1.094462);
   f_10780172->SetSavedPoint(234,1.084953);
   f_10780172->SetSavedPoint(235,1.075489);
   f_10780172->SetSavedPoint(236,1.066071);
   f_10780172->SetSavedPoint(237,1.056698);
   f_10780172->SetSavedPoint(238,1.04737);
   f_10780172->SetSavedPoint(239,1.038088);
   f_10780172->SetSavedPoint(240,1.028852);
   f_10780172->SetSavedPoint(241,1.019661);
   f_10780172->SetSavedPoint(242,1.010516);
   f_10780172->SetSavedPoint(243,1.001417);
   f_10780172->SetSavedPoint(244,0.9923645);
   f_10780172->SetSavedPoint(245,0.9833578);
   f_10780172->SetSavedPoint(246,0.9743973);
   f_10780172->SetSavedPoint(247,0.9654831);
   f_10780172->SetSavedPoint(248,0.9566152);
   f_10780172->SetSavedPoint(249,0.9477938);
   f_10780172->SetSavedPoint(250,0.9390188);
   f_10780172->SetSavedPoint(251,0.9302904);
   f_10780172->SetSavedPoint(252,0.9216086);
   f_10780172->SetSavedPoint(253,0.9129735);
   f_10780172->SetSavedPoint(254,0.9043851);
   f_10780172->SetSavedPoint(255,0.8958435);
   f_10780172->SetSavedPoint(256,0.8873487);
   f_10780172->SetSavedPoint(257,0.8789009);
   f_10780172->SetSavedPoint(258,0.8705);
   f_10780172->SetSavedPoint(259,0.8621461);
   f_10780172->SetSavedPoint(260,0.8538392);
   f_10780172->SetSavedPoint(261,0.8455793);
   f_10780172->SetSavedPoint(262,0.8373666);
   f_10780172->SetSavedPoint(263,0.829201);
   f_10780172->SetSavedPoint(264,0.8210826);
   f_10780172->SetSavedPoint(265,0.8130114);
   f_10780172->SetSavedPoint(266,0.8049874);
   f_10780172->SetSavedPoint(267,0.7970106);
   f_10780172->SetSavedPoint(268,0.7890812);
   f_10780172->SetSavedPoint(269,0.7811989);
   f_10780172->SetSavedPoint(270,0.773364);
   f_10780172->SetSavedPoint(271,0.7655765);
   f_10780172->SetSavedPoint(272,0.7578362);
   f_10780172->SetSavedPoint(273,0.7501433);
   f_10780172->SetSavedPoint(274,0.7424976);
   f_10780172->SetSavedPoint(275,0.7348994);
   f_10780172->SetSavedPoint(276,0.7273485);
   f_10780172->SetSavedPoint(277,0.7198449);
   f_10780172->SetSavedPoint(278,0.7123886);
   f_10780172->SetSavedPoint(279,0.7049797);
   f_10780172->SetSavedPoint(280,0.697618);
   f_10780172->SetSavedPoint(281,0.6903037);
   f_10780172->SetSavedPoint(282,0.6830367);
   f_10780172->SetSavedPoint(283,0.6758169);
   f_10780172->SetSavedPoint(284,0.6686444);
   f_10780172->SetSavedPoint(285,0.661519);
   f_10780172->SetSavedPoint(286,0.6544409);
   f_10780172->SetSavedPoint(287,0.64741);
   f_10780172->SetSavedPoint(288,0.6404262);
   f_10780172->SetSavedPoint(289,0.6334895);
   f_10780172->SetSavedPoint(290,0.6265999);
   f_10780172->SetSavedPoint(291,0.6197574);
   f_10780172->SetSavedPoint(292,0.6129618);
   f_10780172->SetSavedPoint(293,0.6062132);
   f_10780172->SetSavedPoint(294,0.5995115);
   f_10780172->SetSavedPoint(295,0.5928567);
   f_10780172->SetSavedPoint(296,0.5862487);
   f_10780172->SetSavedPoint(297,0.5796875);
   f_10780172->SetSavedPoint(298,0.573173);
   f_10780172->SetSavedPoint(299,0.5667051);
   f_10780172->SetSavedPoint(300,0.5602839);
   f_10780172->SetSavedPoint(301,0.5539092);
   f_10780172->SetSavedPoint(302,0.547581);
   f_10780172->SetSavedPoint(303,0.5412992);
   f_10780172->SetSavedPoint(304,0.5350637);
   f_10780172->SetSavedPoint(305,0.5288746);
   f_10780172->SetSavedPoint(306,0.5227316);
   f_10780172->SetSavedPoint(307,0.5166348);
   f_10780172->SetSavedPoint(308,0.510584);
   f_10780172->SetSavedPoint(309,0.5045792);
   f_10780172->SetSavedPoint(310,0.4986204);
   f_10780172->SetSavedPoint(311,0.4927073);
   f_10780172->SetSavedPoint(312,0.48684);
   f_10780172->SetSavedPoint(313,0.4810183);
   f_10780172->SetSavedPoint(314,0.4752422);
   f_10780172->SetSavedPoint(315,0.4695116);
   f_10780172->SetSavedPoint(316,0.4638264);
   f_10780172->SetSavedPoint(317,0.4581864);
   f_10780172->SetSavedPoint(318,0.4525916);
   f_10780172->SetSavedPoint(319,0.4470419);
   f_10780172->SetSavedPoint(320,0.4415372);
   f_10780172->SetSavedPoint(321,0.4360774);
   f_10780172->SetSavedPoint(322,0.4306623);
   f_10780172->SetSavedPoint(323,0.425292);
   f_10780172->SetSavedPoint(324,0.4199661);
   f_10780172->SetSavedPoint(325,0.4146848);
   f_10780172->SetSavedPoint(326,0.4094478);
   f_10780172->SetSavedPoint(327,0.4042549);
   f_10780172->SetSavedPoint(328,0.3991062);
   f_10780172->SetSavedPoint(329,0.3940015);
   f_10780172->SetSavedPoint(330,0.3889407);
   f_10780172->SetSavedPoint(331,0.3839236);
   f_10780172->SetSavedPoint(332,0.3789501);
   f_10780172->SetSavedPoint(333,0.37402);
   f_10780172->SetSavedPoint(334,0.3691334);
   f_10780172->SetSavedPoint(335,0.36429);
   f_10780172->SetSavedPoint(336,0.3594896);
   f_10780172->SetSavedPoint(337,0.3547323);
   f_10780172->SetSavedPoint(338,0.3500177);
   f_10780172->SetSavedPoint(339,0.3453459);
   f_10780172->SetSavedPoint(340,0.3407165);
   f_10780172->SetSavedPoint(341,0.3361296);
   f_10780172->SetSavedPoint(342,0.331585);
   f_10780172->SetSavedPoint(343,0.3270824);
   f_10780172->SetSavedPoint(344,0.3226218);
   f_10780172->SetSavedPoint(345,0.3182031);
   f_10780172->SetSavedPoint(346,0.313826);
   f_10780172->SetSavedPoint(347,0.3094904);
   f_10780172->SetSavedPoint(348,0.3051961);
   f_10780172->SetSavedPoint(349,0.3009431);
   f_10780172->SetSavedPoint(350,0.2967311);
   f_10780172->SetSavedPoint(351,0.29256);
   f_10780172->SetSavedPoint(352,0.2884295);
   f_10780172->SetSavedPoint(353,0.2843397);
   f_10780172->SetSavedPoint(354,0.2802902);
   f_10780172->SetSavedPoint(355,0.276281);
   f_10780172->SetSavedPoint(356,0.2723118);
   f_10780172->SetSavedPoint(357,0.2683825);
   f_10780172->SetSavedPoint(358,0.2644929);
   f_10780172->SetSavedPoint(359,0.2606428);
   f_10780172->SetSavedPoint(360,0.2568321);
   f_10780172->SetSavedPoint(361,0.2530606);
   f_10780172->SetSavedPoint(362,0.2493281);
   f_10780172->SetSavedPoint(363,0.2456344);
   f_10780172->SetSavedPoint(364,0.2419794);
   f_10780172->SetSavedPoint(365,0.2383628);
   f_10780172->SetSavedPoint(366,0.2347845);
   f_10780172->SetSavedPoint(367,0.2312442);
   f_10780172->SetSavedPoint(368,0.2277419);
   f_10780172->SetSavedPoint(369,0.2242773);
   f_10780172->SetSavedPoint(370,0.2208502);
   f_10780172->SetSavedPoint(371,0.2174604);
   f_10780172->SetSavedPoint(372,0.2141077);
   f_10780172->SetSavedPoint(373,0.210792);
   f_10780172->SetSavedPoint(374,0.207513);
   f_10780172->SetSavedPoint(375,0.2042706);
   f_10780172->SetSavedPoint(376,0.2010645);
   f_10780172->SetSavedPoint(377,0.1978945);
   f_10780172->SetSavedPoint(378,0.1947604);
   f_10780172->SetSavedPoint(379,0.1916621);
   f_10780172->SetSavedPoint(380,0.1885993);
   f_10780172->SetSavedPoint(381,0.1855718);
   f_10780172->SetSavedPoint(382,0.1825794);
   f_10780172->SetSavedPoint(383,0.1796219);
   f_10780172->SetSavedPoint(384,0.1766991);
   f_10780172->SetSavedPoint(385,0.1738107);
   f_10780172->SetSavedPoint(386,0.1709566);
   f_10780172->SetSavedPoint(387,0.1681366);
   f_10780172->SetSavedPoint(388,0.1653503);
   f_10780172->SetSavedPoint(389,0.1625977);
   f_10780172->SetSavedPoint(390,0.1598784);
   f_10780172->SetSavedPoint(391,0.1571922);
   f_10780172->SetSavedPoint(392,0.1545391);
   f_10780172->SetSavedPoint(393,0.1519186);
   f_10780172->SetSavedPoint(394,0.1493306);
   f_10780172->SetSavedPoint(395,0.1467748);
   f_10780172->SetSavedPoint(396,0.1442511);
   f_10780172->SetSavedPoint(397,0.1417592);
   f_10780172->SetSavedPoint(398,0.1392988);
   f_10780172->SetSavedPoint(399,0.1368698);
   f_10780172->SetSavedPoint(400,0.1344719);
   f_10780172->SetSavedPoint(401,0.1321049);
   f_10780172->SetSavedPoint(402,0.1297685);
   f_10780172->SetSavedPoint(403,0.1274625);
   f_10780172->SetSavedPoint(404,0.1251866);
   f_10780172->SetSavedPoint(405,0.1229407);
   f_10780172->SetSavedPoint(406,0.1207244);
   f_10780172->SetSavedPoint(407,0.1185376);
   f_10780172->SetSavedPoint(408,0.11638);
   f_10780172->SetSavedPoint(409,0.1142513);
   f_10780172->SetSavedPoint(410,0.1121513);
   f_10780172->SetSavedPoint(411,0.1100798);
   f_10780172->SetSavedPoint(412,0.1080365);
   f_10780172->SetSavedPoint(413,0.1060212);
   f_10780172->SetSavedPoint(414,0.1040336);
   f_10780172->SetSavedPoint(415,0.1020734);
   f_10780172->SetSavedPoint(416,0.1001405);
   f_10780172->SetSavedPoint(417,0.09823452);
   f_10780172->SetSavedPoint(418,0.09635525);
   f_10780172->SetSavedPoint(419,0.09450243);
   f_10780172->SetSavedPoint(420,0.09267581);
   f_10780172->SetSavedPoint(421,0.09087513);
   f_10780172->SetSavedPoint(422,0.08910013);
   f_10780172->SetSavedPoint(423,0.08735055);
   f_10780172->SetSavedPoint(424,0.08562614);
   f_10780172->SetSavedPoint(425,0.08392663);
   f_10780172->SetSavedPoint(426,0.08225176);
   f_10780172->SetSavedPoint(427,0.08060128);
   f_10780172->SetSavedPoint(428,0.0789749);
   f_10780172->SetSavedPoint(429,0.07737238);
   f_10780172->SetSavedPoint(430,0.07579345);
   f_10780172->SetSavedPoint(431,0.07423783);
   f_10780172->SetSavedPoint(432,0.07270526);
   f_10780172->SetSavedPoint(433,0.07119548);
   f_10780172->SetSavedPoint(434,0.06970822);
   f_10780172->SetSavedPoint(435,0.0682432);
   f_10780172->SetSavedPoint(436,0.06680015);
   f_10780172->SetSavedPoint(437,0.06537881);
   f_10780172->SetSavedPoint(438,0.0639789);
   f_10780172->SetSavedPoint(439,0.06260014);
   f_10780172->SetSavedPoint(440,0.06124227);
   f_10780172->SetSavedPoint(441,0.05990501);
   f_10780172->SetSavedPoint(442,0.05858808);
   f_10780172->SetSavedPoint(443,0.0572912);
   f_10780172->SetSavedPoint(444,0.05601411);
   f_10780172->SetSavedPoint(445,0.05475652);
   f_10780172->SetSavedPoint(446,0.05351814);
   f_10780172->SetSavedPoint(447,0.05229872);
   f_10780172->SetSavedPoint(448,0.05109795);
   f_10780172->SetSavedPoint(449,0.04991557);
   f_10780172->SetSavedPoint(450,0.04875129);
   f_10780172->SetSavedPoint(451,0.04760482);
   f_10780172->SetSavedPoint(452,0.04647589);
   f_10780172->SetSavedPoint(453,0.04536421);
   f_10780172->SetSavedPoint(454,0.0442695);
   f_10780172->SetSavedPoint(455,0.04319147);
   f_10780172->SetSavedPoint(456,0.04212983);
   f_10780172->SetSavedPoint(457,0.04108431);
   f_10780172->SetSavedPoint(458,0.0400546);
   f_10780172->SetSavedPoint(459,0.03904044);
   f_10780172->SetSavedPoint(460,0.03804151);
   f_10780172->SetSavedPoint(461,0.03705755);
   f_10780172->SetSavedPoint(462,0.03608826);
   f_10780172->SetSavedPoint(463,0.03513334);
   f_10780172->SetSavedPoint(464,0.03419251);
   f_10780172->SetSavedPoint(465,0.03326548);
   f_10780172->SetSavedPoint(466,0.03235195);
   f_10780172->SetSavedPoint(467,0.03145164);
   f_10780172->SetSavedPoint(468,0.03056425);
   f_10780172->SetSavedPoint(469,0.02968948);
   f_10780172->SetSavedPoint(470,0.02882705);
   f_10780172->SetSavedPoint(471,0.02797666);
   f_10780172->SetSavedPoint(472,0.02713801);
   f_10780172->SetSavedPoint(473,0.02631081);
   f_10780172->SetSavedPoint(474,0.02549476);
   f_10780172->SetSavedPoint(475,0.02468957);
   f_10780172->SetSavedPoint(476,0.02389495);
   f_10780172->SetSavedPoint(477,0.02311058);
   f_10780172->SetSavedPoint(478,0.02233619);
   f_10780172->SetSavedPoint(479,0.02157146);
   f_10780172->SetSavedPoint(480,0.0208161);
   f_10780172->SetSavedPoint(481,0.02006981);
   f_10780172->SetSavedPoint(482,0.0193323);
   f_10780172->SetSavedPoint(483,0.01860326);
   f_10780172->SetSavedPoint(484,0.0178824);
   f_10780172->SetSavedPoint(485,0.01716941);
   f_10780172->SetSavedPoint(486,0.01646399);
   f_10780172->SetSavedPoint(487,0.01576584);
   f_10780172->SetSavedPoint(488,0.01507467);
   f_10780172->SetSavedPoint(489,0.01439016);
   f_10780172->SetSavedPoint(490,0.01371203);
   f_10780172->SetSavedPoint(491,0.01303996);
   f_10780172->SetSavedPoint(492,0.01237366);
   f_10780172->SetSavedPoint(493,0.01171282);
   f_10780172->SetSavedPoint(494,0.01105713);
   f_10780172->SetSavedPoint(495,0.01040631);
   f_10780172->SetSavedPoint(496,0.009760036);
   f_10780172->SetSavedPoint(497,0.009118014);
   f_10780172->SetSavedPoint(498,0.008479937);
   f_10780172->SetSavedPoint(499,0.007845503);
   f_10780172->SetSavedPoint(500,0.007214407);
   f_10780172->SetSavedPoint(501,0);
   f_10780172->SetSavedPoint(502,0.75);
   f_10780172->SetFillColor(19);
   f_10780172->SetFillStyle(0);
   f_10780172->SetMarkerStyle(20);
   f_10780172->SetMarkerSize(1.2);
   f_10780172->SetLineColor(92);
   f_10780172->SetLineWidth(3);
   f_10780172->GetXaxis()->SetNdivisions(505);
   f_10780172->GetXaxis()->SetLabelFont(132);
   f_10780172->GetXaxis()->SetLabelOffset(0.015);
   f_10780172->GetXaxis()->SetLabelSize(0.05);
   f_10780172->GetXaxis()->SetTitleSize(0.06);
   f_10780172->GetXaxis()->SetTitleFont(132);
   f_10780172->GetYaxis()->SetLabelFont(132);
   f_10780172->GetYaxis()->SetLabelSize(0.05);
   f_10780172->GetYaxis()->SetTitleSize(0.06);
   f_10780172->GetYaxis()->SetTitleFont(42);
   f_10780172->SetParameter(0,0);
   f_10780172->SetParError(0,0);
   f_10780172->SetParLimits(0,0,0);
   f_10780172->SetParameter(1,0);
   f_10780172->SetParError(1,0);
   f_10780172->SetParLimits(1,0,0);
   f_10780172->SetParameter(2,0);
   f_10780172->SetParError(2,0);
   f_10780172->SetParLimits(2,0,0);
   f_10780172->SetParameter(3,0);
   f_10780172->SetParError(3,0);
   f_10780172->SetParLimits(3,0,0);
   f_10780172->SetParameter(4,0);
   f_10780172->SetParError(4,0);
   f_10780172->SetParLimits(4,0,0);
   f_10780172->SetParameter(5,0);
   f_10780172->SetParError(5,0);
   f_10780172->SetParLimits(5,0,0);
   f_10780172->Draw("same");
   
   TF1 *f_10820173 = new TF1("*f_10820",0,0.75,6);
    //The original function : f_10820 had originally been created by:
    //TF1 *f_10820 = new TF1("f_10820",f_10820,0,0.75,6);
   f_10820173->SetRange(0,0.75);
   f_10820173->SetName("f_10820");
   f_10820173->SetTitle("f_10820");
   f_10820173->SetNpx(500);
   f_10820173->SetSavedPoint(0,3.998022);
   f_10820173->SetSavedPoint(1,3.98588);
   f_10820173->SetSavedPoint(2,3.973701);
   f_10820173->SetSavedPoint(3,3.961484);
   f_10820173->SetSavedPoint(4,3.949232);
   f_10820173->SetSavedPoint(5,3.936943);
   f_10820173->SetSavedPoint(6,3.92462);
   f_10820173->SetSavedPoint(7,3.912262);
   f_10820173->SetSavedPoint(8,3.89987);
   f_10820173->SetSavedPoint(9,3.887445);
   f_10820173->SetSavedPoint(10,3.874987);
   f_10820173->SetSavedPoint(11,3.862497);
   f_10820173->SetSavedPoint(12,3.849976);
   f_10820173->SetSavedPoint(13,3.837423);
   f_10820173->SetSavedPoint(14,3.824841);
   f_10820173->SetSavedPoint(15,3.812228);
   f_10820173->SetSavedPoint(16,3.799587);
   f_10820173->SetSavedPoint(17,3.786917);
   f_10820173->SetSavedPoint(18,3.774218);
   f_10820173->SetSavedPoint(19,3.761493);
   f_10820173->SetSavedPoint(20,3.74874);
   f_10820173->SetSavedPoint(21,3.735961);
   f_10820173->SetSavedPoint(22,3.723157);
   f_10820173->SetSavedPoint(23,3.710327);
   f_10820173->SetSavedPoint(24,3.697473);
   f_10820173->SetSavedPoint(25,3.684594);
   f_10820173->SetSavedPoint(26,3.671692);
   f_10820173->SetSavedPoint(27,3.658768);
   f_10820173->SetSavedPoint(28,3.64582);
   f_10820173->SetSavedPoint(29,3.632851);
   f_10820173->SetSavedPoint(30,3.619861);
   f_10820173->SetSavedPoint(31,3.606849);
   f_10820173->SetSavedPoint(32,3.593818);
   f_10820173->SetSavedPoint(33,3.580767);
   f_10820173->SetSavedPoint(34,3.567696);
   f_10820173->SetSavedPoint(35,3.554607);
   f_10820173->SetSavedPoint(36,3.5415);
   f_10820173->SetSavedPoint(37,3.528375);
   f_10820173->SetSavedPoint(38,3.515233);
   f_10820173->SetSavedPoint(39,3.502075);
   f_10820173->SetSavedPoint(40,3.488901);
   f_10820173->SetSavedPoint(41,3.475711);
   f_10820173->SetSavedPoint(42,3.462506);
   f_10820173->SetSavedPoint(43,3.449286);
   f_10820173->SetSavedPoint(44,3.436053);
   f_10820173->SetSavedPoint(45,3.422806);
   f_10820173->SetSavedPoint(46,3.409546);
   f_10820173->SetSavedPoint(47,3.396274);
   f_10820173->SetSavedPoint(48,3.382989);
   f_10820173->SetSavedPoint(49,3.369693);
   f_10820173->SetSavedPoint(50,3.356386);
   f_10820173->SetSavedPoint(51,3.343069);
   f_10820173->SetSavedPoint(52,3.329741);
   f_10820173->SetSavedPoint(53,3.316404);
   f_10820173->SetSavedPoint(54,3.303058);
   f_10820173->SetSavedPoint(55,3.289704);
   f_10820173->SetSavedPoint(56,3.276341);
   f_10820173->SetSavedPoint(57,3.26297);
   f_10820173->SetSavedPoint(58,3.249593);
   f_10820173->SetSavedPoint(59,3.236208);
   f_10820173->SetSavedPoint(60,3.222818);
   f_10820173->SetSavedPoint(61,3.209421);
   f_10820173->SetSavedPoint(62,3.19602);
   f_10820173->SetSavedPoint(63,3.182613);
   f_10820173->SetSavedPoint(64,3.169202);
   f_10820173->SetSavedPoint(65,3.155787);
   f_10820173->SetSavedPoint(66,3.142369);
   f_10820173->SetSavedPoint(67,3.128948);
   f_10820173->SetSavedPoint(68,3.115524);
   f_10820173->SetSavedPoint(69,3.102097);
   f_10820173->SetSavedPoint(70,3.088669);
   f_10820173->SetSavedPoint(71,3.07524);
   f_10820173->SetSavedPoint(72,3.06181);
   f_10820173->SetSavedPoint(73,3.04838);
   f_10820173->SetSavedPoint(74,3.034949);
   f_10820173->SetSavedPoint(75,3.021519);
   f_10820173->SetSavedPoint(76,3.00809);
   f_10820173->SetSavedPoint(77,2.994662);
   f_10820173->SetSavedPoint(78,2.981236);
   f_10820173->SetSavedPoint(79,2.967812);
   f_10820173->SetSavedPoint(80,2.95439);
   f_10820173->SetSavedPoint(81,2.940972);
   f_10820173->SetSavedPoint(82,2.927557);
   f_10820173->SetSavedPoint(83,2.914145);
   f_10820173->SetSavedPoint(84,2.900738);
   f_10820173->SetSavedPoint(85,2.887336);
   f_10820173->SetSavedPoint(86,2.873938);
   f_10820173->SetSavedPoint(87,2.860546);
   f_10820173->SetSavedPoint(88,2.847159);
   f_10820173->SetSavedPoint(89,2.833779);
   f_10820173->SetSavedPoint(90,2.820405);
   f_10820173->SetSavedPoint(91,2.807039);
   f_10820173->SetSavedPoint(92,2.793679);
   f_10820173->SetSavedPoint(93,2.780328);
   f_10820173->SetSavedPoint(94,2.766984);
   f_10820173->SetSavedPoint(95,2.753649);
   f_10820173->SetSavedPoint(96,2.740323);
   f_10820173->SetSavedPoint(97,2.727006);
   f_10820173->SetSavedPoint(98,2.713698);
   f_10820173->SetSavedPoint(99,2.700401);
   f_10820173->SetSavedPoint(100,2.687114);
   f_10820173->SetSavedPoint(101,2.673838);
   f_10820173->SetSavedPoint(102,2.660572);
   f_10820173->SetSavedPoint(103,2.647318);
   f_10820173->SetSavedPoint(104,2.634076);
   f_10820173->SetSavedPoint(105,2.620847);
   f_10820173->SetSavedPoint(106,2.607629);
   f_10820173->SetSavedPoint(107,2.594425);
   f_10820173->SetSavedPoint(108,2.581233);
   f_10820173->SetSavedPoint(109,2.568056);
   f_10820173->SetSavedPoint(110,2.554892);
   f_10820173->SetSavedPoint(111,2.541742);
   f_10820173->SetSavedPoint(112,2.528607);
   f_10820173->SetSavedPoint(113,2.515487);
   f_10820173->SetSavedPoint(114,2.502382);
   f_10820173->SetSavedPoint(115,2.489292);
   f_10820173->SetSavedPoint(116,2.476219);
   f_10820173->SetSavedPoint(117,2.463162);
   f_10820173->SetSavedPoint(118,2.450121);
   f_10820173->SetSavedPoint(119,2.437097);
   f_10820173->SetSavedPoint(120,2.424091);
   f_10820173->SetSavedPoint(121,2.411101);
   f_10820173->SetSavedPoint(122,2.39813);
   f_10820173->SetSavedPoint(123,2.385177);
   f_10820173->SetSavedPoint(124,2.372242);
   f_10820173->SetSavedPoint(125,2.359327);
   f_10820173->SetSavedPoint(126,2.34643);
   f_10820173->SetSavedPoint(127,2.333552);
   f_10820173->SetSavedPoint(128,2.320694);
   f_10820173->SetSavedPoint(129,2.307857);
   f_10820173->SetSavedPoint(130,2.295039);
   f_10820173->SetSavedPoint(131,2.282242);
   f_10820173->SetSavedPoint(132,2.269466);
   f_10820173->SetSavedPoint(133,2.256711);
   f_10820173->SetSavedPoint(134,2.243978);
   f_10820173->SetSavedPoint(135,2.231266);
   f_10820173->SetSavedPoint(136,2.218576);
   f_10820173->SetSavedPoint(137,2.205908);
   f_10820173->SetSavedPoint(138,2.193263);
   f_10820173->SetSavedPoint(139,2.180641);
   f_10820173->SetSavedPoint(140,2.168042);
   f_10820173->SetSavedPoint(141,2.155467);
   f_10820173->SetSavedPoint(142,2.142915);
   f_10820173->SetSavedPoint(143,2.130387);
   f_10820173->SetSavedPoint(144,2.117883);
   f_10820173->SetSavedPoint(145,2.105404);
   f_10820173->SetSavedPoint(146,2.092949);
   f_10820173->SetSavedPoint(147,2.08052);
   f_10820173->SetSavedPoint(148,2.068115);
   f_10820173->SetSavedPoint(149,2.055736);
   f_10820173->SetSavedPoint(150,2.043383);
   f_10820173->SetSavedPoint(151,2.031056);
   f_10820173->SetSavedPoint(152,2.018755);
   f_10820173->SetSavedPoint(153,2.006481);
   f_10820173->SetSavedPoint(154,1.994233);
   f_10820173->SetSavedPoint(155,1.982012);
   f_10820173->SetSavedPoint(156,1.969819);
   f_10820173->SetSavedPoint(157,1.957653);
   f_10820173->SetSavedPoint(158,1.945514);
   f_10820173->SetSavedPoint(159,1.933404);
   f_10820173->SetSavedPoint(160,1.921321);
   f_10820173->SetSavedPoint(161,1.909268);
   f_10820173->SetSavedPoint(162,1.897242);
   f_10820173->SetSavedPoint(163,1.885246);
   f_10820173->SetSavedPoint(164,1.873278);
   f_10820173->SetSavedPoint(165,1.86134);
   f_10820173->SetSavedPoint(166,1.849431);
   f_10820173->SetSavedPoint(167,1.837552);
   f_10820173->SetSavedPoint(168,1.825703);
   f_10820173->SetSavedPoint(169,1.813884);
   f_10820173->SetSavedPoint(170,1.802095);
   f_10820173->SetSavedPoint(171,1.790337);
   f_10820173->SetSavedPoint(172,1.77861);
   f_10820173->SetSavedPoint(173,1.766913);
   f_10820173->SetSavedPoint(174,1.755248);
   f_10820173->SetSavedPoint(175,1.743614);
   f_10820173->SetSavedPoint(176,1.732012);
   f_10820173->SetSavedPoint(177,1.720441);
   f_10820173->SetSavedPoint(178,1.708902);
   f_10820173->SetSavedPoint(179,1.697396);
   f_10820173->SetSavedPoint(180,1.685921);
   f_10820173->SetSavedPoint(181,1.67448);
   f_10820173->SetSavedPoint(182,1.66307);
   f_10820173->SetSavedPoint(183,1.651694);
   f_10820173->SetSavedPoint(184,1.640351);
   f_10820173->SetSavedPoint(185,1.629041);
   f_10820173->SetSavedPoint(186,1.617764);
   f_10820173->SetSavedPoint(187,1.606521);
   f_10820173->SetSavedPoint(188,1.595311);
   f_10820173->SetSavedPoint(189,1.584136);
   f_10820173->SetSavedPoint(190,1.572995);
   f_10820173->SetSavedPoint(191,1.561887);
   f_10820173->SetSavedPoint(192,1.550815);
   f_10820173->SetSavedPoint(193,1.539776);
   f_10820173->SetSavedPoint(194,1.528773);
   f_10820173->SetSavedPoint(195,1.517804);
   f_10820173->SetSavedPoint(196,1.50687);
   f_10820173->SetSavedPoint(197,1.495972);
   f_10820173->SetSavedPoint(198,1.485109);
   f_10820173->SetSavedPoint(199,1.474281);
   f_10820173->SetSavedPoint(200,1.463489);
   f_10820173->SetSavedPoint(201,1.452733);
   f_10820173->SetSavedPoint(202,1.442012);
   f_10820173->SetSavedPoint(203,1.431328);
   f_10820173->SetSavedPoint(204,1.42068);
   f_10820173->SetSavedPoint(205,1.410068);
   f_10820173->SetSavedPoint(206,1.399493);
   f_10820173->SetSavedPoint(207,1.388954);
   f_10820173->SetSavedPoint(208,1.378452);
   f_10820173->SetSavedPoint(209,1.367986);
   f_10820173->SetSavedPoint(210,1.357558);
   f_10820173->SetSavedPoint(211,1.347167);
   f_10820173->SetSavedPoint(212,1.336813);
   f_10820173->SetSavedPoint(213,1.326497);
   f_10820173->SetSavedPoint(214,1.316217);
   f_10820173->SetSavedPoint(215,1.305976);
   f_10820173->SetSavedPoint(216,1.295772);
   f_10820173->SetSavedPoint(217,1.285606);
   f_10820173->SetSavedPoint(218,1.275478);
   f_10820173->SetSavedPoint(219,1.265388);
   f_10820173->SetSavedPoint(220,1.255336);
   f_10820173->SetSavedPoint(221,1.245322);
   f_10820173->SetSavedPoint(222,1.235346);
   f_10820173->SetSavedPoint(223,1.225409);
   f_10820173->SetSavedPoint(224,1.215511);
   f_10820173->SetSavedPoint(225,1.205651);
   f_10820173->SetSavedPoint(226,1.19583);
   f_10820173->SetSavedPoint(227,1.186047);
   f_10820173->SetSavedPoint(228,1.176304);
   f_10820173->SetSavedPoint(229,1.1666);
   f_10820173->SetSavedPoint(230,1.156934);
   f_10820173->SetSavedPoint(231,1.147308);
   f_10820173->SetSavedPoint(232,1.137721);
   f_10820173->SetSavedPoint(233,1.128173);
   f_10820173->SetSavedPoint(234,1.118665);
   f_10820173->SetSavedPoint(235,1.109197);
   f_10820173->SetSavedPoint(236,1.099767);
   f_10820173->SetSavedPoint(237,1.090378);
   f_10820173->SetSavedPoint(238,1.081028);
   f_10820173->SetSavedPoint(239,1.071718);
   f_10820173->SetSavedPoint(240,1.062448);
   f_10820173->SetSavedPoint(241,1.053218);
   f_10820173->SetSavedPoint(242,1.044027);
   f_10820173->SetSavedPoint(243,1.034877);
   f_10820173->SetSavedPoint(244,1.025767);
   f_10820173->SetSavedPoint(245,1.016697);
   f_10820173->SetSavedPoint(246,1.007667);
   f_10820173->SetSavedPoint(247,0.9986779);
   f_10820173->SetSavedPoint(248,0.9897287);
   f_10820173->SetSavedPoint(249,0.9808199);
   f_10820173->SetSavedPoint(250,0.9719515);
   f_10820173->SetSavedPoint(251,0.9631236);
   f_10820173->SetSavedPoint(252,0.9543362);
   f_10820173->SetSavedPoint(253,0.9455894);
   f_10820173->SetSavedPoint(254,0.9368832);
   f_10820173->SetSavedPoint(255,0.9282176);
   f_10820173->SetSavedPoint(256,0.9195927);
   f_10820173->SetSavedPoint(257,0.9110085);
   f_10820173->SetSavedPoint(258,0.902465);
   f_10820173->SetSavedPoint(259,0.8939624);
   f_10820173->SetSavedPoint(260,0.8855005);
   f_10820173->SetSavedPoint(261,0.8770795);
   f_10820173->SetSavedPoint(262,0.8686994);
   f_10820173->SetSavedPoint(263,0.8603601);
   f_10820173->SetSavedPoint(264,0.8520618);
   f_10820173->SetSavedPoint(265,0.8438044);
   f_10820173->SetSavedPoint(266,0.835588);
   f_10820173->SetSavedPoint(267,0.8274126);
   f_10820173->SetSavedPoint(268,0.8192781);
   f_10820173->SetSavedPoint(269,0.8111847);
   f_10820173->SetSavedPoint(270,0.8031323);
   f_10820173->SetSavedPoint(271,0.7951209);
   f_10820173->SetSavedPoint(272,0.7871505);
   f_10820173->SetSavedPoint(273,0.7792212);
   f_10820173->SetSavedPoint(274,0.771333);
   f_10820173->SetSavedPoint(275,0.7634858);
   f_10820173->SetSavedPoint(276,0.7556797);
   f_10820173->SetSavedPoint(277,0.7479147);
   f_10820173->SetSavedPoint(278,0.7401907);
   f_10820173->SetSavedPoint(279,0.7325077);
   f_10820173->SetSavedPoint(280,0.7248658);
   f_10820173->SetSavedPoint(281,0.717265);
   f_10820173->SetSavedPoint(282,0.7097052);
   f_10820173->SetSavedPoint(283,0.7021864);
   f_10820173->SetSavedPoint(284,0.6947087);
   f_10820173->SetSavedPoint(285,0.6872719);
   f_10820173->SetSavedPoint(286,0.6798761);
   f_10820173->SetSavedPoint(287,0.6725214);
   f_10820173->SetSavedPoint(288,0.6652075);
   f_10820173->SetSavedPoint(289,0.6579346);
   f_10820173->SetSavedPoint(290,0.6507026);
   f_10820173->SetSavedPoint(291,0.6435115);
   f_10820173->SetSavedPoint(292,0.6363612);
   f_10820173->SetSavedPoint(293,0.6292518);
   f_10820173->SetSavedPoint(294,0.6221832);
   f_10820173->SetSavedPoint(295,0.6151553);
   f_10820173->SetSavedPoint(296,0.6081682);
   f_10820173->SetSavedPoint(297,0.6012218);
   f_10820173->SetSavedPoint(298,0.594316);
   f_10820173->SetSavedPoint(299,0.5874509);
   f_10820173->SetSavedPoint(300,0.5806264);
   f_10820173->SetSavedPoint(301,0.5738425);
   f_10820173->SetSavedPoint(302,0.567099);
   f_10820173->SetSavedPoint(303,0.5603961);
   f_10820173->SetSavedPoint(304,0.5537335);
   f_10820173->SetSavedPoint(305,0.5471113);
   f_10820173->SetSavedPoint(306,0.5405295);
   f_10820173->SetSavedPoint(307,0.5339879);
   f_10820173->SetSavedPoint(308,0.5274865);
   f_10820173->SetSavedPoint(309,0.5210253);
   f_10820173->SetSavedPoint(310,0.5146042);
   f_10820173->SetSavedPoint(311,0.5082232);
   f_10820173->SetSavedPoint(312,0.5018822);
   f_10820173->SetSavedPoint(313,0.4955811);
   f_10820173->SetSavedPoint(314,0.4893198);
   f_10820173->SetSavedPoint(315,0.4830984);
   f_10820173->SetSavedPoint(316,0.4769168);
   f_10820173->SetSavedPoint(317,0.4707748);
   f_10820173->SetSavedPoint(318,0.4646724);
   f_10820173->SetSavedPoint(319,0.4586095);
   f_10820173->SetSavedPoint(320,0.4525861);
   f_10820173->SetSavedPoint(321,0.4466021);
   f_10820173->SetSavedPoint(322,0.4406574);
   f_10820173->SetSavedPoint(323,0.434752);
   f_10820173->SetSavedPoint(324,0.4288857);
   f_10820173->SetSavedPoint(325,0.4230585);
   f_10820173->SetSavedPoint(326,0.4172703);
   f_10820173->SetSavedPoint(327,0.4115211);
   f_10820173->SetSavedPoint(328,0.4058106);
   f_10820173->SetSavedPoint(329,0.4001389);
   f_10820173->SetSavedPoint(330,0.3945059);
   f_10820173->SetSavedPoint(331,0.3889114);
   f_10820173->SetSavedPoint(332,0.3833554);
   f_10820173->SetSavedPoint(333,0.3778378);
   f_10820173->SetSavedPoint(334,0.3723585);
   f_10820173->SetSavedPoint(335,0.3669174);
   f_10820173->SetSavedPoint(336,0.3615144);
   f_10820173->SetSavedPoint(337,0.3561493);
   f_10820173->SetSavedPoint(338,0.3508222);
   f_10820173->SetSavedPoint(339,0.3455329);
   f_10820173->SetSavedPoint(340,0.3402813);
   f_10820173->SetSavedPoint(341,0.3350672);
   f_10820173->SetSavedPoint(342,0.3298907);
   f_10820173->SetSavedPoint(343,0.3247515);
   f_10820173->SetSavedPoint(344,0.3196496);
   f_10820173->SetSavedPoint(345,0.3145849);
   f_10820173->SetSavedPoint(346,0.3095571);
   f_10820173->SetSavedPoint(347,0.3045664);
   f_10820173->SetSavedPoint(348,0.2996124);
   f_10820173->SetSavedPoint(349,0.2946951);
   f_10820173->SetSavedPoint(350,0.2898144);
   f_10820173->SetSavedPoint(351,0.2849702);
   f_10820173->SetSavedPoint(352,0.2801623);
   f_10820173->SetSavedPoint(353,0.2753906);
   f_10820173->SetSavedPoint(354,0.2706551);
   f_10820173->SetSavedPoint(355,0.2659554);
   f_10820173->SetSavedPoint(356,0.2612916);
   f_10820173->SetSavedPoint(357,0.2566636);
   f_10820173->SetSavedPoint(358,0.2520711);
   f_10820173->SetSavedPoint(359,0.247514);
   f_10820173->SetSavedPoint(360,0.2429922);
   f_10820173->SetSavedPoint(361,0.2385057);
   f_10820173->SetSavedPoint(362,0.2340541);
   f_10820173->SetSavedPoint(363,0.2296375);
   f_10820173->SetSavedPoint(364,0.2252557);
   f_10820173->SetSavedPoint(365,0.2209084);
   f_10820173->SetSavedPoint(366,0.2165957);
   f_10820173->SetSavedPoint(367,0.2123172);
   f_10820173->SetSavedPoint(368,0.208073);
   f_10820173->SetSavedPoint(369,0.2038628);
   f_10820173->SetSavedPoint(370,0.1996866);
   f_10820173->SetSavedPoint(371,0.195544);
   f_10820173->SetSavedPoint(372,0.1914351);
   f_10820173->SetSavedPoint(373,0.1873596);
   f_10820173->SetSavedPoint(374,0.1833174);
   f_10820173->SetSavedPoint(375,0.1793084);
   f_10820173->SetSavedPoint(376,0.1753323);
   f_10820173->SetSavedPoint(377,0.1713891);
   f_10820173->SetSavedPoint(378,0.1674785);
   f_10820173->SetSavedPoint(379,0.1636004);
   f_10820173->SetSavedPoint(380,0.1597547);
   f_10820173->SetSavedPoint(381,0.1559412);
   f_10820173->SetSavedPoint(382,0.1521596);
   f_10820173->SetSavedPoint(383,0.14841);
   f_10820173->SetSavedPoint(384,0.144692);
   f_10820173->SetSavedPoint(385,0.1410055);
   f_10820173->SetSavedPoint(386,0.1373504);
   f_10820173->SetSavedPoint(387,0.1337264);
   f_10820173->SetSavedPoint(388,0.1301334);
   f_10820173->SetSavedPoint(389,0.1265713);
   f_10820173->SetSavedPoint(390,0.1230398);
   f_10820173->SetSavedPoint(391,0.1195388);
   f_10820173->SetSavedPoint(392,0.1160681);
   f_10820173->SetSavedPoint(393,0.1126275);
   f_10820173->SetSavedPoint(394,0.1092168);
   f_10820173->SetSavedPoint(395,0.1058359);
   f_10820173->SetSavedPoint(396,0.1024845);
   f_10820173->SetSavedPoint(397,0.09916255);
   f_10820173->SetSavedPoint(398,0.09586977);
   f_10820173->SetSavedPoint(399,0.09260601);
   f_10820173->SetSavedPoint(400,0.08937106);
   f_10820173->SetSavedPoint(401,0.08616475);
   f_10820173->SetSavedPoint(402,0.08298687);
   f_10820173->SetSavedPoint(403,0.07983723);
   f_10820173->SetSavedPoint(404,0.07671565);
   f_10820173->SetSavedPoint(405,0.07362192);
   f_10820173->SetSavedPoint(406,0.07055585);
   f_10820173->SetSavedPoint(407,0.06751725);
   f_10820173->SetSavedPoint(408,0.0645059);
   f_10820173->SetSavedPoint(409,0.06152161);
   f_10820173->SetSavedPoint(410,0.05856418);
   f_10820173->SetSavedPoint(411,0.0556334);
   f_10820173->SetSavedPoint(412,0.05272908);
   f_10820173->SetSavedPoint(413,0.049851);
   f_10820173->SetSavedPoint(414,0.04699895);
   f_10820173->SetSavedPoint(415,0.04417274);
   f_10820173->SetSavedPoint(416,0.04137214);
   f_10820173->SetSavedPoint(417,0.03859695);
   f_10820173->SetSavedPoint(418,0.03584696);
   f_10820173->SetSavedPoint(419,0.03312195);
   f_10820173->SetSavedPoint(420,0.03042171);
   f_10820173->SetSavedPoint(421,0.02774602);
   f_10820173->SetSavedPoint(422,0.02509466);
   f_10820173->SetSavedPoint(423,0.02246742);
   f_10820173->SetSavedPoint(424,0.01986408);
   f_10820173->SetSavedPoint(425,0.01728441);
   f_10820173->SetSavedPoint(426,0.01472819);
   f_10820173->SetSavedPoint(427,0.01219521);
   f_10820173->SetSavedPoint(428,0.009685229);
   f_10820173->SetSavedPoint(429,0.007198029);
   f_10820173->SetSavedPoint(430,0.004733382);
   f_10820173->SetSavedPoint(431,0.00229106);
   f_10820173->SetSavedPoint(432,-0.0001291682);
   f_10820173->SetSavedPoint(433,-0.002527532);
   f_10820173->SetSavedPoint(434,-0.004904263);
   f_10820173->SetSavedPoint(435,-0.007259595);
   f_10820173->SetSavedPoint(436,-0.009593762);
   f_10820173->SetSavedPoint(437,-0.011907);
   f_10820173->SetSavedPoint(438,-0.01419954);
   f_10820173->SetSavedPoint(439,-0.01647163);
   f_10820173->SetSavedPoint(440,-0.01872351);
   f_10820173->SetSavedPoint(441,-0.0209554);
   f_10820173->SetSavedPoint(442,-0.02316756);
   f_10820173->SetSavedPoint(443,-0.02536023);
   f_10820173->SetSavedPoint(444,-0.02753366);
   f_10820173->SetSavedPoint(445,-0.02968807);
   f_10820173->SetSavedPoint(446,-0.03182374);
   f_10820173->SetSavedPoint(447,-0.03394089);
   f_10820173->SetSavedPoint(448,-0.03603977);
   f_10820173->SetSavedPoint(449,-0.03812065);
   f_10820173->SetSavedPoint(450,-0.04018376);
   f_10820173->SetSavedPoint(451,-0.04222937);
   f_10820173->SetSavedPoint(452,-0.04425771);
   f_10820173->SetSavedPoint(453,-0.04626906);
   f_10820173->SetSavedPoint(454,-0.04826365);
   f_10820173->SetSavedPoint(455,-0.05024176);
   f_10820173->SetSavedPoint(456,-0.05220362);
   f_10820173->SetSavedPoint(457,-0.05414952);
   f_10820173->SetSavedPoint(458,-0.05607969);
   f_10820173->SetSavedPoint(459,-0.05799442);
   f_10820173->SetSavedPoint(460,-0.05989394);
   f_10820173->SetSavedPoint(461,-0.06177854);
   f_10820173->SetSavedPoint(462,-0.06364847);
   f_10820173->SetSavedPoint(463,-0.065504);
   f_10820173->SetSavedPoint(464,-0.0673454);
   f_10820173->SetSavedPoint(465,-0.06917292);
   f_10820173->SetSavedPoint(466,-0.07098685);
   f_10820173->SetSavedPoint(467,-0.07278745);
   f_10820173->SetSavedPoint(468,-0.07457499);
   f_10820173->SetSavedPoint(469,-0.07634974);
   f_10820173->SetSavedPoint(470,-0.07811198);
   f_10820173->SetSavedPoint(471,-0.07986198);
   f_10820173->SetSavedPoint(472,-0.08160001);
   f_10820173->SetSavedPoint(473,-0.08332635);
   f_10820173->SetSavedPoint(474,-0.08504128);
   f_10820173->SetSavedPoint(475,-0.08674508);
   f_10820173->SetSavedPoint(476,-0.08843802);
   f_10820173->SetSavedPoint(477,-0.09012038);
   f_10820173->SetSavedPoint(478,-0.09179245);
   f_10820173->SetSavedPoint(479,-0.09345451);
   f_10820173->SetSavedPoint(480,-0.09510684);
   f_10820173->SetSavedPoint(481,-0.09674973);
   f_10820173->SetSavedPoint(482,-0.09838346);
   f_10820173->SetSavedPoint(483,-0.1000083);
   f_10820173->SetSavedPoint(484,-0.1016246);
   f_10820173->SetSavedPoint(485,-0.1032326);
   f_10820173->SetSavedPoint(486,-0.1048325);
   f_10820173->SetSavedPoint(487,-0.1064248);
   f_10820173->SetSavedPoint(488,-0.1080096);
   f_10820173->SetSavedPoint(489,-0.1095873);
   f_10820173->SetSavedPoint(490,-0.1111582);
   f_10820173->SetSavedPoint(491,-0.1127225);
   f_10820173->SetSavedPoint(492,-0.1142805);
   f_10820173->SetSavedPoint(493,-0.1158327);
   f_10820173->SetSavedPoint(494,-0.1173791);
   f_10820173->SetSavedPoint(495,-0.1189202);
   f_10820173->SetSavedPoint(496,-0.1204563);
   f_10820173->SetSavedPoint(497,-0.1219876);
   f_10820173->SetSavedPoint(498,-0.1235144);
   f_10820173->SetSavedPoint(499,-0.1250371);
   f_10820173->SetSavedPoint(500,-0.1265559);
   f_10820173->SetSavedPoint(501,0);
   f_10820173->SetSavedPoint(502,0.75);
   f_10820173->SetFillColor(19);
   f_10820173->SetFillStyle(0);
   f_10820173->SetMarkerStyle(20);
   f_10820173->SetMarkerSize(1.2);
   f_10820173->SetLineColor(6);
   f_10820173->SetLineWidth(3);
   f_10820173->SetLineStyle(11);
   f_10820173->GetXaxis()->SetNdivisions(505);
   f_10820173->GetXaxis()->SetLabelFont(132);
   f_10820173->GetXaxis()->SetLabelOffset(0.015);
   f_10820173->GetXaxis()->SetLabelSize(0.05);
   f_10820173->GetXaxis()->SetTitleSize(0.06);
   f_10820173->GetXaxis()->SetTitleFont(132);
   f_10820173->GetYaxis()->SetLabelFont(132);
   f_10820173->GetYaxis()->SetLabelSize(0.05);
   f_10820173->GetYaxis()->SetTitleSize(0.06);
   f_10820173->GetYaxis()->SetTitleFont(42);
   f_10820173->SetParameter(0,0);
   f_10820173->SetParError(0,0);
   f_10820173->SetParLimits(0,0,0);
   f_10820173->SetParameter(1,0);
   f_10820173->SetParError(1,0);
   f_10820173->SetParLimits(1,0,0);
   f_10820173->SetParameter(2,0);
   f_10820173->SetParError(2,0);
   f_10820173->SetParLimits(2,0,0);
   f_10820173->SetParameter(3,0);
   f_10820173->SetParError(3,0);
   f_10820173->SetParLimits(3,0,0);
   f_10820173->SetParameter(4,0);
   f_10820173->SetParError(4,0);
   f_10820173->SetParLimits(4,0,0);
   f_10820173->SetParameter(5,0);
   f_10820173->SetParError(5,0);
   f_10820173->SetParLimits(5,0,0);
   f_10820173->Draw("same");
   
   Double_t Graph1_fx120[203] = {
   0,
   0.0075,
   0.015,
   0.0225,
   0.03,
   0.0375,
   0.045,
   0.0525,
   0.06,
   0.0675,
   0.075,
   0.0825,
   0.09,
   0.0975,
   0.105,
   0.1125,
   0.12,
   0.1275,
   0.135,
   0.1425,
   0.15,
   0.1575,
   0.165,
   0.1725,
   0.18,
   0.1875,
   0.195,
   0.2025,
   0.21,
   0.2175,
   0.225,
   0.2325,
   0.24,
   0.2475,
   0.255,
   0.2625,
   0.27,
   0.2775,
   0.285,
   0.2925,
   0.3,
   0.3075,
   0.315,
   0.3225,
   0.33,
   0.3375,
   0.345,
   0.3525,
   0.36,
   0.3675,
   0.375,
   0.3825,
   0.39,
   0.3975,
   0.405,
   0.4125,
   0.42,
   0.4275,
   0.435,
   0.4425,
   0.45,
   0.4575,
   0.465,
   0.4725,
   0.48,
   0.4875,
   0.495,
   0.5025,
   0.51,
   0.5175,
   0.525,
   0.5325,
   0.54,
   0.5475,
   0.555,
   0.5625,
   0.57,
   0.5775,
   0.585,
   0.5925,
   0.6,
   0.6075,
   0.615,
   0.6225,
   0.63,
   0.6375,
   0.645,
   0.6525,
   0.66,
   0.6675,
   0.675,
   0.6825,
   0.69,
   0.6975,
   0.705,
   0.7125,
   0.72,
   0.7275,
   0.735,
   0.7425,
   0.75,
   0.75,
   0.7425,
   0.735,
   0.7275,
   0.72,
   0.7125,
   0.705,
   0.6975,
   0.69,
   0.6825,
   0.675,
   0.6675,
   0.66,
   0.6525,
   0.645,
   0.6375,
   0.63,
   0.6225,
   0.615,
   0.6075,
   0.6,
   0.5925,
   0.585,
   0.5775,
   0.57,
   0.5625,
   0.555,
   0.5475,
   0.54,
   0.5325,
   0.525,
   0.5175,
   0.51,
   0.5025,
   0.495,
   0.4875,
   0.48,
   0.4725,
   0.465,
   0.4575,
   0.45,
   0.4425,
   0.435,
   0.4275,
   0.42,
   0.4125,
   0.405,
   0.3975,
   0.39,
   0.3825,
   0.375,
   0.3675,
   0.36,
   0.3525,
   0.345,
   0.3375,
   0.33,
   0.3225,
   0.315,
   0.3075,
   0.3,
   0.2925,
   0.285,
   0.2775,
   0.27,
   0.2625,
   0.255,
   0.2475,
   0.24,
   0.2325,
   0.225,
   0.2175,
   0.21,
   0.2025,
   0.195,
   0.1875,
   0.18,
   0.1725,
   0.165,
   0.1575,
   0.15,
   0.1425,
   0.135,
   0.1275,
   0.12,
   0.1125,
   0.105,
   0.0975,
   0.09,
   0.0825,
   0.075,
   0.0675,
   0.06,
   0.0525,
   0.045,
   0.0375,
   0.03,
   0.0225,
   0.015,
   0.0075,
   0,
   0};
   Double_t Graph1_fy120[203] = {
   3.942501,
   3.892126,
   3.839647,
   3.785224,
   3.729013,
   3.671165,
   3.611825,
   3.551136,
   3.489232,
   3.426245,
   3.362302,
   3.297523,
   3.232027,
   3.165923,
   3.099321,
   3.032322,
   2.965025,
   2.897524,
   2.829908,
   2.762263,
   2.69467,
   2.627205,
   2.559943,
   2.492953,
   2.4263,
   2.360048,
   2.294254,
   2.228976,
   2.164264,
   2.100169,
   2.036737,
   1.974011,
   1.912032,
   1.850838,
   1.790465,
   1.730947,
   1.672313,
   1.614593,
   1.557813,
   1.501998,
   1.44717,
   1.393349,
   1.340556,
   1.288806,
   1.238115,
   1.188498,
   1.139966,
   1.09253,
   1.0462,
   1.000984,
   0.9568892,
   0.9139205,
   0.8720822,
   0.8313777,
   0.7918087,
   0.7533761,
   0.7160794,
   0.6799173,
   0.6448872,
   0.6109854,
   0.5782073,
   0.5465472,
   0.5159983,
   0.4865528,
   0.4582019,
   0.4309357,
   0.4047433,
   0.3796128,
   0.3555311,
   0.3324845,
   0.3104576,
   0.2894346,
   0.2693981,
   0.2503302,
   0.2322114,
   0.2150216,
   0.1987393,
   0.1833423,
   0.1688071,
   0.1551092,
   0.1422231,
   0.1301223,
   0.1187793,
   0.1081655,
   0.09825162,
   0.0890071,
   0.08040066,
   0.07240007,
   0.0649723,
   0.05808347,
   0.05169899,
   0.04578353,
   0.04030113,
   0.03521524,
   0.0304888,
   0.0260843,
   0.02196386,
   0.01808934,
   0.01442241,
   0.01092466,
   0.007557681,
   0.006765561,
   0.00974319,
   0.01282074,
   0.01603522,
   0.01942336,
   0.02302166,
   0.02686642,
   0.03099375,
   0.03543961,
   0.04023979,
   0.04542993,
   0.05104552,
   0.05712188,
   0.06369414,
   0.07079723,
   0.07846584,
   0.08673442,
   0.09563708,
   0.1052076,
   0.1154795,
   0.1264855,
   0.1382583,
   0.1508297,
   0.1642311,
   0.1784931,
   0.1936455,
   0.2097176,
   0.2267375,
   0.2447325,
   0.2637289,
   0.2837519,
   0.3048255,
   0.3269726,
   0.3502146,
   0.3745716,
   0.4000624,
   0.426704,
   0.4545122,
   0.4835007,
   0.5136819,
   0.5450661,
   0.5776619,
   0.6114761,
   0.6465133,
   0.6827764,
   0.7202659,
   0.7589804,
   0.7989165,
   0.8400684,
   0.8824282,
   0.9259856,
   0.9707283,
   1.016642,
   1.063708,
   1.11191,
   1.161223,
   1.211626,
   1.263091,
   1.31559,
   1.369093,
   1.423566,
   1.478973,
   1.535278,
   1.592441,
   1.65042,
   1.709172,
   1.768649,
   1.828805,
   1.889589,
   1.950949,
   2.012833,
   2.075185,
   2.137947,
   2.20106,
   2.264466,
   2.328101,
   2.391902,
   2.455806,
   2.519745,
   2.583653,
   2.647461,
   2.7111,
   2.7745,
   2.837588,
   2.900293,
   2.96254,
   3.024256,
   3.085366,
   3.145792,
   3.20546,
   3.26429,
   3.322204,
   3.379123,
   3.434967,
   3.489654,
   3.543102,
   3.595228,
   3.645946,
   3.695171,
   3.742814,
   3.788787,
   3.942501};
   graph = new TGraph(203,Graph1_fx120,Graph1_fy120);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph120 = new TH1F("Graph_Graph120","Graph",203,0,0.825);
   Graph_Graph120->SetMinimum(0);
   Graph_Graph120->SetMaximum(4.336075);
   Graph_Graph120->SetDirectory(0);
   Graph_Graph120->SetStats(0);
   Graph_Graph120->SetMarkerStyle(20);
   Graph_Graph120->SetMarkerSize(1.2);
   Graph_Graph120->GetXaxis()->SetNdivisions(505);
   Graph_Graph120->GetXaxis()->SetLabelFont(132);
   Graph_Graph120->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph120->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph120->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph120->GetXaxis()->SetTitleFont(132);
   Graph_Graph120->GetYaxis()->SetLabelFont(132);
   Graph_Graph120->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph120->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph120->GetYaxis()->SetTitleFont(42);
   Graph_Graph120->GetZaxis()->SetLabelFont(132);
   Graph_Graph120->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph120->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph120->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph120);
   
   graph->Draw("flc");
   
   TH1D *h_3300__120 = new TH1D("h_3300__120","",15,0,0.75);
   h_3300__120->SetBinContent(1,3.489544);
   h_3300__120->SetBinContent(2,3.145629);
   h_3300__120->SetBinContent(3,3.468731);
   h_3300__120->SetBinContent(4,2.289426);
   h_3300__120->SetBinContent(5,1.873814);
   h_3300__120->SetBinContent(6,2.258431);
   h_3300__120->SetBinContent(7,1.165625);
   h_3300__120->SetBinContent(8,0.8607216);
   h_3300__120->SetBinContent(9,0.6281111);
   h_3300__120->SetBinContent(10,0.3053761);
   h_3300__120->SetBinContent(11,0.2575616);
   h_3300__120->SetBinContent(12,0.1232091);
   h_3300__120->SetBinContent(13,0.05905048);
   h_3300__120->SetBinContent(14,0.06290353);
   h_3300__120->SetBinContent(15,0.01186594);
   h_3300__120->SetBinError(1,0.4765764);
   h_3300__120->SetBinError(2,0.4062479);
   h_3300__120->SetBinError(3,0.5170383);
   h_3300__120->SetBinError(4,0.4048116);
   h_3300__120->SetBinError(5,0.3194769);
   h_3300__120->SetBinError(6,0.3270613);
   h_3300__120->SetBinError(7,0.216826);
   h_3300__120->SetBinError(8,0.2038568);
   h_3300__120->SetBinError(9,0.1642913);
   h_3300__120->SetBinError(10,0.1118551);
   h_3300__120->SetBinError(11,0.09248161);
   h_3300__120->SetBinError(12,0.05672476);
   h_3300__120->SetBinError(13,0.04133335);
   h_3300__120->SetBinError(14,0.08747646);
   h_3300__120->SetBinError(15,0.01999915);
   h_3300__120->SetMinimum(0);
   h_3300__120->SetMaximum(6);
   h_3300__120->SetEntries(2400);
   h_3300__120->SetStats(0);
   h_3300__120->SetMarkerStyle(20);
   h_3300__120->SetMarkerSize(1.2);
   h_3300__120->GetXaxis()->SetNdivisions(505);
   h_3300__120->GetXaxis()->SetLabelFont(132);
   h_3300__120->GetXaxis()->SetLabelOffset(0.015);
   h_3300__120->GetXaxis()->SetLabelSize(0.05);
   h_3300__120->GetXaxis()->SetTitleSize(0.06);
   h_3300__120->GetXaxis()->SetTitleFont(132);
   h_3300__120->GetYaxis()->SetLabelFont(132);
   h_3300__120->GetYaxis()->SetLabelSize(0.05);
   h_3300__120->GetYaxis()->SetTitleSize(0.06);
   h_3300__120->GetYaxis()->SetTitleFont(42);
   h_3300__120->GetZaxis()->SetLabelFont(132);
   h_3300__120->GetZaxis()->SetLabelSize(0.05);
   h_3300__120->GetZaxis()->SetTitleSize(0.06);
   h_3300__120->GetZaxis()->SetTitleFont(42);
   h_3300__120->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4d.C <==
void 2xB_MASS_3GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:53:27 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.805432,-0.05063291,20.85235,0.2658228);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   Double_t xAxis13[15] = {6.192, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20}; 
   
   TH1F *h_3390__121 = new TH1F("h_3390__121","1D",14, xAxis13);
   h_3390__121->SetBinContent(0,-76.37356);
   h_3390__121->SetBinContent(1,0.05105378);
   h_3390__121->SetBinContent(2,0.09631169);
   h_3390__121->SetBinContent(3,0.08591405);
   h_3390__121->SetBinContent(4,0.1980238);
   h_3390__121->SetBinContent(5,0.1393963);
   h_3390__121->SetBinContent(6,0.1589672);
   h_3390__121->SetBinContent(7,0.07373054);
   h_3390__121->SetBinContent(8,0.07326822);
   h_3390__121->SetBinContent(9,0.0480438);
   h_3390__121->SetBinContent(10,0.03355121);
   h_3390__121->SetBinContent(11,0.01535464);
   h_3390__121->SetBinContent(12,0.01051406);
   h_3390__121->SetBinContent(13,0.01240872);
   h_3390__121->SetBinContent(14,0.009276591);
   h_3390__121->SetBinContent(15,269.6476);
   h_3390__121->SetBinError(0,31.25636);
   h_3390__121->SetBinError(1,0.01733649);
   h_3390__121->SetBinError(2,0.01571458);
   h_3390__121->SetBinError(3,0.01376429);
   h_3390__121->SetBinError(4,0.02562677);
   h_3390__121->SetBinError(5,0.01606152);
   h_3390__121->SetBinError(6,0.02184831);
   h_3390__121->SetBinError(7,0.01786684);
   h_3390__121->SetBinError(8,0.01282597);
   h_3390__121->SetBinError(9,0.01353013);
   h_3390__121->SetBinError(10,0.008521866);
   h_3390__121->SetBinError(11,0.00628875);
   h_3390__121->SetBinError(12,0.009598334);
   h_3390__121->SetBinError(13,0.007360197);
   h_3390__121->SetBinError(14,0.005408351);
   h_3390__121->SetBinError(15,51.38934);
   h_3390__121->SetMinimum(0);
   h_3390__121->SetMaximum(0.25);
   h_3390__121->SetEntries(2399);
   h_3390__121->SetStats(0);
   h_3390__121->SetMarkerStyle(20);
   h_3390__121->SetMarkerSize(1.2);
   h_3390__121->GetXaxis()->SetNdivisions(505);
   h_3390__121->GetXaxis()->SetLabelFont(132);
   h_3390__121->GetXaxis()->SetLabelOffset(0.015);
   h_3390__121->GetXaxis()->SetLabelSize(0.05);
   h_3390__121->GetXaxis()->SetTitleSize(0.06);
   h_3390__121->GetXaxis()->SetTitleFont(132);
   h_3390__121->GetYaxis()->SetLabelFont(132);
   h_3390__121->GetYaxis()->SetLabelSize(0.05);
   h_3390__121->GetYaxis()->SetTitleSize(0.06);
   h_3390__121->GetYaxis()->SetTitleFont(42);
   h_3390__121->GetZaxis()->SetLabelFont(132);
   h_3390__121->GetZaxis()->SetLabelSize(0.05);
   h_3390__121->GetZaxis()->SetTitleSize(0.06);
   h_3390__121->GetZaxis()->SetTitleFont(42);
   h_3390__121->Draw("e1");
   
   TF1 *f_10920174 = new TF1("*f_10920",6.192,20,17);
    //The original function : f_10920 had originally been created by:
    //TF1 *f_10920 = new TF1("f_10920",f_10920,6.192,20,17);
   f_10920174->SetRange(6.192,20);
   f_10920174->SetName("f_10920");
   f_10920174->SetTitle("f_10920");
   f_10920174->SetNpx(500);
   f_10920174->SetSavedPoint(0,0);
   f_10920174->SetSavedPoint(1,0.01603317);
   f_10920174->SetSavedPoint(2,0.02928576);
   f_10920174->SetSavedPoint(3,0.04013657);
   f_10920174->SetSavedPoint(4,0.04892318);
   f_10920174->SetSavedPoint(5,0.05594561);
   f_10920174->SetSavedPoint(6,0.06146964);
   f_10920174->SetSavedPoint(7,0.06573003);
   f_10920174->SetSavedPoint(8,0.06893332);
   f_10920174->SetSavedPoint(9,0.07126059);
   f_10920174->SetSavedPoint(10,0.07286987);
   f_10920174->SetSavedPoint(11,0.07389845);
   f_10920174->SetSavedPoint(12,0.074465);
   f_10920174->SetSavedPoint(13,0.07467144);
   f_10920174->SetSavedPoint(14,0.07460478);
   f_10920174->SetSavedPoint(15,0.0743387);
   f_10920174->SetSavedPoint(16,0.07393506);
   f_10920174->SetSavedPoint(17,0.07344523);
   f_10920174->SetSavedPoint(18,0.07291139);
   f_10920174->SetSavedPoint(19,0.07236759);
   f_10920174->SetSavedPoint(20,0.07184084);
   f_10920174->SetSavedPoint(21,0.07135197);
   f_10920174->SetSavedPoint(22,0.07091655);
   f_10920174->SetSavedPoint(23,0.07054557);
   f_10920174->SetSavedPoint(24,0.07024621);
   f_10920174->SetSavedPoint(25,0.07002235);
   f_10920174->SetSavedPoint(26,0.06987521);
   f_10920174->SetSavedPoint(27,0.06980379);
   f_10920174->SetSavedPoint(28,0.06980531);
   f_10920174->SetSavedPoint(29,0.06987558);
   f_10920174->SetSavedPoint(30,0.07000937);
   f_10920174->SetSavedPoint(31,0.07020067);
   f_10920174->SetSavedPoint(32,0.07044298);
   f_10920174->SetSavedPoint(33,0.07072948);
   f_10920174->SetSavedPoint(34,0.07105326);
   f_10920174->SetSavedPoint(35,0.07140746);
   f_10920174->SetSavedPoint(36,0.07178542);
   f_10920174->SetSavedPoint(37,0.07218077);
   f_10920174->SetSavedPoint(38,0.07258751);
   f_10920174->SetSavedPoint(39,0.07300013);
   f_10920174->SetSavedPoint(40,0.0734136);
   f_10920174->SetSavedPoint(41,0.07382344);
   f_10920174->SetSavedPoint(42,0.07422573);
   f_10920174->SetSavedPoint(43,0.07461716);
   f_10920174->SetSavedPoint(44,0.07499497);
   f_10920174->SetSavedPoint(45,0.075357);
   f_10920174->SetSavedPoint(46,0.07570165);
   f_10920174->SetSavedPoint(47,0.07602787);
   f_10920174->SetSavedPoint(48,0.07633512);
   f_10920174->SetSavedPoint(49,0.07662335);
   f_10920174->SetSavedPoint(50,0.07689297);
   f_10920174->SetSavedPoint(51,0.07714483);
   f_10920174->SetSavedPoint(52,0.07738015);
   f_10920174->SetSavedPoint(53,0.07760049);
   f_10920174->SetSavedPoint(54,0.07780772);
   f_10920174->SetSavedPoint(55,0.078004);
   f_10920174->SetSavedPoint(56,0.07819169);
   f_10920174->SetSavedPoint(57,0.07837336);
   f_10920174->SetSavedPoint(58,0.07855171);
   f_10920174->SetSavedPoint(59,0.07872957);
   f_10920174->SetSavedPoint(60,0.07890984);
   f_10920174->SetSavedPoint(61,0.07909547);
   f_10920174->SetSavedPoint(62,0.07928942);
   f_10920174->SetSavedPoint(63,0.07949463);
   f_10920174->SetSavedPoint(64,0.07971399);
   f_10920174->SetSavedPoint(65,0.07995032);
   f_10920174->SetSavedPoint(66,0.08020635);
   f_10920174->SetSavedPoint(67,0.08048469);
   f_10920174->SetSavedPoint(68,0.08078778);
   f_10920174->SetSavedPoint(69,0.08111796);
   f_10920174->SetSavedPoint(70,0.08147735);
   f_10920174->SetSavedPoint(71,0.0818679);
   f_10920174->SetSavedPoint(72,0.08229138);
   f_10920174->SetSavedPoint(73,0.08274933);
   f_10920174->SetSavedPoint(74,0.0832431);
   f_10920174->SetSavedPoint(75,0.08377381);
   f_10920174->SetSavedPoint(76,0.08434235);
   f_10920174->SetSavedPoint(77,0.08494941);
   f_10920174->SetSavedPoint(78,0.08559543);
   f_10920174->SetSavedPoint(79,0.08628067);
   f_10920174->SetSavedPoint(80,0.08700512);
   f_10920174->SetSavedPoint(81,0.08776858);
   f_10920174->SetSavedPoint(82,0.08857065);
   f_10920174->SetSavedPoint(83,0.08941072);
   f_10920174->SetSavedPoint(84,0.09028796);
   f_10920174->SetSavedPoint(85,0.09120139);
   f_10920174->SetSavedPoint(86,0.09214983);
   f_10920174->SetSavedPoint(87,0.09313193);
   f_10920174->SetSavedPoint(88,0.09414619);
   f_10920174->SetSavedPoint(89,0.09519095);
   f_10920174->SetSavedPoint(90,0.09626444);
   f_10920174->SetSavedPoint(91,0.09736473);
   f_10920174->SetSavedPoint(92,0.09848981);
   f_10920174->SetSavedPoint(93,0.09963754);
   f_10920174->SetSavedPoint(94,0.1008057);
   f_10920174->SetSavedPoint(95,0.101992);
   f_10920174->SetSavedPoint(96,0.1031942);
   f_10920174->SetSavedPoint(97,0.1044097);
   f_10920174->SetSavedPoint(98,0.1056361);
   f_10920174->SetSavedPoint(99,0.1068711);
   f_10920174->SetSavedPoint(100,0.108112);
   f_10920174->SetSavedPoint(101,0.1093564);
   f_10920174->SetSavedPoint(102,0.1106018);
   f_10920174->SetSavedPoint(103,0.1118457);
   f_10920174->SetSavedPoint(104,0.1130856);
   f_10920174->SetSavedPoint(105,0.1143192);
   f_10920174->SetSavedPoint(106,0.1155441);
   f_10920174->SetSavedPoint(107,0.1167579);
   f_10920174->SetSavedPoint(108,0.1179584);
   f_10920174->SetSavedPoint(109,0.1191435);
   f_10920174->SetSavedPoint(110,0.1203108);
   f_10920174->SetSavedPoint(111,0.1214586);
   f_10920174->SetSavedPoint(112,0.1225847);
   f_10920174->SetSavedPoint(113,0.1236873);
   f_10920174->SetSavedPoint(114,0.1247647);
   f_10920174->SetSavedPoint(115,0.1258152);
   f_10920174->SetSavedPoint(116,0.1268373);
   f_10920174->SetSavedPoint(117,0.1278294);
   f_10920174->SetSavedPoint(118,0.1287903);
   f_10920174->SetSavedPoint(119,0.1297188);
   f_10920174->SetSavedPoint(120,0.1306136);
   f_10920174->SetSavedPoint(121,0.1314738);
   f_10920174->SetSavedPoint(122,0.1322985);
   f_10920174->SetSavedPoint(123,0.1330869);
   f_10920174->SetSavedPoint(124,0.1338383);
   f_10920174->SetSavedPoint(125,0.1345522);
   f_10920174->SetSavedPoint(126,0.1352282);
   f_10920174->SetSavedPoint(127,0.1358659);
   f_10920174->SetSavedPoint(128,0.136465);
   f_10920174->SetSavedPoint(129,0.1370255);
   f_10920174->SetSavedPoint(130,0.1375472);
   f_10920174->SetSavedPoint(131,0.1380304);
   f_10920174->SetSavedPoint(132,0.138475);
   f_10920174->SetSavedPoint(133,0.1388815);
   f_10920174->SetSavedPoint(134,0.13925);
   f_10920174->SetSavedPoint(135,0.1395811);
   f_10920174->SetSavedPoint(136,0.1398752);
   f_10920174->SetSavedPoint(137,0.1401329);
   f_10920174->SetSavedPoint(138,0.1403548);
   f_10920174->SetSavedPoint(139,0.1405417);
   f_10920174->SetSavedPoint(140,0.1406942);
   f_10920174->SetSavedPoint(141,0.1408132);
   f_10920174->SetSavedPoint(142,0.1408996);
   f_10920174->SetSavedPoint(143,0.1409542);
   f_10920174->SetSavedPoint(144,0.140978);
   f_10920174->SetSavedPoint(145,0.140972);
   f_10920174->SetSavedPoint(146,0.1409372);
   f_10920174->SetSavedPoint(147,0.1408746);
   f_10920174->SetSavedPoint(148,0.1407853);
   f_10920174->SetSavedPoint(149,0.1406704);
   f_10920174->SetSavedPoint(150,0.1405308);
   f_10920174->SetSavedPoint(151,0.1403678);
   f_10920174->SetSavedPoint(152,0.1401824);
   f_10920174->SetSavedPoint(153,0.1399757);
   f_10920174->SetSavedPoint(154,0.1397488);
   f_10920174->SetSavedPoint(155,0.1395027);
   f_10920174->SetSavedPoint(156,0.1392385);
   f_10920174->SetSavedPoint(157,0.1389573);
   f_10920174->SetSavedPoint(158,0.13866);
   f_10920174->SetSavedPoint(159,0.1383478);
   f_10920174->SetSavedPoint(160,0.1380215);
   f_10920174->SetSavedPoint(161,0.1376821);
   f_10920174->SetSavedPoint(162,0.1373306);
   f_10920174->SetSavedPoint(163,0.1369678);
   f_10920174->SetSavedPoint(164,0.1365946);
   f_10920174->SetSavedPoint(165,0.1362118);
   f_10920174->SetSavedPoint(166,0.1358201);
   f_10920174->SetSavedPoint(167,0.1354204);
   f_10920174->SetSavedPoint(168,0.1350133);
   f_10920174->SetSavedPoint(169,0.1345995);
   f_10920174->SetSavedPoint(170,0.1341797);
   f_10920174->SetSavedPoint(171,0.1337543);
   f_10920174->SetSavedPoint(172,0.1333239);
   f_10920174->SetSavedPoint(173,0.132889);
   f_10920174->SetSavedPoint(174,0.1324502);
   f_10920174->SetSavedPoint(175,0.1320077);
   f_10920174->SetSavedPoint(176,0.1315619);
   f_10920174->SetSavedPoint(177,0.1311133);
   f_10920174->SetSavedPoint(178,0.130662);
   f_10920174->SetSavedPoint(179,0.1302083);
   f_10920174->SetSavedPoint(180,0.1297524);
   f_10920174->SetSavedPoint(181,0.1292945);
   f_10920174->SetSavedPoint(182,0.1288348);
   f_10920174->SetSavedPoint(183,0.1283732);
   f_10920174->SetSavedPoint(184,0.12791);
   f_10920174->SetSavedPoint(185,0.1274451);
   f_10920174->SetSavedPoint(186,0.1269786);
   f_10920174->SetSavedPoint(187,0.1265104);
   f_10920174->SetSavedPoint(188,0.1260404);
   f_10920174->SetSavedPoint(189,0.1255687);
   f_10920174->SetSavedPoint(190,0.1250951);
   f_10920174->SetSavedPoint(191,0.1246195);
   f_10920174->SetSavedPoint(192,0.1241417);
   f_10920174->SetSavedPoint(193,0.1236617);
   f_10920174->SetSavedPoint(194,0.1231792);
   f_10920174->SetSavedPoint(195,0.1226941);
   f_10920174->SetSavedPoint(196,0.1222062);
   f_10920174->SetSavedPoint(197,0.1217154);
   f_10920174->SetSavedPoint(198,0.1212213);
   f_10920174->SetSavedPoint(199,0.1207238);
   f_10920174->SetSavedPoint(200,0.1202227);
   f_10920174->SetSavedPoint(201,0.1197179);
   f_10920174->SetSavedPoint(202,0.119209);
   f_10920174->SetSavedPoint(203,0.1186959);
   f_10920174->SetSavedPoint(204,0.1181784);
   f_10920174->SetSavedPoint(205,0.1176563);
   f_10920174->SetSavedPoint(206,0.1171294);
   f_10920174->SetSavedPoint(207,0.1165975);
   f_10920174->SetSavedPoint(208,0.1160606);
   f_10920174->SetSavedPoint(209,0.1155184);
   f_10920174->SetSavedPoint(210,0.1149708);
   f_10920174->SetSavedPoint(211,0.1144177);
   f_10920174->SetSavedPoint(212,0.1138589);
   f_10920174->SetSavedPoint(213,0.1132945);
   f_10920174->SetSavedPoint(214,0.1127243);
   f_10920174->SetSavedPoint(215,0.1121482);
   f_10920174->SetSavedPoint(216,0.1115663);
   f_10920174->SetSavedPoint(217,0.1109785);
   f_10920174->SetSavedPoint(218,0.1103849);
   f_10920174->SetSavedPoint(219,0.1097854);
   f_10920174->SetSavedPoint(220,0.1091801);
   f_10920174->SetSavedPoint(221,0.1085691);
   f_10920174->SetSavedPoint(222,0.1079525);
   f_10920174->SetSavedPoint(223,0.1073303);
   f_10920174->SetSavedPoint(224,0.1067027);
   f_10920174->SetSavedPoint(225,0.1060699);
   f_10920174->SetSavedPoint(226,0.105432);
   f_10920174->SetSavedPoint(227,0.1047891);
   f_10920174->SetSavedPoint(228,0.1041417);
   f_10920174->SetSavedPoint(229,0.1034897);
   f_10920174->SetSavedPoint(230,0.1028335);
   f_10920174->SetSavedPoint(231,0.1021734);
   f_10920174->SetSavedPoint(232,0.1015095);
   f_10920174->SetSavedPoint(233,0.1008423);
   f_10920174->SetSavedPoint(234,0.1001719);
   f_10920174->SetSavedPoint(235,0.09949876);
   f_10920174->SetSavedPoint(236,0.09882316);
   f_10920174->SetSavedPoint(237,0.09814543);
   f_10920174->SetSavedPoint(238,0.09746591);
   f_10920174->SetSavedPoint(239,0.09678497);
   f_10920174->SetSavedPoint(240,0.09610297);
   f_10920174->SetSavedPoint(241,0.09542026);
   f_10920174->SetSavedPoint(242,0.09473722);
   f_10920174->SetSavedPoint(243,0.09405422);
   f_10920174->SetSavedPoint(244,0.09337164);
   f_10920174->SetSavedPoint(245,0.09268985);
   f_10920174->SetSavedPoint(246,0.09200923);
   f_10920174->SetSavedPoint(247,0.09133015);
   f_10920174->SetSavedPoint(248,0.09065297);
   f_10920174->SetSavedPoint(249,0.08997806);
   f_10920174->SetSavedPoint(250,0.08930578);
   f_10920174->SetSavedPoint(251,0.08863648);
   f_10920174->SetSavedPoint(252,0.0879705);
   f_10920174->SetSavedPoint(253,0.08730816);
   f_10920174->SetSavedPoint(254,0.0866498);
   f_10920174->SetSavedPoint(255,0.08599572);
   f_10920174->SetSavedPoint(256,0.08534621);
   f_10920174->SetSavedPoint(257,0.08470157);
   f_10920174->SetSavedPoint(258,0.08406205);
   f_10920174->SetSavedPoint(259,0.08342791);
   f_10920174->SetSavedPoint(260,0.08279939);
   f_10920174->SetSavedPoint(261,0.08217671);
   f_10920174->SetSavedPoint(262,0.08156007);
   f_10920174->SetSavedPoint(263,0.08094964);
   f_10920174->SetSavedPoint(264,0.08034561);
   f_10920174->SetSavedPoint(265,0.0797481);
   f_10920174->SetSavedPoint(266,0.07915725);
   f_10920174->SetSavedPoint(267,0.07857317);
   f_10920174->SetSavedPoint(268,0.07799594);
   f_10920174->SetSavedPoint(269,0.07742562);
   f_10920174->SetSavedPoint(270,0.07686227);
   f_10920174->SetSavedPoint(271,0.07630591);
   f_10920174->SetSavedPoint(272,0.07575654);
   f_10920174->SetSavedPoint(273,0.07521416);
   f_10920174->SetSavedPoint(274,0.07467872);
   f_10920174->SetSavedPoint(275,0.07415019);
   f_10920174->SetSavedPoint(276,0.07362848);
   f_10920174->SetSavedPoint(277,0.07311351);
   f_10920174->SetSavedPoint(278,0.07260517);
   f_10920174->SetSavedPoint(279,0.07210334);
   f_10920174->SetSavedPoint(280,0.07160787);
   f_10920174->SetSavedPoint(281,0.07111862);
   f_10920174->SetSavedPoint(282,0.07063542);
   f_10920174->SetSavedPoint(283,0.07015807);
   f_10920174->SetSavedPoint(284,0.06968638);
   f_10920174->SetSavedPoint(285,0.06922014);
   f_10920174->SetSavedPoint(286,0.06875914);
   f_10920174->SetSavedPoint(287,0.06830314);
   f_10920174->SetSavedPoint(288,0.06785189);
   f_10920174->SetSavedPoint(289,0.06740517);
   f_10920174->SetSavedPoint(290,0.0669627);
   f_10920174->SetSavedPoint(291,0.06652424);
   f_10920174->SetSavedPoint(292,0.06608952);
   f_10920174->SetSavedPoint(293,0.06565827);
   f_10920174->SetSavedPoint(294,0.06523022);
   f_10920174->SetSavedPoint(295,0.06480511);
   f_10920174->SetSavedPoint(296,0.06438266);
   f_10920174->SetSavedPoint(297,0.06396261);
   f_10920174->SetSavedPoint(298,0.06354469);
   f_10920174->SetSavedPoint(299,0.06312864);
   f_10920174->SetSavedPoint(300,0.06271422);
   f_10920174->SetSavedPoint(301,0.06230116);
   f_10920174->SetSavedPoint(302,0.06188923);
   f_10920174->SetSavedPoint(303,0.06147819);
   f_10920174->SetSavedPoint(304,0.06106782);
   f_10920174->SetSavedPoint(305,0.0606579);
   f_10920174->SetSavedPoint(306,0.06024824);
   f_10920174->SetSavedPoint(307,0.05983864);
   f_10920174->SetSavedPoint(308,0.05942893);
   f_10920174->SetSavedPoint(309,0.05901893);
   f_10920174->SetSavedPoint(310,0.05860851);
   f_10920174->SetSavedPoint(311,0.05819753);
   f_10920174->SetSavedPoint(312,0.05778587);
   f_10920174->SetSavedPoint(313,0.05737342);
   f_10920174->SetSavedPoint(314,0.05696011);
   f_10920174->SetSavedPoint(315,0.05654586);
   f_10920174->SetSavedPoint(316,0.05613062);
   f_10920174->SetSavedPoint(317,0.05571435);
   f_10920174->SetSavedPoint(318,0.05529704);
   f_10920174->SetSavedPoint(319,0.0548787);
   f_10920174->SetSavedPoint(320,0.05445932);
   f_10920174->SetSavedPoint(321,0.05403897);
   f_10920174->SetSavedPoint(322,0.05361767);
   f_10920174->SetSavedPoint(323,0.05319552);
   f_10920174->SetSavedPoint(324,0.05277258);
   f_10920174->SetSavedPoint(325,0.05234896);
   f_10920174->SetSavedPoint(326,0.05192479);
   f_10920174->SetSavedPoint(327,0.05150018);
   f_10920174->SetSavedPoint(328,0.0510753);
   f_10920174->SetSavedPoint(329,0.05065029);
   f_10920174->SetSavedPoint(330,0.05022534);
   f_10920174->SetSavedPoint(331,0.04980062);
   f_10920174->SetSavedPoint(332,0.04937634);
   f_10920174->SetSavedPoint(333,0.04895269);
   f_10920174->SetSavedPoint(334,0.0485299);
   f_10920174->SetSavedPoint(335,0.0481082);
   f_10920174->SetSavedPoint(336,0.04768779);
   f_10920174->SetSavedPoint(337,0.04726894);
   f_10920174->SetSavedPoint(338,0.04685187);
   f_10920174->SetSavedPoint(339,0.04643682);
   f_10920174->SetSavedPoint(340,0.04602405);
   f_10920174->SetSavedPoint(341,0.04561381);
   f_10920174->SetSavedPoint(342,0.04520632);
   f_10920174->SetSavedPoint(343,0.04480185);
   f_10920174->SetSavedPoint(344,0.04440064);
   f_10920174->SetSavedPoint(345,0.04400291);
   f_10920174->SetSavedPoint(346,0.0436089);
   f_10920174->SetSavedPoint(347,0.04321884);
   f_10920174->SetSavedPoint(348,0.04283294);
   f_10920174->SetSavedPoint(349,0.04245141);
   f_10920174->SetSavedPoint(350,0.04207445);
   f_10920174->SetSavedPoint(351,0.04170224);
   f_10920174->SetSavedPoint(352,0.04133495);
   f_10920174->SetSavedPoint(353,0.04097275);
   f_10920174->SetSavedPoint(354,0.04061578);
   f_10920174->SetSavedPoint(355,0.04026418);
   f_10920174->SetSavedPoint(356,0.03991804);
   f_10920174->SetSavedPoint(357,0.03957748);
   f_10920174->SetSavedPoint(358,0.03924256);
   f_10920174->SetSavedPoint(359,0.03891336);
   f_10920174->SetSavedPoint(360,0.0385899);
   f_10920174->SetSavedPoint(361,0.03827223);
   f_10920174->SetSavedPoint(362,0.03796033);
   f_10920174->SetSavedPoint(363,0.03765419);
   f_10920174->SetSavedPoint(364,0.03735379);
   f_10920174->SetSavedPoint(365,0.03705906);
   f_10920174->SetSavedPoint(366,0.03676992);
   f_10920174->SetSavedPoint(367,0.03648629);
   f_10920174->SetSavedPoint(368,0.03620806);
   f_10920174->SetSavedPoint(369,0.03593508);
   f_10920174->SetSavedPoint(370,0.03566721);
   f_10920174->SetSavedPoint(371,0.03540429);
   f_10920174->SetSavedPoint(372,0.03514613);
   f_10920174->SetSavedPoint(373,0.03489253);
   f_10920174->SetSavedPoint(374,0.03464328);
   f_10920174->SetSavedPoint(375,0.03439815);
   f_10920174->SetSavedPoint(376,0.0341569);
   f_10920174->SetSavedPoint(377,0.03391928);
   f_10920174->SetSavedPoint(378,0.03368502);
   f_10920174->SetSavedPoint(379,0.03345387);
   f_10920174->SetSavedPoint(380,0.03322553);
   f_10920174->SetSavedPoint(381,0.03299972);
   f_10920174->SetSavedPoint(382,0.03277617);
   f_10920174->SetSavedPoint(383,0.03255458);
   f_10920174->SetSavedPoint(384,0.03233466);
   f_10920174->SetSavedPoint(385,0.03211612);
   f_10920174->SetSavedPoint(386,0.03189867);
   f_10920174->SetSavedPoint(387,0.03168205);
   f_10920174->SetSavedPoint(388,0.03146596);
   f_10920174->SetSavedPoint(389,0.03125016);
   f_10920174->SetSavedPoint(390,0.03103437);
   f_10920174->SetSavedPoint(391,0.03081835);
   f_10920174->SetSavedPoint(392,0.03060189);
   f_10920174->SetSavedPoint(393,0.03038475);
   f_10920174->SetSavedPoint(394,0.03016674);
   f_10920174->SetSavedPoint(395,0.02994768);
   f_10920174->SetSavedPoint(396,0.02972742);
   f_10920174->SetSavedPoint(397,0.02950581);
   f_10920174->SetSavedPoint(398,0.02928273);
   f_10920174->SetSavedPoint(399,0.02905809);
   f_10920174->SetSavedPoint(400,0.02883182);
   f_10920174->SetSavedPoint(401,0.02860388);
   f_10920174->SetSavedPoint(402,0.02837425);
   f_10920174->SetSavedPoint(403,0.02814294);
   f_10920174->SetSavedPoint(404,0.02790998);
   f_10920174->SetSavedPoint(405,0.02767544);
   f_10920174->SetSavedPoint(406,0.02743941);
   f_10920174->SetSavedPoint(407,0.02720201);
   f_10920174->SetSavedPoint(408,0.02696337);
   f_10920174->SetSavedPoint(409,0.02672367);
   f_10920174->SetSavedPoint(410,0.02648311);
   f_10920174->SetSavedPoint(411,0.02624189);
   f_10920174->SetSavedPoint(412,0.02600027);
   f_10920174->SetSavedPoint(413,0.0257585);
   f_10920174->SetSavedPoint(414,0.02551687);
   f_10920174->SetSavedPoint(415,0.02527567);
   f_10920174->SetSavedPoint(416,0.02503523);
   f_10920174->SetSavedPoint(417,0.02479587);
   f_10920174->SetSavedPoint(418,0.02455793);
   f_10920174->SetSavedPoint(419,0.02432176);
   f_10920174->SetSavedPoint(420,0.02408772);
   f_10920174->SetSavedPoint(421,0.02385615);
   f_10920174->SetSavedPoint(422,0.02362742);
   f_10920174->SetSavedPoint(423,0.02340188);
   f_10920174->SetSavedPoint(424,0.02317986);
   f_10920174->SetSavedPoint(425,0.02296171);
   f_10920174->SetSavedPoint(426,0.02274773);
   f_10920174->SetSavedPoint(427,0.02253824);
   f_10920174->SetSavedPoint(428,0.0223335);
   f_10920174->SetSavedPoint(429,0.02213377);
   f_10920174->SetSavedPoint(430,0.02193928);
   f_10920174->SetSavedPoint(431,0.02175022);
   f_10920174->SetSavedPoint(432,0.02156675);
   f_10920174->SetSavedPoint(433,0.02138898);
   f_10920174->SetSavedPoint(434,0.02121699);
   f_10920174->SetSavedPoint(435,0.02105082);
   f_10920174->SetSavedPoint(436,0.02089046);
   f_10920174->SetSavedPoint(437,0.02073584);
   f_10920174->SetSavedPoint(438,0.02058686);
   f_10920174->SetSavedPoint(439,0.02044335);
   f_10920174->SetSavedPoint(440,0.0203051);
   f_10920174->SetSavedPoint(441,0.02017185);
   f_10920174->SetSavedPoint(442,0.02004327);
   f_10920174->SetSavedPoint(443,0.01991901);
   f_10920174->SetSavedPoint(444,0.01979864);
   f_10920174->SetSavedPoint(445,0.0196817);
   f_10920174->SetSavedPoint(446,0.01956767);
   f_10920174->SetSavedPoint(447,0.01945602);
   f_10920174->SetSavedPoint(448,0.01934615);
   f_10920174->SetSavedPoint(449,0.01923745);
   f_10920174->SetSavedPoint(450,0.01912927);
   f_10920174->SetSavedPoint(451,0.01902095);
   f_10920174->SetSavedPoint(452,0.01891181);
   f_10920174->SetSavedPoint(453,0.01880119);
   f_10920174->SetSavedPoint(454,0.01868841);
   f_10920174->SetSavedPoint(455,0.01857282);
   f_10920174->SetSavedPoint(456,0.01845378);
   f_10920174->SetSavedPoint(457,0.01833071);
   f_10920174->SetSavedPoint(458,0.01820307);
   f_10920174->SetSavedPoint(459,0.01807037);
   f_10920174->SetSavedPoint(460,0.01793221);
   f_10920174->SetSavedPoint(461,0.01778826);
   f_10920174->SetSavedPoint(462,0.01763831);
   f_10920174->SetSavedPoint(463,0.01748222);
   f_10920174->SetSavedPoint(464,0.01732003);
   f_10920174->SetSavedPoint(465,0.01715186);
   f_10920174->SetSavedPoint(466,0.01697802);
   f_10920174->SetSavedPoint(467,0.01679893);
   f_10920174->SetSavedPoint(468,0.01661522);
   f_10920174->SetSavedPoint(469,0.01642764);
   f_10920174->SetSavedPoint(470,0.01623715);
   f_10920174->SetSavedPoint(471,0.01604485);
   f_10920174->SetSavedPoint(472,0.01585203);
   f_10920174->SetSavedPoint(473,0.01566014);
   f_10920174->SetSavedPoint(474,0.01547076);
   f_10920174->SetSavedPoint(475,0.01528563);
   f_10920174->SetSavedPoint(476,0.01510658);
   f_10920174->SetSavedPoint(477,0.01493552);
   f_10920174->SetSavedPoint(478,0.01477441);
   f_10920174->SetSavedPoint(479,0.01462518);
   f_10920174->SetSavedPoint(480,0.01448972);
   f_10920174->SetSavedPoint(481,0.01436977);
   f_10920174->SetSavedPoint(482,0.01426685);
   f_10920174->SetSavedPoint(483,0.01418216);
   f_10920174->SetSavedPoint(484,0.01411649);
   f_10920174->SetSavedPoint(485,0.01407005);
   f_10920174->SetSavedPoint(486,0.01404238);
   f_10920174->SetSavedPoint(487,0.01403209);
   f_10920174->SetSavedPoint(488,0.01403678);
   f_10920174->SetSavedPoint(489,0.0140527);
   f_10920174->SetSavedPoint(490,0.01407461);
   f_10920174->SetSavedPoint(491,0.01409543);
   f_10920174->SetSavedPoint(492,0.01410596);
   f_10920174->SetSavedPoint(493,0.01409453);
   f_10920174->SetSavedPoint(494,0.01404661);
   f_10920174->SetSavedPoint(495,0.01394438);
   f_10920174->SetSavedPoint(496,0.01376625);
   f_10920174->SetSavedPoint(497,0.01348634);
   f_10920174->SetSavedPoint(498,0.0130739);
   f_10920174->SetSavedPoint(499,0.01249268);
   f_10920174->SetSavedPoint(500,0.01170019);
   f_10920174->SetSavedPoint(501,6.192);
   f_10920174->SetSavedPoint(502,20);
   f_10920174->SetFillColor(19);
   f_10920174->SetFillStyle(0);
   f_10920174->SetMarkerStyle(20);
   f_10920174->SetMarkerSize(1.2);
   f_10920174->SetLineColor(8);
   f_10920174->SetLineWidth(3);
   f_10920174->GetXaxis()->SetNdivisions(505);
   f_10920174->GetXaxis()->SetLabelFont(132);
   f_10920174->GetXaxis()->SetLabelOffset(0.015);
   f_10920174->GetXaxis()->SetLabelSize(0.05);
   f_10920174->GetXaxis()->SetTitleSize(0.06);
   f_10920174->GetXaxis()->SetTitleFont(132);
   f_10920174->GetYaxis()->SetLabelFont(132);
   f_10920174->GetYaxis()->SetLabelSize(0.05);
   f_10920174->GetYaxis()->SetTitleSize(0.06);
   f_10920174->GetYaxis()->SetTitleFont(42);
   f_10920174->SetParameter(0,0);
   f_10920174->SetParError(0,0);
   f_10920174->SetParLimits(0,0,0);
   f_10920174->SetParameter(1,0);
   f_10920174->SetParError(1,0);
   f_10920174->SetParLimits(1,0,0);
   f_10920174->SetParameter(2,0);
   f_10920174->SetParError(2,0);
   f_10920174->SetParLimits(2,0,0);
   f_10920174->SetParameter(3,0);
   f_10920174->SetParError(3,0);
   f_10920174->SetParLimits(3,0,0);
   f_10920174->SetParameter(4,0);
   f_10920174->SetParError(4,0);
   f_10920174->SetParLimits(4,0,0);
   f_10920174->SetParameter(5,0);
   f_10920174->SetParError(5,0);
   f_10920174->SetParLimits(5,0,0);
   f_10920174->SetParameter(6,0);
   f_10920174->SetParError(6,0);
   f_10920174->SetParLimits(6,0,0);
   f_10920174->SetParameter(7,0);
   f_10920174->SetParError(7,0);
   f_10920174->SetParLimits(7,0,0);
   f_10920174->SetParameter(8,0);
   f_10920174->SetParError(8,0);
   f_10920174->SetParLimits(8,0,0);
   f_10920174->SetParameter(9,0);
   f_10920174->SetParError(9,0);
   f_10920174->SetParLimits(9,0,0);
   f_10920174->SetParameter(10,0);
   f_10920174->SetParError(10,0);
   f_10920174->SetParLimits(10,0,0);
   f_10920174->SetParameter(11,0);
   f_10920174->SetParError(11,0);
   f_10920174->SetParLimits(11,0,0);
   f_10920174->SetParameter(12,0);
   f_10920174->SetParError(12,0);
   f_10920174->SetParLimits(12,0,0);
   f_10920174->SetParameter(13,0);
   f_10920174->SetParError(13,0);
   f_10920174->SetParLimits(13,0,0);
   f_10920174->SetParameter(14,0);
   f_10920174->SetParError(14,0);
   f_10920174->SetParLimits(14,0,0);
   f_10920174->SetParameter(15,0);
   f_10920174->SetParError(15,0);
   f_10920174->SetParLimits(15,0,0);
   f_10920174->SetParameter(16,0);
   f_10920174->SetParError(16,0);
   f_10920174->SetParLimits(16,0,0);
   f_10920174->Draw("same");
   
   Double_t Graph0_fx121[203] = {
   6.18,
   6.3182,
   6.4564,
   6.5946,
   6.7328,
   6.871,
   7.0092,
   7.1474,
   7.2856,
   7.4238,
   7.562,
   7.7002,
   7.8384,
   7.9766,
   8.1148,
   8.253,
   8.3912,
   8.5294,
   8.6676,
   8.8058,
   8.944,
   9.0822,
   9.2204,
   9.3586,
   9.4968,
   9.635,
   9.7732,
   9.9114,
   10.0496,
   10.1878,
   10.326,
   10.4642,
   10.6024,
   10.7406,
   10.8788,
   11.017,
   11.1552,
   11.2934,
   11.4316,
   11.5698,
   11.708,
   11.8462,
   11.9844,
   12.1226,
   12.2608,
   12.399,
   12.5372,
   12.6754,
   12.8136,
   12.9518,
   13.09,
   13.2282,
   13.3664,
   13.5046,
   13.6428,
   13.781,
   13.9192,
   14.0574,
   14.1956,
   14.3338,
   14.472,
   14.6102,
   14.7484,
   14.8866,
   15.0248,
   15.163,
   15.3012,
   15.4394,
   15.5776,
   15.7158,
   15.854,
   15.9922,
   16.1304,
   16.2686,
   16.4068,
   16.545,
   16.6832,
   16.8214,
   16.9596,
   17.0978,
   17.236,
   17.3742,
   17.5124,
   17.6506,
   17.7888,
   17.927,
   18.0652,
   18.2034,
   18.3416,
   18.4798,
   18.618,
   18.7562,
   18.8944,
   19.0326,
   19.1708,
   19.309,
   19.4472,
   19.5854,
   19.7236,
   19.8618,
   20,
   20,
   19.8618,
   19.7236,
   19.5854,
   19.4472,
   19.309,
   19.1708,
   19.0326,
   18.8944,
   18.7562,
   18.618,
   18.4798,
   18.3416,
   18.2034,
   18.0652,
   17.927,
   17.7888,
   17.6506,
   17.5124,
   17.3742,
   17.236,
   17.0978,
   16.9596,
   16.8214,
   16.6832,
   16.545,
   16.4068,
   16.2686,
   16.1304,
   15.9922,
   15.854,
   15.7158,
   15.5776,
   15.4394,
   15.3012,
   15.163,
   15.0248,
   14.8866,
   14.7484,
   14.6102,
   14.472,
   14.3338,
   14.1956,
   14.0574,
   13.9192,
   13.781,
   13.6428,
   13.5046,
   13.3664,
   13.2282,
   13.09,
   12.9518,
   12.8136,
   12.6754,
   12.5372,
   12.399,
   12.2608,
   12.1226,
   11.9844,
   11.8462,
   11.708,
   11.5698,
   11.4316,
   11.2934,
   11.1552,
   11.017,
   10.8788,
   10.7406,
   10.6024,
   10.4642,
   10.326,
   10.1878,
   10.0496,
   9.9114,
   9.7732,
   9.635,
   9.4968,
   9.3586,
   9.2204,
   9.0822,
   8.944,
   8.8058,
   8.6676,
   8.5294,
   8.3912,
   8.253,
   8.1148,
   7.9766,
   7.8384,
   7.7002,
   7.562,
   7.4238,
   7.2856,
   7.1474,
   7.0092,
   6.871,
   6.7328,
   6.5946,
   6.4564,
   6.3182,
   6.18,
   6.18};
   Double_t Graph0_fy121[203] = {
   -0.008020903,
   0.05365627,
   0.07296643,
   0.07517114,
   0.07270895,
   0.07071334,
   0.07052629,
   0.07182157,
   0.07379358,
   0.07574291,
   0.07729386,
   0.07840603,
   0.0792873,
   0.08027545,
   0.08172734,
   0.08393471,
   0.08707301,
   0.09118158,
   0.09616941,
   0.1018389,
   0.1079199,
   0.114107,
   0.1200952,
   0.1256098,
   0.1304281,
   0.1343927,
   0.1374159,
   0.1394774,
   0.1406151,
   0.1409134,
   0.140488,
   0.1394709,
   0.137997,
   0.1361919,
   0.1341633,
   0.1319951,
   0.1297454,
   0.1274468,
   0.1251094,
   0.1227256,
   0.1202763,
   0.1177364,
   0.1150815,
   0.1122929,
   0.109361,
   0.1062883,
   0.1030896,
   0.09979192,
   0.09643177,
   0.09305246,
   0.08970014,
   0.08641983,
   0.08325158,
   0.08022711,
   0.07736742,
   0.07468135,
   0.07216539,
   0.06980466,
   0.06757498,
   0.06544577,
   0.06338349,
   0.06135545,
   0.05933324,
   0.05729589,
   0.05523203,
   0.05314108,
   0.05103322,
   0.04892807,
   0.04685233,
   0.04483649,
   0.04291096,
   0.04110211,
   0.03942862,
   0.03789869,
   0.03650841,
   0.03524174,
   0.03407211,
   0.03296567,
   0.03188597,
   0.03079933,
   0.02968047,
   0.02851732,
   0.02731413,
   0.02609212,
   0.02488686,
   0.02374234,
   0.02270201,
   0.0217979,
   0.02103978,
   0.02040713,
   0.01984714,
   0.0192821,
   0.01862849,
   0.01782798,
   0.01688547,
   0.015902,
   0.01507793,
   0.0146439,
   0.01465135,
   0.01451896,
   0.01218283,
   0.01161126,
   0.01385682,
   0.01400186,
   0.0140129,
   0.01444644,
   0.01525468,
   0.01621744,
   0.01714254,
   0.01793249,
   0.01858207,
   0.01914704,
   0.01970777,
   0.02033932,
   0.021093,
   0.02198899,
   0.02301817,
   0.02414978,
   0.02534184,
   0.02655169,
   0.02774469,
   0.02890008,
   0.03001357,
   0.03109678,
   0.03217426,
   0.03327883,
   0.03444617,
   0.03570945,
   0.03709482,
   0.0386182,
   0.04028363,
   0.04208329,
   0.04399901,
   0.04600504,
   0.04807158,
   0.05016869,
   0.05227008,
   0.05435635,
   0.05641737,
   0.05845361,
   0.06047614,
   0.06250556,
   0.06456981,
   0.06670114,
   0.06893268,
   0.07129467,
   0.07381112,
   0.07649681,
   0.0793553,
   0.08237795,
   0.08554402,
   0.08882213,
   0.09217259,
   0.09555071,
   0.09891062,
   0.1022093,
   0.1054101,
   0.1084863,
   0.1114227,
   0.1142168,
   0.1168776,
   0.1194237,
   0.1218791,
   0.1242683,
   0.1266104,
   0.1289126,
   0.1311648,
   0.1333343,
   0.1353634,
   0.1371683,
   0.1386419,
   0.139659,
   0.1400855,
   0.1397899,
   0.1386572,
   0.1366036,
   0.1335915,
   0.1296414,
   0.1248407,
   0.1193464,
   0.1133803,
   0.1072159,
   0.1011565,
   0.09550572,
   0.0905319,
   0.08643102,
   0.08329299,
   0.08107817,
   0.07961185,
   0.07860413,
   0.0777009,
   0.07656745,
   0.07499828,
   0.073034,
   0.07104695,
   0.06972877,
   0.06987453,
   0.07180383,
   0.07418882,
   0.07196525,
   0.05288312,
   -0.007899523,
   -0.008020903};
   TGraph *graph = new TGraph(203,Graph0_fx121,Graph0_fy121);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph121 = new TH1F("Graph_Graph121","Graph",203,4.798,21.382);
   Graph_Graph121->SetMinimum(-0.02291434);
   Graph_Graph121->SetMaximum(0.1558069);
   Graph_Graph121->SetDirectory(0);
   Graph_Graph121->SetStats(0);
   Graph_Graph121->SetMarkerStyle(20);
   Graph_Graph121->SetMarkerSize(1.2);
   Graph_Graph121->GetXaxis()->SetNdivisions(505);
   Graph_Graph121->GetXaxis()->SetLabelFont(132);
   Graph_Graph121->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph121->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph121->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph121->GetXaxis()->SetTitleFont(132);
   Graph_Graph121->GetYaxis()->SetLabelFont(132);
   Graph_Graph121->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph121->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph121->GetYaxis()->SetTitleFont(42);
   Graph_Graph121->GetZaxis()->SetLabelFont(132);
   Graph_Graph121->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph121->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph121->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph121);
   
   graph->Draw("flc");
   
   TF1 *f_10890175 = new TF1("*f_10890",6.192,20,17);
    //The original function : f_10890 had originally been created by:
    //TF1 *f_10890 = new TF1("f_10890",f_10890,6.192,20,17);
   f_10890175->SetRange(6.192,20);
   f_10890175->SetName("f_10890");
   f_10890175->SetTitle("f_10890");
   f_10890175->SetNpx(500);
   f_10890175->SetSavedPoint(0,0);
   f_10890175->SetSavedPoint(1,0.02428682);
   f_10890175->SetSavedPoint(2,0.04436288);
   f_10890175->SetSavedPoint(3,0.06078945);
   f_10890175->SetSavedPoint(4,0.07406783);
   f_10890175->SetSavedPoint(5,0.08464463);
   f_10890175->SetSavedPoint(6,0.09291655);
   f_10890175->SetSavedPoint(7,0.09923495);
   f_10890175->SetSavedPoint(8,0.1039099);
   f_10890175->SetSavedPoint(9,0.1072142);
   f_10890175->SetSavedPoint(10,0.1093867);
   f_10890175->SetSavedPoint(11,0.1106358);
   f_10890175->SetSavedPoint(12,0.1111423);
   f_10890175->SetSavedPoint(13,0.1110625);
   f_10890175->SetSavedPoint(14,0.1105303);
   f_10890175->SetSavedPoint(15,0.10966);
   f_10890175->SetSavedPoint(16,0.108548);
   f_10890175->SetSavedPoint(17,0.1072754);
   f_10890175->SetSavedPoint(18,0.1059092);
   f_10890175->SetSavedPoint(19,0.1045042);
   f_10890175->SetSavedPoint(20,0.1031045);
   f_10890175->SetSavedPoint(21,0.1017451);
   f_10890175->SetSavedPoint(22,0.1004524);
   f_10890175->SetSavedPoint(23,0.09924632);
   f_10890175->SetSavedPoint(24,0.09814044);
   f_10890175->SetSavedPoint(25,0.09714341);
   f_10890175->SetSavedPoint(26,0.09625956);
   f_10890175->SetSavedPoint(27,0.09548971);
   f_10890175->SetSavedPoint(28,0.09483175);
   f_10890175->SetSavedPoint(29,0.09428127);
   f_10890175->SetSavedPoint(30,0.09383202);
   f_10890175->SetSavedPoint(31,0.0934764);
   f_10890175->SetSavedPoint(32,0.0932058);
   f_10890175->SetSavedPoint(33,0.09301098);
   f_10890175->SetSavedPoint(34,0.09288234);
   f_10890175->SetSavedPoint(35,0.09281019);
   f_10890175->SetSavedPoint(36,0.0927849);
   f_10890175->SetSavedPoint(37,0.09279715);
   f_10890175->SetSavedPoint(38,0.09283804);
   f_10890175->SetSavedPoint(39,0.0928992);
   f_10890175->SetSavedPoint(40,0.09297288);
   f_10890175->SetSavedPoint(41,0.09305204);
   f_10890175->SetSavedPoint(42,0.09313039);
   f_10890175->SetSavedPoint(43,0.0932024);
   f_10890175->SetSavedPoint(44,0.09326335);
   f_10890175->SetSavedPoint(45,0.09330929);
   f_10890175->SetSavedPoint(46,0.09333708);
   f_10890175->SetSavedPoint(47,0.09334435);
   f_10890175->SetSavedPoint(48,0.09332944);
   f_10890175->SetSavedPoint(49,0.09329144);
   f_10890175->SetSavedPoint(50,0.09323006);
   f_10890175->SetSavedPoint(51,0.09314568);
   f_10890175->SetSavedPoint(52,0.09303921);
   f_10890175->SetSavedPoint(53,0.09291212);
   f_10890175->SetSavedPoint(54,0.09276633);
   f_10890175->SetSavedPoint(55,0.0926042);
   f_10890175->SetSavedPoint(56,0.09242844);
   f_10890175->SetSavedPoint(57,0.09224207);
   f_10890175->SetSavedPoint(58,0.09204839);
   f_10890175->SetSavedPoint(59,0.0918509);
   f_10890175->SetSavedPoint(60,0.09165325);
   f_10890175->SetSavedPoint(61,0.09145922);
   f_10890175->SetSavedPoint(62,0.09127264);
   f_10890175->SetSavedPoint(63,0.09109738);
   f_10890175->SetSavedPoint(64,0.09093729);
   f_10890175->SetSavedPoint(65,0.09079615);
   f_10890175->SetSavedPoint(66,0.09067765);
   f_10890175->SetSavedPoint(67,0.09058539);
   f_10890175->SetSavedPoint(68,0.09052279);
   f_10890175->SetSavedPoint(69,0.09049308);
   f_10890175->SetSavedPoint(70,0.09049933);
   f_10890175->SetSavedPoint(71,0.09054435);
   f_10890175->SetSavedPoint(72,0.09063072);
   f_10890175->SetSavedPoint(73,0.09076078);
   f_10890175->SetSavedPoint(74,0.09093658);
   f_10890175->SetSavedPoint(75,0.09115991);
   f_10890175->SetSavedPoint(76,0.09143227);
   f_10890175->SetSavedPoint(77,0.09175487);
   f_10890175->SetSavedPoint(78,0.09212864);
   f_10890175->SetSavedPoint(79,0.09255419);
   f_10890175->SetSavedPoint(80,0.09303187);
   f_10890175->SetSavedPoint(81,0.09356172);
   f_10890175->SetSavedPoint(82,0.09414352);
   f_10890175->SetSavedPoint(83,0.09477677);
   f_10890175->SetSavedPoint(84,0.09546069);
   f_10890175->SetSavedPoint(85,0.09619425);
   f_10890175->SetSavedPoint(86,0.09697619);
   f_10890175->SetSavedPoint(87,0.09780499);
   f_10890175->SetSavedPoint(88,0.09867893);
   f_10890175->SetSavedPoint(89,0.09959608);
   f_10890175->SetSavedPoint(90,0.1005543);
   f_10890175->SetSavedPoint(91,0.1015513);
   f_10890175->SetSavedPoint(92,0.1025846);
   f_10890175->SetSavedPoint(93,0.1036517);
   f_10890175->SetSavedPoint(94,0.1047496);
   f_10890175->SetSavedPoint(95,0.1058757);
   f_10890175->SetSavedPoint(96,0.1070269);
   f_10890175->SetSavedPoint(97,0.1082003);
   f_10890175->SetSavedPoint(98,0.1093926);
   f_10890175->SetSavedPoint(99,0.1106008);
   f_10890175->SetSavedPoint(100,0.1118217);
   f_10890175->SetSavedPoint(101,0.113052);
   f_10890175->SetSavedPoint(102,0.1142885);
   f_10890175->SetSavedPoint(103,0.1155281);
   f_10890175->SetSavedPoint(104,0.1167676);
   f_10890175->SetSavedPoint(105,0.1180037);
   f_10890175->SetSavedPoint(106,0.1192335);
   f_10890175->SetSavedPoint(107,0.1204539);
   f_10890175->SetSavedPoint(108,0.1216618);
   f_10890175->SetSavedPoint(109,0.1228545);
   f_10890175->SetSavedPoint(110,0.1240291);
   f_10890175->SetSavedPoint(111,0.1251829);
   f_10890175->SetSavedPoint(112,0.1263134);
   f_10890175->SetSavedPoint(113,0.1274181);
   f_10890175->SetSavedPoint(114,0.1284946);
   f_10890175->SetSavedPoint(115,0.1295407);
   f_10890175->SetSavedPoint(116,0.1305544);
   f_10890175->SetSavedPoint(117,0.1315337);
   f_10890175->SetSavedPoint(118,0.1324767);
   f_10890175->SetSavedPoint(119,0.1333819);
   f_10890175->SetSavedPoint(120,0.1342477);
   f_10890175->SetSavedPoint(121,0.1350727);
   f_10890175->SetSavedPoint(122,0.1358558);
   f_10890175->SetSavedPoint(123,0.1365959);
   f_10890175->SetSavedPoint(124,0.1372921);
   f_10890175->SetSavedPoint(125,0.1379435);
   f_10890175->SetSavedPoint(126,0.1385497);
   f_10890175->SetSavedPoint(127,0.1391101);
   f_10890175->SetSavedPoint(128,0.1396243);
   f_10890175->SetSavedPoint(129,0.1400922);
   f_10890175->SetSavedPoint(130,0.1405138);
   f_10890175->SetSavedPoint(131,0.1408891);
   f_10890175->SetSavedPoint(132,0.1412183);
   f_10890175->SetSavedPoint(133,0.1415017);
   f_10890175->SetSavedPoint(134,0.1417399);
   f_10890175->SetSavedPoint(135,0.1419332);
   f_10890175->SetSavedPoint(136,0.1420824);
   f_10890175->SetSavedPoint(137,0.1421883);
   f_10890175->SetSavedPoint(138,0.1422517);
   f_10890175->SetSavedPoint(139,0.1422735);
   f_10890175->SetSavedPoint(140,0.1422548);
   f_10890175->SetSavedPoint(141,0.1421967);
   f_10890175->SetSavedPoint(142,0.1421003);
   f_10890175->SetSavedPoint(143,0.1419668);
   f_10890175->SetSavedPoint(144,0.1417976);
   f_10890175->SetSavedPoint(145,0.1415939);
   f_10890175->SetSavedPoint(146,0.1413572);
   f_10890175->SetSavedPoint(147,0.1410888);
   f_10890175->SetSavedPoint(148,0.1407903);
   f_10890175->SetSavedPoint(149,0.140463);
   f_10890175->SetSavedPoint(150,0.1401084);
   f_10890175->SetSavedPoint(151,0.139728);
   f_10890175->SetSavedPoint(152,0.1393234);
   f_10890175->SetSavedPoint(153,0.1388959);
   f_10890175->SetSavedPoint(154,0.1384472);
   f_10890175->SetSavedPoint(155,0.1379786);
   f_10890175->SetSavedPoint(156,0.1374917);
   f_10890175->SetSavedPoint(157,0.1369878);
   f_10890175->SetSavedPoint(158,0.1364684);
   f_10890175->SetSavedPoint(159,0.1359349);
   f_10890175->SetSavedPoint(160,0.1353886);
   f_10890175->SetSavedPoint(161,0.1348308);
   f_10890175->SetSavedPoint(162,0.1342628);
   f_10890175->SetSavedPoint(163,0.1336858);
   f_10890175->SetSavedPoint(164,0.133101);
   f_10890175->SetSavedPoint(165,0.1325096);
   f_10890175->SetSavedPoint(166,0.1319125);
   f_10890175->SetSavedPoint(167,0.1313109);
   f_10890175->SetSavedPoint(168,0.1307056);
   f_10890175->SetSavedPoint(169,0.1300977);
   f_10890175->SetSavedPoint(170,0.1294879);
   f_10890175->SetSavedPoint(171,0.128877);
   f_10890175->SetSavedPoint(172,0.1282658);
   f_10890175->SetSavedPoint(173,0.127655);
   f_10890175->SetSavedPoint(174,0.1270451);
   f_10890175->SetSavedPoint(175,0.1264367);
   f_10890175->SetSavedPoint(176,0.1258303);
   f_10890175->SetSavedPoint(177,0.1252263);
   f_10890175->SetSavedPoint(178,0.1246251);
   f_10890175->SetSavedPoint(179,0.1240271);
   f_10890175->SetSavedPoint(180,0.1234324);
   f_10890175->SetSavedPoint(181,0.1228413);
   f_10890175->SetSavedPoint(182,0.1222539);
   f_10890175->SetSavedPoint(183,0.1216704);
   f_10890175->SetSavedPoint(184,0.1210907);
   f_10890175->SetSavedPoint(185,0.120515);
   f_10890175->SetSavedPoint(186,0.1199431);
   f_10890175->SetSavedPoint(187,0.119375);
   f_10890175->SetSavedPoint(188,0.1188106);
   f_10890175->SetSavedPoint(189,0.1182497);
   f_10890175->SetSavedPoint(190,0.117692);
   f_10890175->SetSavedPoint(191,0.1171375);
   f_10890175->SetSavedPoint(192,0.1165858);
   f_10890175->SetSavedPoint(193,0.1160367);
   f_10890175->SetSavedPoint(194,0.1154898);
   f_10890175->SetSavedPoint(195,0.1149449);
   f_10890175->SetSavedPoint(196,0.1144015);
   f_10890175->SetSavedPoint(197,0.1138594);
   f_10890175->SetSavedPoint(198,0.1133181);
   f_10890175->SetSavedPoint(199,0.1127774);
   f_10890175->SetSavedPoint(200,0.1122367);
   f_10890175->SetSavedPoint(201,0.1116958);
   f_10890175->SetSavedPoint(202,0.1111542);
   f_10890175->SetSavedPoint(203,0.1106115);
   f_10890175->SetSavedPoint(204,0.1100674);
   f_10890175->SetSavedPoint(205,0.1095214);
   f_10890175->SetSavedPoint(206,0.1089733);
   f_10890175->SetSavedPoint(207,0.1084226);
   f_10890175->SetSavedPoint(208,0.107869);
   f_10890175->SetSavedPoint(209,0.1073122);
   f_10890175->SetSavedPoint(210,0.1067519);
   f_10890175->SetSavedPoint(211,0.1061877);
   f_10890175->SetSavedPoint(212,0.1056193);
   f_10890175->SetSavedPoint(213,0.1050466);
   f_10890175->SetSavedPoint(214,0.1044693);
   f_10890175->SetSavedPoint(215,0.1038872);
   f_10890175->SetSavedPoint(216,0.1033001);
   f_10890175->SetSavedPoint(217,0.1027078);
   f_10890175->SetSavedPoint(218,0.1021103);
   f_10890175->SetSavedPoint(219,0.1015073);
   f_10890175->SetSavedPoint(220,0.1008989);
   f_10890175->SetSavedPoint(221,0.100285);
   f_10890175->SetSavedPoint(222,0.09966562);
   f_10890175->SetSavedPoint(223,0.0990407);
   f_10890175->SetSavedPoint(224,0.09841031);
   f_10890175->SetSavedPoint(225,0.09777452);
   f_10890175->SetSavedPoint(226,0.09713344);
   f_10890175->SetSavedPoint(227,0.09648718);
   f_10890175->SetSavedPoint(228,0.0958359);
   f_10890175->SetSavedPoint(229,0.09517979);
   f_10890175->SetSavedPoint(230,0.09451904);
   f_10890175->SetSavedPoint(231,0.0938539);
   f_10890175->SetSavedPoint(232,0.09318461);
   f_10890175->SetSavedPoint(233,0.09251145);
   f_10890175->SetSavedPoint(234,0.09183472);
   f_10890175->SetSavedPoint(235,0.09115475);
   f_10890175->SetSavedPoint(236,0.09047187);
   f_10890175->SetSavedPoint(237,0.08978644);
   f_10890175->SetSavedPoint(238,0.08909884);
   f_10890175->SetSavedPoint(239,0.08840944);
   f_10890175->SetSavedPoint(240,0.08771867);
   f_10890175->SetSavedPoint(241,0.08702691);
   f_10890175->SetSavedPoint(242,0.08633461);
   f_10890175->SetSavedPoint(243,0.08564219);
   f_10890175->SetSavedPoint(244,0.08495008);
   f_10890175->SetSavedPoint(245,0.08425873);
   f_10890175->SetSavedPoint(246,0.08356859);
   f_10890175->SetSavedPoint(247,0.0828801);
   f_10890175->SetSavedPoint(248,0.08219369);
   f_10890175->SetSavedPoint(249,0.08150983);
   f_10890175->SetSavedPoint(250,0.08082894);
   f_10890175->SetSavedPoint(251,0.08015146);
   f_10890175->SetSavedPoint(252,0.07947781);
   f_10890175->SetSavedPoint(253,0.07880841);
   f_10890175->SetSavedPoint(254,0.07814366);
   f_10890175->SetSavedPoint(255,0.07748397);
   f_10890175->SetSavedPoint(256,0.0768297);
   f_10890175->SetSavedPoint(257,0.07618123);
   f_10890175->SetSavedPoint(258,0.07553889);
   f_10890175->SetSavedPoint(259,0.07490304);
   f_10890175->SetSavedPoint(260,0.07427397);
   f_10890175->SetSavedPoint(261,0.07365198);
   f_10890175->SetSavedPoint(262,0.07303734);
   f_10890175->SetSavedPoint(263,0.0724303);
   f_10890175->SetSavedPoint(264,0.07183109);
   f_10890175->SetSavedPoint(265,0.07123992);
   f_10890175->SetSavedPoint(266,0.07065697);
   f_10890175->SetSavedPoint(267,0.07008238);
   f_10890175->SetSavedPoint(268,0.0695163);
   f_10890175->SetSavedPoint(269,0.06895884);
   f_10890175->SetSavedPoint(270,0.06841006);
   f_10890175->SetSavedPoint(271,0.06787003);
   f_10890175->SetSavedPoint(272,0.06733878);
   f_10890175->SetSavedPoint(273,0.06681632);
   f_10890175->SetSavedPoint(274,0.06630261);
   f_10890175->SetSavedPoint(275,0.06579763);
   f_10890175->SetSavedPoint(276,0.06530129);
   f_10890175->SetSavedPoint(277,0.06481351);
   f_10890175->SetSavedPoint(278,0.06433417);
   f_10890175->SetSavedPoint(279,0.06386312);
   f_10890175->SetSavedPoint(280,0.06340021);
   f_10890175->SetSavedPoint(281,0.06294525);
   f_10890175->SetSavedPoint(282,0.06249804);
   f_10890175->SetSavedPoint(283,0.06205836);
   f_10890175->SetSavedPoint(284,0.06162596);
   f_10890175->SetSavedPoint(285,0.06120059);
   f_10890175->SetSavedPoint(286,0.06078197);
   f_10890175->SetSavedPoint(287,0.06036982);
   f_10890175->SetSavedPoint(288,0.05996383);
   f_10890175->SetSavedPoint(289,0.05956369);
   f_10890175->SetSavedPoint(290,0.05916908);
   f_10890175->SetSavedPoint(291,0.05877967);
   f_10890175->SetSavedPoint(292,0.05839511);
   f_10890175->SetSavedPoint(293,0.05801506);
   f_10890175->SetSavedPoint(294,0.05763916);
   f_10890175->SetSavedPoint(295,0.05726707);
   f_10890175->SetSavedPoint(296,0.05689843);
   f_10890175->SetSavedPoint(297,0.05653289);
   f_10890175->SetSavedPoint(298,0.05617009);
   f_10890175->SetSavedPoint(299,0.05580968);
   f_10890175->SetSavedPoint(300,0.05545132);
   f_10890175->SetSavedPoint(301,0.05509467);
   f_10890175->SetSavedPoint(302,0.0547394);
   f_10890175->SetSavedPoint(303,0.05438518);
   f_10890175->SetSavedPoint(304,0.05403171);
   f_10890175->SetSavedPoint(305,0.05367869);
   f_10890175->SetSavedPoint(306,0.05332584);
   f_10890175->SetSavedPoint(307,0.05297287);
   f_10890175->SetSavedPoint(308,0.05261953);
   f_10890175->SetSavedPoint(309,0.05226559);
   f_10890175->SetSavedPoint(310,0.05191082);
   f_10890175->SetSavedPoint(311,0.05155502);
   f_10890175->SetSavedPoint(312,0.051198);
   f_10890175->SetSavedPoint(313,0.0508396);
   f_10890175->SetSavedPoint(314,0.05047967);
   f_10890175->SetSavedPoint(315,0.0501181);
   f_10890175->SetSavedPoint(316,0.04975478);
   f_10890175->SetSavedPoint(317,0.04938964);
   f_10890175->SetSavedPoint(318,0.04902261);
   f_10890175->SetSavedPoint(319,0.04865366);
   f_10890175->SetSavedPoint(320,0.04828279);
   f_10890175->SetSavedPoint(321,0.04791001);
   f_10890175->SetSavedPoint(322,0.04753534);
   f_10890175->SetSavedPoint(323,0.04715885);
   f_10890175->SetSavedPoint(324,0.04678062);
   f_10890175->SetSavedPoint(325,0.04640074);
   f_10890175->SetSavedPoint(326,0.04601933);
   f_10890175->SetSavedPoint(327,0.04563654);
   f_10890175->SetSavedPoint(328,0.04525252);
   f_10890175->SetSavedPoint(329,0.04486746);
   f_10890175->SetSavedPoint(330,0.04448155);
   f_10890175->SetSavedPoint(331,0.04409501);
   f_10890175->SetSavedPoint(332,0.04370806);
   f_10890175->SetSavedPoint(333,0.04332094);
   f_10890175->SetSavedPoint(334,0.04293392);
   f_10890175->SetSavedPoint(335,0.04254726);
   f_10890175->SetSavedPoint(336,0.04216125);
   f_10890175->SetSavedPoint(337,0.04177616);
   f_10890175->SetSavedPoint(338,0.0413923);
   f_10890175->SetSavedPoint(339,0.04100996);
   f_10890175->SetSavedPoint(340,0.04062946);
   f_10890175->SetSavedPoint(341,0.0402511);
   f_10890175->SetSavedPoint(342,0.03987519);
   f_10890175->SetSavedPoint(343,0.03950203);
   f_10890175->SetSavedPoint(344,0.03913195);
   f_10890175->SetSavedPoint(345,0.03876524);
   f_10890175->SetSavedPoint(346,0.03840219);
   f_10890175->SetSavedPoint(347,0.03804311);
   f_10890175->SetSavedPoint(348,0.03768827);
   f_10890175->SetSavedPoint(349,0.03733794);
   f_10890175->SetSavedPoint(350,0.03699239);
   f_10890175->SetSavedPoint(351,0.03665186);
   f_10890175->SetSavedPoint(352,0.03631658);
   f_10890175->SetSavedPoint(353,0.03598677);
   f_10890175->SetSavedPoint(354,0.03566263);
   f_10890175->SetSavedPoint(355,0.03534434);
   f_10890175->SetSavedPoint(356,0.03503205);
   f_10890175->SetSavedPoint(357,0.03472591);
   f_10890175->SetSavedPoint(358,0.03442604);
   f_10890175->SetSavedPoint(359,0.03413252);
   f_10890175->SetSavedPoint(360,0.03384543);
   f_10890175->SetSavedPoint(361,0.03356481);
   f_10890175->SetSavedPoint(362,0.03329069);
   f_10890175->SetSavedPoint(363,0.03302307);
   f_10890175->SetSavedPoint(364,0.03276191);
   f_10890175->SetSavedPoint(365,0.03250716);
   f_10890175->SetSavedPoint(366,0.03225874);
   f_10890175->SetSavedPoint(367,0.03201655);
   f_10890175->SetSavedPoint(368,0.03178046);
   f_10890175->SetSavedPoint(369,0.03155031);
   f_10890175->SetSavedPoint(370,0.03132593);
   f_10890175->SetSavedPoint(371,0.03110711);
   f_10890175->SetSavedPoint(372,0.03089363);
   f_10890175->SetSavedPoint(373,0.03068525);
   f_10890175->SetSavedPoint(374,0.0304817);
   f_10890175->SetSavedPoint(375,0.0302827);
   f_10890175->SetSavedPoint(376,0.03008793);
   f_10890175->SetSavedPoint(377,0.0298971);
   f_10890175->SetSavedPoint(378,0.02970985);
   f_10890175->SetSavedPoint(379,0.02952585);
   f_10890175->SetSavedPoint(380,0.02934475);
   f_10890175->SetSavedPoint(381,0.02916617);
   f_10890175->SetSavedPoint(382,0.02898974);
   f_10890175->SetSavedPoint(383,0.02881508);
   f_10890175->SetSavedPoint(384,0.02864183);
   f_10890175->SetSavedPoint(385,0.02846958);
   f_10890175->SetSavedPoint(386,0.02829798);
   f_10890175->SetSavedPoint(387,0.02812664);
   f_10890175->SetSavedPoint(388,0.0279552);
   f_10890175->SetSavedPoint(389,0.02778329);
   f_10890175->SetSavedPoint(390,0.02761058);
   f_10890175->SetSavedPoint(391,0.02743672);
   f_10890175->SetSavedPoint(392,0.0272614);
   f_10890175->SetSavedPoint(393,0.02708433);
   f_10890175->SetSavedPoint(394,0.02690521);
   f_10890175->SetSavedPoint(395,0.0267238);
   f_10890175->SetSavedPoint(396,0.02653986);
   f_10890175->SetSavedPoint(397,0.02635319);
   f_10890175->SetSavedPoint(398,0.02616361);
   f_10890175->SetSavedPoint(399,0.02597097);
   f_10890175->SetSavedPoint(400,0.02577516);
   f_10890175->SetSavedPoint(401,0.02557609);
   f_10890175->SetSavedPoint(402,0.02537371);
   f_10890175->SetSavedPoint(403,0.025168);
   f_10890175->SetSavedPoint(404,0.02495899);
   f_10890175->SetSavedPoint(405,0.02474674);
   f_10890175->SetSavedPoint(406,0.02453132);
   f_10890175->SetSavedPoint(407,0.02431288);
   f_10890175->SetSavedPoint(408,0.02409157);
   f_10890175->SetSavedPoint(409,0.0238676);
   f_10890175->SetSavedPoint(410,0.02364119);
   f_10890175->SetSavedPoint(411,0.02341262);
   f_10890175->SetSavedPoint(412,0.02318218);
   f_10890175->SetSavedPoint(413,0.02295021);
   f_10890175->SetSavedPoint(414,0.02271706);
   f_10890175->SetSavedPoint(415,0.02248312);
   f_10890175->SetSavedPoint(416,0.0222488);
   f_10890175->SetSavedPoint(417,0.02201452);
   f_10890175->SetSavedPoint(418,0.02178074);
   f_10890175->SetSavedPoint(419,0.02154792);
   f_10890175->SetSavedPoint(420,0.02131653);
   f_10890175->SetSavedPoint(421,0.02108706);
   f_10890175->SetSavedPoint(422,0.02085999);
   f_10890175->SetSavedPoint(423,0.02063582);
   f_10890175->SetSavedPoint(424,0.02041501);
   f_10890175->SetSavedPoint(425,0.02019805);
   f_10890175->SetSavedPoint(426,0.0199854);
   f_10890175->SetSavedPoint(427,0.01977748);
   f_10890175->SetSavedPoint(428,0.01957473);
   f_10890175->SetSavedPoint(429,0.01937754);
   f_10890175->SetSavedPoint(430,0.01918626);
   f_10890175->SetSavedPoint(431,0.01900121);
   f_10890175->SetSavedPoint(432,0.01882268);
   f_10890175->SetSavedPoint(433,0.0186509);
   f_10890175->SetSavedPoint(434,0.01848605);
   f_10890175->SetSavedPoint(435,0.01832828);
   f_10890175->SetSavedPoint(436,0.01817766);
   f_10890175->SetSavedPoint(437,0.0180342);
   f_10890175->SetSavedPoint(438,0.01789786);
   f_10890175->SetSavedPoint(439,0.01776853);
   f_10890175->SetSavedPoint(440,0.01764603);
   f_10890175->SetSavedPoint(441,0.01753011);
   f_10890175->SetSavedPoint(442,0.01742048);
   f_10890175->SetSavedPoint(443,0.01731674);
   f_10890175->SetSavedPoint(444,0.01721845);
   f_10890175->SetSavedPoint(445,0.01712511);
   f_10890175->SetSavedPoint(446,0.01703613);
   f_10890175->SetSavedPoint(447,0.0169509);
   f_10890175->SetSavedPoint(448,0.01686873);
   f_10890175->SetSavedPoint(449,0.01678888);
   f_10890175->SetSavedPoint(450,0.01671058);
   f_10890175->SetSavedPoint(451,0.01663304);
   f_10890175->SetSavedPoint(452,0.0165554);
   f_10890175->SetSavedPoint(453,0.01647683);
   f_10890175->SetSavedPoint(454,0.01639647);
   f_10890175->SetSavedPoint(455,0.01631347);
   f_10890175->SetSavedPoint(456,0.01622699);
   f_10890175->SetSavedPoint(457,0.01613625);
   f_10890175->SetSavedPoint(458,0.01604049);
   f_10890175->SetSavedPoint(459,0.01593901);
   f_10890175->SetSavedPoint(460,0.01583118);
   f_10890175->SetSavedPoint(461,0.01571649);
   f_10890175->SetSavedPoint(462,0.01559451);
   f_10890175->SetSavedPoint(463,0.01546493);
   f_10890175->SetSavedPoint(464,0.01532759);
   f_10890175->SetSavedPoint(465,0.01518247);
   f_10890175->SetSavedPoint(466,0.01502972);
   f_10890175->SetSavedPoint(467,0.01486967);
   f_10890175->SetSavedPoint(468,0.01470282);
   f_10890175->SetSavedPoint(469,0.0145299);
   f_10890175->SetSavedPoint(470,0.01435179);
   f_10890175->SetSavedPoint(471,0.01416963);
   f_10890175->SetSavedPoint(472,0.01398473);
   f_10890175->SetSavedPoint(473,0.01379858);
   f_10890175->SetSavedPoint(474,0.01361289);
   f_10890175->SetSavedPoint(475,0.01342951);
   f_10890175->SetSavedPoint(476,0.01325043);
   f_10890175->SetSavedPoint(477,0.01307775);
   f_10890175->SetSavedPoint(478,0.01291362);
   f_10890175->SetSavedPoint(479,0.01276021);
   f_10890175->SetSavedPoint(480,0.0126196);
   f_10890175->SetSavedPoint(481,0.01249373);
   f_10890175->SetSavedPoint(482,0.01238433);
   f_10890175->SetSavedPoint(483,0.01229272);
   f_10890175->SetSavedPoint(484,0.01221977);
   f_10890175->SetSavedPoint(485,0.01216568);
   f_10890175->SetSavedPoint(486,0.01212984);
   f_10890175->SetSavedPoint(487,0.0121106);
   f_10890175->SetSavedPoint(488,0.01210506);
   f_10890175->SetSavedPoint(489,0.01210878);
   f_10890175->SetSavedPoint(490,0.01211549);
   f_10890175->SetSavedPoint(491,0.01211678);
   f_10890175->SetSavedPoint(492,0.01210169);
   f_10890175->SetSavedPoint(493,0.0120563);
   f_10890175->SetSavedPoint(494,0.01196325);
   f_10890175->SetSavedPoint(495,0.01180124);
   f_10890175->SetSavedPoint(496,0.01154442);
   f_10890175->SetSavedPoint(497,0.01116178);
   f_10890175->SetSavedPoint(498,0.0106164);
   f_10890175->SetSavedPoint(499,0.009864695);
   f_10890175->SetSavedPoint(500,0.008855556);
   f_10890175->SetSavedPoint(501,6.192);
   f_10890175->SetSavedPoint(502,20);
   f_10890175->SetFillColor(19);
   f_10890175->SetFillStyle(0);
   f_10890175->SetMarkerStyle(20);
   f_10890175->SetMarkerSize(1.2);
   f_10890175->SetLineColor(92);
   f_10890175->SetLineWidth(3);
   f_10890175->GetXaxis()->SetNdivisions(505);
   f_10890175->GetXaxis()->SetLabelFont(132);
   f_10890175->GetXaxis()->SetLabelOffset(0.015);
   f_10890175->GetXaxis()->SetLabelSize(0.05);
   f_10890175->GetXaxis()->SetTitleSize(0.06);
   f_10890175->GetXaxis()->SetTitleFont(132);
   f_10890175->GetYaxis()->SetLabelFont(132);
   f_10890175->GetYaxis()->SetLabelSize(0.05);
   f_10890175->GetYaxis()->SetTitleSize(0.06);
   f_10890175->GetYaxis()->SetTitleFont(42);
   f_10890175->SetParameter(0,0);
   f_10890175->SetParError(0,0);
   f_10890175->SetParLimits(0,0,0);
   f_10890175->SetParameter(1,0);
   f_10890175->SetParError(1,0);
   f_10890175->SetParLimits(1,0,0);
   f_10890175->SetParameter(2,0);
   f_10890175->SetParError(2,0);
   f_10890175->SetParLimits(2,0,0);
   f_10890175->SetParameter(3,0);
   f_10890175->SetParError(3,0);
   f_10890175->SetParLimits(3,0,0);
   f_10890175->SetParameter(4,0);
   f_10890175->SetParError(4,0);
   f_10890175->SetParLimits(4,0,0);
   f_10890175->SetParameter(5,0);
   f_10890175->SetParError(5,0);
   f_10890175->SetParLimits(5,0,0);
   f_10890175->SetParameter(6,0);
   f_10890175->SetParError(6,0);
   f_10890175->SetParLimits(6,0,0);
   f_10890175->SetParameter(7,0);
   f_10890175->SetParError(7,0);
   f_10890175->SetParLimits(7,0,0);
   f_10890175->SetParameter(8,0);
   f_10890175->SetParError(8,0);
   f_10890175->SetParLimits(8,0,0);
   f_10890175->SetParameter(9,0);
   f_10890175->SetParError(9,0);
   f_10890175->SetParLimits(9,0,0);
   f_10890175->SetParameter(10,0);
   f_10890175->SetParError(10,0);
   f_10890175->SetParLimits(10,0,0);
   f_10890175->SetParameter(11,0);
   f_10890175->SetParError(11,0);
   f_10890175->SetParLimits(11,0,0);
   f_10890175->SetParameter(12,0);
   f_10890175->SetParError(12,0);
   f_10890175->SetParLimits(12,0,0);
   f_10890175->SetParameter(13,0);
   f_10890175->SetParError(13,0);
   f_10890175->SetParLimits(13,0,0);
   f_10890175->SetParameter(14,0);
   f_10890175->SetParError(14,0);
   f_10890175->SetParLimits(14,0,0);
   f_10890175->SetParameter(15,0);
   f_10890175->SetParError(15,0);
   f_10890175->SetParLimits(15,0,0);
   f_10890175->SetParameter(16,0);
   f_10890175->SetParError(16,0);
   f_10890175->SetParLimits(16,0,0);
   f_10890175->Draw("same");
   
   TF1 *f_10930176 = new TF1("*f_10930",6.192,20,17);
    //The original function : f_10930 had originally been created by:
    //TF1 *f_10930 = new TF1("f_10930",f_10930,6.192,20,17);
   f_10930176->SetRange(6.192,20);
   f_10930176->SetName("f_10930");
   f_10930176->SetTitle("f_10930");
   f_10930176->SetNpx(500);
   f_10930176->SetSavedPoint(0,0);
   f_10930176->SetSavedPoint(1,0.02330004);
   f_10930176->SetSavedPoint(2,0.04266683);
   f_10930176->SetSavedPoint(3,0.05862363);
   f_10930176->SetSavedPoint(4,0.07163797);
   f_10930176->SetSavedPoint(5,0.08212649);
   f_10930176->SetSavedPoint(6,0.09045945);
   f_10930176->SetSavedPoint(7,0.09696487);
   f_10930176->SetSavedPoint(8,0.1019324);
   f_10930176->SetSavedPoint(9,0.1056169);
   f_10930176->SetSavedPoint(10,0.1082416);
   f_10930176->SetSavedPoint(11,0.1100016);
   f_10930176->SetSavedPoint(12,0.1110659);
   f_10930176->SetSavedPoint(13,0.1115808);
   f_10930176->SetSavedPoint(14,0.1116719);
   f_10930176->SetSavedPoint(15,0.1114461);
   f_10930176->SetSavedPoint(16,0.1109939);
   f_10930176->SetSavedPoint(17,0.1103913);
   f_10930176->SetSavedPoint(18,0.1097013);
   f_10930176->SetSavedPoint(19,0.1089752);
   f_10930176->SetSavedPoint(20,0.1082547);
   f_10930176->SetSavedPoint(21,0.1075723);
   f_10930176->SetSavedPoint(22,0.1069532);
   f_10930176->SetSavedPoint(23,0.1064159);
   f_10930176->SetSavedPoint(24,0.1059732);
   f_10930176->SetSavedPoint(25,0.1056331);
   f_10930176->SetSavedPoint(26,0.1053998);
   f_10930176->SetSavedPoint(27,0.1052738);
   f_10930176->SetSavedPoint(28,0.1052531);
   f_10930176->SetSavedPoint(29,0.1053334);
   f_10930176->SetSavedPoint(30,0.1055086);
   f_10930176->SetSavedPoint(31,0.1057713);
   f_10930176->SetSavedPoint(32,0.1061132);
   f_10930176->SetSavedPoint(33,0.1065253);
   f_10930176->SetSavedPoint(34,0.1069982);
   f_10930176->SetSavedPoint(35,0.1075224);
   f_10930176->SetSavedPoint(36,0.1080886);
   f_10930176->SetSavedPoint(37,0.1086874);
   f_10930176->SetSavedPoint(38,0.1093102);
   f_10930176->SetSavedPoint(39,0.1099484);
   f_10930176->SetSavedPoint(40,0.1105943);
   f_10930176->SetSavedPoint(41,0.1112409);
   f_10930176->SetSavedPoint(42,0.1118815);
   f_10930176->SetSavedPoint(43,0.1125104);
   f_10930176->SetSavedPoint(44,0.1131226);
   f_10930176->SetSavedPoint(45,0.1137138);
   f_10930176->SetSavedPoint(46,0.1142805);
   f_10930176->SetSavedPoint(47,0.1148198);
   f_10930176->SetSavedPoint(48,0.1153295);
   f_10930176->SetSavedPoint(49,0.1158082);
   f_10930176->SetSavedPoint(50,0.116255);
   f_10930176->SetSavedPoint(51,0.1166696);
   f_10930176->SetSavedPoint(52,0.1170523);
   f_10930176->SetSavedPoint(53,0.117404);
   f_10930176->SetSavedPoint(54,0.1177258);
   f_10930176->SetSavedPoint(55,0.1180195);
   f_10930176->SetSavedPoint(56,0.1182869);
   f_10930176->SetSavedPoint(57,0.1185306);
   f_10930176->SetSavedPoint(58,0.118753);
   f_10930176->SetSavedPoint(59,0.118957);
   f_10930176->SetSavedPoint(60,0.1191455);
   f_10930176->SetSavedPoint(61,0.1193217);
   f_10930176->SetSavedPoint(62,0.1194888);
   f_10930176->SetSavedPoint(63,0.1196501);
   f_10930176->SetSavedPoint(64,0.1198088);
   f_10930176->SetSavedPoint(65,0.1199681);
   f_10930176->SetSavedPoint(66,0.1201313);
   f_10930176->SetSavedPoint(67,0.1203015);
   f_10930176->SetSavedPoint(68,0.1204816);
   f_10930176->SetSavedPoint(69,0.1206745);
   f_10930176->SetSavedPoint(70,0.1208829);
   f_10930176->SetSavedPoint(71,0.1211093);
   f_10930176->SetSavedPoint(72,0.1213561);
   f_10930176->SetSavedPoint(73,0.1216253);
   f_10930176->SetSavedPoint(74,0.1219188);
   f_10930176->SetSavedPoint(75,0.1222384);
   f_10930176->SetSavedPoint(76,0.1225854);
   f_10930176->SetSavedPoint(77,0.122961);
   f_10930176->SetSavedPoint(78,0.1233661);
   f_10930176->SetSavedPoint(79,0.1238015);
   f_10930176->SetSavedPoint(80,0.1242675);
   f_10930176->SetSavedPoint(81,0.1247644);
   f_10930176->SetSavedPoint(82,0.125292);
   f_10930176->SetSavedPoint(83,0.1258503);
   f_10930176->SetSavedPoint(84,0.1264386);
   f_10930176->SetSavedPoint(85,0.1270562);
   f_10930176->SetSavedPoint(86,0.1277021);
   f_10930176->SetSavedPoint(87,0.1283754);
   f_10930176->SetSavedPoint(88,0.1290745);
   f_10930176->SetSavedPoint(89,0.1297982);
   f_10930176->SetSavedPoint(90,0.1305446);
   f_10930176->SetSavedPoint(91,0.1313119);
   f_10930176->SetSavedPoint(92,0.1320983);
   f_10930176->SetSavedPoint(93,0.1329017);
   f_10930176->SetSavedPoint(94,0.1337199);
   f_10930176->SetSavedPoint(95,0.1345505);
   f_10930176->SetSavedPoint(96,0.1353913);
   f_10930176->SetSavedPoint(97,0.1362398);
   f_10930176->SetSavedPoint(98,0.1370935);
   f_10930176->SetSavedPoint(99,0.13795);
   f_10930176->SetSavedPoint(100,0.1388066);
   f_10930176->SetSavedPoint(101,0.1396609);
   f_10930176->SetSavedPoint(102,0.1405102);
   f_10930176->SetSavedPoint(103,0.141352);
   f_10930176->SetSavedPoint(104,0.1421838);
   f_10930176->SetSavedPoint(105,0.1430032);
   f_10930176->SetSavedPoint(106,0.1438075);
   f_10930176->SetSavedPoint(107,0.1445945);
   f_10930176->SetSavedPoint(108,0.1453619);
   f_10930176->SetSavedPoint(109,0.1461074);
   f_10930176->SetSavedPoint(110,0.1468288);
   f_10930176->SetSavedPoint(111,0.1475241);
   f_10930176->SetSavedPoint(112,0.1481913);
   f_10930176->SetSavedPoint(113,0.1488285);
   f_10930176->SetSavedPoint(114,0.149434);
   f_10930176->SetSavedPoint(115,0.1500061);
   f_10930176->SetSavedPoint(116,0.1505433);
   f_10930176->SetSavedPoint(117,0.1510442);
   f_10930176->SetSavedPoint(118,0.1515075);
   f_10930176->SetSavedPoint(119,0.151932);
   f_10930176->SetSavedPoint(120,0.1523169);
   f_10930176->SetSavedPoint(121,0.1526611);
   f_10930176->SetSavedPoint(122,0.1529639);
   f_10930176->SetSavedPoint(123,0.1532246);
   f_10930176->SetSavedPoint(124,0.1534429);
   f_10930176->SetSavedPoint(125,0.1536183);
   f_10930176->SetSavedPoint(126,0.1537506);
   f_10930176->SetSavedPoint(127,0.1538397);
   f_10930176->SetSavedPoint(128,0.1538856);
   f_10930176->SetSavedPoint(129,0.1538884);
   f_10930176->SetSavedPoint(130,0.1538483);
   f_10930176->SetSavedPoint(131,0.1537658);
   f_10930176->SetSavedPoint(132,0.1536413);
   f_10930176->SetSavedPoint(133,0.1534754);
   f_10930176->SetSavedPoint(134,0.1532687);
   f_10930176->SetSavedPoint(135,0.153022);
   f_10930176->SetSavedPoint(136,0.1527362);
   f_10930176->SetSavedPoint(137,0.1524122);
   f_10930176->SetSavedPoint(138,0.1520509);
   f_10930176->SetSavedPoint(139,0.1516536);
   f_10930176->SetSavedPoint(140,0.1512213);
   f_10930176->SetSavedPoint(141,0.1507552);
   f_10930176->SetSavedPoint(142,0.1502567);
   f_10930176->SetSavedPoint(143,0.149727);
   f_10930176->SetSavedPoint(144,0.1491675);
   f_10930176->SetSavedPoint(145,0.1485795);
   f_10930176->SetSavedPoint(146,0.1479646);
   f_10930176->SetSavedPoint(147,0.147324);
   f_10930176->SetSavedPoint(148,0.1466594);
   f_10930176->SetSavedPoint(149,0.1459721);
   f_10930176->SetSavedPoint(150,0.1452637);
   f_10930176->SetSavedPoint(151,0.1445356);
   f_10930176->SetSavedPoint(152,0.1437893);
   f_10930176->SetSavedPoint(153,0.1430263);
   f_10930176->SetSavedPoint(154,0.1422479);
   f_10930176->SetSavedPoint(155,0.1414558);
   f_10930176->SetSavedPoint(156,0.1406512);
   f_10930176->SetSavedPoint(157,0.1398356);
   f_10930176->SetSavedPoint(158,0.1390103);
   f_10930176->SetSavedPoint(159,0.1381767);
   f_10930176->SetSavedPoint(160,0.1373359);
   f_10930176->SetSavedPoint(161,0.1364893);
   f_10930176->SetSavedPoint(162,0.1356381);
   f_10930176->SetSavedPoint(163,0.1347833);
   f_10930176->SetSavedPoint(164,0.1339262);
   f_10930176->SetSavedPoint(165,0.1330677);
   f_10930176->SetSavedPoint(166,0.1322088);
   f_10930176->SetSavedPoint(167,0.1313505);
   f_10930176->SetSavedPoint(168,0.1304937);
   f_10930176->SetSavedPoint(169,0.1296391);
   f_10930176->SetSavedPoint(170,0.1287876);
   f_10930176->SetSavedPoint(171,0.1279399);
   f_10930176->SetSavedPoint(172,0.1270965);
   f_10930176->SetSavedPoint(173,0.1262581);
   f_10930176->SetSavedPoint(174,0.1254252);
   f_10930176->SetSavedPoint(175,0.1245982);
   f_10930176->SetSavedPoint(176,0.1237777);
   f_10930176->SetSavedPoint(177,0.1229638);
   f_10930176->SetSavedPoint(178,0.122157);
   f_10930176->SetSavedPoint(179,0.1213575);
   f_10930176->SetSavedPoint(180,0.1205654);
   f_10930176->SetSavedPoint(181,0.1197809);
   f_10930176->SetSavedPoint(182,0.119004);
   f_10930176->SetSavedPoint(183,0.1182348);
   f_10930176->SetSavedPoint(184,0.1174733);
   f_10930176->SetSavedPoint(185,0.1167194);
   f_10930176->SetSavedPoint(186,0.115973);
   f_10930176->SetSavedPoint(187,0.115234);
   f_10930176->SetSavedPoint(188,0.1145022);
   f_10930176->SetSavedPoint(189,0.1137773);
   f_10930176->SetSavedPoint(190,0.1130592);
   f_10930176->SetSavedPoint(191,0.1123475);
   f_10930176->SetSavedPoint(192,0.111642);
   f_10930176->SetSavedPoint(193,0.1109423);
   f_10930176->SetSavedPoint(194,0.110248);
   f_10930176->SetSavedPoint(195,0.1095588);
   f_10930176->SetSavedPoint(196,0.1088744);
   f_10930176->SetSavedPoint(197,0.1081942);
   f_10930176->SetSavedPoint(198,0.1075179);
   f_10930176->SetSavedPoint(199,0.1068451);
   f_10930176->SetSavedPoint(200,0.1061753);
   f_10930176->SetSavedPoint(201,0.1055082);
   f_10930176->SetSavedPoint(202,0.1048432);
   f_10930176->SetSavedPoint(203,0.10418);
   f_10930176->SetSavedPoint(204,0.1035182);
   f_10930176->SetSavedPoint(205,0.1028573);
   f_10930176->SetSavedPoint(206,0.1021969);
   f_10930176->SetSavedPoint(207,0.1015366);
   f_10930176->SetSavedPoint(208,0.1008761);
   f_10930176->SetSavedPoint(209,0.100215);
   f_10930176->SetSavedPoint(210,0.09955288);
   f_10930176->SetSavedPoint(211,0.09888948);
   f_10930176->SetSavedPoint(212,0.09822447);
   f_10930176->SetSavedPoint(213,0.09755756);
   f_10930176->SetSavedPoint(214,0.09688849);
   f_10930176->SetSavedPoint(215,0.096217);
   f_10930176->SetSavedPoint(216,0.0955429);
   f_10930176->SetSavedPoint(217,0.09486597);
   f_10930176->SetSavedPoint(218,0.09418606);
   f_10930176->SetSavedPoint(219,0.09350303);
   f_10930176->SetSavedPoint(220,0.09281677);
   f_10930176->SetSavedPoint(221,0.0921272);
   f_10930176->SetSavedPoint(222,0.09143425);
   f_10930176->SetSavedPoint(223,0.09073792);
   f_10930176->SetSavedPoint(224,0.09003819);
   f_10930176->SetSavedPoint(225,0.0893351);
   f_10930176->SetSavedPoint(226,0.08862871);
   f_10930176->SetSavedPoint(227,0.0879191);
   f_10930176->SetSavedPoint(228,0.08720639);
   f_10930176->SetSavedPoint(229,0.08649071);
   f_10930176->SetSavedPoint(230,0.08577223);
   f_10930176->SetSavedPoint(231,0.08505114);
   f_10930176->SetSavedPoint(232,0.08432765);
   f_10930176->SetSavedPoint(233,0.08360199);
   f_10930176->SetSavedPoint(234,0.08287442);
   f_10930176->SetSavedPoint(235,0.08214523);
   f_10930176->SetSavedPoint(236,0.0814147);
   f_10930176->SetSavedPoint(237,0.08068314);
   f_10930176->SetSavedPoint(238,0.07995089);
   f_10930176->SetSavedPoint(239,0.0792183);
   f_10930176->SetSavedPoint(240,0.07848571);
   f_10930176->SetSavedPoint(241,0.0777535);
   f_10930176->SetSavedPoint(242,0.07702205);
   f_10930176->SetSavedPoint(243,0.07629174);
   f_10930176->SetSavedPoint(244,0.07556297);
   f_10930176->SetSavedPoint(245,0.07483614);
   f_10930176->SetSavedPoint(246,0.07411165);
   f_10930176->SetSavedPoint(247,0.07338991);
   f_10930176->SetSavedPoint(248,0.07267131);
   f_10930176->SetSavedPoint(249,0.07195627);
   f_10930176->SetSavedPoint(250,0.07124518);
   f_10930176->SetSavedPoint(251,0.07053843);
   f_10930176->SetSavedPoint(252,0.06983642);
   f_10930176->SetSavedPoint(253,0.06913953);
   f_10930176->SetSavedPoint(254,0.06844812);
   f_10930176->SetSavedPoint(255,0.06776257);
   f_10930176->SetSavedPoint(256,0.0670832);
   f_10930176->SetSavedPoint(257,0.06641037);
   f_10930176->SetSavedPoint(258,0.06574439);
   f_10930176->SetSavedPoint(259,0.06508556);
   f_10930176->SetSavedPoint(260,0.06443417);
   f_10930176->SetSavedPoint(261,0.06379049);
   f_10930176->SetSavedPoint(262,0.06315476);
   f_10930176->SetSavedPoint(263,0.06252722);
   f_10930176->SetSavedPoint(264,0.06190807);
   f_10930176->SetSavedPoint(265,0.06129751);
   f_10930176->SetSavedPoint(266,0.06069569);
   f_10930176->SetSavedPoint(267,0.06010275);
   f_10930176->SetSavedPoint(268,0.05951882);
   f_10930176->SetSavedPoint(269,0.05894399);
   f_10930176->SetSavedPoint(270,0.05837833);
   f_10930176->SetSavedPoint(271,0.05782189);
   f_10930176->SetSavedPoint(272,0.05727469);
   f_10930176->SetSavedPoint(273,0.05673674);
   f_10930176->SetSavedPoint(274,0.056208);
   f_10930176->SetSavedPoint(275,0.05568843);
   f_10930176->SetSavedPoint(276,0.05517797);
   f_10930176->SetSavedPoint(277,0.05467651);
   f_10930176->SetSavedPoint(278,0.05418394);
   f_10930176->SetSavedPoint(279,0.05370014);
   f_10930176->SetSavedPoint(280,0.05322493);
   f_10930176->SetSavedPoint(281,0.05275814);
   f_10930176->SetSavedPoint(282,0.05229958);
   f_10930176->SetSavedPoint(283,0.05184903);
   f_10930176->SetSavedPoint(284,0.05140625);
   f_10930176->SetSavedPoint(285,0.05097101);
   f_10930176->SetSavedPoint(286,0.05054303);
   f_10930176->SetSavedPoint(287,0.05012205);
   f_10930176->SetSavedPoint(288,0.04970776);
   f_10930176->SetSavedPoint(289,0.04929987);
   f_10930176->SetSavedPoint(290,0.04889806);
   f_10930176->SetSavedPoint(291,0.04850202);
   f_10930176->SetSavedPoint(292,0.04811142);
   f_10930176->SetSavedPoint(293,0.04772592);
   f_10930176->SetSavedPoint(294,0.04734519);
   f_10930176->SetSavedPoint(295,0.04696888);
   f_10930176->SetSavedPoint(296,0.04659665);
   f_10930176->SetSavedPoint(297,0.04622816);
   f_10930176->SetSavedPoint(298,0.04586307);
   f_10930176->SetSavedPoint(299,0.04550104);
   f_10930176->SetSavedPoint(300,0.04514172);
   f_10930176->SetSavedPoint(301,0.0447848);
   f_10930176->SetSavedPoint(302,0.04442995);
   f_10930176->SetSavedPoint(303,0.04407685);
   f_10930176->SetSavedPoint(304,0.0437252);
   f_10930176->SetSavedPoint(305,0.04337471);
   f_10930176->SetSavedPoint(306,0.04302509);
   f_10930176->SetSavedPoint(307,0.04267606);
   f_10930176->SetSavedPoint(308,0.04232739);
   f_10930176->SetSavedPoint(309,0.04197882);
   f_10930176->SetSavedPoint(310,0.04163013);
   f_10930176->SetSavedPoint(311,0.04128112);
   f_10930176->SetSavedPoint(312,0.04093159);
   f_10930176->SetSavedPoint(313,0.04058137);
   f_10930176->SetSavedPoint(314,0.04023032);
   f_10930176->SetSavedPoint(315,0.03987829);
   f_10930176->SetSavedPoint(316,0.03952518);
   f_10930176->SetSavedPoint(317,0.0391709);
   f_10930176->SetSavedPoint(318,0.03881536);
   f_10930176->SetSavedPoint(319,0.03845854);
   f_10930176->SetSavedPoint(320,0.03810039);
   f_10930176->SetSavedPoint(321,0.0377409);
   f_10930176->SetSavedPoint(322,0.0373801);
   f_10930176->SetSavedPoint(323,0.03701801);
   f_10930176->SetSavedPoint(324,0.03665469);
   f_10930176->SetSavedPoint(325,0.03629022);
   f_10930176->SetSavedPoint(326,0.03592468);
   f_10930176->SetSavedPoint(327,0.03555819);
   f_10930176->SetSavedPoint(328,0.03519089);
   f_10930176->SetSavedPoint(329,0.03482292);
   f_10930176->SetSavedPoint(330,0.03445445);
   f_10930176->SetSavedPoint(331,0.03408566);
   f_10930176->SetSavedPoint(332,0.03371674);
   f_10930176->SetSavedPoint(333,0.03334791);
   f_10930176->SetSavedPoint(334,0.0329794);
   f_10930176->SetSavedPoint(335,0.03261143);
   f_10930176->SetSavedPoint(336,0.03224425);
   f_10930176->SetSavedPoint(337,0.03187811);
   f_10930176->SetSavedPoint(338,0.03151329);
   f_10930176->SetSavedPoint(339,0.03115004);
   f_10930176->SetSavedPoint(340,0.03078863);
   f_10930176->SetSavedPoint(341,0.03042935);
   f_10930176->SetSavedPoint(342,0.03007247);
   f_10930176->SetSavedPoint(343,0.02971828);
   f_10930176->SetSavedPoint(344,0.02936703);
   f_10930176->SetSavedPoint(345,0.02901902);
   f_10930176->SetSavedPoint(346,0.0286745);
   f_10930176->SetSavedPoint(347,0.02833375);
   f_10930176->SetSavedPoint(348,0.02799702);
   f_10930176->SetSavedPoint(349,0.02766456);
   f_10930176->SetSavedPoint(350,0.0273366);
   f_10930176->SetSavedPoint(351,0.02701338);
   f_10930176->SetSavedPoint(352,0.0266951);
   f_10930176->SetSavedPoint(353,0.02638197);
   f_10930176->SetSavedPoint(354,0.02607416);
   f_10930176->SetSavedPoint(355,0.02577185);
   f_10930176->SetSavedPoint(356,0.02547519);
   f_10930176->SetSavedPoint(357,0.02518431);
   f_10930176->SetSavedPoint(358,0.02489931);
   f_10930176->SetSavedPoint(359,0.0246203);
   f_10930176->SetSavedPoint(360,0.02434734);
   f_10930176->SetSavedPoint(361,0.02408048);
   f_10930176->SetSavedPoint(362,0.02381975);
   f_10930176->SetSavedPoint(363,0.02356515);
   f_10930176->SetSavedPoint(364,0.02331667);
   f_10930176->SetSavedPoint(365,0.02307427);
   f_10930176->SetSavedPoint(366,0.02283788);
   f_10930176->SetSavedPoint(367,0.02260742);
   f_10930176->SetSavedPoint(368,0.02238278);
   f_10930176->SetSavedPoint(369,0.02216382);
   f_10930176->SetSavedPoint(370,0.0219504);
   f_10930176->SetSavedPoint(371,0.02174235);
   f_10930176->SetSavedPoint(372,0.02153946);
   f_10930176->SetSavedPoint(373,0.02134154);
   f_10930176->SetSavedPoint(374,0.02114835);
   f_10930176->SetSavedPoint(375,0.02095963);
   f_10930176->SetSavedPoint(376,0.02077514);
   f_10930176->SetSavedPoint(377,0.02059458);
   f_10930176->SetSavedPoint(378,0.02041767);
   f_10930176->SetSavedPoint(379,0.02024412);
   f_10930176->SetSavedPoint(380,0.02007359);
   f_10930176->SetSavedPoint(381,0.01990578);
   f_10930176->SetSavedPoint(382,0.01974036);
   f_10930176->SetSavedPoint(383,0.019577);
   f_10930176->SetSavedPoint(384,0.01941536);
   f_10930176->SetSavedPoint(385,0.01925512);
   f_10930176->SetSavedPoint(386,0.01909593);
   f_10930176->SetSavedPoint(387,0.01893748);
   f_10930176->SetSavedPoint(388,0.01877943);
   f_10930176->SetSavedPoint(389,0.01862148);
   f_10930176->SetSavedPoint(390,0.01846333);
   f_10930176->SetSavedPoint(391,0.01830467);
   f_10930176->SetSavedPoint(392,0.01814524);
   f_10930176->SetSavedPoint(393,0.01798477);
   f_10930176->SetSavedPoint(394,0.01782303);
   f_10930176->SetSavedPoint(395,0.01765978);
   f_10930176->SetSavedPoint(396,0.01749483);
   f_10930176->SetSavedPoint(397,0.017328);
   f_10930176->SetSavedPoint(398,0.01715913);
   f_10930176->SetSavedPoint(399,0.01698812);
   f_10930176->SetSavedPoint(400,0.01681485);
   f_10930176->SetSavedPoint(401,0.01663926);
   f_10930176->SetSavedPoint(402,0.01646132);
   f_10930176->SetSavedPoint(403,0.016281);
   f_10930176->SetSavedPoint(404,0.01609835);
   f_10930176->SetSavedPoint(405,0.01591342);
   f_10930176->SetSavedPoint(406,0.01572629);
   f_10930176->SetSavedPoint(407,0.01553708);
   f_10930176->SetSavedPoint(408,0.01534595);
   f_10930176->SetSavedPoint(409,0.01515308);
   f_10930176->SetSavedPoint(410,0.01495869);
   f_10930176->SetSavedPoint(411,0.01476301);
   f_10930176->SetSavedPoint(412,0.01456632);
   f_10930176->SetSavedPoint(413,0.01436892);
   f_10930176->SetSavedPoint(414,0.01417113);
   f_10930176->SetSavedPoint(415,0.01397329);
   f_10930176->SetSavedPoint(416,0.01377576);
   f_10930176->SetSavedPoint(417,0.01357894);
   f_10930176->SetSavedPoint(418,0.01338322);
   f_10930176->SetSavedPoint(419,0.01318901);
   f_10930176->SetSavedPoint(420,0.01299673);
   f_10930176->SetSavedPoint(421,0.0128068);
   f_10930176->SetSavedPoint(422,0.01261965);
   f_10930176->SetSavedPoint(423,0.01243571);
   f_10930176->SetSavedPoint(424,0.01225538);
   f_10930176->SetSavedPoint(425,0.01207909);
   f_10930176->SetSavedPoint(426,0.01190722);
   f_10930176->SetSavedPoint(427,0.01174015);
   f_10930176->SetSavedPoint(428,0.01157824);
   f_10930176->SetSavedPoint(429,0.0114218);
   f_10930176->SetSavedPoint(430,0.01127114);
   f_10930176->SetSavedPoint(431,0.0111265);
   f_10930176->SetSavedPoint(432,0.01098813);
   f_10930176->SetSavedPoint(433,0.01085619);
   f_10930176->SetSavedPoint(434,0.01073081);
   f_10930176->SetSavedPoint(435,0.01061208);
   f_10930176->SetSavedPoint(436,0.01050002);
   f_10930176->SetSavedPoint(437,0.01039462);
   f_10930176->SetSavedPoint(438,0.01029577);
   f_10930176->SetSavedPoint(439,0.01020335);
   f_10930176->SetSavedPoint(440,0.01011715);
   f_10930176->SetSavedPoint(441,0.01003689);
   f_10930176->SetSavedPoint(442,0.009962251);
   f_10930176->SetSavedPoint(443,0.009892846);
   f_10930176->SetSavedPoint(444,0.009828222);
   f_10930176->SetSavedPoint(445,0.009767873);
   f_10930176->SetSavedPoint(446,0.009711235);
   f_10930176->SetSavedPoint(447,0.009657695);
   f_10930176->SetSavedPoint(448,0.009606592);
   f_10930176->SetSavedPoint(449,0.009557224);
   f_10930176->SetSavedPoint(450,0.009508852);
   f_10930176->SetSavedPoint(451,0.009460712);
   f_10930176->SetSavedPoint(452,0.009412018);
   f_10930176->SetSavedPoint(453,0.009361975);
   f_10930176->SetSavedPoint(454,0.009309786);
   f_10930176->SetSavedPoint(455,0.009254665);
   f_10930176->SetSavedPoint(456,0.00919585);
   f_10930176->SetSavedPoint(457,0.009132611);
   f_10930176->SetSavedPoint(458,0.009064267);
   f_10930176->SetSavedPoint(459,0.008990199);
   f_10930176->SetSavedPoint(460,0.008909863);
   f_10930176->SetSavedPoint(461,0.008822808);
   f_10930176->SetSavedPoint(462,0.008728684);
   f_10930176->SetSavedPoint(463,0.008627263);
   f_10930176->SetSavedPoint(464,0.008518452);
   f_10930176->SetSavedPoint(465,0.008402304);
   f_10930176->SetSavedPoint(466,0.008279032);
   f_10930176->SetSavedPoint(467,0.008149022);
   f_10930176->SetSavedPoint(468,0.00801284);
   f_10930176->SetSavedPoint(469,0.007871242);
   f_10930176->SetSavedPoint(470,0.007725178);
   f_10930176->SetSavedPoint(471,0.007575795);
   f_10930176->SetSavedPoint(472,0.007424432);
   f_10930176->SetSavedPoint(473,0.007272617);
   f_10930176->SetSavedPoint(474,0.007122053);
   f_10930176->SetSavedPoint(475,0.0069746);
   f_10930176->SetSavedPoint(476,0.006832252);
   f_10930176->SetSavedPoint(477,0.006697103);
   f_10930176->SetSavedPoint(478,0.006571303);
   f_10930176->SetSavedPoint(479,0.00645701);
   f_10930176->SetSavedPoint(480,0.006356321);
   f_10930176->SetSavedPoint(481,0.006271199);
   f_10930176->SetSavedPoint(482,0.006203379);
   f_10930176->SetSavedPoint(483,0.006154262);
   f_10930176->SetSavedPoint(484,0.006124786);
   f_10930176->SetSavedPoint(485,0.006115283);
   f_10930176->SetSavedPoint(486,0.006125312);
   f_10930176->SetSavedPoint(487,0.006153462);
   f_10930176->SetSavedPoint(488,0.006197138);
   f_10930176->SetSavedPoint(489,0.006252311);
   f_10930176->SetSavedPoint(490,0.006313235);
   f_10930176->SetSavedPoint(491,0.006372135);
   f_10930176->SetSavedPoint(492,0.006418852);
   f_10930176->SetSavedPoint(493,0.006440446);
   f_10930176->SetSavedPoint(494,0.006420754);
   f_10930176->SetSavedPoint(495,0.006339902);
   f_10930176->SetSavedPoint(496,0.006173758);
   f_10930176->SetSavedPoint(497,0.00589333);
   f_10930176->SetSavedPoint(498,0.005464104);
   f_10930176->SetSavedPoint(499,0.004845303);
   f_10930176->SetSavedPoint(500,0.003989088);
   f_10930176->SetSavedPoint(501,6.192);
   f_10930176->SetSavedPoint(502,20);
   f_10930176->SetFillColor(19);
   f_10930176->SetFillStyle(0);
   f_10930176->SetMarkerStyle(20);
   f_10930176->SetMarkerSize(1.2);
   f_10930176->SetLineColor(6);
   f_10930176->SetLineWidth(3);
   f_10930176->SetLineStyle(11);
   f_10930176->GetXaxis()->SetNdivisions(505);
   f_10930176->GetXaxis()->SetLabelFont(132);
   f_10930176->GetXaxis()->SetLabelOffset(0.015);
   f_10930176->GetXaxis()->SetLabelSize(0.05);
   f_10930176->GetXaxis()->SetTitleSize(0.06);
   f_10930176->GetXaxis()->SetTitleFont(132);
   f_10930176->GetYaxis()->SetLabelFont(132);
   f_10930176->GetYaxis()->SetLabelSize(0.05);
   f_10930176->GetYaxis()->SetTitleSize(0.06);
   f_10930176->GetYaxis()->SetTitleFont(42);
   f_10930176->SetParameter(0,0);
   f_10930176->SetParError(0,0);
   f_10930176->SetParLimits(0,0,0);
   f_10930176->SetParameter(1,0);
   f_10930176->SetParError(1,0);
   f_10930176->SetParLimits(1,0,0);
   f_10930176->SetParameter(2,0);
   f_10930176->SetParError(2,0);
   f_10930176->SetParLimits(2,0,0);
   f_10930176->SetParameter(3,0);
   f_10930176->SetParError(3,0);
   f_10930176->SetParLimits(3,0,0);
   f_10930176->SetParameter(4,0);
   f_10930176->SetParError(4,0);
   f_10930176->SetParLimits(4,0,0);
   f_10930176->SetParameter(5,0);
   f_10930176->SetParError(5,0);
   f_10930176->SetParLimits(5,0,0);
   f_10930176->SetParameter(6,0);
   f_10930176->SetParError(6,0);
   f_10930176->SetParLimits(6,0,0);
   f_10930176->SetParameter(7,0);
   f_10930176->SetParError(7,0);
   f_10930176->SetParLimits(7,0,0);
   f_10930176->SetParameter(8,0);
   f_10930176->SetParError(8,0);
   f_10930176->SetParLimits(8,0,0);
   f_10930176->SetParameter(9,0);
   f_10930176->SetParError(9,0);
   f_10930176->SetParLimits(9,0,0);
   f_10930176->SetParameter(10,0);
   f_10930176->SetParError(10,0);
   f_10930176->SetParLimits(10,0,0);
   f_10930176->SetParameter(11,0);
   f_10930176->SetParError(11,0);
   f_10930176->SetParLimits(11,0,0);
   f_10930176->SetParameter(12,0);
   f_10930176->SetParError(12,0);
   f_10930176->SetParLimits(12,0,0);
   f_10930176->SetParameter(13,0);
   f_10930176->SetParError(13,0);
   f_10930176->SetParLimits(13,0,0);
   f_10930176->SetParameter(14,0);
   f_10930176->SetParError(14,0);
   f_10930176->SetParLimits(14,0,0);
   f_10930176->SetParameter(15,0);
   f_10930176->SetParError(15,0);
   f_10930176->SetParLimits(15,0,0);
   f_10930176->SetParameter(16,0);
   f_10930176->SetParError(16,0);
   f_10930176->SetParLimits(16,0,0);
   f_10930176->Draw("same");
   
   Double_t Graph1_fx122[203] = {
   6.18,
   6.3182,
   6.4564,
   6.5946,
   6.7328,
   6.871,
   7.0092,
   7.1474,
   7.2856,
   7.4238,
   7.562,
   7.7002,
   7.8384,
   7.9766,
   8.1148,
   8.253,
   8.3912,
   8.5294,
   8.6676,
   8.8058,
   8.944,
   9.0822,
   9.2204,
   9.3586,
   9.4968,
   9.635,
   9.7732,
   9.9114,
   10.0496,
   10.1878,
   10.326,
   10.4642,
   10.6024,
   10.7406,
   10.8788,
   11.017,
   11.1552,
   11.2934,
   11.4316,
   11.5698,
   11.708,
   11.8462,
   11.9844,
   12.1226,
   12.2608,
   12.399,
   12.5372,
   12.6754,
   12.8136,
   12.9518,
   13.09,
   13.2282,
   13.3664,
   13.5046,
   13.6428,
   13.781,
   13.9192,
   14.0574,
   14.1956,
   14.3338,
   14.472,
   14.6102,
   14.7484,
   14.8866,
   15.0248,
   15.163,
   15.3012,
   15.4394,
   15.5776,
   15.7158,
   15.854,
   15.9922,
   16.1304,
   16.2686,
   16.4068,
   16.545,
   16.6832,
   16.8214,
   16.9596,
   17.0978,
   17.236,
   17.3742,
   17.5124,
   17.6506,
   17.7888,
   17.927,
   18.0652,
   18.2034,
   18.3416,
   18.4798,
   18.618,
   18.7562,
   18.8944,
   19.0326,
   19.1708,
   19.309,
   19.4472,
   19.5854,
   19.7236,
   19.8618,
   20,
   20,
   19.8618,
   19.7236,
   19.5854,
   19.4472,
   19.309,
   19.1708,
   19.0326,
   18.8944,
   18.7562,
   18.618,
   18.4798,
   18.3416,
   18.2034,
   18.0652,
   17.927,
   17.7888,
   17.6506,
   17.5124,
   17.3742,
   17.236,
   17.0978,
   16.9596,
   16.8214,
   16.6832,
   16.545,
   16.4068,
   16.2686,
   16.1304,
   15.9922,
   15.854,
   15.7158,
   15.5776,
   15.4394,
   15.3012,
   15.163,
   15.0248,
   14.8866,
   14.7484,
   14.6102,
   14.472,
   14.3338,
   14.1956,
   14.0574,
   13.9192,
   13.781,
   13.6428,
   13.5046,
   13.3664,
   13.2282,
   13.09,
   12.9518,
   12.8136,
   12.6754,
   12.5372,
   12.399,
   12.2608,
   12.1226,
   11.9844,
   11.8462,
   11.708,
   11.5698,
   11.4316,
   11.2934,
   11.1552,
   11.017,
   10.8788,
   10.7406,
   10.6024,
   10.4642,
   10.326,
   10.1878,
   10.0496,
   9.9114,
   9.7732,
   9.635,
   9.4968,
   9.3586,
   9.2204,
   9.0822,
   8.944,
   8.8058,
   8.6676,
   8.5294,
   8.3912,
   8.253,
   8.1148,
   7.9766,
   7.8384,
   7.7002,
   7.562,
   7.4238,
   7.2856,
   7.1474,
   7.0092,
   6.871,
   6.7328,
   6.5946,
   6.4564,
   6.3182,
   6.18,
   6.18};
   Double_t Graph1_fy122[203] = {
   -0.01417822,
   0.09344385,
   0.1244718,
   0.1245326,
   0.115895,
   0.1077911,
   0.1027848,
   0.1005113,
   0.09972087,
   0.09926782,
   0.09847923,
   0.09718796,
   0.09560958,
   0.09417084,
   0.09334902,
   0.0935498,
   0.09503211,
   0.09787699,
   0.1019919,
   0.1071399,
   0.1129831,
   0.1191313,
   0.1251889,
   0.1307943,
   0.1356504,
   0.1395427,
   0.1423472,
   0.1440287,
   0.1446302,
   0.1442581,
   0.1430627,
   0.1412192,
   0.1389083,
   0.1363,
   0.1335408,
   0.1307448,
   0.12799,
   0.1253171,
   0.1227337,
   0.1202198,
   0.1177361,
   0.1152327,
   0.1126576,
   0.1099654,
   0.1071226,
   0.104113,
   0.100939,
   0.09762187,
   0.09419952,
   0.09072243,
   0.08724865,
   0.083838,
   0.0805463,
   0.07742018,
   0.0744929,
   0.07178165,
   0.06928655,
   0.06699131,
   0.06486562,
   0.06286888,
   0.06095491,
   0.05907719,
   0.05719404,
   0.05527317,
   0.05329526,
   0.05125594,
   0.0491662,
   0.04705091,
   0.04494569,
   0.04289248,
   0.04093415,
   0.03910881,
   0.03744455,
   0.03595519,
   0.03463772,
   0.03347193,
   0.03242229,
   0.03144234,
   0.03048089,
   0.02948966,
   0.02843115,
   0.02728568,
   0.02605626,
   0.02477006,
   0.02347567,
   0.02223562,
   0.02111462,
   0.02016492,
   0.01941107,
   0.01883776,
   0.01838501,
   0.01795513,
   0.01743507,
   0.0167346,
   0.01583538,
   0.01483583,
   0.0139608,
   0.01348123,
   0.01345347,
   0.01313786,
   0.009885641,
   0.006951902,
   0.009364539,
   0.009709589,
   0.00984175,
   0.01029984,
   0.0110519,
   0.0119018,
   0.01268054,
   0.01331028,
   0.01380125,
   0.01422024,
   0.01465391,
   0.01517898,
   0.01584401,
   0.01666294,
   0.01761809,
   0.01866927,
   0.01976559,
   0.02085724,
   0.02190505,
   0.02288679,
   0.02379964,
   0.02465923,
   0.0254959,
   0.02634913,
   0.02726113,
   0.02827067,
   0.0294079,
   0.03069071,
   0.03212307,
   0.03369516,
   0.03538541,
   0.03716382,
   0.03899627,
   0.04084915,
   0.04269379,
   0.04451024,
   0.04628996,
   0.04803714,
   0.0497686,
   0.05151225,
   0.05330427,
   0.05518541,
   0.05719667,
   0.05937487,
   0.06174852,
   0.06433451,
   0.06713578,
   0.07014044,
   0.0733223,
   0.0766429,
   0.08005487,
   0.0835062,
   0.08694532,
   0.09032613,
   0.09361272,
   0.09678317,
   0.09983186,
   0.10277,
   0.1056242,
   0.1084326,
   0.1112395,
   0.114088,
   0.1170115,
   0.1200258,
   0.1231201,
   0.1262517,
   0.1293415,
   0.132274,
   0.134901,
   0.13705,
   0.1385364,
   0.1391804,
   0.1388257,
   0.1373602,
   0.1347353,
   0.1309815,
   0.1262193,
   0.1206603,
   0.1145987,
   0.1083914,
   0.1024264,
   0.09708138,
   0.09267626,
   0.08942558,
   0.0873979,
   0.0864918,
   0.08643817,
   0.08683759,
   0.08723795,
   0.0872508,
   0.0866933,
   0.08572566,
   0.08492927,
   0.085238,
   0.08759245,
   0.09213347,
   0.09668665,
   0.09421442,
   0.06882738,
   -0.01014296,
   -0.01417822};
   graph = new TGraph(203,Graph1_fx122,Graph1_fy122);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph122 = new TH1F("Graph_Graph122","Graph",203,4.798,21.382);
   Graph_Graph122->SetMinimum(-0.03005906);
   Graph_Graph122->SetMaximum(0.1605111);
   Graph_Graph122->SetDirectory(0);
   Graph_Graph122->SetStats(0);
   Graph_Graph122->SetMarkerStyle(20);
   Graph_Graph122->SetMarkerSize(1.2);
   Graph_Graph122->GetXaxis()->SetNdivisions(505);
   Graph_Graph122->GetXaxis()->SetLabelFont(132);
   Graph_Graph122->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph122->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph122->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph122->GetXaxis()->SetTitleFont(132);
   Graph_Graph122->GetYaxis()->SetLabelFont(132);
   Graph_Graph122->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph122->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph122->GetYaxis()->SetTitleFont(42);
   Graph_Graph122->GetZaxis()->SetLabelFont(132);
   Graph_Graph122->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph122->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph122->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph122);
   
   graph->Draw("flc");
   Double_t xAxis14[15] = {6.192, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20}; 
   
   TH1F *h_3390__122 = new TH1F("h_3390__122","1D",14, xAxis14);
   h_3390__122->SetBinContent(0,-76.37356);
   h_3390__122->SetBinContent(1,0.05105378);
   h_3390__122->SetBinContent(2,0.09631169);
   h_3390__122->SetBinContent(3,0.08591405);
   h_3390__122->SetBinContent(4,0.1980238);
   h_3390__122->SetBinContent(5,0.1393963);
   h_3390__122->SetBinContent(6,0.1589672);
   h_3390__122->SetBinContent(7,0.07373054);
   h_3390__122->SetBinContent(8,0.07326822);
   h_3390__122->SetBinContent(9,0.0480438);
   h_3390__122->SetBinContent(10,0.03355121);
   h_3390__122->SetBinContent(11,0.01535464);
   h_3390__122->SetBinContent(12,0.01051406);
   h_3390__122->SetBinContent(13,0.01240872);
   h_3390__122->SetBinContent(14,0.009276591);
   h_3390__122->SetBinContent(15,269.6476);
   h_3390__122->SetBinError(0,31.25636);
   h_3390__122->SetBinError(1,0.01733649);
   h_3390__122->SetBinError(2,0.01571458);
   h_3390__122->SetBinError(3,0.01376429);
   h_3390__122->SetBinError(4,0.02562677);
   h_3390__122->SetBinError(5,0.01606152);
   h_3390__122->SetBinError(6,0.02184831);
   h_3390__122->SetBinError(7,0.01786684);
   h_3390__122->SetBinError(8,0.01282597);
   h_3390__122->SetBinError(9,0.01353013);
   h_3390__122->SetBinError(10,0.008521866);
   h_3390__122->SetBinError(11,0.00628875);
   h_3390__122->SetBinError(12,0.009598334);
   h_3390__122->SetBinError(13,0.007360197);
   h_3390__122->SetBinError(14,0.005408351);
   h_3390__122->SetBinError(15,51.38934);
   h_3390__122->SetMinimum(0);
   h_3390__122->SetMaximum(0.25);
   h_3390__122->SetEntries(2399);
   h_3390__122->SetStats(0);
   h_3390__122->SetMarkerStyle(20);
   h_3390__122->SetMarkerSize(1.2);
   h_3390__122->GetXaxis()->SetNdivisions(505);
   h_3390__122->GetXaxis()->SetLabelFont(132);
   h_3390__122->GetXaxis()->SetLabelOffset(0.015);
   h_3390__122->GetXaxis()->SetLabelSize(0.05);
   h_3390__122->GetXaxis()->SetTitleSize(0.06);
   h_3390__122->GetXaxis()->SetTitleFont(132);
   h_3390__122->GetYaxis()->SetLabelFont(132);
   h_3390__122->GetYaxis()->SetLabelSize(0.05);
   h_3390__122->GetYaxis()->SetTitleSize(0.06);
   h_3390__122->GetYaxis()->SetTitleFont(42);
   h_3390__122->GetZaxis()->SetLabelFont(132);
   h_3390__122->GetZaxis()->SetLabelSize(0.05);
   h_3390__122->GetZaxis()->SetTitleSize(0.06);
   h_3390__122->GetZaxis()->SetTitleFont(42);
   h_3390__122->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4e.C <==
void 2xB_PT2_3GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:53:28 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-3.45679,-0.04050633,21.23457,0.2126582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3300__123 = new TH1D("h_3300__123","",20,0,20);
   h_3300__123->SetBinContent(1,0.04354853);
   h_3300__123->SetBinContent(2,0.08031165);
   h_3300__123->SetBinContent(3,0.1236449);
   h_3300__123->SetBinContent(4,0.1565988);
   h_3300__123->SetBinContent(5,0.09777418);
   h_3300__123->SetBinContent(6,0.06567906);
   h_3300__123->SetBinContent(7,0.08555323);
   h_3300__123->SetBinContent(8,0.07523161);
   h_3300__123->SetBinContent(9,0.05719992);
   h_3300__123->SetBinContent(10,0.06686616);
   h_3300__123->SetBinContent(11,0.04319727);
   h_3300__123->SetBinContent(12,0.02426054);
   h_3300__123->SetBinContent(13,0.02990818);
   h_3300__123->SetBinContent(14,0.01388461);
   h_3300__123->SetBinContent(15,0.005979479);
   h_3300__123->SetBinContent(16,0.003117192);
   h_3300__123->SetBinContent(17,0.01228304);
   h_3300__123->SetBinContent(18,0.009908368);
   h_3300__123->SetBinContent(19,0.002538693);
   h_3300__123->SetBinContent(20,0.002514515);
   h_3300__123->SetBinContent(21,55.1811);
   h_3300__123->SetBinError(1,0.01000853);
   h_3300__123->SetBinError(2,0.01996184);
   h_3300__123->SetBinError(3,0.02010171);
   h_3300__123->SetBinError(4,0.02323752);
   h_3300__123->SetBinError(5,0.01609603);
   h_3300__123->SetBinError(6,0.01163356);
   h_3300__123->SetBinError(7,0.01597621);
   h_3300__123->SetBinError(8,0.01584606);
   h_3300__123->SetBinError(9,0.01206651);
   h_3300__123->SetBinError(10,0.01344583);
   h_3300__123->SetBinError(11,0.008981173);
   h_3300__123->SetBinError(12,0.008543759);
   h_3300__123->SetBinError(13,0.007675589);
   h_3300__123->SetBinError(14,0.005212021);
   h_3300__123->SetBinError(15,0.00373339);
   h_3300__123->SetBinError(16,0.004546245);
   h_3300__123->SetBinError(17,0.004717309);
   h_3300__123->SetBinError(18,0.004157974);
   h_3300__123->SetBinError(19,0.001890319);
   h_3300__123->SetBinError(20,0.001948213);
   h_3300__123->SetBinError(21,24.86845);
   h_3300__123->SetMinimum(0);
   h_3300__123->SetMaximum(0.2);
   h_3300__123->SetEntries(2405);
   h_3300__123->SetStats(0);
   h_3300__123->SetMarkerStyle(20);
   h_3300__123->SetMarkerSize(1.2);
   h_3300__123->GetXaxis()->SetNdivisions(505);
   h_3300__123->GetXaxis()->SetLabelFont(132);
   h_3300__123->GetXaxis()->SetLabelOffset(0.015);
   h_3300__123->GetXaxis()->SetLabelSize(0.05);
   h_3300__123->GetXaxis()->SetTitleSize(0.06);
   h_3300__123->GetXaxis()->SetTitleFont(132);
   h_3300__123->GetYaxis()->SetLabelFont(132);
   h_3300__123->GetYaxis()->SetLabelSize(0.05);
   h_3300__123->GetYaxis()->SetTitleSize(0.06);
   h_3300__123->GetYaxis()->SetTitleFont(42);
   h_3300__123->GetZaxis()->SetLabelFont(132);
   h_3300__123->GetZaxis()->SetLabelSize(0.05);
   h_3300__123->GetZaxis()->SetTitleSize(0.06);
   h_3300__123->GetZaxis()->SetTitleFont(42);
   h_3300__123->Draw("e1");
   
   TF1 *f_11010177 = new TF1("*f_11010",0,19.95,17);
    //The original function : f_11010 had originally been created by:
    //TF1 *f_11010 = new TF1("f_11010",f_11010,0,19.95,17);
   f_11010177->SetRange(0,19.95);
   f_11010177->SetName("f_11010");
   f_11010177->SetTitle("f_11010");
   f_11010177->SetNpx(500);
   f_11010177->SetSavedPoint(0,0);
   f_11010177->SetSavedPoint(1,0.003300378);
   f_11010177->SetSavedPoint(2,0.006645687);
   f_11010177->SetSavedPoint(3,0.01000902);
   f_11010177->SetSavedPoint(4,0.01336757);
   f_11010177->SetSavedPoint(5,0.01670219);
   f_11010177->SetSavedPoint(6,0.019997);
   f_11010177->SetSavedPoint(7,0.023239);
   f_11010177->SetSavedPoint(8,0.02641774);
   f_11010177->SetSavedPoint(9,0.029525);
   f_11010177->SetSavedPoint(10,0.03255454);
   f_11010177->SetSavedPoint(11,0.03550179);
   f_11010177->SetSavedPoint(12,0.03836367);
   f_11010177->SetSavedPoint(13,0.04113835);
   f_11010177->SetSavedPoint(14,0.04382507);
   f_11010177->SetSavedPoint(15,0.04642397);
   f_11010177->SetSavedPoint(16,0.04893595);
   f_11010177->SetSavedPoint(17,0.05136249);
   f_11010177->SetSavedPoint(18,0.0537056);
   f_11010177->SetSavedPoint(19,0.05596764);
   f_11010177->SetSavedPoint(20,0.05815127);
   f_11010177->SetSavedPoint(21,0.06025937);
   f_11010177->SetSavedPoint(22,0.06229491);
   f_11010177->SetSavedPoint(23,0.06426099);
   f_11010177->SetSavedPoint(24,0.06616067);
   f_11010177->SetSavedPoint(25,0.06799703);
   f_11010177->SetSavedPoint(26,0.06977305);
   f_11010177->SetSavedPoint(27,0.07149163);
   f_11010177->SetSavedPoint(28,0.07315553);
   f_11010177->SetSavedPoint(29,0.07476739);
   f_11010177->SetSavedPoint(30,0.07632967);
   f_11010177->SetSavedPoint(31,0.07784468);
   f_11010177->SetSavedPoint(32,0.07931452);
   f_11010177->SetSavedPoint(33,0.08074116);
   f_11010177->SetSavedPoint(34,0.08212633);
   f_11010177->SetSavedPoint(35,0.08347163);
   f_11010177->SetSavedPoint(36,0.08477846);
   f_11010177->SetSavedPoint(37,0.08604804);
   f_11010177->SetSavedPoint(38,0.08728145);
   f_11010177->SetSavedPoint(39,0.08847959);
   f_11010177->SetSavedPoint(40,0.08964323);
   f_11010177->SetSavedPoint(41,0.09077301);
   f_11010177->SetSavedPoint(42,0.09186942);
   f_11010177->SetSavedPoint(43,0.09293286);
   f_11010177->SetSavedPoint(44,0.09396362);
   f_11010177->SetSavedPoint(45,0.0949619);
   f_11010177->SetSavedPoint(46,0.09592783);
   f_11010177->SetSavedPoint(47,0.09686145);
   f_11010177->SetSavedPoint(48,0.09776277);
   f_11010177->SetSavedPoint(49,0.09863175);
   f_11010177->SetSavedPoint(50,0.09946831);
   f_11010177->SetSavedPoint(51,0.1002723);
   f_11010177->SetSavedPoint(52,0.1010438);
   f_11010177->SetSavedPoint(53,0.1017824);
   f_11010177->SetSavedPoint(54,0.1024882);
   f_11010177->SetSavedPoint(55,0.1031611);
   f_11010177->SetSavedPoint(56,0.1038009);
   f_11010177->SetSavedPoint(57,0.1044076);
   f_11010177->SetSavedPoint(58,0.1049812);
   f_11010177->SetSavedPoint(59,0.1055218);
   f_11010177->SetSavedPoint(60,0.1060293);
   f_11010177->SetSavedPoint(61,0.106504);
   f_11010177->SetSavedPoint(62,0.1069459);
   f_11010177->SetSavedPoint(63,0.1073552);
   f_11010177->SetSavedPoint(64,0.1077324);
   f_11010177->SetSavedPoint(65,0.1080776);
   f_11010177->SetSavedPoint(66,0.1083913);
   f_11010177->SetSavedPoint(67,0.1086739);
   f_11010177->SetSavedPoint(68,0.108926);
   f_11010177->SetSavedPoint(69,0.1091481);
   f_11010177->SetSavedPoint(70,0.1093409);
   f_11010177->SetSavedPoint(71,0.109505);
   f_11010177->SetSavedPoint(72,0.1096411);
   f_11010177->SetSavedPoint(73,0.1097502);
   f_11010177->SetSavedPoint(74,0.1098329);
   f_11010177->SetSavedPoint(75,0.1098903);
   f_11010177->SetSavedPoint(76,0.1099233);
   f_11010177->SetSavedPoint(77,0.1099328);
   f_11010177->SetSavedPoint(78,0.1099199);
   f_11010177->SetSavedPoint(79,0.1098856);
   f_11010177->SetSavedPoint(80,0.1098311);
   f_11010177->SetSavedPoint(81,0.1097574);
   f_11010177->SetSavedPoint(82,0.1096657);
   f_11010177->SetSavedPoint(83,0.1095572);
   f_11010177->SetSavedPoint(84,0.109433);
   f_11010177->SetSavedPoint(85,0.1092943);
   f_11010177->SetSavedPoint(86,0.1091424);
   f_11010177->SetSavedPoint(87,0.1089784);
   f_11010177->SetSavedPoint(88,0.1088035);
   f_11010177->SetSavedPoint(89,0.1086189);
   f_11010177->SetSavedPoint(90,0.1084258);
   f_11010177->SetSavedPoint(91,0.1082254);
   f_11010177->SetSavedPoint(92,0.1080189);
   f_11010177->SetSavedPoint(93,0.1078072);
   f_11010177->SetSavedPoint(94,0.1075917);
   f_11010177->SetSavedPoint(95,0.1073734);
   f_11010177->SetSavedPoint(96,0.1071532);
   f_11010177->SetSavedPoint(97,0.1069323);
   f_11010177->SetSavedPoint(98,0.1067116);
   f_11010177->SetSavedPoint(99,0.106492);
   f_11010177->SetSavedPoint(100,0.1062745);
   f_11010177->SetSavedPoint(101,0.1060599);
   f_11010177->SetSavedPoint(102,0.105849);
   f_11010177->SetSavedPoint(103,0.1056426);
   f_11010177->SetSavedPoint(104,0.1054414);
   f_11010177->SetSavedPoint(105,0.1052461);
   f_11010177->SetSavedPoint(106,0.1050572);
   f_11010177->SetSavedPoint(107,0.1048754);
   f_11010177->SetSavedPoint(108,0.1047011);
   f_11010177->SetSavedPoint(109,0.1045347);
   f_11010177->SetSavedPoint(110,0.1043767);
   f_11010177->SetSavedPoint(111,0.1042274);
   f_11010177->SetSavedPoint(112,0.104087);
   f_11010177->SetSavedPoint(113,0.1039559);
   f_11010177->SetSavedPoint(114,0.103834);
   f_11010177->SetSavedPoint(115,0.1037217);
   f_11010177->SetSavedPoint(116,0.1036188);
   f_11010177->SetSavedPoint(117,0.1035255);
   f_11010177->SetSavedPoint(118,0.1034416);
   f_11010177->SetSavedPoint(119,0.103367);
   f_11010177->SetSavedPoint(120,0.1033017);
   f_11010177->SetSavedPoint(121,0.1032454);
   f_11010177->SetSavedPoint(122,0.1031978);
   f_11010177->SetSavedPoint(123,0.1031587);
   f_11010177->SetSavedPoint(124,0.1031276);
   f_11010177->SetSavedPoint(125,0.1031043);
   f_11010177->SetSavedPoint(126,0.1030883);
   f_11010177->SetSavedPoint(127,0.1030792);
   f_11010177->SetSavedPoint(128,0.1030764);
   f_11010177->SetSavedPoint(129,0.1030794);
   f_11010177->SetSavedPoint(130,0.1030877);
   f_11010177->SetSavedPoint(131,0.1031006);
   f_11010177->SetSavedPoint(132,0.1031176);
   f_11010177->SetSavedPoint(133,0.1031379);
   f_11010177->SetSavedPoint(134,0.103161);
   f_11010177->SetSavedPoint(135,0.1031862);
   f_11010177->SetSavedPoint(136,0.1032127);
   f_11010177->SetSavedPoint(137,0.1032398);
   f_11010177->SetSavedPoint(138,0.1032669);
   f_11010177->SetSavedPoint(139,0.1032931);
   f_11010177->SetSavedPoint(140,0.1033177);
   f_11010177->SetSavedPoint(141,0.10334);
   f_11010177->SetSavedPoint(142,0.1033592);
   f_11010177->SetSavedPoint(143,0.1033746);
   f_11010177->SetSavedPoint(144,0.1033854);
   f_11010177->SetSavedPoint(145,0.1033909);
   f_11010177->SetSavedPoint(146,0.1033903);
   f_11010177->SetSavedPoint(147,0.1033829);
   f_11010177->SetSavedPoint(148,0.103368);
   f_11010177->SetSavedPoint(149,0.1033449);
   f_11010177->SetSavedPoint(150,0.1033128);
   f_11010177->SetSavedPoint(151,0.1032712);
   f_11010177->SetSavedPoint(152,0.1032193);
   f_11010177->SetSavedPoint(153,0.1031565);
   f_11010177->SetSavedPoint(154,0.1030822);
   f_11010177->SetSavedPoint(155,0.1029958);
   f_11010177->SetSavedPoint(156,0.1028968);
   f_11010177->SetSavedPoint(157,0.1027846);
   f_11010177->SetSavedPoint(158,0.1026586);
   f_11010177->SetSavedPoint(159,0.1025184);
   f_11010177->SetSavedPoint(160,0.1023636);
   f_11010177->SetSavedPoint(161,0.1021937);
   f_11010177->SetSavedPoint(162,0.1020083);
   f_11010177->SetSavedPoint(163,0.101807);
   f_11010177->SetSavedPoint(164,0.1015895);
   f_11010177->SetSavedPoint(165,0.1013556);
   f_11010177->SetSavedPoint(166,0.1011049);
   f_11010177->SetSavedPoint(167,0.1008372);
   f_11010177->SetSavedPoint(168,0.1005523);
   f_11010177->SetSavedPoint(169,0.1002501);
   f_11010177->SetSavedPoint(170,0.09993038);
   f_11010177->SetSavedPoint(171,0.09959309);
   f_11010177->SetSavedPoint(172,0.09923815);
   f_11010177->SetSavedPoint(173,0.09886554);
   f_11010177->SetSavedPoint(174,0.09847525);
   f_11010177->SetSavedPoint(175,0.09806733);
   f_11010177->SetSavedPoint(176,0.09764184);
   f_11010177->SetSavedPoint(177,0.09719889);
   f_11010177->SetSavedPoint(178,0.0967386);
   f_11010177->SetSavedPoint(179,0.09626114);
   f_11010177->SetSavedPoint(180,0.0957667);
   f_11010177->SetSavedPoint(181,0.09525551);
   f_11010177->SetSavedPoint(182,0.0947278);
   f_11010177->SetSavedPoint(183,0.09418387);
   f_11010177->SetSavedPoint(184,0.09362401);
   f_11010177->SetSavedPoint(185,0.09304855);
   f_11010177->SetSavedPoint(186,0.09245786);
   f_11010177->SetSavedPoint(187,0.09185229);
   f_11010177->SetSavedPoint(188,0.09123226);
   f_11010177->SetSavedPoint(189,0.09059818);
   f_11010177->SetSavedPoint(190,0.08995049);
   f_11010177->SetSavedPoint(191,0.08928964);
   f_11010177->SetSavedPoint(192,0.08861613);
   f_11010177->SetSavedPoint(193,0.08793042);
   f_11010177->SetSavedPoint(194,0.08723304);
   f_11010177->SetSavedPoint(195,0.0865245);
   f_11010177->SetSavedPoint(196,0.08580532);
   f_11010177->SetSavedPoint(197,0.08507606);
   f_11010177->SetSavedPoint(198,0.08433726);
   f_11010177->SetSavedPoint(199,0.08358948);
   f_11010177->SetSavedPoint(200,0.08283328);
   f_11010177->SetSavedPoint(201,0.08206925);
   f_11010177->SetSavedPoint(202,0.08129794);
   f_11010177->SetSavedPoint(203,0.08051995);
   f_11010177->SetSavedPoint(204,0.07973585);
   f_11010177->SetSavedPoint(205,0.07894623);
   f_11010177->SetSavedPoint(206,0.07815166);
   f_11010177->SetSavedPoint(207,0.07735271);
   f_11010177->SetSavedPoint(208,0.07654998);
   f_11010177->SetSavedPoint(209,0.07574402);
   f_11010177->SetSavedPoint(210,0.0749354);
   f_11010177->SetSavedPoint(211,0.07412469);
   f_11010177->SetSavedPoint(212,0.07331243);
   f_11010177->SetSavedPoint(213,0.07249916);
   f_11010177->SetSavedPoint(214,0.07168543);
   f_11010177->SetSavedPoint(215,0.07087176);
   f_11010177->SetSavedPoint(216,0.07005865);
   f_11010177->SetSavedPoint(217,0.06924662);
   f_11010177->SetSavedPoint(218,0.06843615);
   f_11010177->SetSavedPoint(219,0.06762771);
   f_11010177->SetSavedPoint(220,0.06682178);
   f_11010177->SetSavedPoint(221,0.06601879);
   f_11010177->SetSavedPoint(222,0.06521919);
   f_11010177->SetSavedPoint(223,0.06442338);
   f_11010177->SetSavedPoint(224,0.06363177);
   f_11010177->SetSavedPoint(225,0.06284475);
   f_11010177->SetSavedPoint(226,0.06206268);
   f_11010177->SetSavedPoint(227,0.06128592);
   f_11010177->SetSavedPoint(228,0.06051479);
   f_11010177->SetSavedPoint(229,0.05974962);
   f_11010177->SetSavedPoint(230,0.0589907);
   f_11010177->SetSavedPoint(231,0.05823832);
   f_11010177->SetSavedPoint(232,0.05749273);
   f_11010177->SetSavedPoint(233,0.05675418);
   f_11010177->SetSavedPoint(234,0.0560229);
   f_11010177->SetSavedPoint(235,0.0552991);
   f_11010177->SetSavedPoint(236,0.05458296);
   f_11010177->SetSavedPoint(237,0.05387467);
   f_11010177->SetSavedPoint(238,0.05317438);
   f_11010177->SetSavedPoint(239,0.05248222);
   f_11010177->SetSavedPoint(240,0.05179832);
   f_11010177->SetSavedPoint(241,0.05112279);
   f_11010177->SetSavedPoint(242,0.05045571);
   f_11010177->SetSavedPoint(243,0.04979716);
   f_11010177->SetSavedPoint(244,0.04914719);
   f_11010177->SetSavedPoint(245,0.04850584);
   f_11010177->SetSavedPoint(246,0.04787315);
   f_11010177->SetSavedPoint(247,0.04724913);
   f_11010177->SetSavedPoint(248,0.04663377);
   f_11010177->SetSavedPoint(249,0.04602706);
   f_11010177->SetSavedPoint(250,0.04542898);
   f_11010177->SetSavedPoint(251,0.04483949);
   f_11010177->SetSavedPoint(252,0.04425853);
   f_11010177->SetSavedPoint(253,0.04368605);
   f_11010177->SetSavedPoint(254,0.04312197);
   f_11010177->SetSavedPoint(255,0.04256621);
   f_11010177->SetSavedPoint(256,0.04201869);
   f_11010177->SetSavedPoint(257,0.0414793);
   f_11010177->SetSavedPoint(258,0.04094794);
   f_11010177->SetSavedPoint(259,0.04042449);
   f_11010177->SetSavedPoint(260,0.03990883);
   f_11010177->SetSavedPoint(261,0.03940083);
   f_11010177->SetSavedPoint(262,0.03890036);
   f_11010177->SetSavedPoint(263,0.03840729);
   f_11010177->SetSavedPoint(264,0.03792147);
   f_11010177->SetSavedPoint(265,0.03744276);
   f_11010177->SetSavedPoint(266,0.03697101);
   f_11010177->SetSavedPoint(267,0.03650607);
   f_11010177->SetSavedPoint(268,0.03604779);
   f_11010177->SetSavedPoint(269,0.03559601);
   f_11010177->SetSavedPoint(270,0.03515058);
   f_11010177->SetSavedPoint(271,0.03471134);
   f_11010177->SetSavedPoint(272,0.03427815);
   f_11010177->SetSavedPoint(273,0.03385084);
   f_11010177->SetSavedPoint(274,0.03342927);
   f_11010177->SetSavedPoint(275,0.03301328);
   f_11010177->SetSavedPoint(276,0.03260273);
   f_11010177->SetSavedPoint(277,0.03219747);
   f_11010177->SetSavedPoint(278,0.03179735);
   f_11010177->SetSavedPoint(279,0.03140225);
   f_11010177->SetSavedPoint(280,0.03101201);
   f_11010177->SetSavedPoint(281,0.03062651);
   f_11010177->SetSavedPoint(282,0.03024563);
   f_11010177->SetSavedPoint(283,0.02986923);
   f_11010177->SetSavedPoint(284,0.02949719);
   f_11010177->SetSavedPoint(285,0.02912942);
   f_11010177->SetSavedPoint(286,0.02876578);
   f_11010177->SetSavedPoint(287,0.02840619);
   f_11010177->SetSavedPoint(288,0.02805054);
   f_11010177->SetSavedPoint(289,0.02769874);
   f_11010177->SetSavedPoint(290,0.02735069);
   f_11010177->SetSavedPoint(291,0.02700633);
   f_11010177->SetSavedPoint(292,0.02666557);
   f_11010177->SetSavedPoint(293,0.02632834);
   f_11010177->SetSavedPoint(294,0.02599457);
   f_11010177->SetSavedPoint(295,0.02566421);
   f_11010177->SetSavedPoint(296,0.0253372);
   f_11010177->SetSavedPoint(297,0.02501349);
   f_11010177->SetSavedPoint(298,0.02469304);
   f_11010177->SetSavedPoint(299,0.02437581);
   f_11010177->SetSavedPoint(300,0.02406177);
   f_11010177->SetSavedPoint(301,0.02375088);
   f_11010177->SetSavedPoint(302,0.02344312);
   f_11010177->SetSavedPoint(303,0.02313848);
   f_11010177->SetSavedPoint(304,0.02283693);
   f_11010177->SetSavedPoint(305,0.02253847);
   f_11010177->SetSavedPoint(306,0.02224309);
   f_11010177->SetSavedPoint(307,0.02195078);
   f_11010177->SetSavedPoint(308,0.02166154);
   f_11010177->SetSavedPoint(309,0.02137538);
   f_11010177->SetSavedPoint(310,0.0210923);
   f_11010177->SetSavedPoint(311,0.0208123);
   f_11010177->SetSavedPoint(312,0.02053541);
   f_11010177->SetSavedPoint(313,0.02026162);
   f_11010177->SetSavedPoint(314,0.01999096);
   f_11010177->SetSavedPoint(315,0.01972343);
   f_11010177->SetSavedPoint(316,0.01945906);
   f_11010177->SetSavedPoint(317,0.01919786);
   f_11010177->SetSavedPoint(318,0.01893985);
   f_11010177->SetSavedPoint(319,0.01868504);
   f_11010177->SetSavedPoint(320,0.01843346);
   f_11010177->SetSavedPoint(321,0.01818511);
   f_11010177->SetSavedPoint(322,0.01794002);
   f_11010177->SetSavedPoint(323,0.01769821);
   f_11010177->SetSavedPoint(324,0.01745968);
   f_11010177->SetSavedPoint(325,0.01722444);
   f_11010177->SetSavedPoint(326,0.01699252);
   f_11010177->SetSavedPoint(327,0.01676393);
   f_11010177->SetSavedPoint(328,0.01653866);
   f_11010177->SetSavedPoint(329,0.01631672);
   f_11010177->SetSavedPoint(330,0.01609813);
   f_11010177->SetSavedPoint(331,0.01588287);
   f_11010177->SetSavedPoint(332,0.01567095);
   f_11010177->SetSavedPoint(333,0.01546237);
   f_11010177->SetSavedPoint(334,0.01525712);
   f_11010177->SetSavedPoint(335,0.01505518);
   f_11010177->SetSavedPoint(336,0.01485654);
   f_11010177->SetSavedPoint(337,0.01466119);
   f_11010177->SetSavedPoint(338,0.01446911);
   f_11010177->SetSavedPoint(339,0.01428028);
   f_11010177->SetSavedPoint(340,0.01409466);
   f_11010177->SetSavedPoint(341,0.01391224);
   f_11010177->SetSavedPoint(342,0.01373297);
   f_11010177->SetSavedPoint(343,0.01355682);
   f_11010177->SetSavedPoint(344,0.01338376);
   f_11010177->SetSavedPoint(345,0.01321374);
   f_11010177->SetSavedPoint(346,0.01304672);
   f_11010177->SetSavedPoint(347,0.01288265);
   f_11010177->SetSavedPoint(348,0.01272149);
   f_11010177->SetSavedPoint(349,0.01256316);
   f_11010177->SetSavedPoint(350,0.01240764);
   f_11010177->SetSavedPoint(351,0.01225484);
   f_11010177->SetSavedPoint(352,0.01210473);
   f_11010177->SetSavedPoint(353,0.01195722);
   f_11010177->SetSavedPoint(354,0.01181227);
   f_11010177->SetSavedPoint(355,0.01166981);
   f_11010177->SetSavedPoint(356,0.01152976);
   f_11010177->SetSavedPoint(357,0.01139207);
   f_11010177->SetSavedPoint(358,0.01125666);
   f_11010177->SetSavedPoint(359,0.01112347);
   f_11010177->SetSavedPoint(360,0.01099242);
   f_11010177->SetSavedPoint(361,0.01086344);
   f_11010177->SetSavedPoint(362,0.01073648);
   f_11010177->SetSavedPoint(363,0.01061144);
   f_11010177->SetSavedPoint(364,0.01048828);
   f_11010177->SetSavedPoint(365,0.01036691);
   f_11010177->SetSavedPoint(366,0.01024728);
   f_11010177->SetSavedPoint(367,0.0101293);
   f_11010177->SetSavedPoint(368,0.01001293);
   f_11010177->SetSavedPoint(369,0.009898088);
   f_11010177->SetSavedPoint(370,0.009784721);
   f_11010177->SetSavedPoint(371,0.009672766);
   f_11010177->SetSavedPoint(372,0.009562167);
   f_11010177->SetSavedPoint(373,0.009452866);
   f_11010177->SetSavedPoint(374,0.009344811);
   f_11010177->SetSavedPoint(375,0.009237952);
   f_11010177->SetSavedPoint(376,0.00913224);
   f_11010177->SetSavedPoint(377,0.009027632);
   f_11010177->SetSavedPoint(378,0.008924084);
   f_11010177->SetSavedPoint(379,0.008821559);
   f_11010177->SetSavedPoint(380,0.00872002);
   f_11010177->SetSavedPoint(381,0.008619435);
   f_11010177->SetSavedPoint(382,0.008519776);
   f_11010177->SetSavedPoint(383,0.008421016);
   f_11010177->SetSavedPoint(384,0.008323132);
   f_11010177->SetSavedPoint(385,0.008226107);
   f_11010177->SetSavedPoint(386,0.008129923);
   f_11010177->SetSavedPoint(387,0.008034569);
   f_11010177->SetSavedPoint(388,0.007940035);
   f_11010177->SetSavedPoint(389,0.007846314);
   f_11010177->SetSavedPoint(390,0.007753403);
   f_11010177->SetSavedPoint(391,0.007661301);
   f_11010177->SetSavedPoint(392,0.007570011);
   f_11010177->SetSavedPoint(393,0.007479538);
   f_11010177->SetSavedPoint(394,0.007389889);
   f_11010177->SetSavedPoint(395,0.007301074);
   f_11010177->SetSavedPoint(396,0.007213103);
   f_11010177->SetSavedPoint(397,0.007125991);
   f_11010177->SetSavedPoint(398,0.007039753);
   f_11010177->SetSavedPoint(399,0.006954405);
   f_11010177->SetSavedPoint(400,0.006869965);
   f_11010177->SetSavedPoint(401,0.006786452);
   f_11010177->SetSavedPoint(402,0.006703884);
   f_11010177->SetSavedPoint(403,0.006622283);
   f_11010177->SetSavedPoint(404,0.006541667);
   f_11010177->SetSavedPoint(405,0.006462057);
   f_11010177->SetSavedPoint(406,0.006383472);
   f_11010177->SetSavedPoint(407,0.006305931);
   f_11010177->SetSavedPoint(408,0.006229453);
   f_11010177->SetSavedPoint(409,0.006154053);
   f_11010177->SetSavedPoint(410,0.006079749);
   f_11010177->SetSavedPoint(411,0.006006553);
   f_11010177->SetSavedPoint(412,0.005934478);
   f_11010177->SetSavedPoint(413,0.005863534);
   f_11010177->SetSavedPoint(414,0.005793729);
   f_11010177->SetSavedPoint(415,0.005725068);
   f_11010177->SetSavedPoint(416,0.005657556);
   f_11010177->SetSavedPoint(417,0.005591191);
   f_11010177->SetSavedPoint(418,0.005525971);
   f_11010177->SetSavedPoint(419,0.005461891);
   f_11010177->SetSavedPoint(420,0.005398942);
   f_11010177->SetSavedPoint(421,0.005337112);
   f_11010177->SetSavedPoint(422,0.005276387);
   f_11010177->SetSavedPoint(423,0.005216749);
   f_11010177->SetSavedPoint(424,0.005158177);
   f_11010177->SetSavedPoint(425,0.005100646);
   f_11010177->SetSavedPoint(426,0.005044131);
   f_11010177->SetSavedPoint(427,0.004988602);
   f_11010177->SetSavedPoint(428,0.004934025);
   f_11010177->SetSavedPoint(429,0.004880367);
   f_11010177->SetSavedPoint(430,0.004827589);
   f_11010177->SetSavedPoint(431,0.004775654);
   f_11010177->SetSavedPoint(432,0.004724519);
   f_11010177->SetSavedPoint(433,0.004674143);
   f_11010177->SetSavedPoint(434,0.004624481);
   f_11010177->SetSavedPoint(435,0.004575489);
   f_11010177->SetSavedPoint(436,0.004527121);
   f_11010177->SetSavedPoint(437,0.004479333);
   f_11010177->SetSavedPoint(438,0.004432078);
   f_11010177->SetSavedPoint(439,0.004385313);
   f_11010177->SetSavedPoint(440,0.004338994);
   f_11010177->SetSavedPoint(441,0.004293079);
   f_11010177->SetSavedPoint(442,0.004247528);
   f_11010177->SetSavedPoint(443,0.004202303);
   f_11010177->SetSavedPoint(444,0.004157368);
   f_11010177->SetSavedPoint(445,0.004112691);
   f_11010177->SetSavedPoint(446,0.004068244);
   f_11010177->SetSavedPoint(447,0.004024001);
   f_11010177->SetSavedPoint(448,0.003979943);
   f_11010177->SetSavedPoint(449,0.003936052);
   f_11010177->SetSavedPoint(450,0.003892317);
   f_11010177->SetSavedPoint(451,0.003848732);
   f_11010177->SetSavedPoint(452,0.003805295);
   f_11010177->SetSavedPoint(453,0.003762009);
   f_11010177->SetSavedPoint(454,0.003718885);
   f_11010177->SetSavedPoint(455,0.003675935);
   f_11010177->SetSavedPoint(456,0.003633181);
   f_11010177->SetSavedPoint(457,0.003590647);
   f_11010177->SetSavedPoint(458,0.003548361);
   f_11010177->SetSavedPoint(459,0.00350636);
   f_11010177->SetSavedPoint(460,0.003464681);
   f_11010177->SetSavedPoint(461,0.003423366);
   f_11010177->SetSavedPoint(462,0.003382461);
   f_11010177->SetSavedPoint(463,0.003342014);
   f_11010177->SetSavedPoint(464,0.003302075);
   f_11010177->SetSavedPoint(465,0.003262693);
   f_11010177->SetSavedPoint(466,0.003223921);
   f_11010177->SetSavedPoint(467,0.003185809);
   f_11010177->SetSavedPoint(468,0.003148404);
   f_11010177->SetSavedPoint(469,0.003111751);
   f_11010177->SetSavedPoint(470,0.003075892);
   f_11010177->SetSavedPoint(471,0.003040862);
   f_11010177->SetSavedPoint(472,0.00300669);
   f_11010177->SetSavedPoint(473,0.002973398);
   f_11010177->SetSavedPoint(474,0.002940999);
   f_11010177->SetSavedPoint(475,0.002909496);
   f_11010177->SetSavedPoint(476,0.00287888);
   f_11010177->SetSavedPoint(477,0.002849133);
   f_11010177->SetSavedPoint(478,0.002820221);
   f_11010177->SetSavedPoint(479,0.002792101);
   f_11010177->SetSavedPoint(480,0.002764715);
   f_11010177->SetSavedPoint(481,0.002737992);
   f_11010177->SetSavedPoint(482,0.00271185);
   f_11010177->SetSavedPoint(483,0.002686194);
   f_11010177->SetSavedPoint(484,0.002660922);
   f_11010177->SetSavedPoint(485,0.002635922);
   f_11010177->SetSavedPoint(486,0.002611081);
   f_11010177->SetSavedPoint(487,0.002586282);
   f_11010177->SetSavedPoint(488,0.002561417);
   f_11010177->SetSavedPoint(489,0.002536384);
   f_11010177->SetSavedPoint(490,0.002511102);
   f_11010177->SetSavedPoint(491,0.002485515);
   f_11010177->SetSavedPoint(492,0.002459605);
   f_11010177->SetSavedPoint(493,0.002433404);
   f_11010177->SetSavedPoint(494,0.002407003);
   f_11010177->SetSavedPoint(495,0.002380577);
   f_11010177->SetSavedPoint(496,0.002354397);
   f_11010177->SetSavedPoint(497,0.002328851);
   f_11010177->SetSavedPoint(498,0.002304476);
   f_11010177->SetSavedPoint(499,0.002281977);
   f_11010177->SetSavedPoint(500,0.002262261);
   f_11010177->SetSavedPoint(501,0);
   f_11010177->SetSavedPoint(502,19.95);
   f_11010177->SetFillColor(19);
   f_11010177->SetFillStyle(0);
   f_11010177->SetMarkerStyle(20);
   f_11010177->SetMarkerSize(1.2);
   f_11010177->SetLineColor(8);
   f_11010177->SetLineWidth(3);
   f_11010177->GetXaxis()->SetNdivisions(505);
   f_11010177->GetXaxis()->SetLabelFont(132);
   f_11010177->GetXaxis()->SetLabelOffset(0.015);
   f_11010177->GetXaxis()->SetLabelSize(0.05);
   f_11010177->GetXaxis()->SetTitleSize(0.06);
   f_11010177->GetXaxis()->SetTitleFont(132);
   f_11010177->GetYaxis()->SetLabelFont(132);
   f_11010177->GetYaxis()->SetLabelSize(0.05);
   f_11010177->GetYaxis()->SetTitleSize(0.06);
   f_11010177->GetYaxis()->SetTitleFont(42);
   f_11010177->SetParameter(0,0);
   f_11010177->SetParError(0,0);
   f_11010177->SetParLimits(0,0,0);
   f_11010177->SetParameter(1,0);
   f_11010177->SetParError(1,0);
   f_11010177->SetParLimits(1,0,0);
   f_11010177->SetParameter(2,0);
   f_11010177->SetParError(2,0);
   f_11010177->SetParLimits(2,0,0);
   f_11010177->SetParameter(3,0);
   f_11010177->SetParError(3,0);
   f_11010177->SetParLimits(3,0,0);
   f_11010177->SetParameter(4,0);
   f_11010177->SetParError(4,0);
   f_11010177->SetParLimits(4,0,0);
   f_11010177->SetParameter(5,0);
   f_11010177->SetParError(5,0);
   f_11010177->SetParLimits(5,0,0);
   f_11010177->SetParameter(6,0);
   f_11010177->SetParError(6,0);
   f_11010177->SetParLimits(6,0,0);
   f_11010177->SetParameter(7,0);
   f_11010177->SetParError(7,0);
   f_11010177->SetParLimits(7,0,0);
   f_11010177->SetParameter(8,0);
   f_11010177->SetParError(8,0);
   f_11010177->SetParLimits(8,0,0);
   f_11010177->SetParameter(9,0);
   f_11010177->SetParError(9,0);
   f_11010177->SetParLimits(9,0,0);
   f_11010177->SetParameter(10,0);
   f_11010177->SetParError(10,0);
   f_11010177->SetParLimits(10,0,0);
   f_11010177->SetParameter(11,0);
   f_11010177->SetParError(11,0);
   f_11010177->SetParLimits(11,0,0);
   f_11010177->SetParameter(12,0);
   f_11010177->SetParError(12,0);
   f_11010177->SetParLimits(12,0,0);
   f_11010177->SetParameter(13,0);
   f_11010177->SetParError(13,0);
   f_11010177->SetParLimits(13,0,0);
   f_11010177->SetParameter(14,0);
   f_11010177->SetParError(14,0);
   f_11010177->SetParLimits(14,0,0);
   f_11010177->SetParameter(15,0);
   f_11010177->SetParError(15,0);
   f_11010177->SetParLimits(15,0,0);
   f_11010177->SetParameter(16,0);
   f_11010177->SetParError(16,0);
   f_11010177->SetParLimits(16,0,0);
   f_11010177->Draw("same");
   
   Double_t Graph0_fx123[203] = {
   0,
   0.2,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   4,
   4.2,
   4.4,
   4.6,
   4.8,
   5,
   5.2,
   5.4,
   5.6,
   5.8,
   6,
   6.2,
   6.4,
   6.6,
   6.8,
   7,
   7.2,
   7.4,
   7.6,
   7.8,
   8,
   8.2,
   8.4,
   8.6,
   8.8,
   9,
   9.2,
   9.4,
   9.6,
   9.8,
   10,
   10.2,
   10.4,
   10.6,
   10.8,
   11,
   11.2,
   11.4,
   11.6,
   11.8,
   12,
   12.2,
   12.4,
   12.6,
   12.8,
   13,
   13.2,
   13.4,
   13.6,
   13.8,
   14,
   14.2,
   14.4,
   14.6,
   14.8,
   15,
   15.2,
   15.4,
   15.6,
   15.8,
   16,
   16.2,
   16.4,
   16.6,
   16.8,
   17,
   17.2,
   17.4,
   17.6,
   17.8,
   18,
   18.2,
   18.4,
   18.6,
   18.8,
   19,
   19.2,
   19.4,
   19.6,
   19.8,
   20,
   20,
   19.8,
   19.6,
   19.4,
   19.2,
   19,
   18.8,
   18.6,
   18.4,
   18.2,
   18,
   17.8,
   17.6,
   17.4,
   17.2,
   17,
   16.8,
   16.6,
   16.4,
   16.2,
   16,
   15.8,
   15.6,
   15.4,
   15.2,
   15,
   14.8,
   14.6,
   14.4,
   14.2,
   14,
   13.8,
   13.6,
   13.4,
   13.2,
   13,
   12.8,
   12.6,
   12.4,
   12.2,
   12,
   11.8,
   11.6,
   11.4,
   11.2,
   11,
   10.8,
   10.6,
   10.4,
   10.2,
   10,
   9.8,
   9.6,
   9.4,
   9.2,
   9,
   8.8,
   8.6,
   8.4,
   8.2,
   8,
   7.8,
   7.6,
   7.4,
   7.2,
   7,
   6.8,
   6.6,
   6.4,
   6.2,
   6,
   5.8,
   5.6,
   5.4,
   5.2,
   5,
   4.8,
   4.6,
   4.4,
   4.2,
   4,
   3.8,
   3.6,
   3.4,
   3.2,
   3,
   2.8,
   2.6,
   2.4,
   2.2,
   2,
   1.8,
   1.6,
   1.4,
   1.2,
   1,
   0.8,
   0.6,
   0.4,
   0.2,
   0,
   0};
   Double_t Graph0_fy123[203] = {
   0,
   0.01674488,
   0.0326288,
   0.04651615,
   0.05825158,
   0.06810039,
   0.0764344,
   0.08357761,
   0.08975041,
   0.09506951,
   0.09957465,
   0.1032638,
   0.1061261,
   0.1081664,
   0.1094211,
   0.1099625,
   0.1098977,
   0.1093591,
   0.108494,
   0.1074509,
   0.1063677,
   0.105361,
   0.1045184,
   0.1038939,
   0.1035067,
   0.1033423,
   0.1033569,
   0.103483,
   0.1036368,
   0.1037257,
   0.1036557,
   0.1033389,
   0.1026987,
   0.1016752,
   0.100228,
   0.09833743,
   0.09600537,
   0.09325345,
   0.09012089,
   0.08666128,
   0.0829387,
   0.07902372,
   0.07498929,
   0.07090693,
   0.06684336,
   0.06285781,
   0.05899992,
   0.05530859,
   0.05181144,
   0.04852506,
   0.04545587,
   0.04260149,
   0.03995242,
   0.03749397,
   0.03520822,
   0.03307589,
   0.03107803,
   0.02919738,
   0.02741935,
   0.02573266,
   0.02412952,
   0.02260545,
   0.02115884,
   0.01979021,
   0.01850135,
   0.01729446,
   0.01617125,
   0.01513227,
   0.01417632,
   0.01330027,
   0.01249896,
   0.01176552,
   0.01109181,
   0.01046907,
   0.009888607,
   0.009342563,
   0.0088245,
   0.008329857,
   0.007856152,
   0.007402907,
   0.006971295,
   0.006563539,
   0.006182148,
   0.005829099,
   0.005505095,
   0.005209052,
   0.004937933,
   0.004687025,
   0.00445067,
   0.004223381,
   0.004001141,
   0.003782583,
   0.003569648,
   0.003367288,
   0.00318188,
   0.003018344,
   0.002876545,
   0.00274872,
   0.002621401,
   0.002488041,
   0.002382456,
   0.002240605,
   0.002346072,
   0.002478046,
   0.002604645,
   0.002732019,
   0.002872958,
   0.003034925,
   0.003218141,
   0.003417981,
   0.003628377,
   0.003844585,
   0.004064724,
   0.004290089,
   0.004524544,
   0.004773394,
   0.005042138,
   0.005335383,
   0.005656126,
   0.006005478,
   0.006382804,
   0.006786227,
   0.007213333,
   0.007661979,
   0.008131035,
   0.008620977,
   0.009134242,
   0.009675309,
   0.0102505,
   0.01086757,
   0.01153506,
   0.01226164,
   0.01305536,
   0.01392307,
   0.0148699,
   0.01589903,
   0.01701173,
   0.01820754,
   0.01948486,
   0.02084161,
   0.02227609,
   0.02378787,
   0.02537859,
   0.02705275,
   0.02881813,
   0.03068594,
   0.03267069,
   0.03478956,
   0.03706141,
   0.03950544,
   0.04213954,
   0.04497844,
   0.04803173,
   0.05130196,
   0.05478298,
   0.0584585,
   0.0623013,
   0.06627297,
   0.07032429,
   0.07439655,
   0.07842346,
   0.08233389,
   0.08605519,
   0.08951698,
   0.09265521,
   0.09541622,
   0.09776053,
   0.09966611,
   0.1011307,
   0.1021732,
   0.1028334,
   0.1031707,
   0.1032606,
   0.1031906,
   0.1030539,
   0.1029427,
   0.1029401,
   0.1031134,
   0.1035059,
   0.1041318,
   0.1049719,
   0.105972,
   0.1070444,
   0.1080726,
   0.1089189,
   0.109435,
   0.1094743,
   0.1089046,
   0.1076202,
   0.1055492,
   0.1026567,
   0.09893902,
   0.09440861,
   0.0890694,
   0.08288435,
   0.07574067,
   0.06742376,
   0.05761796,
   0.04596242,
   0.03220396,
   0.0165066,
   0,
   0};
   TGraph *graph = new TGraph(203,Graph0_fx123,Graph0_fy123);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph123 = new TH1F("Graph_Graph123","Graph",203,0,22);
   Graph_Graph123->SetMinimum(0);
   Graph_Graph123->SetMaximum(0.1209588);
   Graph_Graph123->SetDirectory(0);
   Graph_Graph123->SetStats(0);
   Graph_Graph123->SetMarkerStyle(20);
   Graph_Graph123->SetMarkerSize(1.2);
   Graph_Graph123->GetXaxis()->SetNdivisions(505);
   Graph_Graph123->GetXaxis()->SetLabelFont(132);
   Graph_Graph123->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph123->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph123->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph123->GetXaxis()->SetTitleFont(132);
   Graph_Graph123->GetYaxis()->SetLabelFont(132);
   Graph_Graph123->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph123->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph123->GetYaxis()->SetTitleFont(42);
   Graph_Graph123->GetZaxis()->SetLabelFont(132);
   Graph_Graph123->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph123->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph123->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph123);
   
   graph->Draw("flc");
   
   TF1 *f_10980178 = new TF1("*f_10980",0,19.95,21);
    //The original function : f_10980 had originally been created by:
    //TF1 *f_10980 = new TF1("f_10980",f_10980,0,19.95,21);
   f_10980178->SetRange(0,19.95);
   f_10980178->SetName("f_10980");
   f_10980178->SetTitle("f_10980");
   f_10980178->SetNpx(500);
   f_10980178->SetSavedPoint(0,0);
   f_10980178->SetSavedPoint(1,0.004582021);
   f_10980178->SetSavedPoint(2,0.008888132);
   f_10980178->SetSavedPoint(3,0.01297113);
   f_10980178->SetSavedPoint(4,0.01687344);
   f_10980178->SetSavedPoint(5,0.02062868);
   f_10980178->SetSavedPoint(6,0.02426295);
   f_10980178->SetSavedPoint(7,0.02779606);
   f_10980178->SetSavedPoint(8,0.0312426);
   f_10980178->SetSavedPoint(9,0.03461277);
   f_10980178->SetSavedPoint(10,0.03791329);
   f_10980178->SetSavedPoint(11,0.04114801);
   f_10980178->SetSavedPoint(12,0.04431859);
   f_10980178->SetSavedPoint(13,0.04742495);
   f_10980178->SetSavedPoint(14,0.05046574);
   f_10980178->SetSavedPoint(15,0.05343873);
   f_10980178->SetSavedPoint(16,0.05634109);
   f_10980178->SetSavedPoint(17,0.05916969);
   f_10980178->SetSavedPoint(18,0.06192129);
   f_10980178->SetSavedPoint(19,0.06459269);
   f_10980178->SetSavedPoint(20,0.06718093);
   f_10980178->SetSavedPoint(21,0.06968333);
   f_10980178->SetSavedPoint(22,0.07209761);
   f_10980178->SetSavedPoint(23,0.07442189);
   f_10980178->SetSavedPoint(24,0.07665482);
   f_10980178->SetSavedPoint(25,0.07879547);
   f_10980178->SetSavedPoint(26,0.08084344);
   f_10980178->SetSavedPoint(27,0.0827988);
   f_10980178->SetSavedPoint(28,0.08466208);
   f_10980178->SetSavedPoint(29,0.08643423);
   f_10980178->SetSavedPoint(30,0.08811661);
   f_10980178->SetSavedPoint(31,0.08971095);
   f_10980178->SetSavedPoint(32,0.09121929);
   f_10980178->SetSavedPoint(33,0.09264397);
   f_10980178->SetSavedPoint(34,0.09398756);
   f_10980178->SetSavedPoint(35,0.09525283);
   f_10980178->SetSavedPoint(36,0.09644271);
   f_10980178->SetSavedPoint(37,0.09756025);
   f_10980178->SetSavedPoint(38,0.09860857);
   f_10980178->SetSavedPoint(39,0.09959083);
   f_10980178->SetSavedPoint(40,0.1005102);
   f_10980178->SetSavedPoint(41,0.1013699);
   f_10980178->SetSavedPoint(42,0.1021729);
   f_10980178->SetSavedPoint(43,0.1029224);
   f_10980178->SetSavedPoint(44,0.1036212);
   f_10980178->SetSavedPoint(45,0.1042722);
   f_10980178->SetSavedPoint(46,0.104878);
   f_10980178->SetSavedPoint(47,0.1054411);
   f_10980178->SetSavedPoint(48,0.105964);
   f_10980178->SetSavedPoint(49,0.1064489);
   f_10980178->SetSavedPoint(50,0.1068978);
   f_10980178->SetSavedPoint(51,0.1073126);
   f_10980178->SetSavedPoint(52,0.1076949);
   f_10980178->SetSavedPoint(53,0.1080463);
   f_10980178->SetSavedPoint(54,0.1083682);
   f_10980178->SetSavedPoint(55,0.1086617);
   f_10980178->SetSavedPoint(56,0.1089279);
   f_10980178->SetSavedPoint(57,0.1091677);
   f_10980178->SetSavedPoint(58,0.1093817);
   f_10980178->SetSavedPoint(59,0.1095706);
   f_10980178->SetSavedPoint(60,0.1097349);
   f_10980178->SetSavedPoint(61,0.109875);
   f_10980178->SetSavedPoint(62,0.1099912);
   f_10980178->SetSavedPoint(63,0.1100836);
   f_10980178->SetSavedPoint(64,0.1101523);
   f_10980178->SetSavedPoint(65,0.1101975);
   f_10980178->SetSavedPoint(66,0.1102191);
   f_10980178->SetSavedPoint(67,0.1102171);
   f_10980178->SetSavedPoint(68,0.1101915);
   f_10980178->SetSavedPoint(69,0.1101422);
   f_10980178->SetSavedPoint(70,0.1100691);
   f_10980178->SetSavedPoint(71,0.1099721);
   f_10980178->SetSavedPoint(72,0.1098513);
   f_10980178->SetSavedPoint(73,0.1097066);
   f_10980178->SetSavedPoint(74,0.1095379);
   f_10980178->SetSavedPoint(75,0.1093455);
   f_10980178->SetSavedPoint(76,0.1091293);
   f_10980178->SetSavedPoint(77,0.1088896);
   f_10980178->SetSavedPoint(78,0.1086266);
   f_10980178->SetSavedPoint(79,0.1083405);
   f_10980178->SetSavedPoint(80,0.1080317);
   f_10980178->SetSavedPoint(81,0.1077007);
   f_10980178->SetSavedPoint(82,0.1073479);
   f_10980178->SetSavedPoint(83,0.1069739);
   f_10980178->SetSavedPoint(84,0.1065795);
   f_10980178->SetSavedPoint(85,0.1061652);
   f_10980178->SetSavedPoint(86,0.105732);
   f_10980178->SetSavedPoint(87,0.1052806);
   f_10980178->SetSavedPoint(88,0.1048121);
   f_10980178->SetSavedPoint(89,0.1043274);
   f_10980178->SetSavedPoint(90,0.1038277);
   f_10980178->SetSavedPoint(91,0.1033141);
   f_10980178->SetSavedPoint(92,0.1027878);
   f_10980178->SetSavedPoint(93,0.10225);
   f_10980178->SetSavedPoint(94,0.1017021);
   f_10980178->SetSavedPoint(95,0.1011453);
   f_10980178->SetSavedPoint(96,0.1005812);
   f_10980178->SetSavedPoint(97,0.100011);
   f_10980178->SetSavedPoint(98,0.09943622);
   f_10980178->SetSavedPoint(99,0.09885833);
   f_10980178->SetSavedPoint(100,0.09827877);
   f_10980178->SetSavedPoint(101,0.09769902);
   f_10980178->SetSavedPoint(102,0.09712055);
   f_10980178->SetSavedPoint(103,0.09654482);
   f_10980178->SetSavedPoint(104,0.09597327);
   f_10980178->SetSavedPoint(105,0.09540735);
   f_10980178->SetSavedPoint(106,0.09484844);
   f_10980178->SetSavedPoint(107,0.09429793);
   f_10980178->SetSavedPoint(108,0.09375714);
   f_10980178->SetSavedPoint(109,0.09322736);
   f_10980178->SetSavedPoint(110,0.09270983);
   f_10980178->SetSavedPoint(111,0.09220575);
   f_10980178->SetSavedPoint(112,0.09171623);
   f_10980178->SetSavedPoint(113,0.09124236);
   f_10980178->SetSavedPoint(114,0.09078511);
   f_10980178->SetSavedPoint(115,0.09034543);
   f_10980178->SetSavedPoint(116,0.08992417);
   f_10980178->SetSavedPoint(117,0.0895221);
   f_10980178->SetSavedPoint(118,0.08913992);
   f_10980178->SetSavedPoint(119,0.08877825);
   f_10980178->SetSavedPoint(120,0.08843762);
   f_10980178->SetSavedPoint(121,0.08811848);
   f_10980178->SetSavedPoint(122,0.08782119);
   f_10980178->SetSavedPoint(123,0.08754601);
   f_10980178->SetSavedPoint(124,0.08729313);
   f_10980178->SetSavedPoint(125,0.08706266);
   f_10980178->SetSavedPoint(126,0.08685459);
   f_10980178->SetSavedPoint(127,0.08666886);
   f_10980178->SetSavedPoint(128,0.08650531);
   f_10980178->SetSavedPoint(129,0.08636368);
   f_10980178->SetSavedPoint(130,0.08624365);
   f_10980178->SetSavedPoint(131,0.08614481);
   f_10980178->SetSavedPoint(132,0.08606668);
   f_10980178->SetSavedPoint(133,0.08600869);
   f_10980178->SetSavedPoint(134,0.08597022);
   f_10980178->SetSavedPoint(135,0.08595055);
   f_10980178->SetSavedPoint(136,0.08594893);
   f_10980178->SetSavedPoint(137,0.08596452);
   f_10980178->SetSavedPoint(138,0.08599643);
   f_10980178->SetSavedPoint(139,0.08604371);
   f_10980178->SetSavedPoint(140,0.08610538);
   f_10980178->SetSavedPoint(141,0.0861804);
   f_10980178->SetSavedPoint(142,0.08626768);
   f_10980178->SetSavedPoint(143,0.0863661);
   f_10980178->SetSavedPoint(144,0.08647451);
   f_10980178->SetSavedPoint(145,0.08659172);
   f_10980178->SetSavedPoint(146,0.08671654);
   f_10980178->SetSavedPoint(147,0.08684774);
   f_10980178->SetSavedPoint(148,0.08698407);
   f_10980178->SetSavedPoint(149,0.08712429);
   f_10980178->SetSavedPoint(150,0.08726714);
   f_10980178->SetSavedPoint(151,0.08741136);
   f_10980178->SetSavedPoint(152,0.08755571);
   f_10980178->SetSavedPoint(153,0.08769892);
   f_10980178->SetSavedPoint(154,0.08783977);
   f_10980178->SetSavedPoint(155,0.08797704);
   f_10980178->SetSavedPoint(156,0.08810952);
   f_10980178->SetSavedPoint(157,0.08823603);
   f_10980178->SetSavedPoint(158,0.08835544);
   f_10980178->SetSavedPoint(159,0.08846661);
   f_10980178->SetSavedPoint(160,0.08856846);
   f_10980178->SetSavedPoint(161,0.08865994);
   f_10980178->SetSavedPoint(162,0.08874004);
   f_10980178->SetSavedPoint(163,0.0888078);
   f_10980178->SetSavedPoint(164,0.08886228);
   f_10980178->SetSavedPoint(165,0.08890262);
   f_10980178->SetSavedPoint(166,0.08892799);
   f_10980178->SetSavedPoint(167,0.08893762);
   f_10980178->SetSavedPoint(168,0.08893079);
   f_10980178->SetSavedPoint(169,0.08890682);
   f_10980178->SetSavedPoint(170,0.08886511);
   f_10980178->SetSavedPoint(171,0.08880511);
   f_10980178->SetSavedPoint(172,0.08872631);
   f_10980178->SetSavedPoint(173,0.08862829);
   f_10980178->SetSavedPoint(174,0.08851066);
   f_10980178->SetSavedPoint(175,0.0883731);
   f_10980178->SetSavedPoint(176,0.08821535);
   f_10980178->SetSavedPoint(177,0.08803721);
   f_10980178->SetSavedPoint(178,0.08783854);
   f_10980178->SetSavedPoint(179,0.08761924);
   f_10980178->SetSavedPoint(180,0.08737928);
   f_10980178->SetSavedPoint(181,0.0871187);
   f_10980178->SetSavedPoint(182,0.08683757);
   f_10980178->SetSavedPoint(183,0.08653602);
   f_10980178->SetSavedPoint(184,0.08621423);
   f_10980178->SetSavedPoint(185,0.08587246);
   f_10980178->SetSavedPoint(186,0.08551097);
   f_10980178->SetSavedPoint(187,0.08513009);
   f_10980178->SetSavedPoint(188,0.08473021);
   f_10980178->SetSavedPoint(189,0.08431174);
   f_10980178->SetSavedPoint(190,0.08387513);
   f_10980178->SetSavedPoint(191,0.08342088);
   f_10980178->SetSavedPoint(192,0.08294953);
   f_10980178->SetSavedPoint(193,0.08246164);
   f_10980178->SetSavedPoint(194,0.08195779);
   f_10980178->SetSavedPoint(195,0.08143863);
   f_10980178->SetSavedPoint(196,0.08090479);
   f_10980178->SetSavedPoint(197,0.08035694);
   f_10980178->SetSavedPoint(198,0.07979579);
   f_10980178->SetSavedPoint(199,0.07922203);
   f_10980178->SetSavedPoint(200,0.07863641);
   f_10980178->SetSavedPoint(201,0.07803965);
   f_10980178->SetSavedPoint(202,0.0774325);
   f_10980178->SetSavedPoint(203,0.07681572);
   f_10980178->SetSavedPoint(204,0.07619008);
   f_10980178->SetSavedPoint(205,0.07555633);
   f_10980178->SetSavedPoint(206,0.07491524);
   f_10980178->SetSavedPoint(207,0.07426757);
   f_10980178->SetSavedPoint(208,0.07361408);
   f_10980178->SetSavedPoint(209,0.07295553);
   f_10980178->SetSavedPoint(210,0.07229264);
   f_10980178->SetSavedPoint(211,0.07162616);
   f_10980178->SetSavedPoint(212,0.0709568);
   f_10980178->SetSavedPoint(213,0.07028528);
   f_10980178->SetSavedPoint(214,0.06961226);
   f_10980178->SetSavedPoint(215,0.06893843);
   f_10980178->SetSavedPoint(216,0.06826443);
   f_10980178->SetSavedPoint(217,0.0675909);
   f_10980178->SetSavedPoint(218,0.06691844);
   f_10980178->SetSavedPoint(219,0.06624764);
   f_10980178->SetSavedPoint(220,0.06557904);
   f_10980178->SetSavedPoint(221,0.06491319);
   f_10980178->SetSavedPoint(222,0.0642506);
   f_10980178->SetSavedPoint(223,0.06359174);
   f_10980178->SetSavedPoint(224,0.06293706);
   f_10980178->SetSavedPoint(225,0.06228699);
   f_10980178->SetSavedPoint(226,0.06164192);
   f_10980178->SetSavedPoint(227,0.06100222);
   f_10980178->SetSavedPoint(228,0.06036822);
   f_10980178->SetSavedPoint(229,0.05974024);
   f_10980178->SetSavedPoint(230,0.05911854);
   f_10980178->SetSavedPoint(231,0.05850339);
   f_10980178->SetSavedPoint(232,0.057895);
   f_10980178->SetSavedPoint(233,0.05729356);
   f_10980178->SetSavedPoint(234,0.05669924);
   f_10980178->SetSavedPoint(235,0.05611218);
   f_10980178->SetSavedPoint(236,0.05553248);
   f_10980178->SetSavedPoint(237,0.05496023);
   f_10980178->SetSavedPoint(238,0.0543955);
   f_10980178->SetSavedPoint(239,0.0538383);
   f_10980178->SetSavedPoint(240,0.05328867);
   f_10980178->SetSavedPoint(241,0.05274658);
   f_10980178->SetSavedPoint(242,0.052212);
   f_10980178->SetSavedPoint(243,0.05168488);
   f_10980178->SetSavedPoint(244,0.05116515);
   f_10980178->SetSavedPoint(245,0.05065272);
   f_10980178->SetSavedPoint(246,0.05014748);
   f_10980178->SetSavedPoint(247,0.04964931);
   f_10980178->SetSavedPoint(248,0.04915807);
   f_10980178->SetSavedPoint(249,0.04867362);
   f_10980178->SetSavedPoint(250,0.04819578);
   f_10980178->SetSavedPoint(251,0.04772439);
   f_10980178->SetSavedPoint(252,0.04725927);
   f_10980178->SetSavedPoint(253,0.04680022);
   f_10980178->SetSavedPoint(254,0.04634705);
   f_10980178->SetSavedPoint(255,0.04589956);
   f_10980178->SetSavedPoint(256,0.04545754);
   f_10980178->SetSavedPoint(257,0.04502078);
   f_10980178->SetSavedPoint(258,0.04458908);
   f_10980178->SetSavedPoint(259,0.04416221);
   f_10980178->SetSavedPoint(260,0.04373997);
   f_10980178->SetSavedPoint(261,0.04332215);
   f_10980178->SetSavedPoint(262,0.04290853);
   f_10980178->SetSavedPoint(263,0.04249893);
   f_10980178->SetSavedPoint(264,0.04209312);
   f_10980178->SetSavedPoint(265,0.04169093);
   f_10980178->SetSavedPoint(266,0.04129216);
   f_10980178->SetSavedPoint(267,0.04089663);
   f_10980178->SetSavedPoint(268,0.04050416);
   f_10980178->SetSavedPoint(269,0.04011459);
   f_10980178->SetSavedPoint(270,0.03972776);
   f_10980178->SetSavedPoint(271,0.03934353);
   f_10980178->SetSavedPoint(272,0.03896175);
   f_10980178->SetSavedPoint(273,0.03858229);
   f_10980178->SetSavedPoint(274,0.03820505);
   f_10980178->SetSavedPoint(275,0.0378299);
   f_10980178->SetSavedPoint(276,0.03745676);
   f_10980178->SetSavedPoint(277,0.03708553);
   f_10980178->SetSavedPoint(278,0.03671614);
   f_10980178->SetSavedPoint(279,0.03634854);
   f_10980178->SetSavedPoint(280,0.03598266);
   f_10980178->SetSavedPoint(281,0.03561846);
   f_10980178->SetSavedPoint(282,0.03525592);
   f_10980178->SetSavedPoint(283,0.03489501);
   f_10980178->SetSavedPoint(284,0.03453572);
   f_10980178->SetSavedPoint(285,0.03417806);
   f_10980178->SetSavedPoint(286,0.03382203);
   f_10980178->SetSavedPoint(287,0.03346765);
   f_10980178->SetSavedPoint(288,0.03311494);
   f_10980178->SetSavedPoint(289,0.03276395);
   f_10980178->SetSavedPoint(290,0.03241472);
   f_10980178->SetSavedPoint(291,0.03206729);
   f_10980178->SetSavedPoint(292,0.03172173);
   f_10980178->SetSavedPoint(293,0.03137809);
   f_10980178->SetSavedPoint(294,0.03103646);
   f_10980178->SetSavedPoint(295,0.03069689);
   f_10980178->SetSavedPoint(296,0.03035947);
   f_10980178->SetSavedPoint(297,0.03002428);
   f_10980178->SetSavedPoint(298,0.0296914);
   f_10980178->SetSavedPoint(299,0.02936092);
   f_10980178->SetSavedPoint(300,0.02903292);
   f_10980178->SetSavedPoint(301,0.0287075);
   f_10980178->SetSavedPoint(302,0.02838475);
   f_10980178->SetSavedPoint(303,0.02806475);
   f_10980178->SetSavedPoint(304,0.02774758);
   f_10980178->SetSavedPoint(305,0.02743335);
   f_10980178->SetSavedPoint(306,0.02712212);
   f_10980178->SetSavedPoint(307,0.02681398);
   f_10980178->SetSavedPoint(308,0.02650901);
   f_10980178->SetSavedPoint(309,0.02620728);
   f_10980178->SetSavedPoint(310,0.02590886);
   f_10980178->SetSavedPoint(311,0.02561381);
   f_10980178->SetSavedPoint(312,0.0253222);
   f_10980178->SetSavedPoint(313,0.02503408);
   f_10980178->SetSavedPoint(314,0.02474949);
   f_10980178->SetSavedPoint(315,0.02446848);
   f_10980178->SetSavedPoint(316,0.02419109);
   f_10980178->SetSavedPoint(317,0.02391733);
   f_10980178->SetSavedPoint(318,0.02364725);
   f_10980178->SetSavedPoint(319,0.02338084);
   f_10980178->SetSavedPoint(320,0.02311812);
   f_10980178->SetSavedPoint(321,0.02285909);
   f_10980178->SetSavedPoint(322,0.02260374);
   f_10980178->SetSavedPoint(323,0.02235207);
   f_10980178->SetSavedPoint(324,0.02210405);
   f_10980178->SetSavedPoint(325,0.02185966);
   f_10980178->SetSavedPoint(326,0.02161885);
   f_10980178->SetSavedPoint(327,0.02138161);
   f_10980178->SetSavedPoint(328,0.02114787);
   f_10980178->SetSavedPoint(329,0.02091759);
   f_10980178->SetSavedPoint(330,0.02069072);
   f_10980178->SetSavedPoint(331,0.02046718);
   f_10980178->SetSavedPoint(332,0.02024691);
   f_10980178->SetSavedPoint(333,0.02002985);
   f_10980178->SetSavedPoint(334,0.01981592);
   f_10980178->SetSavedPoint(335,0.01960503);
   f_10980178->SetSavedPoint(336,0.01939712);
   f_10980178->SetSavedPoint(337,0.01919208);
   f_10980178->SetSavedPoint(338,0.01898984);
   f_10980178->SetSavedPoint(339,0.01879031);
   f_10980178->SetSavedPoint(340,0.0185934);
   f_10980178->SetSavedPoint(341,0.01839901);
   f_10980178->SetSavedPoint(342,0.01820707);
   f_10980178->SetSavedPoint(343,0.01801747);
   f_10980178->SetSavedPoint(344,0.01783013);
   f_10980178->SetSavedPoint(345,0.01764497);
   f_10980178->SetSavedPoint(346,0.01746189);
   f_10980178->SetSavedPoint(347,0.01728081);
   f_10980178->SetSavedPoint(348,0.01710165);
   f_10980178->SetSavedPoint(349,0.01692434);
   f_10980178->SetSavedPoint(350,0.01674879);
   f_10980178->SetSavedPoint(351,0.01657494);
   f_10980178->SetSavedPoint(352,0.01640273);
   f_10980178->SetSavedPoint(353,0.01623208);
   f_10980178->SetSavedPoint(354,0.01606294);
   f_10980178->SetSavedPoint(355,0.01589527);
   f_10980178->SetSavedPoint(356,0.015729);
   f_10980178->SetSavedPoint(357,0.01556411);
   f_10980178->SetSavedPoint(358,0.01540056);
   f_10980178->SetSavedPoint(359,0.01523831);
   f_10980178->SetSavedPoint(360,0.01507733);
   f_10980178->SetSavedPoint(361,0.01491762);
   f_10980178->SetSavedPoint(362,0.01475916);
   f_10980178->SetSavedPoint(363,0.01460193);
   f_10980178->SetSavedPoint(364,0.01444594);
   f_10980178->SetSavedPoint(365,0.01429119);
   f_10980178->SetSavedPoint(366,0.01413768);
   f_10980178->SetSavedPoint(367,0.01398544);
   f_10980178->SetSavedPoint(368,0.01383446);
   f_10980178->SetSavedPoint(369,0.01368479);
   f_10980178->SetSavedPoint(370,0.01353643);
   f_10980178->SetSavedPoint(371,0.01338943);
   f_10980178->SetSavedPoint(372,0.0132438);
   f_10980178->SetSavedPoint(373,0.0130996);
   f_10980178->SetSavedPoint(374,0.01295684);
   f_10980178->SetSavedPoint(375,0.01281558);
   f_10980178->SetSavedPoint(376,0.01267585);
   f_10980178->SetSavedPoint(377,0.01253768);
   f_10980178->SetSavedPoint(378,0.01240113);
   f_10980178->SetSavedPoint(379,0.01226624);
   f_10980178->SetSavedPoint(380,0.01213303);
   f_10980178->SetSavedPoint(381,0.01200156);
   f_10980178->SetSavedPoint(382,0.01187186);
   f_10980178->SetSavedPoint(383,0.01174396);
   f_10980178->SetSavedPoint(384,0.01161789);
   f_10980178->SetSavedPoint(385,0.01149369);
   f_10980178->SetSavedPoint(386,0.01137137);
   f_10980178->SetSavedPoint(387,0.01125097);
   f_10980178->SetSavedPoint(388,0.01113249);
   f_10980178->SetSavedPoint(389,0.01101594);
   f_10980178->SetSavedPoint(390,0.01090135);
   f_10980178->SetSavedPoint(391,0.0107887);
   f_10980178->SetSavedPoint(392,0.01067799);
   f_10980178->SetSavedPoint(393,0.01056921);
   f_10980178->SetSavedPoint(394,0.01046234);
   f_10980178->SetSavedPoint(395,0.01035737);
   f_10980178->SetSavedPoint(396,0.01025426);
   f_10980178->SetSavedPoint(397,0.01015297);
   f_10980178->SetSavedPoint(398,0.01005348);
   f_10980178->SetSavedPoint(399,0.009955729);
   f_10980178->SetSavedPoint(400,0.009859668);
   f_10980178->SetSavedPoint(401,0.009765238);
   f_10980178->SetSavedPoint(402,0.009672377);
   f_10980178->SetSavedPoint(403,0.009581018);
   f_10980178->SetSavedPoint(404,0.009491088);
   f_10980178->SetSavedPoint(405,0.009402512);
   f_10980178->SetSavedPoint(406,0.009315209);
   f_10980178->SetSavedPoint(407,0.009229099);
   f_10980178->SetSavedPoint(408,0.009144095);
   f_10980178->SetSavedPoint(409,0.009060112);
   f_10980178->SetSavedPoint(410,0.008977063);
   f_10980178->SetSavedPoint(411,0.008894859);
   f_10980178->SetSavedPoint(412,0.008813414);
   f_10980178->SetSavedPoint(413,0.008732642);
   f_10980178->SetSavedPoint(414,0.008652459);
   f_10980178->SetSavedPoint(415,0.008572782);
   f_10980178->SetSavedPoint(416,0.008493534);
   f_10980178->SetSavedPoint(417,0.008414641);
   f_10980178->SetSavedPoint(418,0.008336034);
   f_10980178->SetSavedPoint(419,0.00825765);
   f_10980178->SetSavedPoint(420,0.008179429);
   f_10980178->SetSavedPoint(421,0.008101323);
   f_10980178->SetSavedPoint(422,0.008023288);
   f_10980178->SetSavedPoint(423,0.007945288);
   f_10980178->SetSavedPoint(424,0.007867296);
   f_10980178->SetSavedPoint(425,0.007789293);
   f_10980178->SetSavedPoint(426,0.00771127);
   f_10980178->SetSavedPoint(427,0.007633227);
   f_10980178->SetSavedPoint(428,0.007555173);
   f_10980178->SetSavedPoint(429,0.007477125);
   f_10980178->SetSavedPoint(430,0.00739911);
   f_10980178->SetSavedPoint(431,0.007321165);
   f_10980178->SetSavedPoint(432,0.007243335);
   f_10980178->SetSavedPoint(433,0.007165671);
   f_10980178->SetSavedPoint(434,0.007088236);
   f_10980178->SetSavedPoint(435,0.007011095);
   f_10980178->SetSavedPoint(436,0.006934323);
   f_10980178->SetSavedPoint(437,0.006857999);
   f_10980178->SetSavedPoint(438,0.006782206);
   f_10980178->SetSavedPoint(439,0.00670703);
   f_10980178->SetSavedPoint(440,0.00663256);
   f_10980178->SetSavedPoint(441,0.006558884);
   f_10980178->SetSavedPoint(442,0.006486092);
   f_10980178->SetSavedPoint(443,0.006414271);
   f_10980178->SetSavedPoint(444,0.006343503);
   f_10980178->SetSavedPoint(445,0.006273867);
   f_10980178->SetSavedPoint(446,0.006205436);
   f_10980178->SetSavedPoint(447,0.006138275);
   f_10980178->SetSavedPoint(448,0.006072439);
   f_10980178->SetSavedPoint(449,0.006007974);
   f_10980178->SetSavedPoint(450,0.005944914);
   f_10980178->SetSavedPoint(451,0.005883279);
   f_10980178->SetSavedPoint(452,0.005823079);
   f_10980178->SetSavedPoint(453,0.005764305);
   f_10980178->SetSavedPoint(454,0.005706936);
   f_10980178->SetSavedPoint(455,0.005650936);
   f_10980178->SetSavedPoint(456,0.005596253);
   f_10980178->SetSavedPoint(457,0.005542818);
   f_10980178->SetSavedPoint(458,0.00549055);
   f_10980178->SetSavedPoint(459,0.005439354);
   f_10980178->SetSavedPoint(460,0.005389122);
   f_10980178->SetSavedPoint(461,0.005339734);
   f_10980178->SetSavedPoint(462,0.005291064);
   f_10980178->SetSavedPoint(463,0.005242978);
   f_10980178->SetSavedPoint(464,0.005195339);
   f_10980178->SetSavedPoint(465,0.005148008);
   f_10980178->SetSavedPoint(466,0.005100852);
   f_10980178->SetSavedPoint(467,0.005053745);
   f_10980178->SetSavedPoint(468,0.005006569);
   f_10980178->SetSavedPoint(469,0.004959227);
   f_10980178->SetSavedPoint(470,0.004911638);
   f_10980178->SetSavedPoint(471,0.004863749);
   f_10980178->SetSavedPoint(472,0.004815535);
   f_10980178->SetSavedPoint(473,0.004767007);
   f_10980178->SetSavedPoint(474,0.004718211);
   f_10980178->SetSavedPoint(475,0.004669237);
   f_10980178->SetSavedPoint(476,0.004620218);
   f_10980178->SetSavedPoint(477,0.004571332);
   f_10980178->SetSavedPoint(478,0.004522803);
   f_10980178->SetSavedPoint(479,0.004474897);
   f_10980178->SetSavedPoint(480,0.004427919);
   f_10980178->SetSavedPoint(481,0.004382208);
   f_10980178->SetSavedPoint(482,0.004338123);
   f_10980178->SetSavedPoint(483,0.004296032);
   f_10980178->SetSavedPoint(484,0.004256291);
   f_10980178->SetSavedPoint(485,0.004219222);
   f_10980178->SetSavedPoint(486,0.00418508);
   f_10980178->SetSavedPoint(487,0.004154019);
   f_10980178->SetSavedPoint(488,0.004126041);
   f_10980178->SetSavedPoint(489,0.004100946);
   f_10980178->SetSavedPoint(490,0.004078263);
   f_10980178->SetSavedPoint(491,0.004057169);
   f_10980178->SetSavedPoint(492,0.004036404);
   f_10980178->SetSavedPoint(493,0.004014154);
   f_10980178->SetSavedPoint(494,0.003987933);
   f_10980178->SetSavedPoint(495,0.003954432);
   f_10980178->SetSavedPoint(496,0.003909359);
   f_10980178->SetSavedPoint(497,0.003847239);
   f_10980178->SetSavedPoint(498,0.003761202);
   f_10980178->SetSavedPoint(499,0.00364273);
   f_10980178->SetSavedPoint(500,0.00348138);
   f_10980178->SetSavedPoint(501,0);
   f_10980178->SetSavedPoint(502,19.95);
   f_10980178->SetFillColor(19);
   f_10980178->SetFillStyle(0);
   f_10980178->SetMarkerStyle(20);
   f_10980178->SetMarkerSize(1.2);
   f_10980178->SetLineColor(92);
   f_10980178->SetLineWidth(3);
   f_10980178->GetXaxis()->SetNdivisions(505);
   f_10980178->GetXaxis()->SetLabelFont(132);
   f_10980178->GetXaxis()->SetLabelOffset(0.015);
   f_10980178->GetXaxis()->SetLabelSize(0.05);
   f_10980178->GetXaxis()->SetTitleSize(0.06);
   f_10980178->GetXaxis()->SetTitleFont(132);
   f_10980178->GetYaxis()->SetLabelFont(132);
   f_10980178->GetYaxis()->SetLabelSize(0.05);
   f_10980178->GetYaxis()->SetTitleSize(0.06);
   f_10980178->GetYaxis()->SetTitleFont(42);
   f_10980178->SetParameter(0,0);
   f_10980178->SetParError(0,0);
   f_10980178->SetParLimits(0,0,0);
   f_10980178->SetParameter(1,0);
   f_10980178->SetParError(1,0);
   f_10980178->SetParLimits(1,0,0);
   f_10980178->SetParameter(2,0);
   f_10980178->SetParError(2,0);
   f_10980178->SetParLimits(2,0,0);
   f_10980178->SetParameter(3,0);
   f_10980178->SetParError(3,0);
   f_10980178->SetParLimits(3,0,0);
   f_10980178->SetParameter(4,0);
   f_10980178->SetParError(4,0);
   f_10980178->SetParLimits(4,0,0);
   f_10980178->SetParameter(5,0);
   f_10980178->SetParError(5,0);
   f_10980178->SetParLimits(5,0,0);
   f_10980178->SetParameter(6,0);
   f_10980178->SetParError(6,0);
   f_10980178->SetParLimits(6,0,0);
   f_10980178->SetParameter(7,0);
   f_10980178->SetParError(7,0);
   f_10980178->SetParLimits(7,0,0);
   f_10980178->SetParameter(8,0);
   f_10980178->SetParError(8,0);
   f_10980178->SetParLimits(8,0,0);
   f_10980178->SetParameter(9,0);
   f_10980178->SetParError(9,0);
   f_10980178->SetParLimits(9,0,0);
   f_10980178->SetParameter(10,0);
   f_10980178->SetParError(10,0);
   f_10980178->SetParLimits(10,0,0);
   f_10980178->SetParameter(11,0);
   f_10980178->SetParError(11,0);
   f_10980178->SetParLimits(11,0,0);
   f_10980178->SetParameter(12,0);
   f_10980178->SetParError(12,0);
   f_10980178->SetParLimits(12,0,0);
   f_10980178->SetParameter(13,0);
   f_10980178->SetParError(13,0);
   f_10980178->SetParLimits(13,0,0);
   f_10980178->SetParameter(14,0);
   f_10980178->SetParError(14,0);
   f_10980178->SetParLimits(14,0,0);
   f_10980178->SetParameter(15,0);
   f_10980178->SetParError(15,0);
   f_10980178->SetParLimits(15,0,0);
   f_10980178->SetParameter(16,0);
   f_10980178->SetParError(16,0);
   f_10980178->SetParLimits(16,0,0);
   f_10980178->SetParameter(17,0);
   f_10980178->SetParError(17,0);
   f_10980178->SetParLimits(17,0,0);
   f_10980178->SetParameter(18,0);
   f_10980178->SetParError(18,0);
   f_10980178->SetParLimits(18,0,0);
   f_10980178->SetParameter(19,0);
   f_10980178->SetParError(19,0);
   f_10980178->SetParLimits(19,0,0);
   f_10980178->SetParameter(20,0);
   f_10980178->SetParError(20,0);
   f_10980178->SetParLimits(20,0,0);
   f_10980178->Draw("same");
   
   TF1 *f_11020179 = new TF1("*f_11020",0,19.95,21);
    //The original function : f_11020 had originally been created by:
    //TF1 *f_11020 = new TF1("f_11020",f_11020,0,19.95,21);
   f_11020179->SetRange(0,19.95);
   f_11020179->SetName("f_11020");
   f_11020179->SetTitle("f_11020");
   f_11020179->SetNpx(500);
   f_11020179->SetSavedPoint(0,0);
   f_11020179->SetSavedPoint(1,0.002442367);
   f_11020179->SetSavedPoint(2,0.00487765);
   f_11020179->SetSavedPoint(3,0.007279232);
   f_11020179->SetSavedPoint(4,0.009628584);
   f_11020179->SetSavedPoint(5,0.01191357);
   f_11020179->SetSavedPoint(6,0.01412704);
   f_11020179->SetSavedPoint(7,0.01626562);
   f_11020179->SetSavedPoint(8,0.01832875);
   f_11020179->SetSavedPoint(9,0.02031789);
   f_11020179->SetSavedPoint(10,0.02223585);
   f_11020179->SetSavedPoint(11,0.0240863);
   f_11020179->SetSavedPoint(12,0.02587333);
   f_11020179->SetSavedPoint(13,0.0276012);
   f_11020179->SetSavedPoint(14,0.02927404);
   f_11020179->SetSavedPoint(15,0.03089575);
   f_11020179->SetSavedPoint(16,0.03246984);
   f_11020179->SetSavedPoint(17,0.0339994);
   f_11020179->SetSavedPoint(18,0.03548704);
   f_11020179->SetSavedPoint(19,0.03693492);
   f_11020179->SetSavedPoint(20,0.03834475);
   f_11020179->SetSavedPoint(21,0.03971781);
   f_11020179->SetSavedPoint(22,0.04105502);
   f_11020179->SetSavedPoint(23,0.04235698);
   f_11020179->SetSavedPoint(24,0.04362405);
   f_11020179->SetSavedPoint(25,0.04485635);
   f_11020179->SetSavedPoint(26,0.04605388);
   f_11020179->SetSavedPoint(27,0.04721653);
   f_11020179->SetSavedPoint(28,0.04834416);
   f_11020179->SetSavedPoint(29,0.04943661);
   f_11020179->SetSavedPoint(30,0.05049378);
   f_11020179->SetSavedPoint(31,0.05151564);
   f_11020179->SetSavedPoint(32,0.05250225);
   f_11020179->SetSavedPoint(33,0.0534538);
   f_11020179->SetSavedPoint(34,0.05437062);
   f_11020179->SetSavedPoint(35,0.0552532);
   f_11020179->SetSavedPoint(36,0.05610217);
   f_11020179->SetSavedPoint(37,0.05691833);
   f_11020179->SetSavedPoint(38,0.05770262);
   f_11020179->SetSavedPoint(39,0.05845615);
   f_11020179->SetSavedPoint(40,0.05918014);
   f_11020179->SetSavedPoint(41,0.05987595);
   f_11020179->SetSavedPoint(42,0.06054504);
   f_11020179->SetSavedPoint(43,0.06118896);
   f_11020179->SetSavedPoint(44,0.06180934);
   f_11020179->SetSavedPoint(45,0.06240785);
   f_11020179->SetSavedPoint(46,0.0629862);
   f_11020179->SetSavedPoint(47,0.0635461);
   f_11020179->SetSavedPoint(48,0.06408928);
   f_11020179->SetSavedPoint(49,0.0646174);
   f_11020179->SetSavedPoint(50,0.06513212);
   f_11020179->SetSavedPoint(51,0.06563502);
   f_11020179->SetSavedPoint(52,0.06612759);
   f_11020179->SetSavedPoint(53,0.06661125);
   f_11020179->SetSavedPoint(54,0.06708732);
   f_11020179->SetSavedPoint(55,0.06755697);
   f_11020179->SetSavedPoint(56,0.0680213);
   f_11020179->SetSavedPoint(57,0.06848124);
   f_11020179->SetSavedPoint(58,0.0689376);
   f_11020179->SetSavedPoint(59,0.06939107);
   f_11020179->SetSavedPoint(60,0.06984217);
   f_11020179->SetSavedPoint(61,0.07029132);
   f_11020179->SetSavedPoint(62,0.07073876);
   f_11020179->SetSavedPoint(63,0.07118464);
   f_11020179->SetSavedPoint(64,0.07162897);
   f_11020179->SetSavedPoint(65,0.07207164);
   f_11020179->SetSavedPoint(66,0.07251242);
   f_11020179->SetSavedPoint(67,0.07295098);
   f_11020179->SetSavedPoint(68,0.07338693);
   f_11020179->SetSavedPoint(69,0.07381975);
   f_11020179->SetSavedPoint(70,0.07424888);
   f_11020179->SetSavedPoint(71,0.07467371);
   f_11020179->SetSavedPoint(72,0.07509356);
   f_11020179->SetSavedPoint(73,0.07550774);
   f_11020179->SetSavedPoint(74,0.07591552);
   f_11020179->SetSavedPoint(75,0.07631618);
   f_11020179->SetSavedPoint(76,0.076709);
   f_11020179->SetSavedPoint(77,0.07709327);
   f_11020179->SetSavedPoint(78,0.07746834);
   f_11020179->SetSavedPoint(79,0.07783356);
   f_11020179->SetSavedPoint(80,0.07818836);
   f_11020179->SetSavedPoint(81,0.07853222);
   f_11020179->SetSavedPoint(82,0.07886469);
   f_11020179->SetSavedPoint(83,0.07918541);
   f_11020179->SetSavedPoint(84,0.07949411);
   f_11020179->SetSavedPoint(85,0.0797906);
   f_11020179->SetSavedPoint(86,0.08007479);
   f_11020179->SetSavedPoint(87,0.0803467);
   f_11020179->SetSavedPoint(88,0.08060646);
   f_11020179->SetSavedPoint(89,0.0808543);
   f_11020179->SetSavedPoint(90,0.08109058);
   f_11020179->SetSavedPoint(91,0.08131575);
   f_11020179->SetSavedPoint(92,0.08153039);
   f_11020179->SetSavedPoint(93,0.08173517);
   f_11020179->SetSavedPoint(94,0.08193089);
   f_11020179->SetSavedPoint(95,0.08211843);
   f_11020179->SetSavedPoint(96,0.08229879);
   f_11020179->SetSavedPoint(97,0.08247305);
   f_11020179->SetSavedPoint(98,0.08264239);
   f_11020179->SetSavedPoint(99,0.08280806);
   f_11020179->SetSavedPoint(100,0.08297138);
   f_11020179->SetSavedPoint(101,0.08313376);
   f_11020179->SetSavedPoint(102,0.08329664);
   f_11020179->SetSavedPoint(103,0.08346152);
   f_11020179->SetSavedPoint(104,0.08362995);
   f_11020179->SetSavedPoint(105,0.08380349);
   f_11020179->SetSavedPoint(106,0.08398372);
   f_11020179->SetSavedPoint(107,0.08417224);
   f_11020179->SetSavedPoint(108,0.08437065);
   f_11020179->SetSavedPoint(109,0.08458053);
   f_11020179->SetSavedPoint(110,0.08480344);
   f_11020179->SetSavedPoint(111,0.08504091);
   f_11020179->SetSavedPoint(112,0.08529442);
   f_11020179->SetSavedPoint(113,0.08556541);
   f_11020179->SetSavedPoint(114,0.08585526);
   f_11020179->SetSavedPoint(115,0.08616525);
   f_11020179->SetSavedPoint(116,0.08649662);
   f_11020179->SetSavedPoint(117,0.0868505);
   f_11020179->SetSavedPoint(118,0.08722793);
   f_11020179->SetSavedPoint(119,0.08762985);
   f_11020179->SetSavedPoint(120,0.08805707);
   f_11020179->SetSavedPoint(121,0.08851031);
   f_11020179->SetSavedPoint(122,0.08899017);
   f_11020179->SetSavedPoint(123,0.08949709);
   f_11020179->SetSavedPoint(124,0.09003142);
   f_11020179->SetSavedPoint(125,0.09059335);
   f_11020179->SetSavedPoint(126,0.09118294);
   f_11020179->SetSavedPoint(127,0.09180012);
   f_11020179->SetSavedPoint(128,0.09244466);
   f_11020179->SetSavedPoint(129,0.09311622);
   f_11020179->SetSavedPoint(130,0.09381429);
   f_11020179->SetSavedPoint(131,0.09453824);
   f_11020179->SetSavedPoint(132,0.09528729);
   f_11020179->SetSavedPoint(133,0.09606053);
   f_11020179->SetSavedPoint(134,0.09685691);
   f_11020179->SetSavedPoint(135,0.09767527);
   f_11020179->SetSavedPoint(136,0.09851431);
   f_11020179->SetSavedPoint(137,0.0993726);
   f_11020179->SetSavedPoint(138,0.1002486);
   f_11020179->SetSavedPoint(139,0.1011407);
   f_11020179->SetSavedPoint(140,0.1020472);
   f_11020179->SetSavedPoint(141,0.1029661);
   f_11020179->SetSavedPoint(142,0.1038956);
   f_11020179->SetSavedPoint(143,0.1048337);
   f_11020179->SetSavedPoint(144,0.1057782);
   f_11020179->SetSavedPoint(145,0.1067271);
   f_11020179->SetSavedPoint(146,0.107678);
   f_11020179->SetSavedPoint(147,0.1086289);
   f_11020179->SetSavedPoint(148,0.1095773);
   f_11020179->SetSavedPoint(149,0.110521);
   f_11020179->SetSavedPoint(150,0.1114575);
   f_11020179->SetSavedPoint(151,0.1123847);
   f_11020179->SetSavedPoint(152,0.1133);
   f_11020179->SetSavedPoint(153,0.1142011);
   f_11020179->SetSavedPoint(154,0.1150858);
   f_11020179->SetSavedPoint(155,0.1159516);
   f_11020179->SetSavedPoint(156,0.1167963);
   f_11020179->SetSavedPoint(157,0.1176177);
   f_11020179->SetSavedPoint(158,0.1184136);
   f_11020179->SetSavedPoint(159,0.1191818);
   f_11020179->SetSavedPoint(160,0.1199202);
   f_11020179->SetSavedPoint(161,0.120627);
   f_11020179->SetSavedPoint(162,0.1213);
   f_11020179->SetSavedPoint(163,0.1219376);
   f_11020179->SetSavedPoint(164,0.122538);
   f_11020179->SetSavedPoint(165,0.1230994);
   f_11020179->SetSavedPoint(166,0.1236204);
   f_11020179->SetSavedPoint(167,0.1240996);
   f_11020179->SetSavedPoint(168,0.1245355);
   f_11020179->SetSavedPoint(169,0.1249271);
   f_11020179->SetSavedPoint(170,0.1252731);
   f_11020179->SetSavedPoint(171,0.1255727);
   f_11020179->SetSavedPoint(172,0.1258249);
   f_11020179->SetSavedPoint(173,0.126029);
   f_11020179->SetSavedPoint(174,0.1261845);
   f_11020179->SetSavedPoint(175,0.1262909);
   f_11020179->SetSavedPoint(176,0.1263478);
   f_11020179->SetSavedPoint(177,0.1263549);
   f_11020179->SetSavedPoint(178,0.1263123);
   f_11020179->SetSavedPoint(179,0.1262199);
   f_11020179->SetSavedPoint(180,0.1260779);
   f_11020179->SetSavedPoint(181,0.1258866);
   f_11020179->SetSavedPoint(182,0.1256463);
   f_11020179->SetSavedPoint(183,0.1253575);
   f_11020179->SetSavedPoint(184,0.125021);
   f_11020179->SetSavedPoint(185,0.1246374);
   f_11020179->SetSavedPoint(186,0.1242075);
   f_11020179->SetSavedPoint(187,0.1237323);
   f_11020179->SetSavedPoint(188,0.1232127);
   f_11020179->SetSavedPoint(189,0.12265);
   f_11020179->SetSavedPoint(190,0.1220454);
   f_11020179->SetSavedPoint(191,0.1214);
   f_11020179->SetSavedPoint(192,0.1207152);
   f_11020179->SetSavedPoint(193,0.1199926);
   f_11020179->SetSavedPoint(194,0.1192335);
   f_11020179->SetSavedPoint(195,0.1184395);
   f_11020179->SetSavedPoint(196,0.1176122);
   f_11020179->SetSavedPoint(197,0.1167532);
   f_11020179->SetSavedPoint(198,0.1158641);
   f_11020179->SetSavedPoint(199,0.1149468);
   f_11020179->SetSavedPoint(200,0.1140028);
   f_11020179->SetSavedPoint(201,0.113034);
   f_11020179->SetSavedPoint(202,0.1120421);
   f_11020179->SetSavedPoint(203,0.1110289);
   f_11020179->SetSavedPoint(204,0.109996);
   f_11020179->SetSavedPoint(205,0.1089453);
   f_11020179->SetSavedPoint(206,0.1078785);
   f_11020179->SetSavedPoint(207,0.1067974);
   f_11020179->SetSavedPoint(208,0.1057035);
   f_11020179->SetSavedPoint(209,0.1045987);
   f_11020179->SetSavedPoint(210,0.1034845);
   f_11020179->SetSavedPoint(211,0.1023625);
   f_11020179->SetSavedPoint(212,0.1012343);
   f_11020179->SetSavedPoint(213,0.1001014);
   f_11020179->SetSavedPoint(214,0.09896534);
   f_11020179->SetSavedPoint(215,0.09782745);
   f_11020179->SetSavedPoint(216,0.09668913);
   f_11020179->SetSavedPoint(217,0.09555166);
   f_11020179->SetSavedPoint(218,0.0944163);
   f_11020179->SetSavedPoint(219,0.09328421);
   f_11020179->SetSavedPoint(220,0.09215651);
   f_11020179->SetSavedPoint(221,0.09103425);
   f_11020179->SetSavedPoint(222,0.0899184);
   f_11020179->SetSavedPoint(223,0.08880988);
   f_11020179->SetSavedPoint(224,0.08770952);
   f_11020179->SetSavedPoint(225,0.0866181);
   f_11020179->SetSavedPoint(226,0.08553631);
   f_11020179->SetSavedPoint(227,0.08446479);
   f_11020179->SetSavedPoint(228,0.0834041);
   f_11020179->SetSavedPoint(229,0.08235474);
   f_11020179->SetSavedPoint(230,0.08131713);
   f_11020179->SetSavedPoint(231,0.08029164);
   f_11020179->SetSavedPoint(232,0.07927857);
   f_11020179->SetSavedPoint(233,0.07827816);
   f_11020179->SetSavedPoint(234,0.07729058);
   f_11020179->SetSavedPoint(235,0.07631596);
   f_11020179->SetSavedPoint(236,0.07535437);
   f_11020179->SetSavedPoint(237,0.0744058);
   f_11020179->SetSavedPoint(238,0.07347024);
   f_11020179->SetSavedPoint(239,0.0725476);
   f_11020179->SetSavedPoint(240,0.07163774);
   f_11020179->SetSavedPoint(241,0.07074051);
   f_11020179->SetSavedPoint(242,0.06985571);
   f_11020179->SetSavedPoint(243,0.06898308);
   f_11020179->SetSavedPoint(244,0.06812237);
   f_11020179->SetSavedPoint(245,0.06727328);
   f_11020179->SetSavedPoint(246,0.06643548);
   f_11020179->SetSavedPoint(247,0.06560864);
   f_11020179->SetSavedPoint(248,0.0647924);
   f_11020179->SetSavedPoint(249,0.06398639);
   f_11020179->SetSavedPoint(250,0.06319022);
   f_11020179->SetSavedPoint(251,0.06240351);
   f_11020179->SetSavedPoint(252,0.06162585);
   f_11020179->SetSavedPoint(253,0.06085686);
   f_11020179->SetSavedPoint(254,0.06009614);
   f_11020179->SetSavedPoint(255,0.05934329);
   f_11020179->SetSavedPoint(256,0.05859794);
   f_11020179->SetSavedPoint(257,0.05785971);
   f_11020179->SetSavedPoint(258,0.05712824);
   f_11020179->SetSavedPoint(259,0.05640319);
   f_11020179->SetSavedPoint(260,0.05568421);
   f_11020179->SetSavedPoint(261,0.05497099);
   f_11020179->SetSavedPoint(262,0.05426324);
   f_11020179->SetSavedPoint(263,0.05356069);
   f_11020179->SetSavedPoint(264,0.05286309);
   f_11020179->SetSavedPoint(265,0.05217021);
   f_11020179->SetSavedPoint(266,0.05148183);
   f_11020179->SetSavedPoint(267,0.0507978);
   f_11020179->SetSavedPoint(268,0.05011796);
   f_11020179->SetSavedPoint(269,0.04944217);
   f_11020179->SetSavedPoint(270,0.04877034);
   f_11020179->SetSavedPoint(271,0.04810241);
   f_11020179->SetSavedPoint(272,0.04743831);
   f_11020179->SetSavedPoint(273,0.04677804);
   f_11020179->SetSavedPoint(274,0.04612158);
   f_11020179->SetSavedPoint(275,0.04546899);
   f_11020179->SetSavedPoint(276,0.04482029);
   f_11020179->SetSavedPoint(277,0.04417558);
   f_11020179->SetSavedPoint(278,0.04353495);
   f_11020179->SetSavedPoint(279,0.04289852);
   f_11020179->SetSavedPoint(280,0.04226641);
   f_11020179->SetSavedPoint(281,0.04163879);
   f_11020179->SetSavedPoint(282,0.04101583);
   f_11020179->SetSavedPoint(283,0.04039771);
   f_11020179->SetSavedPoint(284,0.03978463);
   f_11020179->SetSavedPoint(285,0.03917679);
   f_11020179->SetSavedPoint(286,0.03857441);
   f_11020179->SetSavedPoint(287,0.03797771);
   f_11020179->SetSavedPoint(288,0.03738693);
   f_11020179->SetSavedPoint(289,0.0368023);
   f_11020179->SetSavedPoint(290,0.03622404);
   f_11020179->SetSavedPoint(291,0.0356524);
   f_11020179->SetSavedPoint(292,0.03508759);
   f_11020179->SetSavedPoint(293,0.03452986);
   f_11020179->SetSavedPoint(294,0.03397941);
   f_11020179->SetSavedPoint(295,0.03343646);
   f_11020179->SetSavedPoint(296,0.03290122);
   f_11020179->SetSavedPoint(297,0.03237387);
   f_11020179->SetSavedPoint(298,0.03185459);
   f_11020179->SetSavedPoint(299,0.03134355);
   f_11020179->SetSavedPoint(300,0.0308409);
   f_11020179->SetSavedPoint(301,0.03034678);
   f_11020179->SetSavedPoint(302,0.02986129);
   f_11020179->SetSavedPoint(303,0.02938453);
   f_11020179->SetSavedPoint(304,0.02891659);
   f_11020179->SetSavedPoint(305,0.02845753);
   f_11020179->SetSavedPoint(306,0.02800737);
   f_11020179->SetSavedPoint(307,0.02756613);
   f_11020179->SetSavedPoint(308,0.02713382);
   f_11020179->SetSavedPoint(309,0.02671041);
   f_11020179->SetSavedPoint(310,0.02629584);
   f_11020179->SetSavedPoint(311,0.02589005);
   f_11020179->SetSavedPoint(312,0.02549295);
   f_11020179->SetSavedPoint(313,0.02510442);
   f_11020179->SetSavedPoint(314,0.02472435);
   f_11020179->SetSavedPoint(315,0.02435258);
   f_11020179->SetSavedPoint(316,0.02398894);
   f_11020179->SetSavedPoint(317,0.02363324);
   f_11020179->SetSavedPoint(318,0.02328529);
   f_11020179->SetSavedPoint(319,0.02294487);
   f_11020179->SetSavedPoint(320,0.02261175);
   f_11020179->SetSavedPoint(321,0.02228568);
   f_11020179->SetSavedPoint(322,0.0219664);
   f_11020179->SetSavedPoint(323,0.02165366);
   f_11020179->SetSavedPoint(324,0.02134717);
   f_11020179->SetSavedPoint(325,0.02104666);
   f_11020179->SetSavedPoint(326,0.02075185);
   f_11020179->SetSavedPoint(327,0.02046243);
   f_11020179->SetSavedPoint(328,0.02017813);
   f_11020179->SetSavedPoint(329,0.01989865);
   f_11020179->SetSavedPoint(330,0.0196237);
   f_11020179->SetSavedPoint(331,0.019353);
   f_11020179->SetSavedPoint(332,0.01908626);
   f_11020179->SetSavedPoint(333,0.0188232);
   f_11020179->SetSavedPoint(334,0.01856357);
   f_11020179->SetSavedPoint(335,0.01830711);
   f_11020179->SetSavedPoint(336,0.01805355);
   f_11020179->SetSavedPoint(337,0.01780268);
   f_11020179->SetSavedPoint(338,0.01755427);
   f_11020179->SetSavedPoint(339,0.01730811);
   f_11020179->SetSavedPoint(340,0.01706402);
   f_11020179->SetSavedPoint(341,0.0168218);
   f_11020179->SetSavedPoint(342,0.01658132);
   f_11020179->SetSavedPoint(343,0.01634243);
   f_11020179->SetSavedPoint(344,0.016105);
   f_11020179->SetSavedPoint(345,0.01586894);
   f_11020179->SetSavedPoint(346,0.01563416);
   f_11020179->SetSavedPoint(347,0.0154006);
   f_11020179->SetSavedPoint(348,0.01516821);
   f_11020179->SetSavedPoint(349,0.01493698);
   f_11020179->SetSavedPoint(350,0.01470688);
   f_11020179->SetSavedPoint(351,0.01447793);
   f_11020179->SetSavedPoint(352,0.01425017);
   f_11020179->SetSavedPoint(353,0.01402364);
   f_11020179->SetSavedPoint(354,0.01379841);
   f_11020179->SetSavedPoint(355,0.01357454);
   f_11020179->SetSavedPoint(356,0.01335214);
   f_11020179->SetSavedPoint(357,0.01313131);
   f_11020179->SetSavedPoint(358,0.01291217);
   f_11020179->SetSavedPoint(359,0.01269485);
   f_11020179->SetSavedPoint(360,0.01247948);
   f_11020179->SetSavedPoint(361,0.01226621);
   f_11020179->SetSavedPoint(362,0.01205519);
   f_11020179->SetSavedPoint(363,0.01184657);
   f_11020179->SetSavedPoint(364,0.0116405);
   f_11020179->SetSavedPoint(365,0.01143716);
   f_11020179->SetSavedPoint(366,0.01123669);
   f_11020179->SetSavedPoint(367,0.01103925);
   f_11020179->SetSavedPoint(368,0.01084498);
   f_11020179->SetSavedPoint(369,0.01065404);
   f_11020179->SetSavedPoint(370,0.01046655);
   f_11020179->SetSavedPoint(371,0.01028265);
   f_11020179->SetSavedPoint(372,0.01010244);
   f_11020179->SetSavedPoint(373,0.00992604);
   f_11020179->SetSavedPoint(374,0.009753528);
   f_11020179->SetSavedPoint(375,0.009584984);
   f_11020179->SetSavedPoint(376,0.009420465);
   f_11020179->SetSavedPoint(377,0.009260016);
   f_11020179->SetSavedPoint(378,0.009103661);
   f_11020179->SetSavedPoint(379,0.008951406);
   f_11020179->SetSavedPoint(380,0.008803239);
   f_11020179->SetSavedPoint(381,0.008659129);
   f_11020179->SetSavedPoint(382,0.008519025);
   f_11020179->SetSavedPoint(383,0.008382858);
   f_11020179->SetSavedPoint(384,0.008250539);
   f_11020179->SetSavedPoint(385,0.008121958);
   f_11020179->SetSavedPoint(386,0.007996992);
   f_11020179->SetSavedPoint(387,0.007875495);
   f_11020179->SetSavedPoint(388,0.007757307);
   f_11020179->SetSavedPoint(389,0.007642254);
   f_11020179->SetSavedPoint(390,0.007530145);
   f_11020179->SetSavedPoint(391,0.007420777);
   f_11020179->SetSavedPoint(392,0.007313936);
   f_11020179->SetSavedPoint(393,0.007209399);
   f_11020179->SetSavedPoint(394,0.007106932);
   f_11020179->SetSavedPoint(395,0.007006299);
   f_11020179->SetSavedPoint(396,0.006907258);
   f_11020179->SetSavedPoint(397,0.006809565);
   f_11020179->SetSavedPoint(398,0.006712978);
   f_11020179->SetSavedPoint(399,0.006617255);
   f_11020179->SetSavedPoint(400,0.00652216);
   f_11020179->SetSavedPoint(401,0.006427466);
   f_11020179->SetSavedPoint(402,0.006332951);
   f_11020179->SetSavedPoint(403,0.006238408);
   f_11020179->SetSavedPoint(404,0.006143641);
   f_11020179->SetSavedPoint(405,0.00604847);
   f_11020179->SetSavedPoint(406,0.005952735);
   f_11020179->SetSavedPoint(407,0.00585629);
   f_11020179->SetSavedPoint(408,0.005759015);
   f_11020179->SetSavedPoint(409,0.005660808);
   f_11020179->SetSavedPoint(410,0.005561594);
   f_11020179->SetSavedPoint(411,0.005461318);
   f_11020179->SetSavedPoint(412,0.005359955);
   f_11020179->SetSavedPoint(413,0.005257503);
   f_11020179->SetSavedPoint(414,0.005153986);
   f_11020179->SetSavedPoint(415,0.005049455);
   f_11020179->SetSavedPoint(416,0.004943987);
   f_11020179->SetSavedPoint(417,0.004837684);
   f_11020179->SetSavedPoint(418,0.004730671);
   f_11020179->SetSavedPoint(419,0.004623098);
   f_11020179->SetSavedPoint(420,0.004515136);
   f_11020179->SetSavedPoint(421,0.004406976);
   f_11020179->SetSavedPoint(422,0.004298827);
   f_11020179->SetSavedPoint(423,0.004190915);
   f_11020179->SetSavedPoint(424,0.004083476);
   f_11020179->SetSavedPoint(425,0.00397676);
   f_11020179->SetSavedPoint(426,0.003871021);
   f_11020179->SetSavedPoint(427,0.003766521);
   f_11020179->SetSavedPoint(428,0.003663519);
   f_11020179->SetSavedPoint(429,0.003562275);
   f_11020179->SetSavedPoint(430,0.003463041);
   f_11020179->SetSavedPoint(431,0.003366059);
   f_11020179->SetSavedPoint(432,0.00327156);
   f_11020179->SetSavedPoint(433,0.003179757);
   f_11020179->SetSavedPoint(434,0.003090845);
   f_11020179->SetSavedPoint(435,0.003004992);
   f_11020179->SetSavedPoint(436,0.002922345);
   f_11020179->SetSavedPoint(437,0.00284302);
   f_11020179->SetSavedPoint(438,0.0027671);
   f_11020179->SetSavedPoint(439,0.002694638);
   f_11020179->SetSavedPoint(440,0.002625651);
   f_11020179->SetSavedPoint(441,0.002560121);
   f_11020179->SetSavedPoint(442,0.002497991);
   f_11020179->SetSavedPoint(443,0.00243917);
   f_11020179->SetSavedPoint(444,0.002383529);
   f_11020179->SetSavedPoint(445,0.002330906);
   f_11020179->SetSavedPoint(446,0.002281105);
   f_11020179->SetSavedPoint(447,0.002233898);
   f_11020179->SetSavedPoint(448,0.00218903);
   f_11020179->SetSavedPoint(449,0.002146223);
   f_11020179->SetSavedPoint(450,0.002105178);
   f_11020179->SetSavedPoint(451,0.002065582);
   f_11020179->SetSavedPoint(452,0.002027112);
   f_11020179->SetSavedPoint(453,0.001989441);
   f_11020179->SetSavedPoint(454,0.001952248);
   f_11020179->SetSavedPoint(455,0.001915218);
   f_11020179->SetSavedPoint(456,0.001878056);
   f_11020179->SetSavedPoint(457,0.001840488);
   f_11020179->SetSavedPoint(458,0.001802273);
   f_11020179->SetSavedPoint(459,0.001763207);
   f_11020179->SetSavedPoint(460,0.001723128);
   f_11020179->SetSavedPoint(461,0.001681928);
   f_11020179->SetSavedPoint(462,0.00163955);
   f_11020179->SetSavedPoint(463,0.001595999);
   f_11020179->SetSavedPoint(464,0.001551341);
   f_11020179->SetSavedPoint(465,0.001505708);
   f_11020179->SetSavedPoint(466,0.001459294);
   f_11020179->SetSavedPoint(467,0.001412356);
   f_11020179->SetSavedPoint(468,0.001365213);
   f_11020179->SetSavedPoint(469,0.001318232);
   f_11020179->SetSavedPoint(470,0.00127183);
   f_11020179->SetSavedPoint(471,0.001226455);
   f_11020179->SetSavedPoint(472,0.001182578);
   f_11020179->SetSavedPoint(473,0.001140678);
   f_11020179->SetSavedPoint(474,0.001101218);
   f_11020179->SetSavedPoint(475,0.001064635);
   f_11020179->SetSavedPoint(476,0.00103131);
   f_11020179->SetSavedPoint(477,0.001001548);
   f_11020179->SetSavedPoint(478,0.0009755557);
   f_11020179->SetSavedPoint(479,0.0009534144);
   f_11020179->SetSavedPoint(480,0.0009350601);
   f_11020179->SetSavedPoint(481,0.0009202616);
   f_11020179->SetSavedPoint(482,0.0009086047);
   f_11020179->SetSavedPoint(483,0.0008994815);
   f_11020179->SetSavedPoint(484,0.000892088);
   f_11020179->SetSavedPoint(485,0.0008854327);
   f_11020179->SetSavedPoint(486,0.0008783594);
   f_11020179->SetSavedPoint(487,0.000869588);
   f_11020179->SetSavedPoint(488,0.0008577775);
   f_11020179->SetSavedPoint(489,0.0008416169);
   f_11020179->SetSavedPoint(490,0.0008199492);
   f_11020179->SetSavedPoint(491,0.0007919358);
   f_11020179->SetSavedPoint(492,0.0007572687);
   f_11020179->SetSavedPoint(493,0.0007164398);
   f_11020179->SetSavedPoint(494,0.000671077);
   f_11020179->SetSavedPoint(495,0.000624358);
   f_11020179->SetSavedPoint(496,0.0005815153);
   f_11020179->SetSavedPoint(497,0.0005504471);
   f_11020179->SetSavedPoint(498,0.0005424484);
   f_11020179->SetSavedPoint(499,0.000573083);
   f_11020179->SetSavedPoint(500,0.0006632143);
   f_11020179->SetSavedPoint(501,0);
   f_11020179->SetSavedPoint(502,19.95);
   f_11020179->SetFillColor(19);
   f_11020179->SetFillStyle(0);
   f_11020179->SetMarkerStyle(20);
   f_11020179->SetMarkerSize(1.2);
   f_11020179->SetLineColor(6);
   f_11020179->SetLineWidth(3);
   f_11020179->SetLineStyle(11);
   f_11020179->GetXaxis()->SetNdivisions(505);
   f_11020179->GetXaxis()->SetLabelFont(132);
   f_11020179->GetXaxis()->SetLabelOffset(0.015);
   f_11020179->GetXaxis()->SetLabelSize(0.05);
   f_11020179->GetXaxis()->SetTitleSize(0.06);
   f_11020179->GetXaxis()->SetTitleFont(132);
   f_11020179->GetYaxis()->SetLabelFont(132);
   f_11020179->GetYaxis()->SetLabelSize(0.05);
   f_11020179->GetYaxis()->SetTitleSize(0.06);
   f_11020179->GetYaxis()->SetTitleFont(42);
   f_11020179->SetParameter(0,0);
   f_11020179->SetParError(0,0);
   f_11020179->SetParLimits(0,0,0);
   f_11020179->SetParameter(1,0);
   f_11020179->SetParError(1,0);
   f_11020179->SetParLimits(1,0,0);
   f_11020179->SetParameter(2,0);
   f_11020179->SetParError(2,0);
   f_11020179->SetParLimits(2,0,0);
   f_11020179->SetParameter(3,0);
   f_11020179->SetParError(3,0);
   f_11020179->SetParLimits(3,0,0);
   f_11020179->SetParameter(4,0);
   f_11020179->SetParError(4,0);
   f_11020179->SetParLimits(4,0,0);
   f_11020179->SetParameter(5,0);
   f_11020179->SetParError(5,0);
   f_11020179->SetParLimits(5,0,0);
   f_11020179->SetParameter(6,0);
   f_11020179->SetParError(6,0);
   f_11020179->SetParLimits(6,0,0);
   f_11020179->SetParameter(7,0);
   f_11020179->SetParError(7,0);
   f_11020179->SetParLimits(7,0,0);
   f_11020179->SetParameter(8,0);
   f_11020179->SetParError(8,0);
   f_11020179->SetParLimits(8,0,0);
   f_11020179->SetParameter(9,0);
   f_11020179->SetParError(9,0);
   f_11020179->SetParLimits(9,0,0);
   f_11020179->SetParameter(10,0);
   f_11020179->SetParError(10,0);
   f_11020179->SetParLimits(10,0,0);
   f_11020179->SetParameter(11,0);
   f_11020179->SetParError(11,0);
   f_11020179->SetParLimits(11,0,0);
   f_11020179->SetParameter(12,0);
   f_11020179->SetParError(12,0);
   f_11020179->SetParLimits(12,0,0);
   f_11020179->SetParameter(13,0);
   f_11020179->SetParError(13,0);
   f_11020179->SetParLimits(13,0,0);
   f_11020179->SetParameter(14,0);
   f_11020179->SetParError(14,0);
   f_11020179->SetParLimits(14,0,0);
   f_11020179->SetParameter(15,0);
   f_11020179->SetParError(15,0);
   f_11020179->SetParLimits(15,0,0);
   f_11020179->SetParameter(16,0);
   f_11020179->SetParError(16,0);
   f_11020179->SetParLimits(16,0,0);
   f_11020179->SetParameter(17,0);
   f_11020179->SetParError(17,0);
   f_11020179->SetParLimits(17,0,0);
   f_11020179->SetParameter(18,0);
   f_11020179->SetParError(18,0);
   f_11020179->SetParLimits(18,0,0);
   f_11020179->SetParameter(19,0);
   f_11020179->SetParError(19,0);
   f_11020179->SetParLimits(19,0,0);
   f_11020179->SetParameter(20,0);
   f_11020179->SetParError(20,0);
   f_11020179->SetParLimits(20,0,0);
   f_11020179->Draw("same");
   
   Double_t Graph1_fx124[203] = {
   0,
   0.2,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   4,
   4.2,
   4.4,
   4.6,
   4.8,
   5,
   5.2,
   5.4,
   5.6,
   5.8,
   6,
   6.2,
   6.4,
   6.6,
   6.8,
   7,
   7.2,
   7.4,
   7.6,
   7.8,
   8,
   8.2,
   8.4,
   8.6,
   8.8,
   9,
   9.2,
   9.4,
   9.6,
   9.8,
   10,
   10.2,
   10.4,
   10.6,
   10.8,
   11,
   11.2,
   11.4,
   11.6,
   11.8,
   12,
   12.2,
   12.4,
   12.6,
   12.8,
   13,
   13.2,
   13.4,
   13.6,
   13.8,
   14,
   14.2,
   14.4,
   14.6,
   14.8,
   15,
   15.2,
   15.4,
   15.6,
   15.8,
   16,
   16.2,
   16.4,
   16.6,
   16.8,
   17,
   17.2,
   17.4,
   17.6,
   17.8,
   18,
   18.2,
   18.4,
   18.6,
   18.8,
   19,
   19.2,
   19.4,
   19.6,
   19.8,
   20,
   20,
   19.8,
   19.6,
   19.4,
   19.2,
   19,
   18.8,
   18.6,
   18.4,
   18.2,
   18,
   17.8,
   17.6,
   17.4,
   17.2,
   17,
   16.8,
   16.6,
   16.4,
   16.2,
   16,
   15.8,
   15.6,
   15.4,
   15.2,
   15,
   14.8,
   14.6,
   14.4,
   14.2,
   14,
   13.8,
   13.6,
   13.4,
   13.2,
   13,
   12.8,
   12.6,
   12.4,
   12.2,
   12,
   11.8,
   11.6,
   11.4,
   11.2,
   11,
   10.8,
   10.6,
   10.4,
   10.2,
   10,
   9.8,
   9.6,
   9.4,
   9.2,
   9,
   8.8,
   8.6,
   8.4,
   8.2,
   8,
   7.8,
   7.6,
   7.4,
   7.2,
   7,
   6.8,
   6.6,
   6.4,
   6.2,
   6,
   5.8,
   5.6,
   5.4,
   5.2,
   5,
   4.8,
   4.6,
   4.4,
   4.2,
   4,
   3.8,
   3.6,
   3.4,
   3.2,
   3,
   2.8,
   2.6,
   2.4,
   2.2,
   2,
   1.8,
   1.6,
   1.4,
   1.2,
   1,
   0.8,
   0.6,
   0.4,
   0.2,
   0,
   0};
   Double_t Graph1_fy124[203] = {
   0,
   0.02079208,
   0.03821397,
   0.05386794,
   0.06772862,
   0.07944892,
   0.0888638,
   0.09608523,
   0.1014237,
   0.1052662,
   0.1079737,
   0.1098205,
   0.1109758,
   0.1115169,
   0.1114604,
   0.1107998,
   0.1095388,
   0.1077152,
   0.1054126,
   0.1027602,
   0.09992283,
   0.09708412,
   0.09442692,
   0.09211365,
   0.09026966,
   0.08897144,
   0.08824062,
   0.08804407,
   0.08829934,
   0.08888466,
   0.08965186,
   0.09044073,
   0.09109336,
   0.09146712,
   0.09144515,
   0.09094373,
   0.08991623,
   0.08835354,
   0.08628145,
   0.08375537,
   0.08085324,
   0.07766744,
   0.0742964,
   0.07083672,
   0.06737642,
   0.06398974,
   0.06073373,
   0.05764679,
   0.05474892,
   0.05204363,
   0.04952092,
   0.04716112,
   0.04493893,
   0.04282743,
   0.04080158,
   0.03884089,
   0.03693118,
   0.03506527,
   0.03324277,
   0.03146896,
   0.02975308,
   0.02810633,
   0.02653974,
   0.02506234,
   0.02367967,
   0.02239301,
   0.02119919,
   0.02009112,
   0.01905881,
   0.01809083,
   0.01717589,
   0.01630436,
   0.01546939,
   0.01466762,
   0.01389917,
   0.01316711,
   0.01247619,
   0.01183144,
   0.01123646,
   0.01069206,
   0.01019534,
   0.009739608,
   0.009315089,
   0.008910553,
   0.008515494,
   0.00812248,
   0.007729087,
   0.007338766,
   0.006960143,
   0.006604515,
   0.006281845,
   0.005996242,
   0.005742664,
   0.005507101,
   0.00527235,
   0.005029807,
   0.004793417,
   0.004603045,
   0.004488672,
   0.004340145,
   0.003584823,
   0.002895041,
   0.003539248,
   0.003694483,
   0.003822296,
   0.00401409,
   0.004246006,
   0.004484878,
   0.00471869,
   0.004954546,
   0.005207233,
   0.005489124,
   0.005804976,
   0.006151516,
   0.006520151,
   0.006900881,
   0.007285897,
   0.007671909,
   0.008060905,
   0.008459463,
   0.008877076,
   0.009324032,
   0.009809397,
   0.01033951,
   0.01091721,
   0.01154194,
   0.0122105,
   0.01291833,
   0.01366102,
   0.01443573,
   0.01524232,
   0.01608393,
   0.01696697,
   0.01790052,
   0.01889525,
   0.01996201,
   0.02111033,
   0.02234704,
   0.02367528,
   0.02509398,
   0.02659802,
   0.02817896,
   0.02982644,
   0.03152991,
   0.03328067,
   0.03507376,
   0.03690963,
   0.03879517,
   0.04074399,
   0.04277574,
   0.04491445,
   0.04718601,
   0.04961481,
   0.05221994,
   0.0550113,
   0.05798594,
   0.06112511,
   0.06439249,
   0.06773384,
   0.07107838,
   0.07434197,
   0.07743208,
   0.0802542,
   0.08271941,
   0.08475238,
   0.08629921,
   0.08733429,
   0.08786543,
   0.0879365,
   0.08762709,
   0.08704886,
   0.08633854,
   0.08564785,
   0.08513104,
   0.08493111,
   0.08516584,
   0.08591518,
   0.08721159,
   0.08903449,
   0.09131011,
   0.09391712,
   0.09669798,
   0.09947503,
   0.1020694,
   0.1043204,
   0.1061016,
   0.1073308,
   0.1079701,
   0.1080151,
   0.1074716,
   0.1063228,
   0.1044941,
   0.1018224,
   0.09804373,
   0.09281214,
   0.08575871,
   0.07659137,
   0.06521259,
   0.05179423,
   0.03668467,
   0.01992447,
   0,
   0};
   graph = new TGraph(203,Graph1_fx124,Graph1_fy124);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph124 = new TH1F("Graph_Graph124","Graph",203,0,22);
   Graph_Graph124->SetMinimum(0);
   Graph_Graph124->SetMaximum(0.1226686);
   Graph_Graph124->SetDirectory(0);
   Graph_Graph124->SetStats(0);
   Graph_Graph124->SetMarkerStyle(20);
   Graph_Graph124->SetMarkerSize(1.2);
   Graph_Graph124->GetXaxis()->SetNdivisions(505);
   Graph_Graph124->GetXaxis()->SetLabelFont(132);
   Graph_Graph124->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph124->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph124->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph124->GetXaxis()->SetTitleFont(132);
   Graph_Graph124->GetYaxis()->SetLabelFont(132);
   Graph_Graph124->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph124->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph124->GetYaxis()->SetTitleFont(42);
   Graph_Graph124->GetZaxis()->SetLabelFont(132);
   Graph_Graph124->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph124->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph124->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph124);
   
   graph->Draw("flc");
   
   TH1D *h_3300__124 = new TH1D("h_3300__124","",20,0,20);
   h_3300__124->SetBinContent(1,0.04354853);
   h_3300__124->SetBinContent(2,0.08031165);
   h_3300__124->SetBinContent(3,0.1236449);
   h_3300__124->SetBinContent(4,0.1565988);
   h_3300__124->SetBinContent(5,0.09777418);
   h_3300__124->SetBinContent(6,0.06567906);
   h_3300__124->SetBinContent(7,0.08555323);
   h_3300__124->SetBinContent(8,0.07523161);
   h_3300__124->SetBinContent(9,0.05719992);
   h_3300__124->SetBinContent(10,0.06686616);
   h_3300__124->SetBinContent(11,0.04319727);
   h_3300__124->SetBinContent(12,0.02426054);
   h_3300__124->SetBinContent(13,0.02990818);
   h_3300__124->SetBinContent(14,0.01388461);
   h_3300__124->SetBinContent(15,0.005979479);
   h_3300__124->SetBinContent(16,0.003117192);
   h_3300__124->SetBinContent(17,0.01228304);
   h_3300__124->SetBinContent(18,0.009908368);
   h_3300__124->SetBinContent(19,0.002538693);
   h_3300__124->SetBinContent(20,0.002514515);
   h_3300__124->SetBinContent(21,55.1811);
   h_3300__124->SetBinError(1,0.01000853);
   h_3300__124->SetBinError(2,0.01996184);
   h_3300__124->SetBinError(3,0.02010171);
   h_3300__124->SetBinError(4,0.02323752);
   h_3300__124->SetBinError(5,0.01609603);
   h_3300__124->SetBinError(6,0.01163356);
   h_3300__124->SetBinError(7,0.01597621);
   h_3300__124->SetBinError(8,0.01584606);
   h_3300__124->SetBinError(9,0.01206651);
   h_3300__124->SetBinError(10,0.01344583);
   h_3300__124->SetBinError(11,0.008981173);
   h_3300__124->SetBinError(12,0.008543759);
   h_3300__124->SetBinError(13,0.007675589);
   h_3300__124->SetBinError(14,0.005212021);
   h_3300__124->SetBinError(15,0.00373339);
   h_3300__124->SetBinError(16,0.004546245);
   h_3300__124->SetBinError(17,0.004717309);
   h_3300__124->SetBinError(18,0.004157974);
   h_3300__124->SetBinError(19,0.001890319);
   h_3300__124->SetBinError(20,0.001948213);
   h_3300__124->SetBinError(21,24.86845);
   h_3300__124->SetMinimum(0);
   h_3300__124->SetMaximum(0.2);
   h_3300__124->SetEntries(2405);
   h_3300__124->SetStats(0);
   h_3300__124->SetMarkerStyle(20);
   h_3300__124->SetMarkerSize(1.2);
   h_3300__124->GetXaxis()->SetNdivisions(505);
   h_3300__124->GetXaxis()->SetLabelFont(132);
   h_3300__124->GetXaxis()->SetLabelOffset(0.015);
   h_3300__124->GetXaxis()->SetLabelSize(0.05);
   h_3300__124->GetXaxis()->SetTitleSize(0.06);
   h_3300__124->GetXaxis()->SetTitleFont(132);
   h_3300__124->GetYaxis()->SetLabelFont(132);
   h_3300__124->GetYaxis()->SetLabelSize(0.05);
   h_3300__124->GetYaxis()->SetTitleSize(0.06);
   h_3300__124->GetYaxis()->SetTitleFont(42);
   h_3300__124->GetZaxis()->SetLabelFont(132);
   h_3300__124->GetZaxis()->SetLabelSize(0.05);
   h_3300__124->GetZaxis()->SetTitleSize(0.06);
   h_3300__124->GetZaxis()->SetTitleFont(42);
   h_3300__124->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4f.C <==
void 2xB_Y2_3GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:53:30 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.2025316,4.654321,1.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3450__125 = new TH1D("h_3450__125","",10,2,4.5);
   h_3450__125->SetBinContent(1,0.1096986);
   h_3450__125->SetBinContent(2,0.47088);
   h_3450__125->SetBinContent(3,0.6192933);
   h_3450__125->SetBinContent(4,0.7223212);
   h_3450__125->SetBinContent(5,0.7169445);
   h_3450__125->SetBinContent(6,0.5829223);
   h_3450__125->SetBinContent(7,0.3780272);
   h_3450__125->SetBinContent(8,0.2582898);
   h_3450__125->SetBinContent(9,0.1651025);
   h_3450__125->SetBinContent(10,-0.02347941);
   h_3450__125->SetBinError(1,0.09029311);
   h_3450__125->SetBinError(2,0.07574621);
   h_3450__125->SetBinError(3,0.08432214);
   h_3450__125->SetBinError(4,0.09033942);
   h_3450__125->SetBinError(5,0.0733261);
   h_3450__125->SetBinError(6,0.06717932);
   h_3450__125->SetBinError(7,0.05579156);
   h_3450__125->SetBinError(8,0.0470172);
   h_3450__125->SetBinError(9,0.05123409);
   h_3450__125->SetBinError(10,0.01674362);
   h_3450__125->SetMinimum(0);
   h_3450__125->SetMaximum(1);
   h_3450__125->SetEntries(2395);
   h_3450__125->SetStats(0);
   h_3450__125->SetMarkerStyle(20);
   h_3450__125->SetMarkerSize(1.2);
   h_3450__125->GetXaxis()->SetNdivisions(505);
   h_3450__125->GetXaxis()->SetLabelFont(132);
   h_3450__125->GetXaxis()->SetLabelOffset(0.015);
   h_3450__125->GetXaxis()->SetLabelSize(0.05);
   h_3450__125->GetXaxis()->SetTitleSize(0.06);
   h_3450__125->GetXaxis()->SetTitleFont(132);
   h_3450__125->GetYaxis()->SetLabelFont(132);
   h_3450__125->GetYaxis()->SetLabelSize(0.05);
   h_3450__125->GetYaxis()->SetTitleSize(0.06);
   h_3450__125->GetYaxis()->SetTitleFont(42);
   h_3450__125->GetZaxis()->SetLabelFont(132);
   h_3450__125->GetZaxis()->SetLabelSize(0.05);
   h_3450__125->GetZaxis()->SetTitleSize(0.06);
   h_3450__125->GetZaxis()->SetTitleFont(42);
   h_3450__125->Draw("e1");
   
   TF1 *f_11100180 = new TF1("*f_11100",2,4.5,9);
    //The original function : f_11100 had originally been created by:
    //TF1 *f_11100 = new TF1("f_11100",f_11100,2,4.5,9);
   f_11100180->SetRange(2,4.5);
   f_11100180->SetName("f_11100");
   f_11100180->SetTitle("f_11100");
   f_11100180->SetNpx(500);
   f_11100180->SetSavedPoint(0,0);
   f_11100180->SetSavedPoint(1,0.008712362);
   f_11100180->SetSavedPoint(2,0.01737333);
   f_11100180->SetSavedPoint(3,0.02598291);
   f_11100180->SetSavedPoint(4,0.03454107);
   f_11100180->SetSavedPoint(5,0.04304781);
   f_11100180->SetSavedPoint(6,0.05150311);
   f_11100180->SetSavedPoint(7,0.05990696);
   f_11100180->SetSavedPoint(8,0.06825934);
   f_11100180->SetSavedPoint(9,0.07656022);
   f_11100180->SetSavedPoint(10,0.0848096);
   f_11100180->SetSavedPoint(11,0.09300744);
   f_11100180->SetSavedPoint(12,0.1011537);
   f_11100180->SetSavedPoint(13,0.1092484);
   f_11100180->SetSavedPoint(14,0.1172915);
   f_11100180->SetSavedPoint(15,0.125283);
   f_11100180->SetSavedPoint(16,0.1332228);
   f_11100180->SetSavedPoint(17,0.1411108);
   f_11100180->SetSavedPoint(18,0.1489472);
   f_11100180->SetSavedPoint(19,0.1567318);
   f_11100180->SetSavedPoint(20,0.1644646);
   f_11100180->SetSavedPoint(21,0.1721456);
   f_11100180->SetSavedPoint(22,0.1797747);
   f_11100180->SetSavedPoint(23,0.1873519);
   f_11100180->SetSavedPoint(24,0.1948772);
   f_11100180->SetSavedPoint(25,0.2023505);
   f_11100180->SetSavedPoint(26,0.2097718);
   f_11100180->SetSavedPoint(27,0.2171411);
   f_11100180->SetSavedPoint(28,0.2244583);
   f_11100180->SetSavedPoint(29,0.2317233);
   f_11100180->SetSavedPoint(30,0.2389361);
   f_11100180->SetSavedPoint(31,0.2460968);
   f_11100180->SetSavedPoint(32,0.2532052);
   f_11100180->SetSavedPoint(33,0.2602613);
   f_11100180->SetSavedPoint(34,0.2672651);
   f_11100180->SetSavedPoint(35,0.2742164);
   f_11100180->SetSavedPoint(36,0.2811154);
   f_11100180->SetSavedPoint(37,0.2879619);
   f_11100180->SetSavedPoint(38,0.2947559);
   f_11100180->SetSavedPoint(39,0.3014973);
   f_11100180->SetSavedPoint(40,0.3081862);
   f_11100180->SetSavedPoint(41,0.3148224);
   f_11100180->SetSavedPoint(42,0.3214059);
   f_11100180->SetSavedPoint(43,0.3279368);
   f_11100180->SetSavedPoint(44,0.3344148);
   f_11100180->SetSavedPoint(45,0.34084);
   f_11100180->SetSavedPoint(46,0.3472124);
   f_11100180->SetSavedPoint(47,0.353532);
   f_11100180->SetSavedPoint(48,0.3597985);
   f_11100180->SetSavedPoint(49,0.3660121);
   f_11100180->SetSavedPoint(50,0.3721727);
   f_11100180->SetSavedPoint(51,0.3782803);
   f_11100180->SetSavedPoint(52,0.3843347);
   f_11100180->SetSavedPoint(53,0.390336);
   f_11100180->SetSavedPoint(54,0.3962842);
   f_11100180->SetSavedPoint(55,0.4021791);
   f_11100180->SetSavedPoint(56,0.4080208);
   f_11100180->SetSavedPoint(57,0.4138092);
   f_11100180->SetSavedPoint(58,0.4195443);
   f_11100180->SetSavedPoint(59,0.4252261);
   f_11100180->SetSavedPoint(60,0.4308545);
   f_11100180->SetSavedPoint(61,0.4364294);
   f_11100180->SetSavedPoint(62,0.4419509);
   f_11100180->SetSavedPoint(63,0.447419);
   f_11100180->SetSavedPoint(64,0.4528335);
   f_11100180->SetSavedPoint(65,0.4581945);
   f_11100180->SetSavedPoint(66,0.4635019);
   f_11100180->SetSavedPoint(67,0.4687558);
   f_11100180->SetSavedPoint(68,0.473956);
   f_11100180->SetSavedPoint(69,0.4791026);
   f_11100180->SetSavedPoint(70,0.4841955);
   f_11100180->SetSavedPoint(71,0.4892348);
   f_11100180->SetSavedPoint(72,0.4942204);
   f_11100180->SetSavedPoint(73,0.4991522);
   f_11100180->SetSavedPoint(74,0.5040303);
   f_11100180->SetSavedPoint(75,0.5088546);
   f_11100180->SetSavedPoint(76,0.5136252);
   f_11100180->SetSavedPoint(77,0.518342);
   f_11100180->SetSavedPoint(78,0.5230051);
   f_11100180->SetSavedPoint(79,0.5276143);
   f_11100180->SetSavedPoint(80,0.5321697);
   f_11100180->SetSavedPoint(81,0.5366713);
   f_11100180->SetSavedPoint(82,0.5411191);
   f_11100180->SetSavedPoint(83,0.5455131);
   f_11100180->SetSavedPoint(84,0.5498533);
   f_11100180->SetSavedPoint(85,0.5541396);
   f_11100180->SetSavedPoint(86,0.5583722);
   f_11100180->SetSavedPoint(87,0.5625509);
   f_11100180->SetSavedPoint(88,0.5666758);
   f_11100180->SetSavedPoint(89,0.570747);
   f_11100180->SetSavedPoint(90,0.5747643);
   f_11100180->SetSavedPoint(91,0.5787279);
   f_11100180->SetSavedPoint(92,0.5826378);
   f_11100180->SetSavedPoint(93,0.5864939);
   f_11100180->SetSavedPoint(94,0.5902963);
   f_11100180->SetSavedPoint(95,0.594045);
   f_11100180->SetSavedPoint(96,0.59774);
   f_11100180->SetSavedPoint(97,0.6013814);
   f_11100180->SetSavedPoint(98,0.6049691);
   f_11100180->SetSavedPoint(99,0.6085033);
   f_11100180->SetSavedPoint(100,0.6119839);
   f_11100180->SetSavedPoint(101,0.615411);
   f_11100180->SetSavedPoint(102,0.6187846);
   f_11100180->SetSavedPoint(103,0.6221048);
   f_11100180->SetSavedPoint(104,0.6253715);
   f_11100180->SetSavedPoint(105,0.6285849);
   f_11100180->SetSavedPoint(106,0.631745);
   f_11100180->SetSavedPoint(107,0.6348518);
   f_11100180->SetSavedPoint(108,0.6379054);
   f_11100180->SetSavedPoint(109,0.6409059);
   f_11100180->SetSavedPoint(110,0.6438532);
   f_11100180->SetSavedPoint(111,0.6467475);
   f_11100180->SetSavedPoint(112,0.6495888);
   f_11100180->SetSavedPoint(113,0.6523772);
   f_11100180->SetSavedPoint(114,0.6551127);
   f_11100180->SetSavedPoint(115,0.6577954);
   f_11100180->SetSavedPoint(116,0.6604254);
   f_11100180->SetSavedPoint(117,0.6630028);
   f_11100180->SetSavedPoint(118,0.6655276);
   f_11100180->SetSavedPoint(119,0.6679999);
   f_11100180->SetSavedPoint(120,0.6704198);
   f_11100180->SetSavedPoint(121,0.6727874);
   f_11100180->SetSavedPoint(122,0.6751027);
   f_11100180->SetSavedPoint(123,0.6773659);
   f_11100180->SetSavedPoint(124,0.679577);
   f_11100180->SetSavedPoint(125,0.6817362);
   f_11100180->SetSavedPoint(126,0.6838435);
   f_11100180->SetSavedPoint(127,0.6858991);
   f_11100180->SetSavedPoint(128,0.687903);
   f_11100180->SetSavedPoint(129,0.6898553);
   f_11100180->SetSavedPoint(130,0.6917562);
   f_11100180->SetSavedPoint(131,0.6936058);
   f_11100180->SetSavedPoint(132,0.6954042);
   f_11100180->SetSavedPoint(133,0.6971514);
   f_11100180->SetSavedPoint(134,0.6988477);
   f_11100180->SetSavedPoint(135,0.7004931);
   f_11100180->SetSavedPoint(136,0.7020878);
   f_11100180->SetSavedPoint(137,0.7036319);
   f_11100180->SetSavedPoint(138,0.7051255);
   f_11100180->SetSavedPoint(139,0.7065687);
   f_11100180->SetSavedPoint(140,0.7079618);
   f_11100180->SetSavedPoint(141,0.7093048);
   f_11100180->SetSavedPoint(142,0.7105979);
   f_11100180->SetSavedPoint(143,0.7118412);
   f_11100180->SetSavedPoint(144,0.7130349);
   f_11100180->SetSavedPoint(145,0.7141791);
   f_11100180->SetSavedPoint(146,0.7152739);
   f_11100180->SetSavedPoint(147,0.7163196);
   f_11100180->SetSavedPoint(148,0.7173163);
   f_11100180->SetSavedPoint(149,0.7182642);
   f_11100180->SetSavedPoint(150,0.7191634);
   f_11100180->SetSavedPoint(151,0.720014);
   f_11100180->SetSavedPoint(152,0.7208164);
   f_11100180->SetSavedPoint(153,0.7215705);
   f_11100180->SetSavedPoint(154,0.7222767);
   f_11100180->SetSavedPoint(155,0.722935);
   f_11100180->SetSavedPoint(156,0.7235458);
   f_11100180->SetSavedPoint(157,0.724109);
   f_11100180->SetSavedPoint(158,0.724625);
   f_11100180->SetSavedPoint(159,0.725094);
   f_11100180->SetSavedPoint(160,0.7255161);
   f_11100180->SetSavedPoint(161,0.7258915);
   f_11100180->SetSavedPoint(162,0.7262204);
   f_11100180->SetSavedPoint(163,0.726503);
   f_11100180->SetSavedPoint(164,0.7267396);
   f_11100180->SetSavedPoint(165,0.7269303);
   f_11100180->SetSavedPoint(166,0.7270754);
   f_11100180->SetSavedPoint(167,0.727175);
   f_11100180->SetSavedPoint(168,0.7272293);
   f_11100180->SetSavedPoint(169,0.7272387);
   f_11100180->SetSavedPoint(170,0.7272033);
   f_11100180->SetSavedPoint(171,0.7271233);
   f_11100180->SetSavedPoint(172,0.726999);
   f_11100180->SetSavedPoint(173,0.7268305);
   f_11100180->SetSavedPoint(174,0.7266182);
   f_11100180->SetSavedPoint(175,0.7263622);
   f_11100180->SetSavedPoint(176,0.7260628);
   f_11100180->SetSavedPoint(177,0.7257203);
   f_11100180->SetSavedPoint(178,0.7253348);
   f_11100180->SetSavedPoint(179,0.7249066);
   f_11100180->SetSavedPoint(180,0.7244361);
   f_11100180->SetSavedPoint(181,0.7239233);
   f_11100180->SetSavedPoint(182,0.7233685);
   f_11100180->SetSavedPoint(183,0.7227721);
   f_11100180->SetSavedPoint(184,0.7221343);
   f_11100180->SetSavedPoint(185,0.7214553);
   f_11100180->SetSavedPoint(186,0.7207354);
   f_11100180->SetSavedPoint(187,0.7199749);
   f_11100180->SetSavedPoint(188,0.719174);
   f_11100180->SetSavedPoint(189,0.7183329);
   f_11100180->SetSavedPoint(190,0.7174521);
   f_11100180->SetSavedPoint(191,0.7165317);
   f_11100180->SetSavedPoint(192,0.715572);
   f_11100180->SetSavedPoint(193,0.7145733);
   f_11100180->SetSavedPoint(194,0.7135359);
   f_11100180->SetSavedPoint(195,0.71246);
   f_11100180->SetSavedPoint(196,0.711346);
   f_11100180->SetSavedPoint(197,0.7101942);
   f_11100180->SetSavedPoint(198,0.7090047);
   f_11100180->SetSavedPoint(199,0.707778);
   f_11100180->SetSavedPoint(200,0.7065142);
   f_11100180->SetSavedPoint(201,0.7052138);
   f_11100180->SetSavedPoint(202,0.7038769);
   f_11100180->SetSavedPoint(203,0.702504);
   f_11100180->SetSavedPoint(204,0.7010952);
   f_11100180->SetSavedPoint(205,0.699651);
   f_11100180->SetSavedPoint(206,0.6981716);
   f_11100180->SetSavedPoint(207,0.6966573);
   f_11100180->SetSavedPoint(208,0.6951084);
   f_11100180->SetSavedPoint(209,0.6935253);
   f_11100180->SetSavedPoint(210,0.6919082);
   f_11100180->SetSavedPoint(211,0.6902574);
   f_11100180->SetSavedPoint(212,0.6885734);
   f_11100180->SetSavedPoint(213,0.6868564);
   f_11100180->SetSavedPoint(214,0.6851067);
   f_11100180->SetSavedPoint(215,0.6833246);
   f_11100180->SetSavedPoint(216,0.6815105);
   f_11100180->SetSavedPoint(217,0.6796647);
   f_11100180->SetSavedPoint(218,0.6777875);
   f_11100180->SetSavedPoint(219,0.6758793);
   f_11100180->SetSavedPoint(220,0.6739403);
   f_11100180->SetSavedPoint(221,0.6719709);
   f_11100180->SetSavedPoint(222,0.6699715);
   f_11100180->SetSavedPoint(223,0.6679424);
   f_11100180->SetSavedPoint(224,0.6658839);
   f_11100180->SetSavedPoint(225,0.6637963);
   f_11100180->SetSavedPoint(226,0.66168);
   f_11100180->SetSavedPoint(227,0.6595353);
   f_11100180->SetSavedPoint(228,0.6573626);
   f_11100180->SetSavedPoint(229,0.6551622);
   f_11100180->SetSavedPoint(230,0.6529345);
   f_11100180->SetSavedPoint(231,0.6506797);
   f_11100180->SetSavedPoint(232,0.6483983);
   f_11100180->SetSavedPoint(233,0.6460906);
   f_11100180->SetSavedPoint(234,0.6437569);
   f_11100180->SetSavedPoint(235,0.6413976);
   f_11100180->SetSavedPoint(236,0.639013);
   f_11100180->SetSavedPoint(237,0.6366035);
   f_11100180->SetSavedPoint(238,0.6341694);
   f_11100180->SetSavedPoint(239,0.6317111);
   f_11100180->SetSavedPoint(240,0.629229);
   f_11100180->SetSavedPoint(241,0.6267233);
   f_11100180->SetSavedPoint(242,0.6241944);
   f_11100180->SetSavedPoint(243,0.6216428);
   f_11100180->SetSavedPoint(244,0.6190687);
   f_11100180->SetSavedPoint(245,0.6164725);
   f_11100180->SetSavedPoint(246,0.6138546);
   f_11100180->SetSavedPoint(247,0.6112153);
   f_11100180->SetSavedPoint(248,0.6085549);
   f_11100180->SetSavedPoint(249,0.6058739);
   f_11100180->SetSavedPoint(250,0.6031726);
   f_11100180->SetSavedPoint(251,0.6004513);
   f_11100180->SetSavedPoint(252,0.5977104);
   f_11100180->SetSavedPoint(253,0.5949503);
   f_11100180->SetSavedPoint(254,0.5921713);
   f_11100180->SetSavedPoint(255,0.5893738);
   f_11100180->SetSavedPoint(256,0.5865582);
   f_11100180->SetSavedPoint(257,0.5837247);
   f_11100180->SetSavedPoint(258,0.5808738);
   f_11100180->SetSavedPoint(259,0.5780058);
   f_11100180->SetSavedPoint(260,0.5751211);
   f_11100180->SetSavedPoint(261,0.57222);
   f_11100180->SetSavedPoint(262,0.5693029);
   f_11100180->SetSavedPoint(263,0.5663701);
   f_11100180->SetSavedPoint(264,0.5634221);
   f_11100180->SetSavedPoint(265,0.5604591);
   f_11100180->SetSavedPoint(266,0.5574815);
   f_11100180->SetSavedPoint(267,0.5544898);
   f_11100180->SetSavedPoint(268,0.5514841);
   f_11100180->SetSavedPoint(269,0.548465);
   f_11100180->SetSavedPoint(270,0.5454327);
   f_11100180->SetSavedPoint(271,0.5423876);
   f_11100180->SetSavedPoint(272,0.5393301);
   f_11100180->SetSavedPoint(273,0.5362605);
   f_11100180->SetSavedPoint(274,0.5331792);
   f_11100180->SetSavedPoint(275,0.5300864);
   f_11100180->SetSavedPoint(276,0.5269827);
   f_11100180->SetSavedPoint(277,0.5238683);
   f_11100180->SetSavedPoint(278,0.5207435);
   f_11100180->SetSavedPoint(279,0.5176088);
   f_11100180->SetSavedPoint(280,0.5144644);
   f_11100180->SetSavedPoint(281,0.5113108);
   f_11100180->SetSavedPoint(282,0.5081482);
   f_11100180->SetSavedPoint(283,0.504977);
   f_11100180->SetSavedPoint(284,0.5017976);
   f_11100180->SetSavedPoint(285,0.4986103);
   f_11100180->SetSavedPoint(286,0.4954154);
   f_11100180->SetSavedPoint(287,0.4922133);
   f_11100180->SetSavedPoint(288,0.4890044);
   f_11100180->SetSavedPoint(289,0.4857889);
   f_11100180->SetSavedPoint(290,0.4825671);
   f_11100180->SetSavedPoint(291,0.4793395);
   f_11100180->SetSavedPoint(292,0.4761064);
   f_11100180->SetSavedPoint(293,0.4728681);
   f_11100180->SetSavedPoint(294,0.4696249);
   f_11100180->SetSavedPoint(295,0.4663772);
   f_11100180->SetSavedPoint(296,0.4631252);
   f_11100180->SetSavedPoint(297,0.4598694);
   f_11100180->SetSavedPoint(298,0.4566099);
   f_11100180->SetSavedPoint(299,0.4533473);
   f_11100180->SetSavedPoint(300,0.4500817);
   f_11100180->SetSavedPoint(301,0.4468136);
   f_11100180->SetSavedPoint(302,0.4435431);
   f_11100180->SetSavedPoint(303,0.4402707);
   f_11100180->SetSavedPoint(304,0.4369966);
   f_11100180->SetSavedPoint(305,0.4337212);
   f_11100180->SetSavedPoint(306,0.4304447);
   f_11100180->SetSavedPoint(307,0.4271676);
   f_11100180->SetSavedPoint(308,0.42389);
   f_11100180->SetSavedPoint(309,0.4206123);
   f_11100180->SetSavedPoint(310,0.4173347);
   f_11100180->SetSavedPoint(311,0.4140577);
   f_11100180->SetSavedPoint(312,0.4107815);
   f_11100180->SetSavedPoint(313,0.4075063);
   f_11100180->SetSavedPoint(314,0.4042325);
   f_11100180->SetSavedPoint(315,0.4009603);
   f_11100180->SetSavedPoint(316,0.3976901);
   f_11100180->SetSavedPoint(317,0.3944221);
   f_11100180->SetSavedPoint(318,0.3911567);
   f_11100180->SetSavedPoint(319,0.387894);
   f_11100180->SetSavedPoint(320,0.3846345);
   f_11100180->SetSavedPoint(321,0.3813782);
   f_11100180->SetSavedPoint(322,0.3781256);
   f_11100180->SetSavedPoint(323,0.3748769);
   f_11100180->SetSavedPoint(324,0.3716324);
   f_11100180->SetSavedPoint(325,0.3683922);
   f_11100180->SetSavedPoint(326,0.3651568);
   f_11100180->SetSavedPoint(327,0.3619263);
   f_11100180->SetSavedPoint(328,0.358701);
   f_11100180->SetSavedPoint(329,0.3554812);
   f_11100180->SetSavedPoint(330,0.3522671);
   f_11100180->SetSavedPoint(331,0.349059);
   f_11100180->SetSavedPoint(332,0.3458571);
   f_11100180->SetSavedPoint(333,0.3426616);
   f_11100180->SetSavedPoint(334,0.3394728);
   f_11100180->SetSavedPoint(335,0.3362909);
   f_11100180->SetSavedPoint(336,0.3331163);
   f_11100180->SetSavedPoint(337,0.329949);
   f_11100180->SetSavedPoint(338,0.3267893);
   f_11100180->SetSavedPoint(339,0.3236375);
   f_11100180->SetSavedPoint(340,0.3204938);
   f_11100180->SetSavedPoint(341,0.3173583);
   f_11100180->SetSavedPoint(342,0.3142314);
   f_11100180->SetSavedPoint(343,0.3111132);
   f_11100180->SetSavedPoint(344,0.3080039);
   f_11100180->SetSavedPoint(345,0.3049038);
   f_11100180->SetSavedPoint(346,0.301813);
   f_11100180->SetSavedPoint(347,0.2987318);
   f_11100180->SetSavedPoint(348,0.2956603);
   f_11100180->SetSavedPoint(349,0.2925987);
   f_11100180->SetSavedPoint(350,0.2895473);
   f_11100180->SetSavedPoint(351,0.2865063);
   f_11100180->SetSavedPoint(352,0.2834757);
   f_11100180->SetSavedPoint(353,0.2804558);
   f_11100180->SetSavedPoint(354,0.2774468);
   f_11100180->SetSavedPoint(355,0.2744488);
   f_11100180->SetSavedPoint(356,0.2714621);
   f_11100180->SetSavedPoint(357,0.2684867);
   f_11100180->SetSavedPoint(358,0.2655229);
   f_11100180->SetSavedPoint(359,0.2625709);
   f_11100180->SetSavedPoint(360,0.2596307);
   f_11100180->SetSavedPoint(361,0.2567025);
   f_11100180->SetSavedPoint(362,0.2537865);
   f_11100180->SetSavedPoint(363,0.2508829);
   f_11100180->SetSavedPoint(364,0.2479917);
   f_11100180->SetSavedPoint(365,0.2451132);
   f_11100180->SetSavedPoint(366,0.2422475);
   f_11100180->SetSavedPoint(367,0.2393947);
   f_11100180->SetSavedPoint(368,0.2365549);
   f_11100180->SetSavedPoint(369,0.2337283);
   f_11100180->SetSavedPoint(370,0.2309149);
   f_11100180->SetSavedPoint(371,0.2281151);
   f_11100180->SetSavedPoint(372,0.2253287);
   f_11100180->SetSavedPoint(373,0.2225561);
   f_11100180->SetSavedPoint(374,0.2197972);
   f_11100180->SetSavedPoint(375,0.2170522);
   f_11100180->SetSavedPoint(376,0.2143212);
   f_11100180->SetSavedPoint(377,0.2116043);
   f_11100180->SetSavedPoint(378,0.2089017);
   f_11100180->SetSavedPoint(379,0.2062133);
   f_11100180->SetSavedPoint(380,0.2035394);
   f_11100180->SetSavedPoint(381,0.2008799);
   f_11100180->SetSavedPoint(382,0.1982351);
   f_11100180->SetSavedPoint(383,0.1956049);
   f_11100180->SetSavedPoint(384,0.1929895);
   f_11100180->SetSavedPoint(385,0.190389);
   f_11100180->SetSavedPoint(386,0.1878034);
   f_11100180->SetSavedPoint(387,0.1852327);
   f_11100180->SetSavedPoint(388,0.1826772);
   f_11100180->SetSavedPoint(389,0.1801368);
   f_11100180->SetSavedPoint(390,0.1776116);
   f_11100180->SetSavedPoint(391,0.1751017);
   f_11100180->SetSavedPoint(392,0.1726072);
   f_11100180->SetSavedPoint(393,0.170128);
   f_11100180->SetSavedPoint(394,0.1676643);
   f_11100180->SetSavedPoint(395,0.1652161);
   f_11100180->SetSavedPoint(396,0.1627835);
   f_11100180->SetSavedPoint(397,0.1603665);
   f_11100180->SetSavedPoint(398,0.1579651);
   f_11100180->SetSavedPoint(399,0.1555794);
   f_11100180->SetSavedPoint(400,0.1532095);
   f_11100180->SetSavedPoint(401,0.1508554);
   f_11100180->SetSavedPoint(402,0.1485171);
   f_11100180->SetSavedPoint(403,0.1461947);
   f_11100180->SetSavedPoint(404,0.1438882);
   f_11100180->SetSavedPoint(405,0.1415975);
   f_11100180->SetSavedPoint(406,0.1393229);
   f_11100180->SetSavedPoint(407,0.1370642);
   f_11100180->SetSavedPoint(408,0.1348215);
   f_11100180->SetSavedPoint(409,0.1325948);
   f_11100180->SetSavedPoint(410,0.1303842);
   f_11100180->SetSavedPoint(411,0.1281897);
   f_11100180->SetSavedPoint(412,0.1260112);
   f_11100180->SetSavedPoint(413,0.1238489);
   f_11100180->SetSavedPoint(414,0.1217027);
   f_11100180->SetSavedPoint(415,0.1195726);
   f_11100180->SetSavedPoint(416,0.1174586);
   f_11100180->SetSavedPoint(417,0.1153608);
   f_11100180->SetSavedPoint(418,0.1132792);
   f_11100180->SetSavedPoint(419,0.1112138);
   f_11100180->SetSavedPoint(420,0.1091645);
   f_11100180->SetSavedPoint(421,0.1071314);
   f_11100180->SetSavedPoint(422,0.1051145);
   f_11100180->SetSavedPoint(423,0.1031139);
   f_11100180->SetSavedPoint(424,0.1011294);
   f_11100180->SetSavedPoint(425,0.09916112);
   f_11100180->SetSavedPoint(426,0.09720907);
   f_11100180->SetSavedPoint(427,0.09527323);
   f_11100180->SetSavedPoint(428,0.09335362);
   f_11100180->SetSavedPoint(429,0.09145022);
   f_11100180->SetSavedPoint(430,0.08956305);
   f_11100180->SetSavedPoint(431,0.0876921);
   f_11100180->SetSavedPoint(432,0.08583739);
   f_11100180->SetSavedPoint(433,0.0839989);
   f_11100180->SetSavedPoint(434,0.08217666);
   f_11100180->SetSavedPoint(435,0.08037065);
   f_11100180->SetSavedPoint(436,0.07858088);
   f_11100180->SetSavedPoint(437,0.07680737);
   f_11100180->SetSavedPoint(438,0.07505011);
   f_11100180->SetSavedPoint(439,0.07330912);
   f_11100180->SetSavedPoint(440,0.07158439);
   f_11100180->SetSavedPoint(441,0.06987595);
   f_11100180->SetSavedPoint(442,0.06818379);
   f_11100180->SetSavedPoint(443,0.06650794);
   f_11100180->SetSavedPoint(444,0.0648484);
   f_11100180->SetSavedPoint(445,0.0632052);
   f_11100180->SetSavedPoint(446,0.06157834);
   f_11100180->SetSavedPoint(447,0.05996786);
   f_11100180->SetSavedPoint(448,0.05837376);
   f_11100180->SetSavedPoint(449,0.05679608);
   f_11100180->SetSavedPoint(450,0.05523484);
   f_11100180->SetSavedPoint(451,0.05369007);
   f_11100180->SetSavedPoint(452,0.0521618);
   f_11100180->SetSavedPoint(453,0.05065007);
   f_11100180->SetSavedPoint(454,0.04915492);
   f_11100180->SetSavedPoint(455,0.04767637);
   f_11100180->SetSavedPoint(456,0.04621449);
   f_11100180->SetSavedPoint(457,0.04476932);
   f_11100180->SetSavedPoint(458,0.04334091);
   f_11100180->SetSavedPoint(459,0.04192932);
   f_11100180->SetSavedPoint(460,0.0405346);
   f_11100180->SetSavedPoint(461,0.03915682);
   f_11100180->SetSavedPoint(462,0.03779606);
   f_11100180->SetSavedPoint(463,0.03645238);
   f_11100180->SetSavedPoint(464,0.03512586);
   f_11100180->SetSavedPoint(465,0.03381659);
   f_11100180->SetSavedPoint(466,0.03252465);
   f_11100180->SetSavedPoint(467,0.03125014);
   f_11100180->SetSavedPoint(468,0.02999316);
   f_11100180->SetSavedPoint(469,0.02875382);
   f_11100180->SetSavedPoint(470,0.02753222);
   f_11100180->SetSavedPoint(471,0.02632849);
   f_11100180->SetSavedPoint(472,0.02514274);
   f_11100180->SetSavedPoint(473,0.02397512);
   f_11100180->SetSavedPoint(474,0.02282575);
   f_11100180->SetSavedPoint(475,0.02169479);
   f_11100180->SetSavedPoint(476,0.02058238);
   f_11100180->SetSavedPoint(477,0.01948869);
   f_11100180->SetSavedPoint(478,0.01841388);
   f_11100180->SetSavedPoint(479,0.01735813);
   f_11100180->SetSavedPoint(480,0.01632163);
   f_11100180->SetSavedPoint(481,0.01530456);
   f_11100180->SetSavedPoint(482,0.01430713);
   f_11100180->SetSavedPoint(483,0.01332955);
   f_11100180->SetSavedPoint(484,0.01237204);
   f_11100180->SetSavedPoint(485,0.01143482);
   f_11100180->SetSavedPoint(486,0.01051814);
   f_11100180->SetSavedPoint(487,0.009622248);
   f_11100180->SetSavedPoint(488,0.008747395);
   f_11100180->SetSavedPoint(489,0.007893856);
   f_11100180->SetSavedPoint(490,0.007061909);
   f_11100180->SetSavedPoint(491,0.006251848);
   f_11100180->SetSavedPoint(492,0.005463973);
   f_11100180->SetSavedPoint(493,0.0046986);
   f_11100180->SetSavedPoint(494,0.003956055);
   f_11100180->SetSavedPoint(495,0.003236676);
   f_11100180->SetSavedPoint(496,0.002540814);
   f_11100180->SetSavedPoint(497,0.001868832);
   f_11100180->SetSavedPoint(498,0.001221107);
   f_11100180->SetSavedPoint(499,0.0005980283);
   f_11100180->SetSavedPoint(500,0);
   f_11100180->SetSavedPoint(501,2);
   f_11100180->SetSavedPoint(502,4.5);
   f_11100180->SetFillColor(19);
   f_11100180->SetFillStyle(0);
   f_11100180->SetMarkerStyle(20);
   f_11100180->SetMarkerSize(1.2);
   f_11100180->SetLineColor(8);
   f_11100180->SetLineWidth(3);
   f_11100180->GetXaxis()->SetNdivisions(505);
   f_11100180->GetXaxis()->SetLabelFont(132);
   f_11100180->GetXaxis()->SetLabelOffset(0.015);
   f_11100180->GetXaxis()->SetLabelSize(0.05);
   f_11100180->GetXaxis()->SetTitleSize(0.06);
   f_11100180->GetXaxis()->SetTitleFont(132);
   f_11100180->GetYaxis()->SetLabelFont(132);
   f_11100180->GetYaxis()->SetLabelSize(0.05);
   f_11100180->GetYaxis()->SetTitleSize(0.06);
   f_11100180->GetYaxis()->SetTitleFont(42);
   f_11100180->SetParameter(0,0);
   f_11100180->SetParError(0,0);
   f_11100180->SetParLimits(0,0,0);
   f_11100180->SetParameter(1,0);
   f_11100180->SetParError(1,0);
   f_11100180->SetParLimits(1,0,0);
   f_11100180->SetParameter(2,0);
   f_11100180->SetParError(2,0);
   f_11100180->SetParLimits(2,0,0);
   f_11100180->SetParameter(3,0);
   f_11100180->SetParError(3,0);
   f_11100180->SetParLimits(3,0,0);
   f_11100180->SetParameter(4,0);
   f_11100180->SetParError(4,0);
   f_11100180->SetParLimits(4,0,0);
   f_11100180->SetParameter(5,0);
   f_11100180->SetParError(5,0);
   f_11100180->SetParLimits(5,0,0);
   f_11100180->SetParameter(6,0);
   f_11100180->SetParError(6,0);
   f_11100180->SetParLimits(6,0,0);
   f_11100180->SetParameter(7,0);
   f_11100180->SetParError(7,0);
   f_11100180->SetParLimits(7,0,0);
   f_11100180->SetParameter(8,0);
   f_11100180->SetParError(8,0);
   f_11100180->SetParLimits(8,0,0);
   f_11100180->Draw("same");
   
   Double_t Graph0_fx125[203] = {
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.525,
   2.55,
   2.575,
   2.6,
   2.625,
   2.65,
   2.675,
   2.7,
   2.725,
   2.75,
   2.775,
   2.8,
   2.825,
   2.85,
   2.875,
   2.9,
   2.925,
   2.95,
   2.975,
   3,
   3.025,
   3.05,
   3.075,
   3.1,
   3.125,
   3.15,
   3.175,
   3.2,
   3.225,
   3.25,
   3.275,
   3.3,
   3.325,
   3.35,
   3.375,
   3.4,
   3.425,
   3.45,
   3.475,
   3.5,
   3.525,
   3.55,
   3.575,
   3.6,
   3.625,
   3.65,
   3.675,
   3.7,
   3.725,
   3.75,
   3.775,
   3.8,
   3.825,
   3.85,
   3.875,
   3.9,
   3.925,
   3.95,
   3.975,
   4,
   4.025,
   4.05,
   4.075,
   4.1,
   4.125,
   4.15,
   4.175,
   4.2,
   4.225,
   4.25,
   4.275,
   4.3,
   4.325,
   4.35,
   4.375,
   4.4,
   4.425,
   4.45,
   4.475,
   4.5,
   4.5,
   4.475,
   4.45,
   4.425,
   4.4,
   4.375,
   4.35,
   4.325,
   4.3,
   4.275,
   4.25,
   4.225,
   4.2,
   4.175,
   4.15,
   4.125,
   4.1,
   4.075,
   4.05,
   4.025,
   4,
   3.975,
   3.95,
   3.925,
   3.9,
   3.875,
   3.85,
   3.825,
   3.8,
   3.775,
   3.75,
   3.725,
   3.7,
   3.675,
   3.65,
   3.625,
   3.6,
   3.575,
   3.55,
   3.525,
   3.5,
   3.475,
   3.45,
   3.425,
   3.4,
   3.375,
   3.35,
   3.325,
   3.3,
   3.275,
   3.25,
   3.225,
   3.2,
   3.175,
   3.15,
   3.125,
   3.1,
   3.075,
   3.05,
   3.025,
   3,
   2.975,
   2.95,
   2.925,
   2.9,
   2.875,
   2.85,
   2.825,
   2.8,
   2.775,
   2.75,
   2.725,
   2.7,
   2.675,
   2.65,
   2.625,
   2.6,
   2.575,
   2.55,
   2.525,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   2};
   Double_t Graph0_fy125[203] = {
   0,
   0.04426161,
   0.0870445,
   0.1283659,
   0.1682407,
   0.2066818,
   0.2437005,
   0.2793063,
   0.3135075,
   0.3463112,
   0.3777233,
   0.4077494,
   0.4363942,
   0.463662,
   0.489557,
   0.5140834,
   0.5372454,
   0.5590474,
   0.5794944,
   0.5985918,
   0.6163458,
   0.6327634,
   0.6478523,
   0.6616216,
   0.6740813,
   0.6852426,
   0.695118,
   0.7037217,
   0.7110688,
   0.7171763,
   0.7220626,
   0.7257476,
   0.7282529,
   0.7296017,
   0.7298187,
   0.7289303,
   0.7269645,
   0.7239508,
   0.7199203,
   0.7149056,
   0.7089407,
   0.7020611,
   0.6943034,
   0.6857056,
   0.676307,
   0.6661476,
   0.6552686,
   0.6437122,
   0.631521,
   0.6187386,
   0.6054089,
   0.5915762,
   0.5772851,
   0.5625804,
   0.5475067,
   0.5321086,
   0.5164305,
   0.5005161,
   0.4844088,
   0.468151,
   0.4517846,
   0.4353502,
   0.4188875,
   0.4024348,
   0.3860293,
   0.3697065,
   0.3535003,
   0.3374431,
   0.3215654,
   0.3058959,
   0.2904614,
   0.2752867,
   0.2603946,
   0.2458059,
   0.2315393,
   0.2176114,
   0.2040369,
   0.1908285,
   0.177997,
   0.1655512,
   0.1534984,
   0.1418441,
   0.1305926,
   0.1197467,
   0.1093081,
   0.09927805,
   0.08965681,
   0.08044461,
   0.07164171,
   0.06324877,
   0.0552673,
   0.04770007,
   0.04055159,
   0.0338286,
   0.02754067,
   0.02170078,
   0.01632595,
   0.01143795,
   0.007064068,
   0.003237848,
   0,
   0,
   0.002897769,
   0.006370215,
   0.0103884,
   0.01492787,
   0.01996831,
   0.02549308,
   0.03148888,
   0.03794524,
   0.0448542,
   0.05220981,
   0.06000776,
   0.06824498,
   0.07691929,
   0.086029,
   0.09557261,
   0.1055485,
   0.1159545,
   0.126788,
   0.1380453,
   0.1497216,
   0.1618108,
   0.1743052,
   0.1871956,
   0.2004712,
   0.2141191,
   0.2281247,
   0.2424714,
   0.2571407,
   0.2721121,
   0.2873631,
   0.3028694,
   0.3186047,
   0.3345409,
   0.3506481,
   0.3668948,
   0.3832478,
   0.3996725,
   0.4161328,
   0.4325914,
   0.4490098,
   0.4653482,
   0.4815664,
   0.4976228,
   0.5134754,
   0.5290817,
   0.5443987,
   0.559383,
   0.573991,
   0.5881793,
   0.6019041,
   0.6151222,
   0.6277904,
   0.6398661,
   0.651307,
   0.6620714,
   0.6721186,
   0.6814082,
   0.689901,
   0.6975587,
   0.704344,
   0.7102207,
   0.7151536,
   0.7191091,
   0.7220545,
   0.7239587,
   0.7247917,
   0.7245253,
   0.7231324,
   0.7205876,
   0.7168669,
   0.7119478,
   0.7058095,
   0.6984326,
   0.6897993,
   0.6798933,
   0.6686999,
   0.656206,
   0.6424,
   0.6272716,
   0.6108122,
   0.5930146,
   0.5738731,
   0.553383,
   0.5315414,
   0.5083464,
   0.4837974,
   0.4578949,
   0.4306408,
   0.4020377,
   0.3720893,
   0.3408004,
   0.3081763,
   0.2742235,
   0.2389487,
   0.2023597,
   0.1644646,
   0.1252719,
   0.08479067,
   0.04303019,
   0,
   0};
   TGraph *graph = new TGraph(203,Graph0_fx125,Graph0_fy125);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph125 = new TH1F("Graph_Graph125","Graph",203,1.75,4.75);
   Graph_Graph125->SetMinimum(0);
   Graph_Graph125->SetMaximum(0.8028006);
   Graph_Graph125->SetDirectory(0);
   Graph_Graph125->SetStats(0);
   Graph_Graph125->SetMarkerStyle(20);
   Graph_Graph125->SetMarkerSize(1.2);
   Graph_Graph125->GetXaxis()->SetNdivisions(505);
   Graph_Graph125->GetXaxis()->SetLabelFont(132);
   Graph_Graph125->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph125->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph125->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph125->GetXaxis()->SetTitleFont(132);
   Graph_Graph125->GetYaxis()->SetLabelFont(132);
   Graph_Graph125->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph125->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph125->GetYaxis()->SetTitleFont(42);
   Graph_Graph125->GetZaxis()->SetLabelFont(132);
   Graph_Graph125->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph125->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph125->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph125);
   
   graph->Draw("flc");
   
   TF1 *f_11070181 = new TF1("*f_11070",2,4.5,9);
    //The original function : f_11070 had originally been created by:
    //TF1 *f_11070 = new TF1("f_11070",f_11070,2,4.5,9);
   f_11070181->SetRange(2,4.5);
   f_11070181->SetName("f_11070");
   f_11070181->SetTitle("f_11070");
   f_11070181->SetNpx(500);
   f_11070181->SetSavedPoint(0,0);
   f_11070181->SetSavedPoint(1,0.006869452);
   f_11070181->SetSavedPoint(2,0.01371376);
   f_11070181->SetSavedPoint(3,0.02053243);
   f_11070181->SetSavedPoint(4,0.02732496);
   f_11070181->SetSavedPoint(5,0.03409092);
   f_11070181->SetSavedPoint(6,0.04082987);
   f_11070181->SetSavedPoint(7,0.0475414);
   f_11070181->SetSavedPoint(8,0.05422515);
   f_11070181->SetSavedPoint(9,0.06088075);
   f_11070181->SetSavedPoint(10,0.06750787);
   f_11070181->SetSavedPoint(11,0.07410619);
   f_11070181->SetSavedPoint(12,0.08067541);
   f_11070181->SetSavedPoint(13,0.08721527);
   f_11070181->SetSavedPoint(14,0.09372551);
   f_11070181->SetSavedPoint(15,0.1002059);
   f_11070181->SetSavedPoint(16,0.1066562);
   f_11070181->SetSavedPoint(17,0.1130762);
   f_11070181->SetSavedPoint(18,0.1194657);
   f_11070181->SetSavedPoint(19,0.1258246);
   f_11070181->SetSavedPoint(20,0.1321527);
   f_11070181->SetSavedPoint(21,0.1384498);
   f_11070181->SetSavedPoint(22,0.1447158);
   f_11070181->SetSavedPoint(23,0.1509507);
   f_11070181->SetSavedPoint(24,0.1571542);
   f_11070181->SetSavedPoint(25,0.1633263);
   f_11070181->SetSavedPoint(26,0.1694669);
   f_11070181->SetSavedPoint(27,0.1755759);
   f_11070181->SetSavedPoint(28,0.1816533);
   f_11070181->SetSavedPoint(29,0.187699);
   f_11070181->SetSavedPoint(30,0.193713);
   f_11070181->SetSavedPoint(31,0.1996952);
   f_11070181->SetSavedPoint(32,0.2056456);
   f_11070181->SetSavedPoint(33,0.2115641);
   f_11070181->SetSavedPoint(34,0.2174508);
   f_11070181->SetSavedPoint(35,0.2233056);
   f_11070181->SetSavedPoint(36,0.2291285);
   f_11070181->SetSavedPoint(37,0.2349195);
   f_11070181->SetSavedPoint(38,0.2406787);
   f_11070181->SetSavedPoint(39,0.246406);
   f_11070181->SetSavedPoint(40,0.2521015);
   f_11070181->SetSavedPoint(41,0.2577651);
   f_11070181->SetSavedPoint(42,0.2633968);
   f_11070181->SetSavedPoint(43,0.2689968);
   f_11070181->SetSavedPoint(44,0.274565);
   f_11070181->SetSavedPoint(45,0.2801015);
   f_11070181->SetSavedPoint(46,0.2856062);
   f_11070181->SetSavedPoint(47,0.2910792);
   f_11070181->SetSavedPoint(48,0.2965206);
   f_11070181->SetSavedPoint(49,0.3019303);
   f_11070181->SetSavedPoint(50,0.3073085);
   f_11070181->SetSavedPoint(51,0.3126551);
   f_11070181->SetSavedPoint(52,0.3179701);
   f_11070181->SetSavedPoint(53,0.3232537);
   f_11070181->SetSavedPoint(54,0.3285058);
   f_11070181->SetSavedPoint(55,0.3337264);
   f_11070181->SetSavedPoint(56,0.3389157);
   f_11070181->SetSavedPoint(57,0.3440735);
   f_11070181->SetSavedPoint(58,0.3492001);
   f_11070181->SetSavedPoint(59,0.3542953);
   f_11070181->SetSavedPoint(60,0.3593592);
   f_11070181->SetSavedPoint(61,0.3643918);
   f_11070181->SetSavedPoint(62,0.3693933);
   f_11070181->SetSavedPoint(63,0.3743634);
   f_11070181->SetSavedPoint(64,0.3793024);
   f_11070181->SetSavedPoint(65,0.3842102);
   f_11070181->SetSavedPoint(66,0.3890868);
   f_11070181->SetSavedPoint(67,0.3939322);
   f_11070181->SetSavedPoint(68,0.3987464);
   f_11070181->SetSavedPoint(69,0.4035295);
   f_11070181->SetSavedPoint(70,0.4082814);
   f_11070181->SetSavedPoint(71,0.4130021);
   f_11070181->SetSavedPoint(72,0.4176917);
   f_11070181->SetSavedPoint(73,0.42235);
   f_11070181->SetSavedPoint(74,0.4269772);
   f_11070181->SetSavedPoint(75,0.4315731);
   f_11070181->SetSavedPoint(76,0.4361378);
   f_11070181->SetSavedPoint(77,0.4406712);
   f_11070181->SetSavedPoint(78,0.4451733);
   f_11070181->SetSavedPoint(79,0.4496441);
   f_11070181->SetSavedPoint(80,0.4540835);
   f_11070181->SetSavedPoint(81,0.4584915);
   f_11070181->SetSavedPoint(82,0.4628681);
   f_11070181->SetSavedPoint(83,0.4672131);
   f_11070181->SetSavedPoint(84,0.4715266);
   f_11070181->SetSavedPoint(85,0.4758084);
   f_11070181->SetSavedPoint(86,0.4800586);
   f_11070181->SetSavedPoint(87,0.484277);
   f_11070181->SetSavedPoint(88,0.4884637);
   f_11070181->SetSavedPoint(89,0.4926184);
   f_11070181->SetSavedPoint(90,0.4967411);
   f_11070181->SetSavedPoint(91,0.5008318);
   f_11070181->SetSavedPoint(92,0.5048904);
   f_11070181->SetSavedPoint(93,0.5089168);
   f_11070181->SetSavedPoint(94,0.5129108);
   f_11070181->SetSavedPoint(95,0.5168724);
   f_11070181->SetSavedPoint(96,0.5208015);
   f_11070181->SetSavedPoint(97,0.5246979);
   f_11070181->SetSavedPoint(98,0.5285616);
   f_11070181->SetSavedPoint(99,0.5323925);
   f_11070181->SetSavedPoint(100,0.5361903);
   f_11070181->SetSavedPoint(101,0.5399551);
   f_11070181->SetSavedPoint(102,0.5436867);
   f_11070181->SetSavedPoint(103,0.5473849);
   f_11070181->SetSavedPoint(104,0.5510496);
   f_11070181->SetSavedPoint(105,0.5546807);
   f_11070181->SetSavedPoint(106,0.5582781);
   f_11070181->SetSavedPoint(107,0.5618416);
   f_11070181->SetSavedPoint(108,0.565371);
   f_11070181->SetSavedPoint(109,0.5688662);
   f_11070181->SetSavedPoint(110,0.5723271);
   f_11070181->SetSavedPoint(111,0.5757534);
   f_11070181->SetSavedPoint(112,0.5791452);
   f_11070181->SetSavedPoint(113,0.5825021);
   f_11070181->SetSavedPoint(114,0.585824);
   f_11070181->SetSavedPoint(115,0.5891107);
   f_11070181->SetSavedPoint(116,0.5923622);
   f_11070181->SetSavedPoint(117,0.5955781);
   f_11070181->SetSavedPoint(118,0.5987584);
   f_11070181->SetSavedPoint(119,0.6019029);
   f_11070181->SetSavedPoint(120,0.6050113);
   f_11070181->SetSavedPoint(121,0.6080835);
   f_11070181->SetSavedPoint(122,0.6111194);
   f_11070181->SetSavedPoint(123,0.6141187);
   f_11070181->SetSavedPoint(124,0.6170813);
   f_11070181->SetSavedPoint(125,0.6200069);
   f_11070181->SetSavedPoint(126,0.6228954);
   f_11070181->SetSavedPoint(127,0.6257466);
   f_11070181->SetSavedPoint(128,0.6285604);
   f_11070181->SetSavedPoint(129,0.6313364);
   f_11070181->SetSavedPoint(130,0.6340746);
   f_11070181->SetSavedPoint(131,0.6367746);
   f_11070181->SetSavedPoint(132,0.6394365);
   f_11070181->SetSavedPoint(133,0.6420599);
   f_11070181->SetSavedPoint(134,0.6446446);
   f_11070181->SetSavedPoint(135,0.6471905);
   f_11070181->SetSavedPoint(136,0.6496973);
   f_11070181->SetSavedPoint(137,0.6521649);
   f_11070181->SetSavedPoint(138,0.6545931);
   f_11070181->SetSavedPoint(139,0.6569817);
   f_11070181->SetSavedPoint(140,0.6593305);
   f_11070181->SetSavedPoint(141,0.6616392);
   f_11070181->SetSavedPoint(142,0.6639078);
   f_11070181->SetSavedPoint(143,0.666136);
   f_11070181->SetSavedPoint(144,0.6683236);
   f_11070181->SetSavedPoint(145,0.6704704);
   f_11070181->SetSavedPoint(146,0.6725763);
   f_11070181->SetSavedPoint(147,0.6746411);
   f_11070181->SetSavedPoint(148,0.6766645);
   f_11070181->SetSavedPoint(149,0.6786464);
   f_11070181->SetSavedPoint(150,0.6805866);
   f_11070181->SetSavedPoint(151,0.682485);
   f_11070181->SetSavedPoint(152,0.6843413);
   f_11070181->SetSavedPoint(153,0.6861554);
   f_11070181->SetSavedPoint(154,0.6879271);
   f_11070181->SetSavedPoint(155,0.6896563);
   f_11070181->SetSavedPoint(156,0.6913427);
   f_11070181->SetSavedPoint(157,0.6929862);
   f_11070181->SetSavedPoint(158,0.6945866);
   f_11070181->SetSavedPoint(159,0.6961439);
   f_11070181->SetSavedPoint(160,0.6976577);
   f_11070181->SetSavedPoint(161,0.6991281);
   f_11070181->SetSavedPoint(162,0.7005547);
   f_11070181->SetSavedPoint(163,0.7019375);
   f_11070181->SetSavedPoint(164,0.7032764);
   f_11070181->SetSavedPoint(165,0.7045711);
   f_11070181->SetSavedPoint(166,0.7058216);
   f_11070181->SetSavedPoint(167,0.7070277);
   f_11070181->SetSavedPoint(168,0.7081894);
   f_11070181->SetSavedPoint(169,0.7093063);
   f_11070181->SetSavedPoint(170,0.7103786);
   f_11070181->SetSavedPoint(171,0.711406);
   f_11070181->SetSavedPoint(172,0.7123884);
   f_11070181->SetSavedPoint(173,0.7133257);
   f_11070181->SetSavedPoint(174,0.7142178);
   f_11070181->SetSavedPoint(175,0.7150647);
   f_11070181->SetSavedPoint(176,0.7158662);
   f_11070181->SetSavedPoint(177,0.7166222);
   f_11070181->SetSavedPoint(178,0.7173327);
   f_11070181->SetSavedPoint(179,0.7179976);
   f_11070181->SetSavedPoint(180,0.7186168);
   f_11070181->SetSavedPoint(181,0.7191903);
   f_11070181->SetSavedPoint(182,0.7197179);
   f_11070181->SetSavedPoint(183,0.7201997);
   f_11070181->SetSavedPoint(184,0.7206355);
   f_11070181->SetSavedPoint(185,0.7210254);
   f_11070181->SetSavedPoint(186,0.7213693);
   f_11070181->SetSavedPoint(187,0.7216672);
   f_11070181->SetSavedPoint(188,0.721919);
   f_11070181->SetSavedPoint(189,0.7221248);
   f_11070181->SetSavedPoint(190,0.7222845);
   f_11070181->SetSavedPoint(191,0.722398);
   f_11070181->SetSavedPoint(192,0.7224655);
   f_11070181->SetSavedPoint(193,0.7224869);
   f_11070181->SetSavedPoint(194,0.7224622);
   f_11070181->SetSavedPoint(195,0.7223915);
   f_11070181->SetSavedPoint(196,0.7222747);
   f_11070181->SetSavedPoint(197,0.7221119);
   f_11070181->SetSavedPoint(198,0.7219032);
   f_11070181->SetSavedPoint(199,0.7216485);
   f_11070181->SetSavedPoint(200,0.721348);
   f_11070181->SetSavedPoint(201,0.7210016);
   f_11070181->SetSavedPoint(202,0.7206095);
   f_11070181->SetSavedPoint(203,0.7201718);
   f_11070181->SetSavedPoint(204,0.7196884);
   f_11070181->SetSavedPoint(205,0.7191596);
   f_11070181->SetSavedPoint(206,0.7185853);
   f_11070181->SetSavedPoint(207,0.7179657);
   f_11070181->SetSavedPoint(208,0.717301);
   f_11070181->SetSavedPoint(209,0.7165911);
   f_11070181->SetSavedPoint(210,0.7158362);
   f_11070181->SetSavedPoint(211,0.7150366);
   f_11070181->SetSavedPoint(212,0.7141922);
   f_11070181->SetSavedPoint(213,0.7133032);
   f_11070181->SetSavedPoint(214,0.7123699);
   f_11070181->SetSavedPoint(215,0.7113923);
   f_11070181->SetSavedPoint(216,0.7103706);
   f_11070181->SetSavedPoint(217,0.7093049);
   f_11070181->SetSavedPoint(218,0.7081956);
   f_11070181->SetSavedPoint(219,0.7070427);
   f_11070181->SetSavedPoint(220,0.7058464);
   f_11070181->SetSavedPoint(221,0.704607);
   f_11070181->SetSavedPoint(222,0.7033247);
   f_11070181->SetSavedPoint(223,0.7019996);
   f_11070181->SetSavedPoint(224,0.700632);
   f_11070181->SetSavedPoint(225,0.6992221);
   f_11070181->SetSavedPoint(226,0.6977702);
   f_11070181->SetSavedPoint(227,0.6962765);
   f_11070181->SetSavedPoint(228,0.6947413);
   f_11070181->SetSavedPoint(229,0.6931647);
   f_11070181->SetSavedPoint(230,0.6915472);
   f_11070181->SetSavedPoint(231,0.6898889);
   f_11070181->SetSavedPoint(232,0.6881901);
   f_11070181->SetSavedPoint(233,0.6864512);
   f_11070181->SetSavedPoint(234,0.6846723);
   f_11070181->SetSavedPoint(235,0.6828539);
   f_11070181->SetSavedPoint(236,0.6809962);
   f_11070181->SetSavedPoint(237,0.6790996);
   f_11070181->SetSavedPoint(238,0.6771643);
   f_11070181->SetSavedPoint(239,0.6751907);
   f_11070181->SetSavedPoint(240,0.6731791);
   f_11070181->SetSavedPoint(241,0.6711299);
   f_11070181->SetSavedPoint(242,0.6690434);
   f_11070181->SetSavedPoint(243,0.6669199);
   f_11070181->SetSavedPoint(244,0.6647599);
   f_11070181->SetSavedPoint(245,0.6625637);
   f_11070181->SetSavedPoint(246,0.6603316);
   f_11070181->SetSavedPoint(247,0.6580641);
   f_11070181->SetSavedPoint(248,0.6557615);
   f_11070181->SetSavedPoint(249,0.6534242);
   f_11070181->SetSavedPoint(250,0.6510527);
   f_11070181->SetSavedPoint(251,0.6486473);
   f_11070181->SetSavedPoint(252,0.6462084);
   f_11070181->SetSavedPoint(253,0.6437364);
   f_11070181->SetSavedPoint(254,0.6412319);
   f_11070181->SetSavedPoint(255,0.6386951);
   f_11070181->SetSavedPoint(256,0.6361265);
   f_11070181->SetSavedPoint(257,0.6335266);
   f_11070181->SetSavedPoint(258,0.6308958);
   f_11070181->SetSavedPoint(259,0.6282346);
   f_11070181->SetSavedPoint(260,0.6255433);
   f_11070181->SetSavedPoint(261,0.6228225);
   f_11070181->SetSavedPoint(262,0.6200726);
   f_11070181->SetSavedPoint(263,0.6172942);
   f_11070181->SetSavedPoint(264,0.6144875);
   f_11070181->SetSavedPoint(265,0.6116532);
   f_11070181->SetSavedPoint(266,0.6087917);
   f_11070181->SetSavedPoint(267,0.6059035);
   f_11070181->SetSavedPoint(268,0.6029891);
   f_11070181->SetSavedPoint(269,0.6000489);
   f_11070181->SetSavedPoint(270,0.5970836);
   f_11070181->SetSavedPoint(271,0.5940934);
   f_11070181->SetSavedPoint(272,0.5910791);
   f_11070181->SetSavedPoint(273,0.588041);
   f_11070181->SetSavedPoint(274,0.5849797);
   f_11070181->SetSavedPoint(275,0.5818957);
   f_11070181->SetSavedPoint(276,0.5787895);
   f_11070181->SetSavedPoint(277,0.5756616);
   f_11070181->SetSavedPoint(278,0.5725126);
   f_11070181->SetSavedPoint(279,0.569343);
   f_11070181->SetSavedPoint(280,0.5661532);
   f_11070181->SetSavedPoint(281,0.5629439);
   f_11070181->SetSavedPoint(282,0.5597155);
   f_11070181->SetSavedPoint(283,0.5564686);
   f_11070181->SetSavedPoint(284,0.5532037);
   f_11070181->SetSavedPoint(285,0.5499214);
   f_11070181->SetSavedPoint(286,0.5466222);
   f_11070181->SetSavedPoint(287,0.5433066);
   f_11070181->SetSavedPoint(288,0.5399751);
   f_11070181->SetSavedPoint(289,0.5366284);
   f_11070181->SetSavedPoint(290,0.5332669);
   f_11070181->SetSavedPoint(291,0.5298912);
   f_11070181->SetSavedPoint(292,0.5265019);
   f_11070181->SetSavedPoint(293,0.5230994);
   f_11070181->SetSavedPoint(294,0.5196843);
   f_11070181->SetSavedPoint(295,0.5162572);
   f_11070181->SetSavedPoint(296,0.5128186);
   f_11070181->SetSavedPoint(297,0.5093691);
   f_11070181->SetSavedPoint(298,0.5059091);
   f_11070181->SetSavedPoint(299,0.5024392);
   f_11070181->SetSavedPoint(300,0.4989601);
   f_11070181->SetSavedPoint(301,0.4954721);
   f_11070181->SetSavedPoint(302,0.4919759);
   f_11070181->SetSavedPoint(303,0.4884719);
   f_11070181->SetSavedPoint(304,0.4849608);
   f_11070181->SetSavedPoint(305,0.481443);
   f_11070181->SetSavedPoint(306,0.4779191);
   f_11070181->SetSavedPoint(307,0.4743897);
   f_11070181->SetSavedPoint(308,0.4708551);
   f_11070181->SetSavedPoint(309,0.4673161);
   f_11070181->SetSavedPoint(310,0.463773);
   f_11070181->SetSavedPoint(311,0.4602265);
   f_11070181->SetSavedPoint(312,0.4566769);
   f_11070181->SetSavedPoint(313,0.4531249);
   f_11070181->SetSavedPoint(314,0.449571);
   f_11070181->SetSavedPoint(315,0.4460156);
   f_11070181->SetSavedPoint(316,0.4424593);
   f_11070181->SetSavedPoint(317,0.4389026);
   f_11070181->SetSavedPoint(318,0.4353459);
   f_11070181->SetSavedPoint(319,0.4317898);
   f_11070181->SetSavedPoint(320,0.4282347);
   f_11070181->SetSavedPoint(321,0.4246812);
   f_11070181->SetSavedPoint(322,0.4211297);
   f_11070181->SetSavedPoint(323,0.4175806);
   f_11070181->SetSavedPoint(324,0.4140346);
   f_11070181->SetSavedPoint(325,0.4104919);
   f_11070181->SetSavedPoint(326,0.4069531);
   f_11070181->SetSavedPoint(327,0.4034187);
   f_11070181->SetSavedPoint(328,0.399889);
   f_11070181->SetSavedPoint(329,0.3963646);
   f_11070181->SetSavedPoint(330,0.3928458);
   f_11070181->SetSavedPoint(331,0.3893332);
   f_11070181->SetSavedPoint(332,0.385827);
   f_11070181->SetSavedPoint(333,0.3823278);
   f_11070181->SetSavedPoint(334,0.378836);
   f_11070181->SetSavedPoint(335,0.375352);
   f_11070181->SetSavedPoint(336,0.3718761);
   f_11070181->SetSavedPoint(337,0.3684087);
   f_11070181->SetSavedPoint(338,0.3649503);
   f_11070181->SetSavedPoint(339,0.3615013);
   f_11070181->SetSavedPoint(340,0.3580619);
   f_11070181->SetSavedPoint(341,0.3546326);
   f_11070181->SetSavedPoint(342,0.3512137);
   f_11070181->SetSavedPoint(343,0.3478056);
   f_11070181->SetSavedPoint(344,0.3444086);
   f_11070181->SetSavedPoint(345,0.3410231);
   f_11070181->SetSavedPoint(346,0.3376493);
   f_11070181->SetSavedPoint(347,0.3342877);
   f_11070181->SetSavedPoint(348,0.3309384);
   f_11070181->SetSavedPoint(349,0.3276018);
   f_11070181->SetSavedPoint(350,0.3242783);
   f_11070181->SetSavedPoint(351,0.320968);
   f_11070181->SetSavedPoint(352,0.3176713);
   f_11070181->SetSavedPoint(353,0.3143884);
   f_11070181->SetSavedPoint(354,0.3111197);
   f_11070181->SetSavedPoint(355,0.3078652);
   f_11070181->SetSavedPoint(356,0.3046254);
   f_11070181->SetSavedPoint(357,0.3014003);
   f_11070181->SetSavedPoint(358,0.2981904);
   f_11070181->SetSavedPoint(359,0.2949956);
   f_11070181->SetSavedPoint(360,0.2918164);
   f_11070181->SetSavedPoint(361,0.2886528);
   f_11070181->SetSavedPoint(362,0.285505);
   f_11070181->SetSavedPoint(363,0.2823733);
   f_11070181->SetSavedPoint(364,0.2792578);
   f_11070181->SetSavedPoint(365,0.2761586);
   f_11070181->SetSavedPoint(366,0.2730759);
   f_11070181->SetSavedPoint(367,0.2700099);
   f_11070181->SetSavedPoint(368,0.2669607);
   f_11070181->SetSavedPoint(369,0.2639284);
   f_11070181->SetSavedPoint(370,0.2609131);
   f_11070181->SetSavedPoint(371,0.2579149);
   f_11070181->SetSavedPoint(372,0.2549339);
   f_11070181->SetSavedPoint(373,0.2519702);
   f_11070181->SetSavedPoint(374,0.2490239);
   f_11070181->SetSavedPoint(375,0.2460951);
   f_11070181->SetSavedPoint(376,0.2431837);
   f_11070181->SetSavedPoint(377,0.2402899);
   f_11070181->SetSavedPoint(378,0.2374137);
   f_11070181->SetSavedPoint(379,0.234555);
   f_11070181->SetSavedPoint(380,0.2317141);
   f_11070181->SetSavedPoint(381,0.2288907);
   f_11070181->SetSavedPoint(382,0.226085);
   f_11070181->SetSavedPoint(383,0.223297);
   f_11070181->SetSavedPoint(384,0.2205265);
   f_11070181->SetSavedPoint(385,0.2177737);
   f_11070181->SetSavedPoint(386,0.2150384);
   f_11070181->SetSavedPoint(387,0.2123207);
   f_11070181->SetSavedPoint(388,0.2096204);
   f_11070181->SetSavedPoint(389,0.2069376);
   f_11070181->SetSavedPoint(390,0.2042721);
   f_11070181->SetSavedPoint(391,0.2016238);
   f_11070181->SetSavedPoint(392,0.1989928);
   f_11070181->SetSavedPoint(393,0.1963789);
   f_11070181->SetSavedPoint(394,0.1937819);
   f_11070181->SetSavedPoint(395,0.1912019);
   f_11070181->SetSavedPoint(396,0.1886387);
   f_11070181->SetSavedPoint(397,0.1860921);
   f_11070181->SetSavedPoint(398,0.1835621);
   f_11070181->SetSavedPoint(399,0.1810485);
   f_11070181->SetSavedPoint(400,0.1785512);
   f_11070181->SetSavedPoint(401,0.17607);
   f_11070181->SetSavedPoint(402,0.1736048);
   f_11070181->SetSavedPoint(403,0.1711554);
   f_11070181->SetSavedPoint(404,0.1687217);
   f_11070181->SetSavedPoint(405,0.1663035);
   f_11070181->SetSavedPoint(406,0.1639006);
   f_11070181->SetSavedPoint(407,0.1615129);
   f_11070181->SetSavedPoint(408,0.1591401);
   f_11070181->SetSavedPoint(409,0.1567822);
   f_11070181->SetSavedPoint(410,0.1544389);
   f_11070181->SetSavedPoint(411,0.1521099);
   f_11070181->SetSavedPoint(412,0.1497952);
   f_11070181->SetSavedPoint(413,0.1474946);
   f_11070181->SetSavedPoint(414,0.1452078);
   f_11070181->SetSavedPoint(415,0.1429346);
   f_11070181->SetSavedPoint(416,0.1406749);
   f_11070181->SetSavedPoint(417,0.1384284);
   f_11070181->SetSavedPoint(418,0.1361949);
   f_11070181->SetSavedPoint(419,0.1339743);
   f_11070181->SetSavedPoint(420,0.1317664);
   f_11070181->SetSavedPoint(421,0.1295708);
   f_11070181->SetSavedPoint(422,0.1273876);
   f_11070181->SetSavedPoint(423,0.1252164);
   f_11070181->SetSavedPoint(424,0.123057);
   f_11070181->SetSavedPoint(425,0.1209093);
   f_11070181->SetSavedPoint(426,0.1187731);
   f_11070181->SetSavedPoint(427,0.1166482);
   f_11070181->SetSavedPoint(428,0.1145345);
   f_11070181->SetSavedPoint(429,0.1124317);
   f_11070181->SetSavedPoint(430,0.1103397);
   f_11070181->SetSavedPoint(431,0.1082583);
   f_11070181->SetSavedPoint(432,0.1061874);
   f_11070181->SetSavedPoint(433,0.1041268);
   f_11070181->SetSavedPoint(434,0.1020765);
   f_11070181->SetSavedPoint(435,0.1000362);
   f_11070181->SetSavedPoint(436,0.09800584);
   f_11070181->SetSavedPoint(437,0.09598535);
   f_11070181->SetSavedPoint(438,0.09397461);
   f_11070181->SetSavedPoint(439,0.09197354);
   f_11070181->SetSavedPoint(440,0.08998206);
   f_11070181->SetSavedPoint(441,0.08800012);
   f_11070181->SetSavedPoint(442,0.08602767);
   f_11070181->SetSavedPoint(443,0.08406469);
   f_11070181->SetSavedPoint(444,0.08211116);
   f_11070181->SetSavedPoint(445,0.08016708);
   f_11070181->SetSavedPoint(446,0.07823247);
   f_11070181->SetSavedPoint(447,0.07630738);
   f_11070181->SetSavedPoint(448,0.07439185);
   f_11070181->SetSavedPoint(449,0.07248598);
   f_11070181->SetSavedPoint(450,0.07058985);
   f_11070181->SetSavedPoint(451,0.06870359);
   f_11070181->SetSavedPoint(452,0.06682734);
   f_11070181->SetSavedPoint(453,0.06496127);
   f_11070181->SetSavedPoint(454,0.06310557);
   f_11070181->SetSavedPoint(455,0.06126046);
   f_11070181->SetSavedPoint(456,0.05942618);
   f_11070181->SetSavedPoint(457,0.05760301);
   f_11070181->SetSavedPoint(458,0.05579125);
   f_11070181->SetSavedPoint(459,0.05399123);
   f_11070181->SetSavedPoint(460,0.05220331);
   f_11070181->SetSavedPoint(461,0.0504279);
   f_11070181->SetSavedPoint(462,0.04866541);
   f_11070181->SetSavedPoint(463,0.0469163);
   f_11070181->SetSavedPoint(464,0.04518109);
   f_11070181->SetSavedPoint(465,0.04346031);
   f_11070181->SetSavedPoint(466,0.04175452);
   f_11070181->SetSavedPoint(467,0.04006435);
   f_11070181->SetSavedPoint(468,0.03839045);
   f_11070181->SetSavedPoint(469,0.03673352);
   f_11070181->SetSavedPoint(470,0.03509429);
   f_11070181->SetSavedPoint(471,0.03347354);
   f_11070181->SetSavedPoint(472,0.03187212);
   f_11070181->SetSavedPoint(473,0.0302909);
   f_11070181->SetSavedPoint(474,0.02873081);
   f_11070181->SetSavedPoint(475,0.02719282);
   f_11070181->SetSavedPoint(476,0.02567796);
   f_11070181->SetSavedPoint(477,0.02418732);
   f_11070181->SetSavedPoint(478,0.02272204);
   f_11070181->SetSavedPoint(479,0.02128329);
   f_11070181->SetSavedPoint(480,0.01987235);
   f_11070181->SetSavedPoint(481,0.01849051);
   f_11070181->SetSavedPoint(482,0.01713916);
   f_11070181->SetSavedPoint(483,0.01581972);
   f_11070181->SetSavedPoint(484,0.01453369);
   f_11070181->SetSavedPoint(485,0.01328264);
   f_11070181->SetSavedPoint(486,0.01206819);
   f_11070181->SetSavedPoint(487,0.01089206);
   f_11070181->SetSavedPoint(488,0.00975601);
   f_11070181->SetSavedPoint(489,0.008661888);
   f_11070181->SetSavedPoint(490,0.007611614);
   f_11070181->SetSavedPoint(491,0.006607184);
   f_11070181->SetSavedPoint(492,0.005650673);
   f_11070181->SetSavedPoint(493,0.004744235);
   f_11070181->SetSavedPoint(494,0.003890109);
   f_11070181->SetSavedPoint(495,0.003090615);
   f_11070181->SetSavedPoint(496,0.002348161);
   f_11070181->SetSavedPoint(497,0.00166524);
   f_11070181->SetSavedPoint(498,0.00104444);
   f_11070181->SetSavedPoint(499,0.0004884357);
   f_11070181->SetSavedPoint(500,0);
   f_11070181->SetSavedPoint(501,2);
   f_11070181->SetSavedPoint(502,4.5);
   f_11070181->SetFillColor(19);
   f_11070181->SetFillStyle(0);
   f_11070181->SetMarkerStyle(20);
   f_11070181->SetMarkerSize(1.2);
   f_11070181->SetLineColor(92);
   f_11070181->SetLineWidth(3);
   f_11070181->GetXaxis()->SetNdivisions(505);
   f_11070181->GetXaxis()->SetLabelFont(132);
   f_11070181->GetXaxis()->SetLabelOffset(0.015);
   f_11070181->GetXaxis()->SetLabelSize(0.05);
   f_11070181->GetXaxis()->SetTitleSize(0.06);
   f_11070181->GetXaxis()->SetTitleFont(132);
   f_11070181->GetYaxis()->SetLabelFont(132);
   f_11070181->GetYaxis()->SetLabelSize(0.05);
   f_11070181->GetYaxis()->SetTitleSize(0.06);
   f_11070181->GetYaxis()->SetTitleFont(42);
   f_11070181->SetParameter(0,0);
   f_11070181->SetParError(0,0);
   f_11070181->SetParLimits(0,0,0);
   f_11070181->SetParameter(1,0);
   f_11070181->SetParError(1,0);
   f_11070181->SetParLimits(1,0,0);
   f_11070181->SetParameter(2,0);
   f_11070181->SetParError(2,0);
   f_11070181->SetParLimits(2,0,0);
   f_11070181->SetParameter(3,0);
   f_11070181->SetParError(3,0);
   f_11070181->SetParLimits(3,0,0);
   f_11070181->SetParameter(4,0);
   f_11070181->SetParError(4,0);
   f_11070181->SetParLimits(4,0,0);
   f_11070181->SetParameter(5,0);
   f_11070181->SetParError(5,0);
   f_11070181->SetParLimits(5,0,0);
   f_11070181->SetParameter(6,0);
   f_11070181->SetParError(6,0);
   f_11070181->SetParLimits(6,0,0);
   f_11070181->SetParameter(7,0);
   f_11070181->SetParError(7,0);
   f_11070181->SetParLimits(7,0,0);
   f_11070181->SetParameter(8,0);
   f_11070181->SetParError(8,0);
   f_11070181->SetParLimits(8,0,0);
   f_11070181->Draw("same");
   
   TF1 *f_11110182 = new TF1("*f_11110",2,4.5,9);
    //The original function : f_11110 had originally been created by:
    //TF1 *f_11110 = new TF1("f_11110",f_11110,2,4.5,9);
   f_11110182->SetRange(2,4.5);
   f_11110182->SetName("f_11110");
   f_11110182->SetTitle("f_11110");
   f_11110182->SetNpx(500);
   f_11110182->SetSavedPoint(0,0);
   f_11110182->SetSavedPoint(1,0.007804602);
   f_11110182->SetSavedPoint(2,0.01560975);
   f_11110182->SetSavedPoint(3,0.02341442);
   f_11110182->SetSavedPoint(4,0.03121761);
   f_11110182->SetSavedPoint(5,0.03901832);
   f_11110182->SetSavedPoint(6,0.04681558);
   f_11110182->SetSavedPoint(7,0.05460842);
   f_11110182->SetSavedPoint(8,0.06239586);
   f_11110182->SetSavedPoint(9,0.07017698);
   f_11110182->SetSavedPoint(10,0.07795083);
   f_11110182->SetSavedPoint(11,0.08571649);
   f_11110182->SetSavedPoint(12,0.09347304);
   f_11110182->SetSavedPoint(13,0.1012196);
   f_11110182->SetSavedPoint(14,0.1089552);
   f_11110182->SetSavedPoint(15,0.1166791);
   f_11110182->SetSavedPoint(16,0.1243903);
   f_11110182->SetSavedPoint(17,0.132088);
   f_11110182->SetSavedPoint(18,0.1397714);
   f_11110182->SetSavedPoint(19,0.1474395);
   f_11110182->SetSavedPoint(20,0.1550916);
   f_11110182->SetSavedPoint(21,0.1627268);
   f_11110182->SetSavedPoint(22,0.1703444);
   f_11110182->SetSavedPoint(23,0.1779434);
   f_11110182->SetSavedPoint(24,0.1855232);
   f_11110182->SetSavedPoint(25,0.193083);
   f_11110182->SetSavedPoint(26,0.2006218);
   f_11110182->SetSavedPoint(27,0.2081391);
   f_11110182->SetSavedPoint(28,0.215634);
   f_11110182->SetSavedPoint(29,0.2231057);
   f_11110182->SetSavedPoint(30,0.2305536);
   f_11110182->SetSavedPoint(31,0.2379768);
   f_11110182->SetSavedPoint(32,0.2453748);
   f_11110182->SetSavedPoint(33,0.2527466);
   f_11110182->SetSavedPoint(34,0.2600917);
   f_11110182->SetSavedPoint(35,0.2674093);
   f_11110182->SetSavedPoint(36,0.2746986);
   f_11110182->SetSavedPoint(37,0.2819592);
   f_11110182->SetSavedPoint(38,0.2891901);
   f_11110182->SetSavedPoint(39,0.2963908);
   f_11110182->SetSavedPoint(40,0.3035607);
   f_11110182->SetSavedPoint(41,0.3106989);
   f_11110182->SetSavedPoint(42,0.3178049);
   f_11110182->SetSavedPoint(43,0.3248781);
   f_11110182->SetSavedPoint(44,0.3319177);
   f_11110182->SetSavedPoint(45,0.3389232);
   f_11110182->SetSavedPoint(46,0.3458939);
   f_11110182->SetSavedPoint(47,0.3528292);
   f_11110182->SetSavedPoint(48,0.3597285);
   f_11110182->SetSavedPoint(49,0.3665911);
   f_11110182->SetSavedPoint(50,0.3734166);
   f_11110182->SetSavedPoint(51,0.3802042);
   f_11110182->SetSavedPoint(52,0.3869534);
   f_11110182->SetSavedPoint(53,0.3936637);
   f_11110182->SetSavedPoint(54,0.4003343);
   f_11110182->SetSavedPoint(55,0.4069649);
   f_11110182->SetSavedPoint(56,0.4135547);
   f_11110182->SetSavedPoint(57,0.4201033);
   f_11110182->SetSavedPoint(58,0.42661);
   f_11110182->SetSavedPoint(59,0.4330745);
   f_11110182->SetSavedPoint(60,0.439496);
   f_11110182->SetSavedPoint(61,0.4458741);
   f_11110182->SetSavedPoint(62,0.4522083);
   f_11110182->SetSavedPoint(63,0.458498);
   f_11110182->SetSavedPoint(64,0.4647428);
   f_11110182->SetSavedPoint(65,0.470942);
   f_11110182->SetSavedPoint(66,0.4770953);
   f_11110182->SetSavedPoint(67,0.4832021);
   f_11110182->SetSavedPoint(68,0.4892619);
   f_11110182->SetSavedPoint(69,0.4952743);
   f_11110182->SetSavedPoint(70,0.5012387);
   f_11110182->SetSavedPoint(71,0.5071548);
   f_11110182->SetSavedPoint(72,0.513022);
   f_11110182->SetSavedPoint(73,0.5188398);
   f_11110182->SetSavedPoint(74,0.5246079);
   f_11110182->SetSavedPoint(75,0.5303257);
   f_11110182->SetSavedPoint(76,0.5359929);
   f_11110182->SetSavedPoint(77,0.541609);
   f_11110182->SetSavedPoint(78,0.5471736);
   f_11110182->SetSavedPoint(79,0.5526862);
   f_11110182->SetSavedPoint(80,0.5581464);
   f_11110182->SetSavedPoint(81,0.5635539);
   f_11110182->SetSavedPoint(82,0.5689081);
   f_11110182->SetSavedPoint(83,0.5742088);
   f_11110182->SetSavedPoint(84,0.5794556);
   f_11110182->SetSavedPoint(85,0.5846479);
   f_11110182->SetSavedPoint(86,0.5897856);
   f_11110182->SetSavedPoint(87,0.5948681);
   f_11110182->SetSavedPoint(88,0.5998951);
   f_11110182->SetSavedPoint(89,0.6048663);
   f_11110182->SetSavedPoint(90,0.6097813);
   f_11110182->SetSavedPoint(91,0.6146398);
   f_11110182->SetSavedPoint(92,0.6194413);
   f_11110182->SetSavedPoint(93,0.6241857);
   f_11110182->SetSavedPoint(94,0.6288725);
   f_11110182->SetSavedPoint(95,0.6335014);
   f_11110182->SetSavedPoint(96,0.6380721);
   f_11110182->SetSavedPoint(97,0.6425844);
   f_11110182->SetSavedPoint(98,0.6470378);
   f_11110182->SetSavedPoint(99,0.6514321);
   f_11110182->SetSavedPoint(100,0.655767);
   f_11110182->SetSavedPoint(101,0.6600422);
   f_11110182->SetSavedPoint(102,0.6642575);
   f_11110182->SetSavedPoint(103,0.6684125);
   f_11110182->SetSavedPoint(104,0.672507);
   f_11110182->SetSavedPoint(105,0.6765408);
   f_11110182->SetSavedPoint(106,0.6805135);
   f_11110182->SetSavedPoint(107,0.684425);
   f_11110182->SetSavedPoint(108,0.688275);
   f_11110182->SetSavedPoint(109,0.6920633);
   f_11110182->SetSavedPoint(110,0.6957896);
   f_11110182->SetSavedPoint(111,0.6994537);
   f_11110182->SetSavedPoint(112,0.7030554);
   f_11110182->SetSavedPoint(113,0.7065946);
   f_11110182->SetSavedPoint(114,0.7100709);
   f_11110182->SetSavedPoint(115,0.7134843);
   f_11110182->SetSavedPoint(116,0.7168345);
   f_11110182->SetSavedPoint(117,0.7201214);
   f_11110182->SetSavedPoint(118,0.7233447);
   f_11110182->SetSavedPoint(119,0.7265044);
   f_11110182->SetSavedPoint(120,0.7296002);
   f_11110182->SetSavedPoint(121,0.732632);
   f_11110182->SetSavedPoint(122,0.7355997);
   f_11110182->SetSavedPoint(123,0.7385031);
   f_11110182->SetSavedPoint(124,0.7413421);
   f_11110182->SetSavedPoint(125,0.7441166);
   f_11110182->SetSavedPoint(126,0.7468265);
   f_11110182->SetSavedPoint(127,0.7494716);
   f_11110182->SetSavedPoint(128,0.7520519);
   f_11110182->SetSavedPoint(129,0.7545672);
   f_11110182->SetSavedPoint(130,0.7570175);
   f_11110182->SetSavedPoint(131,0.7594027);
   f_11110182->SetSavedPoint(132,0.7617228);
   f_11110182->SetSavedPoint(133,0.7639776);
   f_11110182->SetSavedPoint(134,0.7661671);
   f_11110182->SetSavedPoint(135,0.7682912);
   f_11110182->SetSavedPoint(136,0.77035);
   f_11110182->SetSavedPoint(137,0.7723433);
   f_11110182->SetSavedPoint(138,0.7742712);
   f_11110182->SetSavedPoint(139,0.7761336);
   f_11110182->SetSavedPoint(140,0.7779306);
   f_11110182->SetSavedPoint(141,0.779662);
   f_11110182->SetSavedPoint(142,0.781328);
   f_11110182->SetSavedPoint(143,0.7829285);
   f_11110182->SetSavedPoint(144,0.7844635);
   f_11110182->SetSavedPoint(145,0.7859331);
   f_11110182->SetSavedPoint(146,0.7873372);
   f_11110182->SetSavedPoint(147,0.788676);
   f_11110182->SetSavedPoint(148,0.7899495);
   f_11110182->SetSavedPoint(149,0.7911578);
   f_11110182->SetSavedPoint(150,0.7923008);
   f_11110182->SetSavedPoint(151,0.7933787);
   f_11110182->SetSavedPoint(152,0.7943915);
   f_11110182->SetSavedPoint(153,0.7953394);
   f_11110182->SetSavedPoint(154,0.7962224);
   f_11110182->SetSavedPoint(155,0.7970406);
   f_11110182->SetSavedPoint(156,0.7977941);
   f_11110182->SetSavedPoint(157,0.7984831);
   f_11110182->SetSavedPoint(158,0.7991076);
   f_11110182->SetSavedPoint(159,0.7996679);
   f_11110182->SetSavedPoint(160,0.8001639);
   f_11110182->SetSavedPoint(161,0.800596);
   f_11110182->SetSavedPoint(162,0.8009642);
   f_11110182->SetSavedPoint(163,0.8012686);
   f_11110182->SetSavedPoint(164,0.8015096);
   f_11110182->SetSavedPoint(165,0.8016871);
   f_11110182->SetSavedPoint(166,0.8018015);
   f_11110182->SetSavedPoint(167,0.8018529);
   f_11110182->SetSavedPoint(168,0.8018415);
   f_11110182->SetSavedPoint(169,0.8017675);
   f_11110182->SetSavedPoint(170,0.8016311);
   f_11110182->SetSavedPoint(171,0.8014326);
   f_11110182->SetSavedPoint(172,0.8011722);
   f_11110182->SetSavedPoint(173,0.80085);
   f_11110182->SetSavedPoint(174,0.8004664);
   f_11110182->SetSavedPoint(175,0.8000216);
   f_11110182->SetSavedPoint(176,0.7995159);
   f_11110182->SetSavedPoint(177,0.7989494);
   f_11110182->SetSavedPoint(178,0.7983226);
   f_11110182->SetSavedPoint(179,0.7976356);
   f_11110182->SetSavedPoint(180,0.7968888);
   f_11110182->SetSavedPoint(181,0.7960825);
   f_11110182->SetSavedPoint(182,0.7952169);
   f_11110182->SetSavedPoint(183,0.7942923);
   f_11110182->SetSavedPoint(184,0.7933092);
   f_11110182->SetSavedPoint(185,0.7922677);
   f_11110182->SetSavedPoint(186,0.7911683);
   f_11110182->SetSavedPoint(187,0.7900112);
   f_11110182->SetSavedPoint(188,0.7887968);
   f_11110182->SetSavedPoint(189,0.7875255);
   f_11110182->SetSavedPoint(190,0.7861976);
   f_11110182->SetSavedPoint(191,0.7848135);
   f_11110182->SetSavedPoint(192,0.7833735);
   f_11110182->SetSavedPoint(193,0.7818781);
   f_11110182->SetSavedPoint(194,0.7803275);
   f_11110182->SetSavedPoint(195,0.7787223);
   f_11110182->SetSavedPoint(196,0.7770628);
   f_11110182->SetSavedPoint(197,0.7753493);
   f_11110182->SetSavedPoint(198,0.7735824);
   f_11110182->SetSavedPoint(199,0.7717625);
   f_11110182->SetSavedPoint(200,0.7698898);
   f_11110182->SetSavedPoint(201,0.767965);
   f_11110182->SetSavedPoint(202,0.7659884);
   f_11110182->SetSavedPoint(203,0.7639605);
   f_11110182->SetSavedPoint(204,0.7618816);
   f_11110182->SetSavedPoint(205,0.7597524);
   f_11110182->SetSavedPoint(206,0.7575732);
   f_11110182->SetSavedPoint(207,0.7553445);
   f_11110182->SetSavedPoint(208,0.7530667);
   f_11110182->SetSavedPoint(209,0.7507404);
   f_11110182->SetSavedPoint(210,0.7483661);
   f_11110182->SetSavedPoint(211,0.7459441);
   f_11110182->SetSavedPoint(212,0.7434751);
   f_11110182->SetSavedPoint(213,0.7409596);
   f_11110182->SetSavedPoint(214,0.7383979);
   f_11110182->SetSavedPoint(215,0.7357907);
   f_11110182->SetSavedPoint(216,0.7331385);
   f_11110182->SetSavedPoint(217,0.7304417);
   f_11110182->SetSavedPoint(218,0.727701);
   f_11110182->SetSavedPoint(219,0.7249168);
   f_11110182->SetSavedPoint(220,0.7220898);
   f_11110182->SetSavedPoint(221,0.7192203);
   f_11110182->SetSavedPoint(222,0.716309);
   f_11110182->SetSavedPoint(223,0.7133565);
   f_11110182->SetSavedPoint(224,0.7103633);
   f_11110182->SetSavedPoint(225,0.7073299);
   f_11110182->SetSavedPoint(226,0.704257);
   f_11110182->SetSavedPoint(227,0.701145);
   f_11110182->SetSavedPoint(228,0.6979946);
   f_11110182->SetSavedPoint(229,0.6948064);
   f_11110182->SetSavedPoint(230,0.6915809);
   f_11110182->SetSavedPoint(231,0.6883188);
   f_11110182->SetSavedPoint(232,0.6850206);
   f_11110182->SetSavedPoint(233,0.6816868);
   f_11110182->SetSavedPoint(234,0.6783183);
   f_11110182->SetSavedPoint(235,0.6749154);
   f_11110182->SetSavedPoint(236,0.6714789);
   f_11110182->SetSavedPoint(237,0.6680093);
   f_11110182->SetSavedPoint(238,0.6645072);
   f_11110182->SetSavedPoint(239,0.6609734);
   f_11110182->SetSavedPoint(240,0.6574083);
   f_11110182->SetSavedPoint(241,0.6538127);
   f_11110182->SetSavedPoint(242,0.6501871);
   f_11110182->SetSavedPoint(243,0.6465321);
   f_11110182->SetSavedPoint(244,0.6428485);
   f_11110182->SetSavedPoint(245,0.6391369);
   f_11110182->SetSavedPoint(246,0.6353978);
   f_11110182->SetSavedPoint(247,0.6316319);
   f_11110182->SetSavedPoint(248,0.6278399);
   f_11110182->SetSavedPoint(249,0.6240225);
   f_11110182->SetSavedPoint(250,0.6201801);
   f_11110182->SetSavedPoint(251,0.6163136);
   f_11110182->SetSavedPoint(252,0.6124236);
   f_11110182->SetSavedPoint(253,0.6085106);
   f_11110182->SetSavedPoint(254,0.6045754);
   f_11110182->SetSavedPoint(255,0.6006186);
   f_11110182->SetSavedPoint(256,0.5966409);
   f_11110182->SetSavedPoint(257,0.592643);
   f_11110182->SetSavedPoint(258,0.5886254);
   f_11110182->SetSavedPoint(259,0.5845889);
   f_11110182->SetSavedPoint(260,0.580534);
   f_11110182->SetSavedPoint(261,0.5764616);
   f_11110182->SetSavedPoint(262,0.5723722);
   f_11110182->SetSavedPoint(263,0.5682664);
   f_11110182->SetSavedPoint(264,0.5641451);
   f_11110182->SetSavedPoint(265,0.5600087);
   f_11110182->SetSavedPoint(266,0.5558581);
   f_11110182->SetSavedPoint(267,0.5516937);
   f_11110182->SetSavedPoint(268,0.5475164);
   f_11110182->SetSavedPoint(269,0.5433268);
   f_11110182->SetSavedPoint(270,0.5391255);
   f_11110182->SetSavedPoint(271,0.5349131);
   f_11110182->SetSavedPoint(272,0.5306905);
   f_11110182->SetSavedPoint(273,0.5264581);
   f_11110182->SetSavedPoint(274,0.5222168);
   f_11110182->SetSavedPoint(275,0.517967);
   f_11110182->SetSavedPoint(276,0.5137095);
   f_11110182->SetSavedPoint(277,0.509445);
   f_11110182->SetSavedPoint(278,0.5051741);
   f_11110182->SetSavedPoint(279,0.5008974);
   f_11110182->SetSavedPoint(280,0.4966156);
   f_11110182->SetSavedPoint(281,0.4923294);
   f_11110182->SetSavedPoint(282,0.4880394);
   f_11110182->SetSavedPoint(283,0.4837461);
   f_11110182->SetSavedPoint(284,0.4794504);
   f_11110182->SetSavedPoint(285,0.4751528);
   f_11110182->SetSavedPoint(286,0.4708539);
   f_11110182->SetSavedPoint(287,0.4665544);
   f_11110182->SetSavedPoint(288,0.462255);
   f_11110182->SetSavedPoint(289,0.4579562);
   f_11110182->SetSavedPoint(290,0.4536586);
   f_11110182->SetSavedPoint(291,0.449363);
   f_11110182->SetSavedPoint(292,0.4450698);
   f_11110182->SetSavedPoint(293,0.4407798);
   f_11110182->SetSavedPoint(294,0.4364935);
   f_11110182->SetSavedPoint(295,0.4322116);
   f_11110182->SetSavedPoint(296,0.4279346);
   f_11110182->SetSavedPoint(297,0.4236631);
   f_11110182->SetSavedPoint(298,0.4193978);
   f_11110182->SetSavedPoint(299,0.4151393);
   f_11110182->SetSavedPoint(300,0.410888);
   f_11110182->SetSavedPoint(301,0.4066447);
   f_11110182->SetSavedPoint(302,0.4024098);
   f_11110182->SetSavedPoint(303,0.398184);
   f_11110182->SetSavedPoint(304,0.3939678);
   f_11110182->SetSavedPoint(305,0.3897618);
   f_11110182->SetSavedPoint(306,0.3855665);
   f_11110182->SetSavedPoint(307,0.3813825);
   f_11110182->SetSavedPoint(308,0.3772103);
   f_11110182->SetSavedPoint(309,0.3730506);
   f_11110182->SetSavedPoint(310,0.3689037);
   f_11110182->SetSavedPoint(311,0.3647703);
   f_11110182->SetSavedPoint(312,0.3606508);
   f_11110182->SetSavedPoint(313,0.3565458);
   f_11110182->SetSavedPoint(314,0.3524558);
   f_11110182->SetSavedPoint(315,0.3483813);
   f_11110182->SetSavedPoint(316,0.3443228);
   f_11110182->SetSavedPoint(317,0.3402808);
   f_11110182->SetSavedPoint(318,0.3362557);
   f_11110182->SetSavedPoint(319,0.3322481);
   f_11110182->SetSavedPoint(320,0.3282585);
   f_11110182->SetSavedPoint(321,0.3242872);
   f_11110182->SetSavedPoint(322,0.3203347);
   f_11110182->SetSavedPoint(323,0.3164015);
   f_11110182->SetSavedPoint(324,0.3124881);
   f_11110182->SetSavedPoint(325,0.3085948);
   f_11110182->SetSavedPoint(326,0.3047221);
   f_11110182->SetSavedPoint(327,0.3008704);
   f_11110182->SetSavedPoint(328,0.2970402);
   f_11110182->SetSavedPoint(329,0.2932317);
   f_11110182->SetSavedPoint(330,0.2894455);
   f_11110182->SetSavedPoint(331,0.2856819);
   f_11110182->SetSavedPoint(332,0.2819413);
   f_11110182->SetSavedPoint(333,0.2782241);
   f_11110182->SetSavedPoint(334,0.2745306);
   f_11110182->SetSavedPoint(335,0.2708611);
   f_11110182->SetSavedPoint(336,0.2672161);
   f_11110182->SetSavedPoint(337,0.2635959);
   f_11110182->SetSavedPoint(338,0.2600007);
   f_11110182->SetSavedPoint(339,0.2564309);
   f_11110182->SetSavedPoint(340,0.2528869);
   f_11110182->SetSavedPoint(341,0.2493689);
   f_11110182->SetSavedPoint(342,0.2458772);
   f_11110182->SetSavedPoint(343,0.2424121);
   f_11110182->SetSavedPoint(344,0.2389739);
   f_11110182->SetSavedPoint(345,0.2355628);
   f_11110182->SetSavedPoint(346,0.2321791);
   f_11110182->SetSavedPoint(347,0.2288231);
   f_11110182->SetSavedPoint(348,0.2254949);
   f_11110182->SetSavedPoint(349,0.2221948);
   f_11110182->SetSavedPoint(350,0.2189231);
   f_11110182->SetSavedPoint(351,0.2156799);
   f_11110182->SetSavedPoint(352,0.2124654);
   f_11110182->SetSavedPoint(353,0.2092799);
   f_11110182->SetSavedPoint(354,0.2061235);
   f_11110182->SetSavedPoint(355,0.2029963);
   f_11110182->SetSavedPoint(356,0.1998985);
   f_11110182->SetSavedPoint(357,0.1968304);
   f_11110182->SetSavedPoint(358,0.193792);
   f_11110182->SetSavedPoint(359,0.1907834);
   f_11110182->SetSavedPoint(360,0.1878048);
   f_11110182->SetSavedPoint(361,0.1848562);
   f_11110182->SetSavedPoint(362,0.1819379);
   f_11110182->SetSavedPoint(363,0.1790499);
   f_11110182->SetSavedPoint(364,0.1761922);
   f_11110182->SetSavedPoint(365,0.1733649);
   f_11110182->SetSavedPoint(366,0.1705681);
   f_11110182->SetSavedPoint(367,0.1678019);
   f_11110182->SetSavedPoint(368,0.1650662);
   f_11110182->SetSavedPoint(369,0.1623611);
   f_11110182->SetSavedPoint(370,0.1596867);
   f_11110182->SetSavedPoint(371,0.1570429);
   f_11110182->SetSavedPoint(372,0.1544298);
   f_11110182->SetSavedPoint(373,0.1518473);
   f_11110182->SetSavedPoint(374,0.1492954);
   f_11110182->SetSavedPoint(375,0.1467742);
   f_11110182->SetSavedPoint(376,0.1442834);
   f_11110182->SetSavedPoint(377,0.1418232);
   f_11110182->SetSavedPoint(378,0.1393934);
   f_11110182->SetSavedPoint(379,0.136994);
   f_11110182->SetSavedPoint(380,0.1346249);
   f_11110182->SetSavedPoint(381,0.132286);
   f_11110182->SetSavedPoint(382,0.1299772);
   f_11110182->SetSavedPoint(383,0.1276985);
   f_11110182->SetSavedPoint(384,0.1254496);
   f_11110182->SetSavedPoint(385,0.1232305);
   f_11110182->SetSavedPoint(386,0.1210411);
   f_11110182->SetSavedPoint(387,0.1188811);
   f_11110182->SetSavedPoint(388,0.1167506);
   f_11110182->SetSavedPoint(389,0.1146492);
   f_11110182->SetSavedPoint(390,0.1125768);
   f_11110182->SetSavedPoint(391,0.1105332);
   f_11110182->SetSavedPoint(392,0.1085184);
   f_11110182->SetSavedPoint(393,0.1065319);
   f_11110182->SetSavedPoint(394,0.1045738);
   f_11110182->SetSavedPoint(395,0.1026437);
   f_11110182->SetSavedPoint(396,0.1007414);
   f_11110182->SetSavedPoint(397,0.09886675);
   f_11110182->SetSavedPoint(398,0.09701945);
   f_11110182->SetSavedPoint(399,0.09519928);
   f_11110182->SetSavedPoint(400,0.09340599);
   f_11110182->SetSavedPoint(401,0.09163933);
   f_11110182->SetSavedPoint(402,0.08989902);
   f_11110182->SetSavedPoint(403,0.0881848);
   f_11110182->SetSavedPoint(404,0.08649639);
   f_11110182->SetSavedPoint(405,0.08483351);
   f_11110182->SetSavedPoint(406,0.08319587);
   f_11110182->SetSavedPoint(407,0.08158317);
   f_11110182->SetSavedPoint(408,0.07999511);
   f_11110182->SetSavedPoint(409,0.07843138);
   f_11110182->SetSavedPoint(410,0.07689167);
   f_11110182->SetSavedPoint(411,0.07537566);
   f_11110182->SetSavedPoint(412,0.07388303);
   f_11110182->SetSavedPoint(413,0.07241344);
   f_11110182->SetSavedPoint(414,0.07096658);
   f_11110182->SetSavedPoint(415,0.06954209);
   f_11110182->SetSavedPoint(416,0.06813964);
   f_11110182->SetSavedPoint(417,0.06675888);
   f_11110182->SetSavedPoint(418,0.06539947);
   f_11110182->SetSavedPoint(419,0.06406106);
   f_11110182->SetSavedPoint(420,0.06274329);
   f_11110182->SetSavedPoint(421,0.0614458);
   f_11110182->SetSavedPoint(422,0.06016825);
   f_11110182->SetSavedPoint(423,0.05891026);
   f_11110182->SetSavedPoint(424,0.05767147);
   f_11110182->SetSavedPoint(425,0.05645153);
   f_11110182->SetSavedPoint(426,0.05525006);
   f_11110182->SetSavedPoint(427,0.05406671);
   f_11110182->SetSavedPoint(428,0.05290111);
   f_11110182->SetSavedPoint(429,0.0517529);
   f_11110182->SetSavedPoint(430,0.0506217);
   f_11110182->SetSavedPoint(431,0.04950717);
   f_11110182->SetSavedPoint(432,0.04840893);
   f_11110182->SetSavedPoint(433,0.04732663);
   f_11110182->SetSavedPoint(434,0.04625991);
   f_11110182->SetSavedPoint(435,0.04520842);
   f_11110182->SetSavedPoint(436,0.0441718);
   f_11110182->SetSavedPoint(437,0.04314971);
   f_11110182->SetSavedPoint(438,0.0421418);
   f_11110182->SetSavedPoint(439,0.04114773);
   f_11110182->SetSavedPoint(440,0.04016717);
   f_11110182->SetSavedPoint(441,0.03919979);
   f_11110182->SetSavedPoint(442,0.03824526);
   f_11110182->SetSavedPoint(443,0.03730326);
   f_11110182->SetSavedPoint(444,0.03637349);
   f_11110182->SetSavedPoint(445,0.03545564);
   f_11110182->SetSavedPoint(446,0.03454942);
   f_11110182->SetSavedPoint(447,0.03365453);
   f_11110182->SetSavedPoint(448,0.0327707);
   f_11110182->SetSavedPoint(449,0.03189767);
   f_11110182->SetSavedPoint(450,0.03103516);
   f_11110182->SetSavedPoint(451,0.03018294);
   f_11110182->SetSavedPoint(452,0.02934076);
   f_11110182->SetSavedPoint(453,0.02850841);
   f_11110182->SetSavedPoint(454,0.02768566);
   f_11110182->SetSavedPoint(455,0.02687232);
   f_11110182->SetSavedPoint(456,0.02606821);
   f_11110182->SetSavedPoint(457,0.02527314);
   f_11110182->SetSavedPoint(458,0.02448696);
   f_11110182->SetSavedPoint(459,0.02370953);
   f_11110182->SetSavedPoint(460,0.02294073);
   f_11110182->SetSavedPoint(461,0.02218044);
   f_11110182->SetSavedPoint(462,0.02142858);
   f_11110182->SetSavedPoint(463,0.02068507);
   f_11110182->SetSavedPoint(464,0.01994986);
   f_11110182->SetSavedPoint(465,0.01922292);
   f_11110182->SetSavedPoint(466,0.01850422);
   f_11110182->SetSavedPoint(467,0.01779379);
   f_11110182->SetSavedPoint(468,0.01709164);
   f_11110182->SetSavedPoint(469,0.01639783);
   f_11110182->SetSavedPoint(470,0.01571244);
   f_11110182->SetSavedPoint(471,0.01503557);
   f_11110182->SetSavedPoint(472,0.01436734);
   f_11110182->SetSavedPoint(473,0.01370791);
   f_11110182->SetSavedPoint(474,0.01305745);
   f_11110182->SetSavedPoint(475,0.01241616);
   f_11110182->SetSavedPoint(476,0.01178429);
   f_11110182->SetSavedPoint(477,0.0111621);
   f_11110182->SetSavedPoint(478,0.01054987);
   f_11110182->SetSavedPoint(479,0.009947945);
   f_11110182->SetSavedPoint(480,0.00935667);
   f_11110182->SetSavedPoint(481,0.008776438);
   f_11110182->SetSavedPoint(482,0.008207673);
   f_11110182->SetSavedPoint(483,0.007650835);
   f_11110182->SetSavedPoint(484,0.007106418);
   f_11110182->SetSavedPoint(485,0.006574954);
   f_11110182->SetSavedPoint(486,0.006057012);
   f_11110182->SetSavedPoint(487,0.005553201);
   f_11110182->SetSavedPoint(488,0.005064169);
   f_11110182->SetSavedPoint(489,0.004590605);
   f_11110182->SetSavedPoint(490,0.00413324);
   f_11110182->SetSavedPoint(491,0.003692847);
   f_11110182->SetSavedPoint(492,0.003270245);
   f_11110182->SetSavedPoint(493,0.002866296);
   f_11110182->SetSavedPoint(494,0.00248191);
   f_11110182->SetSavedPoint(495,0.002118044);
   f_11110182->SetSavedPoint(496,0.001775703);
   f_11110182->SetSavedPoint(497,0.001455941);
   f_11110182->SetSavedPoint(498,0.001159864);
   f_11110182->SetSavedPoint(499,0.0008886293);
   f_11110182->SetSavedPoint(500,0.0006434483);
   f_11110182->SetSavedPoint(501,2);
   f_11110182->SetSavedPoint(502,4.5);
   f_11110182->SetFillColor(19);
   f_11110182->SetFillStyle(0);
   f_11110182->SetMarkerStyle(20);
   f_11110182->SetMarkerSize(1.2);
   f_11110182->SetLineColor(6);
   f_11110182->SetLineWidth(3);
   f_11110182->SetLineStyle(11);
   f_11110182->GetXaxis()->SetNdivisions(505);
   f_11110182->GetXaxis()->SetLabelFont(132);
   f_11110182->GetXaxis()->SetLabelOffset(0.015);
   f_11110182->GetXaxis()->SetLabelSize(0.05);
   f_11110182->GetXaxis()->SetTitleSize(0.06);
   f_11110182->GetXaxis()->SetTitleFont(132);
   f_11110182->GetYaxis()->SetLabelFont(132);
   f_11110182->GetYaxis()->SetLabelSize(0.05);
   f_11110182->GetYaxis()->SetTitleSize(0.06);
   f_11110182->GetYaxis()->SetTitleFont(42);
   f_11110182->SetParameter(0,0);
   f_11110182->SetParError(0,0);
   f_11110182->SetParLimits(0,0,0);
   f_11110182->SetParameter(1,0);
   f_11110182->SetParError(1,0);
   f_11110182->SetParLimits(1,0,0);
   f_11110182->SetParameter(2,0);
   f_11110182->SetParError(2,0);
   f_11110182->SetParLimits(2,0,0);
   f_11110182->SetParameter(3,0);
   f_11110182->SetParError(3,0);
   f_11110182->SetParLimits(3,0,0);
   f_11110182->SetParameter(4,0);
   f_11110182->SetParError(4,0);
   f_11110182->SetParLimits(4,0,0);
   f_11110182->SetParameter(5,0);
   f_11110182->SetParError(5,0);
   f_11110182->SetParLimits(5,0,0);
   f_11110182->SetParameter(6,0);
   f_11110182->SetParError(6,0);
   f_11110182->SetParLimits(6,0,0);
   f_11110182->SetParameter(7,0);
   f_11110182->SetParError(7,0);
   f_11110182->SetParLimits(7,0,0);
   f_11110182->SetParameter(8,0);
   f_11110182->SetParError(8,0);
   f_11110182->SetParLimits(8,0,0);
   f_11110182->Draw("same");
   
   Double_t Graph1_fx126[203] = {
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.525,
   2.55,
   2.575,
   2.6,
   2.625,
   2.65,
   2.675,
   2.7,
   2.725,
   2.75,
   2.775,
   2.8,
   2.825,
   2.85,
   2.875,
   2.9,
   2.925,
   2.95,
   2.975,
   3,
   3.025,
   3.05,
   3.075,
   3.1,
   3.125,
   3.15,
   3.175,
   3.2,
   3.225,
   3.25,
   3.275,
   3.3,
   3.325,
   3.35,
   3.375,
   3.4,
   3.425,
   3.45,
   3.475,
   3.5,
   3.525,
   3.55,
   3.575,
   3.6,
   3.625,
   3.65,
   3.675,
   3.7,
   3.725,
   3.75,
   3.775,
   3.8,
   3.825,
   3.85,
   3.875,
   3.9,
   3.925,
   3.95,
   3.975,
   4,
   4.025,
   4.05,
   4.075,
   4.1,
   4.125,
   4.15,
   4.175,
   4.2,
   4.225,
   4.25,
   4.275,
   4.3,
   4.325,
   4.35,
   4.375,
   4.4,
   4.425,
   4.45,
   4.475,
   4.5,
   4.5,
   4.475,
   4.45,
   4.425,
   4.4,
   4.375,
   4.35,
   4.325,
   4.3,
   4.275,
   4.25,
   4.225,
   4.2,
   4.175,
   4.15,
   4.125,
   4.1,
   4.075,
   4.05,
   4.025,
   4,
   3.975,
   3.95,
   3.925,
   3.9,
   3.875,
   3.85,
   3.825,
   3.8,
   3.775,
   3.75,
   3.725,
   3.7,
   3.675,
   3.65,
   3.625,
   3.6,
   3.575,
   3.55,
   3.525,
   3.5,
   3.475,
   3.45,
   3.425,
   3.4,
   3.375,
   3.35,
   3.325,
   3.3,
   3.275,
   3.25,
   3.225,
   3.2,
   3.175,
   3.15,
   3.125,
   3.1,
   3.075,
   3.05,
   3.025,
   3,
   2.975,
   2.95,
   2.925,
   2.9,
   2.875,
   2.85,
   2.825,
   2.8,
   2.775,
   2.75,
   2.725,
   2.7,
   2.675,
   2.65,
   2.625,
   2.6,
   2.575,
   2.55,
   2.525,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   2};
   Double_t Graph1_fy126[203] = {
   0,
   0.03782197,
   0.07430498,
   0.109468,
   0.1433408,
   0.1759612,
   0.2073722,
   0.2376202,
   0.2667528,
   0.2948172,
   0.3218595,
   0.3479233,
   0.3730488,
   0.3972726,
   0.4206266,
   0.4431385,
   0.4648309,
   0.4857214,
   0.505823,
   0.5251435,
   0.5436863,
   0.5614503,
   0.5784302,
   0.5946167,
   0.6099974,
   0.6245564,
   0.6382755,
   0.651134,
   0.6631097,
   0.674179,
   0.6843175,
   0.6935008,
   0.7017043,
   0.7089044,
   0.7150785,
   0.7202058,
   0.7242675,
   0.7272471,
   0.7291314,
   0.72991,
   0.7295763,
   0.7281278,
   0.7255659,
   0.7218964,
   0.7171298,
   0.7112811,
   0.7043702,
   0.6964218,
   0.6874654,
   0.6775352,
   0.6666702,
   0.6549136,
   0.642313,
   0.62892,
   0.6147899,
   0.5999813,
   0.5845556,
   0.5685768,
   0.5521111,
   0.535226,
   0.5179899,
   0.5004719,
   0.4827407,
   0.4648646,
   0.4469101,
   0.4289422,
   0.4110232,
   0.3932124,
   0.3755653,
   0.3581335,
   0.3409639,
   0.3240982,
   0.3075729,
   0.2914184,
   0.2756595,
   0.2603146,
   0.2453959,
   0.2309095,
   0.2168554,
   0.203228,
   0.1900161,
   0.1772041,
   0.164772,
   0.1526971,
   0.1409543,
   0.1295179,
   0.118363,
   0.1074672,
   0.0968126,
   0.08638818,
   0.07619219,
   0.06623516,
   0.05654308,
   0.047161,
   0.03815697,
   0.02962652,
   0.02169746,
   0.01453533,
   0.008349275,
   0.003398618,
   0,
   0,
   0.003130275,
   0.007689444,
   0.01338577,
   0.0199806,
   0.02728169,
   0.03513724,
   0.04343036,
   0.05207409,
   0.06100693,
   0.07018873,
   0.07959702,
   0.08922371,
   0.09907213,
   0.1091544,
   0.1194889,
   0.1300986,
   0.1410087,
   0.1522455,
   0.1638346,
   0.1758,
   0.1881629,
   0.2009411,
   0.214148,
   0.2277922,
   0.241877,
   0.2564002,
   0.271354,
   0.2867246,
   0.3024924,
   0.3186319,
   0.3351124,
   0.3518973,
   0.3689453,
   0.3862101,
   0.4036409,
   0.4211833,
   0.4387789,
   0.4563665,
   0.4738821,
   0.49126,
   0.5084325,
   0.5253311,
   0.5418868,
   0.5580307,
   0.5736942,
   0.5888098,
   0.6033117,
   0.6171358,
   0.6302206,
   0.6425072,
   0.6539402,
   0.6644675,
   0.6740409,
   0.6826161,
   0.6901535,
   0.6966178,
   0.7019783,
   0.7062091,
   0.7092891,
   0.7112021,
   0.7119364,
   0.7114854,
   0.7098466,
   0.7070222,
   0.7030185,
   0.6978457,
   0.6915177,
   0.6840518,
   0.6754682,
   0.6657899,
   0.6550422,
   0.6432521,
   0.6304484,
   0.6166607,
   0.6019195,
   0.5862555,
   0.5696996,
   0.5522819,
   0.5340321,
   0.5149787,
   0.4951491,
   0.4745692,
   0.4532634,
   0.4312546,
   0.4085639,
   0.3852111,
   0.3612147,
   0.3365923,
   0.3113608,
   0.2855372,
   0.2591387,
   0.2321842,
   0.2046945,
   0.1766937,
   0.1482098,
   0.1192768,
   0.08993518,
   0.06023392,
   0.03023197,
   0,
   0};
   graph = new TGraph(203,Graph1_fx126,Graph1_fy126);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph126 = new TH1F("Graph_Graph126","Graph",203,1.75,4.75);
   Graph_Graph126->SetMinimum(0);
   Graph_Graph126->SetMaximum(0.8029009);
   Graph_Graph126->SetDirectory(0);
   Graph_Graph126->SetStats(0);
   Graph_Graph126->SetMarkerStyle(20);
   Graph_Graph126->SetMarkerSize(1.2);
   Graph_Graph126->GetXaxis()->SetNdivisions(505);
   Graph_Graph126->GetXaxis()->SetLabelFont(132);
   Graph_Graph126->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph126->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph126->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph126->GetXaxis()->SetTitleFont(132);
   Graph_Graph126->GetYaxis()->SetLabelFont(132);
   Graph_Graph126->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph126->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph126->GetYaxis()->SetTitleFont(42);
   Graph_Graph126->GetZaxis()->SetLabelFont(132);
   Graph_Graph126->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph126->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph126->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph126);
   
   graph->Draw("flc");
   
   TH1D *h_3450__126 = new TH1D("h_3450__126","",10,2,4.5);
   h_3450__126->SetBinContent(1,0.1096986);
   h_3450__126->SetBinContent(2,0.47088);
   h_3450__126->SetBinContent(3,0.6192933);
   h_3450__126->SetBinContent(4,0.7223212);
   h_3450__126->SetBinContent(5,0.7169445);
   h_3450__126->SetBinContent(6,0.5829223);
   h_3450__126->SetBinContent(7,0.3780272);
   h_3450__126->SetBinContent(8,0.2582898);
   h_3450__126->SetBinContent(9,0.1651025);
   h_3450__126->SetBinContent(10,-0.02347941);
   h_3450__126->SetBinError(1,0.09029311);
   h_3450__126->SetBinError(2,0.07574621);
   h_3450__126->SetBinError(3,0.08432214);
   h_3450__126->SetBinError(4,0.09033942);
   h_3450__126->SetBinError(5,0.0733261);
   h_3450__126->SetBinError(6,0.06717932);
   h_3450__126->SetBinError(7,0.05579156);
   h_3450__126->SetBinError(8,0.0470172);
   h_3450__126->SetBinError(9,0.05123409);
   h_3450__126->SetBinError(10,0.01674362);
   h_3450__126->SetMinimum(0);
   h_3450__126->SetMaximum(1);
   h_3450__126->SetEntries(2395);
   h_3450__126->SetStats(0);
   h_3450__126->SetMarkerStyle(20);
   h_3450__126->SetMarkerSize(1.2);
   h_3450__126->GetXaxis()->SetNdivisions(505);
   h_3450__126->GetXaxis()->SetLabelFont(132);
   h_3450__126->GetXaxis()->SetLabelOffset(0.015);
   h_3450__126->GetXaxis()->SetLabelSize(0.05);
   h_3450__126->GetXaxis()->SetTitleSize(0.06);
   h_3450__126->GetXaxis()->SetTitleFont(132);
   h_3450__126->GetYaxis()->SetLabelFont(132);
   h_3450__126->GetYaxis()->SetLabelSize(0.05);
   h_3450__126->GetYaxis()->SetTitleSize(0.06);
   h_3450__126->GetYaxis()->SetTitleFont(42);
   h_3450__126->GetZaxis()->SetLabelFont(132);
   h_3450__126->GetZaxis()->SetLabelSize(0.05);
   h_3450__126->GetZaxis()->SetTitleSize(0.06);
   h_3450__126->GetZaxis()->SetTitleFont(42);
   h_3450__126->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5a.C <==
void 2xB_DPHI_5GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:18:07 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1728395,-0.8101265,1.061728,4.253165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1660__55 = new TH1D("h_1660__55","",10,0,1);
   h_1660__55->SetBinContent(1,0.938315);
   h_1660__55->SetBinContent(2,0.4361482);
   h_1660__55->SetBinContent(3,0.3986965);
   h_1660__55->SetBinContent(4,0.4466216);
   h_1660__55->SetBinContent(5,0.9679337);
   h_1660__55->SetBinContent(6,0.286025);
   h_1660__55->SetBinContent(7,0.7745939);
   h_1660__55->SetBinContent(8,0.5835577);
   h_1660__55->SetBinContent(9,2.016797);
   h_1660__55->SetBinContent(10,3.151312);
   h_1660__55->SetBinError(1,0.3838963);
   h_1660__55->SetBinError(2,0.2958441);
   h_1660__55->SetBinError(3,0.2173016);
   h_1660__55->SetBinError(4,0.1881749);
   h_1660__55->SetBinError(5,0.2723359);
   h_1660__55->SetBinError(6,0.3327958);
   h_1660__55->SetBinError(7,0.2900945);
   h_1660__55->SetBinError(8,0.201326);
   h_1660__55->SetBinError(9,0.4465778);
   h_1660__55->SetBinError(10,0.6291197);
   h_1660__55->SetMinimum(0);
   h_1660__55->SetMaximum(4);
   h_1660__55->SetEntries(569);
   h_1660__55->SetStats(0);
   h_1660__55->SetMarkerStyle(20);
   h_1660__55->SetMarkerSize(1.2);
   h_1660__55->GetXaxis()->SetNdivisions(505);
   h_1660__55->GetXaxis()->SetLabelFont(132);
   h_1660__55->GetXaxis()->SetLabelOffset(0.015);
   h_1660__55->GetXaxis()->SetLabelSize(0.05);
   h_1660__55->GetXaxis()->SetTitleSize(0.06);
   h_1660__55->GetXaxis()->SetTitleFont(132);
   h_1660__55->GetYaxis()->SetLabelFont(132);
   h_1660__55->GetYaxis()->SetLabelSize(0.05);
   h_1660__55->GetYaxis()->SetTitleSize(0.06);
   h_1660__55->GetYaxis()->SetTitleFont(42);
   h_1660__55->GetZaxis()->SetLabelFont(132);
   h_1660__55->GetZaxis()->SetLabelSize(0.05);
   h_1660__55->GetZaxis()->SetTitleSize(0.06);
   h_1660__55->GetZaxis()->SetTitleFont(42);
   h_1660__55->Draw("e1");
   
   TF1 *f_565079 = new TF1("*f_5650",0,1,5);
    //The original function : f_5650 had originally been created by:
    //TF1 *f_5650 = new TF1("f_5650",f_5650,0,1,5);
   f_565079->SetRange(0,1);
   f_565079->SetName("f_5650");
   f_565079->SetTitle("f_5650");
   f_565079->SetNpx(500);
   f_565079->SetSavedPoint(0,0.5061804);
   f_565079->SetSavedPoint(1,0.5053148);
   f_565079->SetSavedPoint(2,0.5044471);
   f_565079->SetSavedPoint(3,0.5035776);
   f_565079->SetSavedPoint(4,0.5027066);
   f_565079->SetSavedPoint(5,0.5018341);
   f_565079->SetSavedPoint(6,0.5009604);
   f_565079->SetSavedPoint(7,0.5000856);
   f_565079->SetSavedPoint(8,0.4992101);
   f_565079->SetSavedPoint(9,0.4983338);
   f_565079->SetSavedPoint(10,0.4974571);
   f_565079->SetSavedPoint(11,0.4965801);
   f_565079->SetSavedPoint(12,0.495703);
   f_565079->SetSavedPoint(13,0.494826);
   f_565079->SetSavedPoint(14,0.4939493);
   f_565079->SetSavedPoint(15,0.4930731);
   f_565079->SetSavedPoint(16,0.4921975);
   f_565079->SetSavedPoint(17,0.4913228);
   f_565079->SetSavedPoint(18,0.4904491);
   f_565079->SetSavedPoint(19,0.4895766);
   f_565079->SetSavedPoint(20,0.4887055);
   f_565079->SetSavedPoint(21,0.487836);
   f_565079->SetSavedPoint(22,0.4869682);
   f_565079->SetSavedPoint(23,0.4861024);
   f_565079->SetSavedPoint(24,0.4852388);
   f_565079->SetSavedPoint(25,0.4843774);
   f_565079->SetSavedPoint(26,0.4835186);
   f_565079->SetSavedPoint(27,0.4826624);
   f_565079->SetSavedPoint(28,0.4818091);
   f_565079->SetSavedPoint(29,0.4809588);
   f_565079->SetSavedPoint(30,0.4801118);
   f_565079->SetSavedPoint(31,0.4792682);
   f_565079->SetSavedPoint(32,0.4784281);
   f_565079->SetSavedPoint(33,0.4775919);
   f_565079->SetSavedPoint(34,0.4767595);
   f_565079->SetSavedPoint(35,0.4759313);
   f_565079->SetSavedPoint(36,0.4751074);
   f_565079->SetSavedPoint(37,0.474288);
   f_565079->SetSavedPoint(38,0.4734733);
   f_565079->SetSavedPoint(39,0.4726633);
   f_565079->SetSavedPoint(40,0.4718584);
   f_565079->SetSavedPoint(41,0.4710587);
   f_565079->SetSavedPoint(42,0.4702644);
   f_565079->SetSavedPoint(43,0.4694756);
   f_565079->SetSavedPoint(44,0.4686925);
   f_565079->SetSavedPoint(45,0.4679154);
   f_565079->SetSavedPoint(46,0.4671442);
   f_565079->SetSavedPoint(47,0.4663794);
   f_565079->SetSavedPoint(48,0.4656209);
   f_565079->SetSavedPoint(49,0.4648691);
   f_565079->SetSavedPoint(50,0.464124);
   f_565079->SetSavedPoint(51,0.4633859);
   f_565079->SetSavedPoint(52,0.4626549);
   f_565079->SetSavedPoint(53,0.4619311);
   f_565079->SetSavedPoint(54,0.4612148);
   f_565079->SetSavedPoint(55,0.4605062);
   f_565079->SetSavedPoint(56,0.4598053);
   f_565079->SetSavedPoint(57,0.4591124);
   f_565079->SetSavedPoint(58,0.4584277);
   f_565079->SetSavedPoint(59,0.4577512);
   f_565079->SetSavedPoint(60,0.4570833);
   f_565079->SetSavedPoint(61,0.456424);
   f_565079->SetSavedPoint(62,0.4557735);
   f_565079->SetSavedPoint(63,0.455132);
   f_565079->SetSavedPoint(64,0.4544997);
   f_565079->SetSavedPoint(65,0.4538766);
   f_565079->SetSavedPoint(66,0.4532631);
   f_565079->SetSavedPoint(67,0.4526592);
   f_565079->SetSavedPoint(68,0.4520652);
   f_565079->SetSavedPoint(69,0.4514811);
   f_565079->SetSavedPoint(70,0.4509072);
   f_565079->SetSavedPoint(71,0.4503436);
   f_565079->SetSavedPoint(72,0.4497905);
   f_565079->SetSavedPoint(73,0.4492481);
   f_565079->SetSavedPoint(74,0.4487164);
   f_565079->SetSavedPoint(75,0.4481958);
   f_565079->SetSavedPoint(76,0.4476863);
   f_565079->SetSavedPoint(77,0.4471881);
   f_565079->SetSavedPoint(78,0.4467013);
   f_565079->SetSavedPoint(79,0.4462262);
   f_565079->SetSavedPoint(80,0.4457629);
   f_565079->SetSavedPoint(81,0.4453115);
   f_565079->SetSavedPoint(82,0.4448723);
   f_565079->SetSavedPoint(83,0.4444453);
   f_565079->SetSavedPoint(84,0.4440308);
   f_565079->SetSavedPoint(85,0.4436288);
   f_565079->SetSavedPoint(86,0.4432396);
   f_565079->SetSavedPoint(87,0.4428634);
   f_565079->SetSavedPoint(88,0.4425002);
   f_565079->SetSavedPoint(89,0.4421502);
   f_565079->SetSavedPoint(90,0.4418136);
   f_565079->SetSavedPoint(91,0.4414906);
   f_565079->SetSavedPoint(92,0.4411813);
   f_565079->SetSavedPoint(93,0.4408859);
   f_565079->SetSavedPoint(94,0.4406044);
   f_565079->SetSavedPoint(95,0.4403372);
   f_565079->SetSavedPoint(96,0.4400842);
   f_565079->SetSavedPoint(97,0.4398458);
   f_565079->SetSavedPoint(98,0.439622);
   f_565079->SetSavedPoint(99,0.439413);
   f_565079->SetSavedPoint(100,0.439219);
   f_565079->SetSavedPoint(101,0.43904);
   f_565079->SetSavedPoint(102,0.4388763);
   f_565079->SetSavedPoint(103,0.4387281);
   f_565079->SetSavedPoint(104,0.4385954);
   f_565079->SetSavedPoint(105,0.4384784);
   f_565079->SetSavedPoint(106,0.4383773);
   f_565079->SetSavedPoint(107,0.4382922);
   f_565079->SetSavedPoint(108,0.4382232);
   f_565079->SetSavedPoint(109,0.4381706);
   f_565079->SetSavedPoint(110,0.4381345);
   f_565079->SetSavedPoint(111,0.438115);
   f_565079->SetSavedPoint(112,0.4381123);
   f_565079->SetSavedPoint(113,0.4381265);
   f_565079->SetSavedPoint(114,0.4381578);
   f_565079->SetSavedPoint(115,0.4382062);
   f_565079->SetSavedPoint(116,0.4382721);
   f_565079->SetSavedPoint(117,0.4383555);
   f_565079->SetSavedPoint(118,0.4384565);
   f_565079->SetSavedPoint(119,0.4385753);
   f_565079->SetSavedPoint(120,0.4387122);
   f_565079->SetSavedPoint(121,0.4388671);
   f_565079->SetSavedPoint(122,0.4390402);
   f_565079->SetSavedPoint(123,0.4392318);
   f_565079->SetSavedPoint(124,0.4394419);
   f_565079->SetSavedPoint(125,0.4396707);
   f_565079->SetSavedPoint(126,0.4399183);
   f_565079->SetSavedPoint(127,0.4401849);
   f_565079->SetSavedPoint(128,0.4404706);
   f_565079->SetSavedPoint(129,0.4407755);
   f_565079->SetSavedPoint(130,0.4410999);
   f_565079->SetSavedPoint(131,0.4414438);
   f_565079->SetSavedPoint(132,0.4418074);
   f_565079->SetSavedPoint(133,0.4421908);
   f_565079->SetSavedPoint(134,0.4425942);
   f_565079->SetSavedPoint(135,0.4430178);
   f_565079->SetSavedPoint(136,0.4434615);
   f_565079->SetSavedPoint(137,0.4439257);
   f_565079->SetSavedPoint(138,0.4444104);
   f_565079->SetSavedPoint(139,0.4449158);
   f_565079->SetSavedPoint(140,0.4454419);
   f_565079->SetSavedPoint(141,0.4459891);
   f_565079->SetSavedPoint(142,0.4465573);
   f_565079->SetSavedPoint(143,0.4471467);
   f_565079->SetSavedPoint(144,0.4477575);
   f_565079->SetSavedPoint(145,0.4483898);
   f_565079->SetSavedPoint(146,0.4490438);
   f_565079->SetSavedPoint(147,0.4497195);
   f_565079->SetSavedPoint(148,0.4504171);
   f_565079->SetSavedPoint(149,0.4511368);
   f_565079->SetSavedPoint(150,0.4518787);
   f_565079->SetSavedPoint(151,0.4526429);
   f_565079->SetSavedPoint(152,0.4534295);
   f_565079->SetSavedPoint(153,0.4542387);
   f_565079->SetSavedPoint(154,0.4550706);
   f_565079->SetSavedPoint(155,0.4559254);
   f_565079->SetSavedPoint(156,0.4568032);
   f_565079->SetSavedPoint(157,0.457704);
   f_565079->SetSavedPoint(158,0.4586282);
   f_565079->SetSavedPoint(159,0.4595757);
   f_565079->SetSavedPoint(160,0.4605467);
   f_565079->SetSavedPoint(161,0.4615414);
   f_565079->SetSavedPoint(162,0.4625598);
   f_565079->SetSavedPoint(163,0.4636021);
   f_565079->SetSavedPoint(164,0.4646685);
   f_565079->SetSavedPoint(165,0.4657591);
   f_565079->SetSavedPoint(166,0.4668739);
   f_565079->SetSavedPoint(167,0.4680131);
   f_565079->SetSavedPoint(168,0.4691769);
   f_565079->SetSavedPoint(169,0.4703654);
   f_565079->SetSavedPoint(170,0.4715787);
   f_565079->SetSavedPoint(171,0.4728169);
   f_565079->SetSavedPoint(172,0.4740802);
   f_565079->SetSavedPoint(173,0.4753687);
   f_565079->SetSavedPoint(174,0.4766825);
   f_565079->SetSavedPoint(175,0.4780217);
   f_565079->SetSavedPoint(176,0.4793864);
   f_565079->SetSavedPoint(177,0.4807769);
   f_565079->SetSavedPoint(178,0.4821932);
   f_565079->SetSavedPoint(179,0.4836354);
   f_565079->SetSavedPoint(180,0.4851037);
   f_565079->SetSavedPoint(181,0.4865981);
   f_565079->SetSavedPoint(182,0.4881189);
   f_565079->SetSavedPoint(183,0.4896661);
   f_565079->SetSavedPoint(184,0.4912398);
   f_565079->SetSavedPoint(185,0.4928402);
   f_565079->SetSavedPoint(186,0.4944675);
   f_565079->SetSavedPoint(187,0.4961216);
   f_565079->SetSavedPoint(188,0.4978027);
   f_565079->SetSavedPoint(189,0.4995111);
   f_565079->SetSavedPoint(190,0.5012467);
   f_565079->SetSavedPoint(191,0.5030097);
   f_565079->SetSavedPoint(192,0.5048002);
   f_565079->SetSavedPoint(193,0.5066183);
   f_565079->SetSavedPoint(194,0.5084642);
   f_565079->SetSavedPoint(195,0.510338);
   f_565079->SetSavedPoint(196,0.5122397);
   f_565079->SetSavedPoint(197,0.5141696);
   f_565079->SetSavedPoint(198,0.5161277);
   f_565079->SetSavedPoint(199,0.5181141);
   f_565079->SetSavedPoint(200,0.520129);
   f_565079->SetSavedPoint(201,0.5221724);
   f_565079->SetSavedPoint(202,0.5242446);
   f_565079->SetSavedPoint(203,0.5263455);
   f_565079->SetSavedPoint(204,0.5284754);
   f_565079->SetSavedPoint(205,0.5306343);
   f_565079->SetSavedPoint(206,0.5328223);
   f_565079->SetSavedPoint(207,0.5350396);
   f_565079->SetSavedPoint(208,0.5372862);
   f_565079->SetSavedPoint(209,0.5395624);
   f_565079->SetSavedPoint(210,0.5418681);
   f_565079->SetSavedPoint(211,0.5442036);
   f_565079->SetSavedPoint(212,0.5465688);
   f_565079->SetSavedPoint(213,0.548964);
   f_565079->SetSavedPoint(214,0.5513893);
   f_565079->SetSavedPoint(215,0.5538446);
   f_565079->SetSavedPoint(216,0.5563303);
   f_565079->SetSavedPoint(217,0.5588463);
   f_565079->SetSavedPoint(218,0.5613928);
   f_565079->SetSavedPoint(219,0.5639699);
   f_565079->SetSavedPoint(220,0.5665777);
   f_565079->SetSavedPoint(221,0.5692163);
   f_565079->SetSavedPoint(222,0.5718858);
   f_565079->SetSavedPoint(223,0.5745863);
   f_565079->SetSavedPoint(224,0.577318);
   f_565079->SetSavedPoint(225,0.5800808);
   f_565079->SetSavedPoint(226,0.5828751);
   f_565079->SetSavedPoint(227,0.5857008);
   f_565079->SetSavedPoint(228,0.588558);
   f_565079->SetSavedPoint(229,0.5914469);
   f_565079->SetSavedPoint(230,0.5943675);
   f_565079->SetSavedPoint(231,0.59732);
   f_565079->SetSavedPoint(232,0.6003045);
   f_565079->SetSavedPoint(233,0.6033211);
   f_565079->SetSavedPoint(234,0.6063698);
   f_565079->SetSavedPoint(235,0.6094508);
   f_565079->SetSavedPoint(236,0.6125642);
   f_565079->SetSavedPoint(237,0.6157101);
   f_565079->SetSavedPoint(238,0.6188885);
   f_565079->SetSavedPoint(239,0.6220997);
   f_565079->SetSavedPoint(240,0.6253436);
   f_565079->SetSavedPoint(241,0.6286204);
   f_565079->SetSavedPoint(242,0.6319302);
   f_565079->SetSavedPoint(243,0.6352731);
   f_565079->SetSavedPoint(244,0.6386492);
   f_565079->SetSavedPoint(245,0.6420586);
   f_565079->SetSavedPoint(246,0.6455013);
   f_565079->SetSavedPoint(247,0.6489776);
   f_565079->SetSavedPoint(248,0.6524874);
   f_565079->SetSavedPoint(249,0.6560309);
   f_565079->SetSavedPoint(250,0.6596082);
   f_565079->SetSavedPoint(251,0.6632193);
   f_565079->SetSavedPoint(252,0.6668644);
   f_565079->SetSavedPoint(253,0.6705436);
   f_565079->SetSavedPoint(254,0.6742569);
   f_565079->SetSavedPoint(255,0.6780045);
   f_565079->SetSavedPoint(256,0.6817864);
   f_565079->SetSavedPoint(257,0.6856028);
   f_565079->SetSavedPoint(258,0.6894537);
   f_565079->SetSavedPoint(259,0.6933393);
   f_565079->SetSavedPoint(260,0.6972595);
   f_565079->SetSavedPoint(261,0.7012146);
   f_565079->SetSavedPoint(262,0.7052046);
   f_565079->SetSavedPoint(263,0.7092296);
   f_565079->SetSavedPoint(264,0.7132897);
   f_565079->SetSavedPoint(265,0.717385);
   f_565079->SetSavedPoint(266,0.7215155);
   f_565079->SetSavedPoint(267,0.7256814);
   f_565079->SetSavedPoint(268,0.7298828);
   f_565079->SetSavedPoint(269,0.7341197);
   f_565079->SetSavedPoint(270,0.7383923);
   f_565079->SetSavedPoint(271,0.7427006);
   f_565079->SetSavedPoint(272,0.7470446);
   f_565079->SetSavedPoint(273,0.7514246);
   f_565079->SetSavedPoint(274,0.7558406);
   f_565079->SetSavedPoint(275,0.7602927);
   f_565079->SetSavedPoint(276,0.7647809);
   f_565079->SetSavedPoint(277,0.7693054);
   f_565079->SetSavedPoint(278,0.7738662);
   f_565079->SetSavedPoint(279,0.7784634);
   f_565079->SetSavedPoint(280,0.7830971);
   f_565079->SetSavedPoint(281,0.7877675);
   f_565079->SetSavedPoint(282,0.7924745);
   f_565079->SetSavedPoint(283,0.7972182);
   f_565079->SetSavedPoint(284,0.8019988);
   f_565079->SetSavedPoint(285,0.8068164);
   f_565079->SetSavedPoint(286,0.8116709);
   f_565079->SetSavedPoint(287,0.8165626);
   f_565079->SetSavedPoint(288,0.8214914);
   f_565079->SetSavedPoint(289,0.8264575);
   f_565079->SetSavedPoint(290,0.831461);
   f_565079->SetSavedPoint(291,0.8365018);
   f_565079->SetSavedPoint(292,0.8415802);
   f_565079->SetSavedPoint(293,0.8466961);
   f_565079->SetSavedPoint(294,0.8518497);
   f_565079->SetSavedPoint(295,0.8570411);
   f_565079->SetSavedPoint(296,0.8622703);
   f_565079->SetSavedPoint(297,0.8675374);
   f_565079->SetSavedPoint(298,0.8728425);
   f_565079->SetSavedPoint(299,0.8781856);
   f_565079->SetSavedPoint(300,0.8835669);
   f_565079->SetSavedPoint(301,0.8889864);
   f_565079->SetSavedPoint(302,0.8944441);
   f_565079->SetSavedPoint(303,0.8999403);
   f_565079->SetSavedPoint(304,0.9054749);
   f_565079->SetSavedPoint(305,0.911048);
   f_565079->SetSavedPoint(306,0.9166598);
   f_565079->SetSavedPoint(307,0.9223102);
   f_565079->SetSavedPoint(308,0.9279993);
   f_565079->SetSavedPoint(309,0.9337273);
   f_565079->SetSavedPoint(310,0.9394941);
   f_565079->SetSavedPoint(311,0.9453);
   f_565079->SetSavedPoint(312,0.9511449);
   f_565079->SetSavedPoint(313,0.9570289);
   f_565079->SetSavedPoint(314,0.962952);
   f_565079->SetSavedPoint(315,0.9689145);
   f_565079->SetSavedPoint(316,0.9749163);
   f_565079->SetSavedPoint(317,0.9809575);
   f_565079->SetSavedPoint(318,0.9870381);
   f_565079->SetSavedPoint(319,0.9931584);
   f_565079->SetSavedPoint(320,0.9993182);
   f_565079->SetSavedPoint(321,1.005518);
   f_565079->SetSavedPoint(322,1.011757);
   f_565079->SetSavedPoint(323,1.018036);
   f_565079->SetSavedPoint(324,1.024355);
   f_565079->SetSavedPoint(325,1.030714);
   f_565079->SetSavedPoint(326,1.037113);
   f_565079->SetSavedPoint(327,1.043552);
   f_565079->SetSavedPoint(328,1.050031);
   f_565079->SetSavedPoint(329,1.056551);
   f_565079->SetSavedPoint(330,1.063111);
   f_565079->SetSavedPoint(331,1.069711);
   f_565079->SetSavedPoint(332,1.076351);
   f_565079->SetSavedPoint(333,1.083032);
   f_565079->SetSavedPoint(334,1.089754);
   f_565079->SetSavedPoint(335,1.096516);
   f_565079->SetSavedPoint(336,1.103319);
   f_565079->SetSavedPoint(337,1.110163);
   f_565079->SetSavedPoint(338,1.117048);
   f_565079->SetSavedPoint(339,1.123973);
   f_565079->SetSavedPoint(340,1.130939);
   f_565079->SetSavedPoint(341,1.137947);
   f_565079->SetSavedPoint(342,1.144995);
   f_565079->SetSavedPoint(343,1.152085);
   f_565079->SetSavedPoint(344,1.159215);
   f_565079->SetSavedPoint(345,1.166387);
   f_565079->SetSavedPoint(346,1.173601);
   f_565079->SetSavedPoint(347,1.180855);
   f_565079->SetSavedPoint(348,1.188151);
   f_565079->SetSavedPoint(349,1.195489);
   f_565079->SetSavedPoint(350,1.202868);
   f_565079->SetSavedPoint(351,1.210289);
   f_565079->SetSavedPoint(352,1.217751);
   f_565079->SetSavedPoint(353,1.225256);
   f_565079->SetSavedPoint(354,1.232801);
   f_565079->SetSavedPoint(355,1.240389);
   f_565079->SetSavedPoint(356,1.248019);
   f_565079->SetSavedPoint(357,1.25569);
   f_565079->SetSavedPoint(358,1.263404);
   f_565079->SetSavedPoint(359,1.27116);
   f_565079->SetSavedPoint(360,1.278957);
   f_565079->SetSavedPoint(361,1.286797);
   f_565079->SetSavedPoint(362,1.29468);
   f_565079->SetSavedPoint(363,1.302604);
   f_565079->SetSavedPoint(364,1.310571);
   f_565079->SetSavedPoint(365,1.31858);
   f_565079->SetSavedPoint(366,1.326632);
   f_565079->SetSavedPoint(367,1.334726);
   f_565079->SetSavedPoint(368,1.342862);
   f_565079->SetSavedPoint(369,1.351042);
   f_565079->SetSavedPoint(370,1.359263);
   f_565079->SetSavedPoint(371,1.367528);
   f_565079->SetSavedPoint(372,1.375835);
   f_565079->SetSavedPoint(373,1.384185);
   f_565079->SetSavedPoint(374,1.392578);
   f_565079->SetSavedPoint(375,1.401014);
   f_565079->SetSavedPoint(376,1.409493);
   f_565079->SetSavedPoint(377,1.418015);
   f_565079->SetSavedPoint(378,1.42658);
   f_565079->SetSavedPoint(379,1.435188);
   f_565079->SetSavedPoint(380,1.443839);
   f_565079->SetSavedPoint(381,1.452533);
   f_565079->SetSavedPoint(382,1.46127);
   f_565079->SetSavedPoint(383,1.470051);
   f_565079->SetSavedPoint(384,1.478875);
   f_565079->SetSavedPoint(385,1.487743);
   f_565079->SetSavedPoint(386,1.496653);
   f_565079->SetSavedPoint(387,1.505608);
   f_565079->SetSavedPoint(388,1.514606);
   f_565079->SetSavedPoint(389,1.523647);
   f_565079->SetSavedPoint(390,1.532732);
   f_565079->SetSavedPoint(391,1.54186);
   f_565079->SetSavedPoint(392,1.551033);
   f_565079->SetSavedPoint(393,1.560249);
   f_565079->SetSavedPoint(394,1.569508);
   f_565079->SetSavedPoint(395,1.578812);
   f_565079->SetSavedPoint(396,1.588159);
   f_565079->SetSavedPoint(397,1.59755);
   f_565079->SetSavedPoint(398,1.606986);
   f_565079->SetSavedPoint(399,1.616465);
   f_565079->SetSavedPoint(400,1.625988);
   f_565079->SetSavedPoint(401,1.635555);
   f_565079->SetSavedPoint(402,1.645166);
   f_565079->SetSavedPoint(403,1.654822);
   f_565079->SetSavedPoint(404,1.664521);
   f_565079->SetSavedPoint(405,1.674265);
   f_565079->SetSavedPoint(406,1.684053);
   f_565079->SetSavedPoint(407,1.693885);
   f_565079->SetSavedPoint(408,1.703762);
   f_565079->SetSavedPoint(409,1.713682);
   f_565079->SetSavedPoint(410,1.723648);
   f_565079->SetSavedPoint(411,1.733657);
   f_565079->SetSavedPoint(412,1.743711);
   f_565079->SetSavedPoint(413,1.75381);
   f_565079->SetSavedPoint(414,1.763953);
   f_565079->SetSavedPoint(415,1.774141);
   f_565079->SetSavedPoint(416,1.784373);
   f_565079->SetSavedPoint(417,1.79465);
   f_565079->SetSavedPoint(418,1.804972);
   f_565079->SetSavedPoint(419,1.815338);
   f_565079->SetSavedPoint(420,1.825749);
   f_565079->SetSavedPoint(421,1.836204);
   f_565079->SetSavedPoint(422,1.846705);
   f_565079->SetSavedPoint(423,1.85725);
   f_565079->SetSavedPoint(424,1.86784);
   f_565079->SetSavedPoint(425,1.878475);
   f_565079->SetSavedPoint(426,1.889155);
   f_565079->SetSavedPoint(427,1.89988);
   f_565079->SetSavedPoint(428,1.91065);
   f_565079->SetSavedPoint(429,1.921464);
   f_565079->SetSavedPoint(430,1.932324);
   f_565079->SetSavedPoint(431,1.943229);
   f_565079->SetSavedPoint(432,1.954179);
   f_565079->SetSavedPoint(433,1.965174);
   f_565079->SetSavedPoint(434,1.976214);
   f_565079->SetSavedPoint(435,1.987299);
   f_565079->SetSavedPoint(436,1.99843);
   f_565079->SetSavedPoint(437,2.009605);
   f_565079->SetSavedPoint(438,2.020826);
   f_565079->SetSavedPoint(439,2.032092);
   f_565079->SetSavedPoint(440,2.043404);
   f_565079->SetSavedPoint(441,2.054761);
   f_565079->SetSavedPoint(442,2.066163);
   f_565079->SetSavedPoint(443,2.07761);
   f_565079->SetSavedPoint(444,2.089103);
   f_565079->SetSavedPoint(445,2.100641);
   f_565079->SetSavedPoint(446,2.112225);
   f_565079->SetSavedPoint(447,2.123854);
   f_565079->SetSavedPoint(448,2.135528);
   f_565079->SetSavedPoint(449,2.147248);
   f_565079->SetSavedPoint(450,2.159014);
   f_565079->SetSavedPoint(451,2.170825);
   f_565079->SetSavedPoint(452,2.182681);
   f_565079->SetSavedPoint(453,2.194583);
   f_565079->SetSavedPoint(454,2.206531);
   f_565079->SetSavedPoint(455,2.218524);
   f_565079->SetSavedPoint(456,2.230563);
   f_565079->SetSavedPoint(457,2.242648);
   f_565079->SetSavedPoint(458,2.254778);
   f_565079->SetSavedPoint(459,2.266954);
   f_565079->SetSavedPoint(460,2.279175);
   f_565079->SetSavedPoint(461,2.291442);
   f_565079->SetSavedPoint(462,2.303755);
   f_565079->SetSavedPoint(463,2.316114);
   f_565079->SetSavedPoint(464,2.328518);
   f_565079->SetSavedPoint(465,2.340969);
   f_565079->SetSavedPoint(466,2.353465);
   f_565079->SetSavedPoint(467,2.366006);
   f_565079->SetSavedPoint(468,2.378594);
   f_565079->SetSavedPoint(469,2.391227);
   f_565079->SetSavedPoint(470,2.403907);
   f_565079->SetSavedPoint(471,2.416632);
   f_565079->SetSavedPoint(472,2.429403);
   f_565079->SetSavedPoint(473,2.44222);
   f_565079->SetSavedPoint(474,2.455082);
   f_565079->SetSavedPoint(475,2.467991);
   f_565079->SetSavedPoint(476,2.480945);
   f_565079->SetSavedPoint(477,2.493946);
   f_565079->SetSavedPoint(478,2.506992);
   f_565079->SetSavedPoint(479,2.520084);
   f_565079->SetSavedPoint(480,2.533223);
   f_565079->SetSavedPoint(481,2.546407);
   f_565079->SetSavedPoint(482,2.559637);
   f_565079->SetSavedPoint(483,2.572913);
   f_565079->SetSavedPoint(484,2.586235);
   f_565079->SetSavedPoint(485,2.599603);
   f_565079->SetSavedPoint(486,2.613017);
   f_565079->SetSavedPoint(487,2.626477);
   f_565079->SetSavedPoint(488,2.639983);
   f_565079->SetSavedPoint(489,2.653535);
   f_565079->SetSavedPoint(490,2.667133);
   f_565079->SetSavedPoint(491,2.680778);
   f_565079->SetSavedPoint(492,2.694468);
   f_565079->SetSavedPoint(493,2.708204);
   f_565079->SetSavedPoint(494,2.721986);
   f_565079->SetSavedPoint(495,2.735814);
   f_565079->SetSavedPoint(496,2.749688);
   f_565079->SetSavedPoint(497,2.763609);
   f_565079->SetSavedPoint(498,2.777575);
   f_565079->SetSavedPoint(499,2.791587);
   f_565079->SetSavedPoint(500,2.805646);
   f_565079->SetSavedPoint(501,0);
   f_565079->SetSavedPoint(502,1);
   f_565079->SetFillColor(19);
   f_565079->SetFillStyle(0);
   f_565079->SetMarkerStyle(20);
   f_565079->SetMarkerSize(1.2);
   f_565079->SetLineColor(8);
   f_565079->SetLineWidth(3);
   f_565079->GetXaxis()->SetNdivisions(505);
   f_565079->GetXaxis()->SetLabelFont(132);
   f_565079->GetXaxis()->SetLabelOffset(0.015);
   f_565079->GetXaxis()->SetLabelSize(0.05);
   f_565079->GetXaxis()->SetTitleSize(0.06);
   f_565079->GetXaxis()->SetTitleFont(132);
   f_565079->GetYaxis()->SetLabelFont(132);
   f_565079->GetYaxis()->SetLabelSize(0.05);
   f_565079->GetYaxis()->SetTitleSize(0.06);
   f_565079->GetYaxis()->SetTitleFont(42);
   f_565079->SetParameter(0,0);
   f_565079->SetParError(0,0);
   f_565079->SetParLimits(0,0,0);
   f_565079->SetParameter(1,0);
   f_565079->SetParError(1,0);
   f_565079->SetParLimits(1,0,0);
   f_565079->SetParameter(2,0);
   f_565079->SetParError(2,0);
   f_565079->SetParLimits(2,0,0);
   f_565079->SetParameter(3,0);
   f_565079->SetParError(3,0);
   f_565079->SetParLimits(3,0,0);
   f_565079->SetParameter(4,0);
   f_565079->SetParError(4,0);
   f_565079->SetParLimits(4,0,0);
   f_565079->Draw("same");
   
   Double_t Graph0_fx55[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph0_fy55[203] = {
   0.5281131,
   0.5254816,
   0.5225576,
   0.5193829,
   0.5159989,
   0.5124462,
   0.5087647,
   0.5049935,
   0.5011709,
   0.497334,
   0.4935193,
   0.4897621,
   0.4860968,
   0.4825568,
   0.4791743,
   0.4759806,
   0.473006,
   0.4702799,
   0.4678304,
   0.465685,
   0.46387,
   0.4624109,
   0.4613324,
   0.4606583,
   0.4604116,
   0.4606147,
   0.461289,
   0.4624556,
   0.4641347,
   0.4663462,
   0.4691094,
   0.472443,
   0.4763655,
   0.480895,
   0.4860491,
   0.4918452,
   0.4983007,
   0.5054325,
   0.5132575,
   0.5217924,
   0.5310539,
   0.5410585,
   0.5518229,
   0.5633634,
   0.5756966,
   0.5888389,
   0.6028069,
   0.6176172,
   0.633286,
   0.6498301,
   0.6672658,
   0.6856095,
   0.7048776,
   0.7250862,
   0.7462515,
   0.7683891,
   0.7915148,
   0.8156437,
   0.8407907,
   0.86697,
   0.8941955,
   0.9224803,
   0.9518368,
   0.9822763,
   1.013809,
   1.046445,
   1.080192,
   1.115057,
   1.151045,
   1.188159,
   1.2264,
   1.265769,
   1.306262,
   1.347875,
   1.390599,
   1.434423,
   1.479334,
   1.525314,
   1.572344,
   1.620397,
   1.669446,
   1.719457,
   1.770393,
   1.822212,
   1.874865,
   1.928299,
   1.982456,
   2.037269,
   2.092668,
   2.148574,
   2.2049,
   2.261555,
   2.318436,
   2.375435,
   2.432434,
   2.489305,
   2.545912,
   2.60211,
   2.657741,
   2.712638,
   2.766625,
   2.628383,
   2.582799,
   2.535661,
   2.487189,
   2.437589,
   2.387053,
   2.335763,
   2.283889,
   2.23159,
   2.179015,
   2.1263,
   2.073574,
   2.020957,
   1.968558,
   1.916479,
   1.864813,
   1.813645,
   1.763055,
   1.713112,
   1.663881,
   1.615422,
   1.567785,
   1.521018,
   1.475162,
   1.430253,
   1.386322,
   1.343397,
   1.301501,
   1.260653,
   1.220868,
   1.182158,
   1.144533,
   1.107998,
   1.072558,
   1.038212,
   1.00496,
   0.9727985,
   0.9417223,
   0.9117246,
   0.8827969,
   0.8549295,
   0.8281115,
   0.8023308,
   0.7775743,
   0.7538282,
   0.731078,
   0.7093085,
   0.688504,
   0.6686483,
   0.649725,
   0.6317172,
   0.6146081,
   0.5983804,
   0.5830168,
   0.5685,
   0.5548127,
   0.5419373,
   0.5298566,
   0.5185531,
   0.5080095,
   0.4982085,
   0.4891327,
   0.4807651,
   0.4730882,
   0.4660849,
   0.4597378,
   0.4540297,
   0.4489431,
   0.4444605,
   0.4405642,
   0.4372363,
   0.4344587,
   0.4322131,
   0.4304806,
   0.4292422,
   0.4284784,
   0.4281692,
   0.4282942,
   0.4288323,
   0.4297618,
   0.4310605,
   0.4327052,
   0.4346724,
   0.4369374,
   0.4394748,
   0.4422586,
   0.4452614,
   0.4484554,
   0.4518116,
   0.4553001,
   0.4588899,
   0.4625494,
   0.4662456,
   0.469945,
   0.4736126,
   0.4772131,
   0.4807098,
   0.4840656,
   0.4872423,
   0.4902012,
   0.4929028,
   0.5281131};
   TGraph *graph = new TGraph(203,Graph0_fx55,Graph0_fy55);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph55 = new TH1F("Graph_Graph55","Graph",203,0,1.1);
   Graph_Graph55->SetMinimum(0.1943237);
   Graph_Graph55->SetMaximum(3.00047);
   Graph_Graph55->SetDirectory(0);
   Graph_Graph55->SetStats(0);
   Graph_Graph55->SetMarkerStyle(20);
   Graph_Graph55->SetMarkerSize(1.2);
   Graph_Graph55->GetXaxis()->SetNdivisions(505);
   Graph_Graph55->GetXaxis()->SetLabelFont(132);
   Graph_Graph55->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph55->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph55->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph55->GetXaxis()->SetTitleFont(132);
   Graph_Graph55->GetYaxis()->SetLabelFont(132);
   Graph_Graph55->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph55->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph55->GetYaxis()->SetTitleFont(42);
   Graph_Graph55->GetZaxis()->SetLabelFont(132);
   Graph_Graph55->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph55->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph55->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph55);
   
   graph->Draw("flc");
   
   TF1 *f_562080 = new TF1("*f_5620",0,1,7);
    //The original function : f_5620 had originally been created by:
    //TF1 *f_5620 = new TF1("f_5620",f_5620,0,1,7);
   f_562080->SetRange(0,1);
   f_562080->SetName("f_5620");
   f_562080->SetTitle("f_5620");
   f_562080->SetNpx(500);
   f_562080->SetSavedPoint(0,1.244395);
   f_562080->SetSavedPoint(1,1.248902);
   f_562080->SetSavedPoint(2,1.252973);
   f_562080->SetSavedPoint(3,1.256619);
   f_562080->SetSavedPoint(4,1.259852);
   f_562080->SetSavedPoint(5,1.262682);
   f_562080->SetSavedPoint(6,1.265121);
   f_562080->SetSavedPoint(7,1.267178);
   f_562080->SetSavedPoint(8,1.268864);
   f_562080->SetSavedPoint(9,1.27019);
   f_562080->SetSavedPoint(10,1.271166);
   f_562080->SetSavedPoint(11,1.271801);
   f_562080->SetSavedPoint(12,1.272106);
   f_562080->SetSavedPoint(13,1.27209);
   f_562080->SetSavedPoint(14,1.271762);
   f_562080->SetSavedPoint(15,1.271132);
   f_562080->SetSavedPoint(16,1.270209);
   f_562080->SetSavedPoint(17,1.269003);
   f_562080->SetSavedPoint(18,1.267521);
   f_562080->SetSavedPoint(19,1.265772);
   f_562080->SetSavedPoint(20,1.263766);
   f_562080->SetSavedPoint(21,1.261511);
   f_562080->SetSavedPoint(22,1.259014);
   f_562080->SetSavedPoint(23,1.256284);
   f_562080->SetSavedPoint(24,1.253329);
   f_562080->SetSavedPoint(25,1.250157);
   f_562080->SetSavedPoint(26,1.246775);
   f_562080->SetSavedPoint(27,1.243191);
   f_562080->SetSavedPoint(28,1.239412);
   f_562080->SetSavedPoint(29,1.235447);
   f_562080->SetSavedPoint(30,1.2313);
   f_562080->SetSavedPoint(31,1.226981);
   f_562080->SetSavedPoint(32,1.222495);
   f_562080->SetSavedPoint(33,1.21785);
   f_562080->SetSavedPoint(34,1.213052);
   f_562080->SetSavedPoint(35,1.208107);
   f_562080->SetSavedPoint(36,1.203022);
   f_562080->SetSavedPoint(37,1.197803);
   f_562080->SetSavedPoint(38,1.192457);
   f_562080->SetSavedPoint(39,1.186988);
   f_562080->SetSavedPoint(40,1.181404);
   f_562080->SetSavedPoint(41,1.175709);
   f_562080->SetSavedPoint(42,1.16991);
   f_562080->SetSavedPoint(43,1.164012);
   f_562080->SetSavedPoint(44,1.15802);
   f_562080->SetSavedPoint(45,1.151939);
   f_562080->SetSavedPoint(46,1.145776);
   f_562080->SetSavedPoint(47,1.139534);
   f_562080->SetSavedPoint(48,1.133219);
   f_562080->SetSavedPoint(49,1.126835);
   f_562080->SetSavedPoint(50,1.120388);
   f_562080->SetSavedPoint(51,1.113882);
   f_562080->SetSavedPoint(52,1.107321);
   f_562080->SetSavedPoint(53,1.10071);
   f_562080->SetSavedPoint(54,1.094053);
   f_562080->SetSavedPoint(55,1.087354);
   f_562080->SetSavedPoint(56,1.080618);
   f_562080->SetSavedPoint(57,1.073849);
   f_562080->SetSavedPoint(58,1.067049);
   f_562080->SetSavedPoint(59,1.060224);
   f_562080->SetSavedPoint(60,1.053377);
   f_562080->SetSavedPoint(61,1.046511);
   f_562080->SetSavedPoint(62,1.039631);
   f_562080->SetSavedPoint(63,1.032738);
   f_562080->SetSavedPoint(64,1.025838);
   f_562080->SetSavedPoint(65,1.018933);
   f_562080->SetSavedPoint(66,1.012025);
   f_562080->SetSavedPoint(67,1.00512);
   f_562080->SetSavedPoint(68,0.998218);
   f_562080->SetSavedPoint(69,0.9913236);
   f_562080->SetSavedPoint(70,0.9844393);
   f_562080->SetSavedPoint(71,0.9775678);
   f_562080->SetSavedPoint(72,0.9707116);
   f_562080->SetSavedPoint(73,0.9638735);
   f_562080->SetSavedPoint(74,0.957056);
   f_562080->SetSavedPoint(75,0.9502613);
   f_562080->SetSavedPoint(76,0.943492);
   f_562080->SetSavedPoint(77,0.9367502);
   f_562080->SetSavedPoint(78,0.9300381);
   f_562080->SetSavedPoint(79,0.9233579);
   f_562080->SetSavedPoint(80,0.9167117);
   f_562080->SetSavedPoint(81,0.9101014);
   f_562080->SetSavedPoint(82,0.9035289);
   f_562080->SetSavedPoint(83,0.896996);
   f_562080->SetSavedPoint(84,0.8905046);
   f_562080->SetSavedPoint(85,0.8840563);
   f_562080->SetSavedPoint(86,0.8776528);
   f_562080->SetSavedPoint(87,0.8712957);
   f_562080->SetSavedPoint(88,0.8649864);
   f_562080->SetSavedPoint(89,0.8587265);
   f_562080->SetSavedPoint(90,0.8525172);
   f_562080->SetSavedPoint(91,0.84636);
   f_562080->SetSavedPoint(92,0.8402561);
   f_562080->SetSavedPoint(93,0.8342067);
   f_562080->SetSavedPoint(94,0.828213);
   f_562080->SetSavedPoint(95,0.822276);
   f_562080->SetSavedPoint(96,0.8163968);
   f_562080->SetSavedPoint(97,0.8105764);
   f_562080->SetSavedPoint(98,0.8048157);
   f_562080->SetSavedPoint(99,0.7991156);
   f_562080->SetSavedPoint(100,0.7934769);
   f_562080->SetSavedPoint(101,0.7879004);
   f_562080->SetSavedPoint(102,0.7823867);
   f_562080->SetSavedPoint(103,0.7769367);
   f_562080->SetSavedPoint(104,0.7715509);
   f_562080->SetSavedPoint(105,0.7662299);
   f_562080->SetSavedPoint(106,0.7609743);
   f_562080->SetSavedPoint(107,0.7557845);
   f_562080->SetSavedPoint(108,0.7506609);
   f_562080->SetSavedPoint(109,0.7456041);
   f_562080->SetSavedPoint(110,0.7406142);
   f_562080->SetSavedPoint(111,0.7356918);
   f_562080->SetSavedPoint(112,0.730837);
   f_562080->SetSavedPoint(113,0.72605);
   f_562080->SetSavedPoint(114,0.7213311);
   f_562080->SetSavedPoint(115,0.7166805);
   f_562080->SetSavedPoint(116,0.7120983);
   f_562080->SetSavedPoint(117,0.7075845);
   f_562080->SetSavedPoint(118,0.7031392);
   f_562080->SetSavedPoint(119,0.6987625);
   f_562080->SetSavedPoint(120,0.6944542);
   f_562080->SetSavedPoint(121,0.6902145);
   f_562080->SetSavedPoint(122,0.6860431);
   f_562080->SetSavedPoint(123,0.68194);
   f_562080->SetSavedPoint(124,0.6779051);
   f_562080->SetSavedPoint(125,0.6739381);
   f_562080->SetSavedPoint(126,0.670039);
   f_562080->SetSavedPoint(127,0.6662073);
   f_562080->SetSavedPoint(128,0.6624429);
   f_562080->SetSavedPoint(129,0.6587456);
   f_562080->SetSavedPoint(130,0.655115);
   f_562080->SetSavedPoint(131,0.6515507);
   f_562080->SetSavedPoint(132,0.6480524);
   f_562080->SetSavedPoint(133,0.6446198);
   f_562080->SetSavedPoint(134,0.6412525);
   f_562080->SetSavedPoint(135,0.6379499);
   f_562080->SetSavedPoint(136,0.6347117);
   f_562080->SetSavedPoint(137,0.6315375);
   f_562080->SetSavedPoint(138,0.6284266);
   f_562080->SetSavedPoint(139,0.6253787);
   f_562080->SetSavedPoint(140,0.6223931);
   f_562080->SetSavedPoint(141,0.6194694);
   f_562080->SetSavedPoint(142,0.6166071);
   f_562080->SetSavedPoint(143,0.6138054);
   f_562080->SetSavedPoint(144,0.6110639);
   f_562080->SetSavedPoint(145,0.6083819);
   f_562080->SetSavedPoint(146,0.6057589);
   f_562080->SetSavedPoint(147,0.6031941);
   f_562080->SetSavedPoint(148,0.600687);
   f_562080->SetSavedPoint(149,0.5982369);
   f_562080->SetSavedPoint(150,0.5958431);
   f_562080->SetSavedPoint(151,0.5935049);
   f_562080->SetSavedPoint(152,0.5912217);
   f_562080->SetSavedPoint(153,0.5889928);
   f_562080->SetSavedPoint(154,0.5868174);
   f_562080->SetSavedPoint(155,0.5846949);
   f_562080->SetSavedPoint(156,0.5826245);
   f_562080->SetSavedPoint(157,0.5806054);
   f_562080->SetSavedPoint(158,0.578637);
   f_562080->SetSavedPoint(159,0.5767186);
   f_562080->SetSavedPoint(160,0.5748492);
   f_562080->SetSavedPoint(161,0.5730283);
   f_562080->SetSavedPoint(162,0.5712551);
   f_562080->SetSavedPoint(163,0.5695287);
   f_562080->SetSavedPoint(164,0.5678484);
   f_562080->SetSavedPoint(165,0.5662135);
   f_562080->SetSavedPoint(166,0.5646232);
   f_562080->SetSavedPoint(167,0.5630766);
   f_562080->SetSavedPoint(168,0.5615732);
   f_562080->SetSavedPoint(169,0.5601119);
   f_562080->SetSavedPoint(170,0.5586922);
   f_562080->SetSavedPoint(171,0.5573132);
   f_562080->SetSavedPoint(172,0.5559742);
   f_562080->SetSavedPoint(173,0.5546743);
   f_562080->SetSavedPoint(174,0.5534129);
   f_562080->SetSavedPoint(175,0.5521891);
   f_562080->SetSavedPoint(176,0.5510021);
   f_562080->SetSavedPoint(177,0.5498513);
   f_562080->SetSavedPoint(178,0.5487359);
   f_562080->SetSavedPoint(179,0.5476551);
   f_562080->SetSavedPoint(180,0.5466082);
   f_562080->SetSavedPoint(181,0.5455943);
   f_562080->SetSavedPoint(182,0.5446129);
   f_562080->SetSavedPoint(183,0.5436632);
   f_562080->SetSavedPoint(184,0.5427444);
   f_562080->SetSavedPoint(185,0.5418558);
   f_562080->SetSavedPoint(186,0.5409967);
   f_562080->SetSavedPoint(187,0.5401665);
   f_562080->SetSavedPoint(188,0.5393644);
   f_562080->SetSavedPoint(189,0.5385897);
   f_562080->SetSavedPoint(190,0.5378418);
   f_562080->SetSavedPoint(191,0.5371199);
   f_562080->SetSavedPoint(192,0.5364235);
   f_562080->SetSavedPoint(193,0.5357519);
   f_562080->SetSavedPoint(194,0.5351045);
   f_562080->SetSavedPoint(195,0.5344806);
   f_562080->SetSavedPoint(196,0.5338796);
   f_562080->SetSavedPoint(197,0.5333009);
   f_562080->SetSavedPoint(198,0.5327439);
   f_562080->SetSavedPoint(199,0.5322081);
   f_562080->SetSavedPoint(200,0.5316929);
   f_562080->SetSavedPoint(201,0.5311976);
   f_562080->SetSavedPoint(202,0.5307219);
   f_562080->SetSavedPoint(203,0.5302651);
   f_562080->SetSavedPoint(204,0.5298267);
   f_562080->SetSavedPoint(205,0.5294062);
   f_562080->SetSavedPoint(206,0.5290032);
   f_562080->SetSavedPoint(207,0.5286172);
   f_562080->SetSavedPoint(208,0.5282477);
   f_562080->SetSavedPoint(209,0.5278942);
   f_562080->SetSavedPoint(210,0.5275564);
   f_562080->SetSavedPoint(211,0.5272338);
   f_562080->SetSavedPoint(212,0.5269261);
   f_562080->SetSavedPoint(213,0.5266328);
   f_562080->SetSavedPoint(214,0.5263536);
   f_562080->SetSavedPoint(215,0.5260881);
   f_562080->SetSavedPoint(216,0.5258361);
   f_562080->SetSavedPoint(217,0.5255971);
   f_562080->SetSavedPoint(218,0.525371);
   f_562080->SetSavedPoint(219,0.5251573);
   f_562080->SetSavedPoint(220,0.5249559);
   f_562080->SetSavedPoint(221,0.5247665);
   f_562080->SetSavedPoint(222,0.5245889);
   f_562080->SetSavedPoint(223,0.5244229);
   f_562080->SetSavedPoint(224,0.5242682);
   f_562080->SetSavedPoint(225,0.5241247);
   f_562080->SetSavedPoint(226,0.5239923);
   f_562080->SetSavedPoint(227,0.5238708);
   f_562080->SetSavedPoint(228,0.5237601);
   f_562080->SetSavedPoint(229,0.5236601);
   f_562080->SetSavedPoint(230,0.5235706);
   f_562080->SetSavedPoint(231,0.5234918);
   f_562080->SetSavedPoint(232,0.5234234);
   f_562080->SetSavedPoint(233,0.5233655);
   f_562080->SetSavedPoint(234,0.5233181);
   f_562080->SetSavedPoint(235,0.5232812);
   f_562080->SetSavedPoint(236,0.5232548);
   f_562080->SetSavedPoint(237,0.523239);
   f_562080->SetSavedPoint(238,0.5232338);
   f_562080->SetSavedPoint(239,0.5232394);
   f_562080->SetSavedPoint(240,0.5232559);
   f_562080->SetSavedPoint(241,0.5232834);
   f_562080->SetSavedPoint(242,0.523322);
   f_562080->SetSavedPoint(243,0.5233719);
   f_562080->SetSavedPoint(244,0.5234334);
   f_562080->SetSavedPoint(245,0.5235065);
   f_562080->SetSavedPoint(246,0.5235917);
   f_562080->SetSavedPoint(247,0.5236891);
   f_562080->SetSavedPoint(248,0.5237989);
   f_562080->SetSavedPoint(249,0.5239216);
   f_562080->SetSavedPoint(250,0.5240573);
   f_562080->SetSavedPoint(251,0.5242065);
   f_562080->SetSavedPoint(252,0.5243694);
   f_562080->SetSavedPoint(253,0.5245465);
   f_562080->SetSavedPoint(254,0.5247382);
   f_562080->SetSavedPoint(255,0.5249448);
   f_562080->SetSavedPoint(256,0.5251668);
   f_562080->SetSavedPoint(257,0.5254047);
   f_562080->SetSavedPoint(258,0.5256588);
   f_562080->SetSavedPoint(259,0.5259298);
   f_562080->SetSavedPoint(260,0.5262182);
   f_562080->SetSavedPoint(261,0.5265243);
   f_562080->SetSavedPoint(262,0.5268489);
   f_562080->SetSavedPoint(263,0.5271925);
   f_562080->SetSavedPoint(264,0.5275556);
   f_562080->SetSavedPoint(265,0.5279389);
   f_562080->SetSavedPoint(266,0.528343);
   f_562080->SetSavedPoint(267,0.5287685);
   f_562080->SetSavedPoint(268,0.5292162);
   f_562080->SetSavedPoint(269,0.5296866);
   f_562080->SetSavedPoint(270,0.5301806);
   f_562080->SetSavedPoint(271,0.5306988);
   f_562080->SetSavedPoint(272,0.5312419);
   f_562080->SetSavedPoint(273,0.5318108);
   f_562080->SetSavedPoint(274,0.5324061);
   f_562080->SetSavedPoint(275,0.5330287);
   f_562080->SetSavedPoint(276,0.5336794);
   f_562080->SetSavedPoint(277,0.5343591);
   f_562080->SetSavedPoint(278,0.5350685);
   f_562080->SetSavedPoint(279,0.5358085);
   f_562080->SetSavedPoint(280,0.5365801);
   f_562080->SetSavedPoint(281,0.5373841);
   f_562080->SetSavedPoint(282,0.5382213);
   f_562080->SetSavedPoint(283,0.5390928);
   f_562080->SetSavedPoint(284,0.5399995);
   f_562080->SetSavedPoint(285,0.5409424);
   f_562080->SetSavedPoint(286,0.5419224);
   f_562080->SetSavedPoint(287,0.5429405);
   f_562080->SetSavedPoint(288,0.5439977);
   f_562080->SetSavedPoint(289,0.545095);
   f_562080->SetSavedPoint(290,0.5462335);
   f_562080->SetSavedPoint(291,0.5474143);
   f_562080->SetSavedPoint(292,0.5486383);
   f_562080->SetSavedPoint(293,0.5499067);
   f_562080->SetSavedPoint(294,0.5512206);
   f_562080->SetSavedPoint(295,0.552581);
   f_562080->SetSavedPoint(296,0.553989);
   f_562080->SetSavedPoint(297,0.5554459);
   f_562080->SetSavedPoint(298,0.5569527);
   f_562080->SetSavedPoint(299,0.5585106);
   f_562080->SetSavedPoint(300,0.5601208);
   f_562080->SetSavedPoint(301,0.5617843);
   f_562080->SetSavedPoint(302,0.5635025);
   f_562080->SetSavedPoint(303,0.5652765);
   f_562080->SetSavedPoint(304,0.5671075);
   f_562080->SetSavedPoint(305,0.5689968);
   f_562080->SetSavedPoint(306,0.5709455);
   f_562080->SetSavedPoint(307,0.5729549);
   f_562080->SetSavedPoint(308,0.5750262);
   f_562080->SetSavedPoint(309,0.5771607);
   f_562080->SetSavedPoint(310,0.5793596);
   f_562080->SetSavedPoint(311,0.5816243);
   f_562080->SetSavedPoint(312,0.5839559);
   f_562080->SetSavedPoint(313,0.5863558);
   f_562080->SetSavedPoint(314,0.5888252);
   f_562080->SetSavedPoint(315,0.5913654);
   f_562080->SetSavedPoint(316,0.5939778);
   f_562080->SetSavedPoint(317,0.5966636);
   f_562080->SetSavedPoint(318,0.5994242);
   f_562080->SetSavedPoint(319,0.6022608);
   f_562080->SetSavedPoint(320,0.6051747);
   f_562080->SetSavedPoint(321,0.6081673);
   f_562080->SetSavedPoint(322,0.6112399);
   f_562080->SetSavedPoint(323,0.6143939);
   f_562080->SetSavedPoint(324,0.6176304);
   f_562080->SetSavedPoint(325,0.6209509);
   f_562080->SetSavedPoint(326,0.6243567);
   f_562080->SetSavedPoint(327,0.6278491);
   f_562080->SetSavedPoint(328,0.6314294);
   f_562080->SetSavedPoint(329,0.635099);
   f_562080->SetSavedPoint(330,0.6388591);
   f_562080->SetSavedPoint(331,0.6427112);
   f_562080->SetSavedPoint(332,0.6466564);
   f_562080->SetSavedPoint(333,0.6506962);
   f_562080->SetSavedPoint(334,0.6548318);
   f_562080->SetSavedPoint(335,0.6590645);
   f_562080->SetSavedPoint(336,0.6633957);
   f_562080->SetSavedPoint(337,0.6678265);
   f_562080->SetSavedPoint(338,0.6723585);
   f_562080->SetSavedPoint(339,0.6769927);
   f_562080->SetSavedPoint(340,0.6817305);
   f_562080->SetSavedPoint(341,0.6865731);
   f_562080->SetSavedPoint(342,0.6915218);
   f_562080->SetSavedPoint(343,0.6965779);
   f_562080->SetSavedPoint(344,0.7017426);
   f_562080->SetSavedPoint(345,0.7070171);
   f_562080->SetSavedPoint(346,0.7124027);
   f_562080->SetSavedPoint(347,0.7179005);
   f_562080->SetSavedPoint(348,0.7235118);
   f_562080->SetSavedPoint(349,0.7292378);
   f_562080->SetSavedPoint(350,0.7350795);
   f_562080->SetSavedPoint(351,0.7410382);
   f_562080->SetSavedPoint(352,0.747115);
   f_562080->SetSavedPoint(353,0.753311);
   f_562080->SetSavedPoint(354,0.7596274);
   f_562080->SetSavedPoint(355,0.7660653);
   f_562080->SetSavedPoint(356,0.7726256);
   f_562080->SetSavedPoint(357,0.7793096);
   f_562080->SetSavedPoint(358,0.7861181);
   f_562080->SetSavedPoint(359,0.7930523);
   f_562080->SetSavedPoint(360,0.8001131);
   f_562080->SetSavedPoint(361,0.8073015);
   f_562080->SetSavedPoint(362,0.8146185);
   f_562080->SetSavedPoint(363,0.822065);
   f_562080->SetSavedPoint(364,0.829642);
   f_562080->SetSavedPoint(365,0.8373502);
   f_562080->SetSavedPoint(366,0.8451906);
   f_562080->SetSavedPoint(367,0.853164);
   f_562080->SetSavedPoint(368,0.8612712);
   f_562080->SetSavedPoint(369,0.869513);
   f_562080->SetSavedPoint(370,0.8778902);
   f_562080->SetSavedPoint(371,0.8864035);
   f_562080->SetSavedPoint(372,0.8950535);
   f_562080->SetSavedPoint(373,0.903841);
   f_562080->SetSavedPoint(374,0.9127666);
   f_562080->SetSavedPoint(375,0.9218309);
   f_562080->SetSavedPoint(376,0.9310344);
   f_562080->SetSavedPoint(377,0.9403778);
   f_562080->SetSavedPoint(378,0.9498614);
   f_562080->SetSavedPoint(379,0.9594858);
   f_562080->SetSavedPoint(380,0.9692515);
   f_562080->SetSavedPoint(381,0.9791587);
   f_562080->SetSavedPoint(382,0.9892079);
   f_562080->SetSavedPoint(383,0.9993994);
   f_562080->SetSavedPoint(384,1.009734);
   f_562080->SetSavedPoint(385,1.02021);
   f_562080->SetSavedPoint(386,1.03083);
   f_562080->SetSavedPoint(387,1.041593);
   f_562080->SetSavedPoint(388,1.0525);
   f_562080->SetSavedPoint(389,1.063549);
   f_562080->SetSavedPoint(390,1.074742);
   f_562080->SetSavedPoint(391,1.086079);
   f_562080->SetSavedPoint(392,1.097558);
   f_562080->SetSavedPoint(393,1.109181);
   f_562080->SetSavedPoint(394,1.120947);
   f_562080->SetSavedPoint(395,1.132856);
   f_562080->SetSavedPoint(396,1.144907);
   f_562080->SetSavedPoint(397,1.1571);
   f_562080->SetSavedPoint(398,1.169435);
   f_562080->SetSavedPoint(399,1.181912);
   f_562080->SetSavedPoint(400,1.19453);
   f_562080->SetSavedPoint(401,1.207288);
   f_562080->SetSavedPoint(402,1.220185);
   f_562080->SetSavedPoint(403,1.233222);
   f_562080->SetSavedPoint(404,1.246398);
   f_562080->SetSavedPoint(405,1.259711);
   f_562080->SetSavedPoint(406,1.273161);
   f_562080->SetSavedPoint(407,1.286747);
   f_562080->SetSavedPoint(408,1.300468);
   f_562080->SetSavedPoint(409,1.314324);
   f_562080->SetSavedPoint(410,1.328312);
   f_562080->SetSavedPoint(411,1.342432);
   f_562080->SetSavedPoint(412,1.356682);
   f_562080->SetSavedPoint(413,1.371062);
   f_562080->SetSavedPoint(414,1.38557);
   f_562080->SetSavedPoint(415,1.400205);
   f_562080->SetSavedPoint(416,1.414965);
   f_562080->SetSavedPoint(417,1.429848);
   f_562080->SetSavedPoint(418,1.444853);
   f_562080->SetSavedPoint(419,1.459979);
   f_562080->SetSavedPoint(420,1.475222);
   f_562080->SetSavedPoint(421,1.490583);
   f_562080->SetSavedPoint(422,1.506058);
   f_562080->SetSavedPoint(423,1.521646);
   f_562080->SetSavedPoint(424,1.537344);
   f_562080->SetSavedPoint(425,1.553151);
   f_562080->SetSavedPoint(426,1.569063);
   f_562080->SetSavedPoint(427,1.58508);
   f_562080->SetSavedPoint(428,1.601198);
   f_562080->SetSavedPoint(429,1.617415);
   f_562080->SetSavedPoint(430,1.633728);
   f_562080->SetSavedPoint(431,1.650134);
   f_562080->SetSavedPoint(432,1.666632);
   f_562080->SetSavedPoint(433,1.683217);
   f_562080->SetSavedPoint(434,1.699887);
   f_562080->SetSavedPoint(435,1.71664);
   f_562080->SetSavedPoint(436,1.733471);
   f_562080->SetSavedPoint(437,1.750377);
   f_562080->SetSavedPoint(438,1.767356);
   f_562080->SetSavedPoint(439,1.784404);
   f_562080->SetSavedPoint(440,1.801516);
   f_562080->SetSavedPoint(441,1.818691);
   f_562080->SetSavedPoint(442,1.835923);
   f_562080->SetSavedPoint(443,1.85321);
   f_562080->SetSavedPoint(444,1.870546);
   f_562080->SetSavedPoint(445,1.887929);
   f_562080->SetSavedPoint(446,1.905354);
   f_562080->SetSavedPoint(447,1.922816);
   f_562080->SetSavedPoint(448,1.940312);
   f_562080->SetSavedPoint(449,1.957836);
   f_562080->SetSavedPoint(450,1.975385);
   f_562080->SetSavedPoint(451,1.992953);
   f_562080->SetSavedPoint(452,2.010536);
   f_562080->SetSavedPoint(453,2.028129);
   f_562080->SetSavedPoint(454,2.045726);
   f_562080->SetSavedPoint(455,2.063323);
   f_562080->SetSavedPoint(456,2.080915);
   f_562080->SetSavedPoint(457,2.098495);
   f_562080->SetSavedPoint(458,2.116059);
   f_562080->SetSavedPoint(459,2.1336);
   f_562080->SetSavedPoint(460,2.151113);
   f_562080->SetSavedPoint(461,2.168593);
   f_562080->SetSavedPoint(462,2.186032);
   f_562080->SetSavedPoint(463,2.203425);
   f_562080->SetSavedPoint(464,2.220766);
   f_562080->SetSavedPoint(465,2.238048);
   f_562080->SetSavedPoint(466,2.255264);
   f_562080->SetSavedPoint(467,2.272409);
   f_562080->SetSavedPoint(468,2.289474);
   f_562080->SetSavedPoint(469,2.306453);
   f_562080->SetSavedPoint(470,2.32334);
   f_562080->SetSavedPoint(471,2.340126);
   f_562080->SetSavedPoint(472,2.356804);
   f_562080->SetSavedPoint(473,2.373367);
   f_562080->SetSavedPoint(474,2.389808);
   f_562080->SetSavedPoint(475,2.406117);
   f_562080->SetSavedPoint(476,2.422288);
   f_562080->SetSavedPoint(477,2.438312);
   f_562080->SetSavedPoint(478,2.454182);
   f_562080->SetSavedPoint(479,2.469887);
   f_562080->SetSavedPoint(480,2.485421);
   f_562080->SetSavedPoint(481,2.500773);
   f_562080->SetSavedPoint(482,2.515937);
   f_562080->SetSavedPoint(483,2.530901);
   f_562080->SetSavedPoint(484,2.545657);
   f_562080->SetSavedPoint(485,2.560196);
   f_562080->SetSavedPoint(486,2.574509);
   f_562080->SetSavedPoint(487,2.588584);
   f_562080->SetSavedPoint(488,2.602414);
   f_562080->SetSavedPoint(489,2.615987);
   f_562080->SetSavedPoint(490,2.629293);
   f_562080->SetSavedPoint(491,2.642322);
   f_562080->SetSavedPoint(492,2.655064);
   f_562080->SetSavedPoint(493,2.667507);
   f_562080->SetSavedPoint(494,2.679642);
   f_562080->SetSavedPoint(495,2.691456);
   f_562080->SetSavedPoint(496,2.702939);
   f_562080->SetSavedPoint(497,2.714078);
   f_562080->SetSavedPoint(498,2.724864);
   f_562080->SetSavedPoint(499,2.735283);
   f_562080->SetSavedPoint(500,2.745323);
   f_562080->SetSavedPoint(501,0);
   f_562080->SetSavedPoint(502,1);
   f_562080->SetFillColor(19);
   f_562080->SetFillStyle(0);
   f_562080->SetMarkerStyle(20);
   f_562080->SetMarkerSize(1.2);
   f_562080->SetLineColor(92);
   f_562080->SetLineWidth(3);
   f_562080->GetXaxis()->SetNdivisions(505);
   f_562080->GetXaxis()->SetLabelFont(132);
   f_562080->GetXaxis()->SetLabelOffset(0.015);
   f_562080->GetXaxis()->SetLabelSize(0.05);
   f_562080->GetXaxis()->SetTitleSize(0.06);
   f_562080->GetXaxis()->SetTitleFont(132);
   f_562080->GetYaxis()->SetLabelFont(132);
   f_562080->GetYaxis()->SetLabelSize(0.05);
   f_562080->GetYaxis()->SetTitleSize(0.06);
   f_562080->GetYaxis()->SetTitleFont(42);
   f_562080->SetParameter(0,0);
   f_562080->SetParError(0,0);
   f_562080->SetParLimits(0,0,0);
   f_562080->SetParameter(1,0);
   f_562080->SetParError(1,0);
   f_562080->SetParLimits(1,0,0);
   f_562080->SetParameter(2,0);
   f_562080->SetParError(2,0);
   f_562080->SetParLimits(2,0,0);
   f_562080->SetParameter(3,0);
   f_562080->SetParError(3,0);
   f_562080->SetParLimits(3,0,0);
   f_562080->SetParameter(4,0);
   f_562080->SetParError(4,0);
   f_562080->SetParLimits(4,0,0);
   f_562080->SetParameter(5,0);
   f_562080->SetParError(5,0);
   f_562080->SetParLimits(5,0,0);
   f_562080->SetParameter(6,0);
   f_562080->SetParError(6,0);
   f_562080->SetParLimits(6,0,0);
   f_562080->Draw("same");
   
   TF1 *f_566081 = new TF1("*f_5660",0,1,1);
    //The original function : f_5660 had originally been created by:
    //TF1 *f_5660 = new TF1("f_5660",f_5660,0,1,1);
   f_566081->SetRange(0,1);
   f_566081->SetName("f_5660");
   f_566081->SetTitle("f_5660");
   f_566081->SetNpx(500);
   f_566081->SetSavedPoint(0,1);
   f_566081->SetSavedPoint(1,1);
   f_566081->SetSavedPoint(2,1);
   f_566081->SetSavedPoint(3,1);
   f_566081->SetSavedPoint(4,1);
   f_566081->SetSavedPoint(5,1);
   f_566081->SetSavedPoint(6,1);
   f_566081->SetSavedPoint(7,1);
   f_566081->SetSavedPoint(8,1);
   f_566081->SetSavedPoint(9,1);
   f_566081->SetSavedPoint(10,1);
   f_566081->SetSavedPoint(11,1);
   f_566081->SetSavedPoint(12,1);
   f_566081->SetSavedPoint(13,1);
   f_566081->SetSavedPoint(14,1);
   f_566081->SetSavedPoint(15,1);
   f_566081->SetSavedPoint(16,1);
   f_566081->SetSavedPoint(17,1);
   f_566081->SetSavedPoint(18,1);
   f_566081->SetSavedPoint(19,1);
   f_566081->SetSavedPoint(20,1);
   f_566081->SetSavedPoint(21,1);
   f_566081->SetSavedPoint(22,1);
   f_566081->SetSavedPoint(23,1);
   f_566081->SetSavedPoint(24,1);
   f_566081->SetSavedPoint(25,1);
   f_566081->SetSavedPoint(26,1);
   f_566081->SetSavedPoint(27,1);
   f_566081->SetSavedPoint(28,1);
   f_566081->SetSavedPoint(29,1);
   f_566081->SetSavedPoint(30,1);
   f_566081->SetSavedPoint(31,1);
   f_566081->SetSavedPoint(32,1);
   f_566081->SetSavedPoint(33,1);
   f_566081->SetSavedPoint(34,1);
   f_566081->SetSavedPoint(35,1);
   f_566081->SetSavedPoint(36,1);
   f_566081->SetSavedPoint(37,1);
   f_566081->SetSavedPoint(38,1);
   f_566081->SetSavedPoint(39,1);
   f_566081->SetSavedPoint(40,1);
   f_566081->SetSavedPoint(41,1);
   f_566081->SetSavedPoint(42,1);
   f_566081->SetSavedPoint(43,1);
   f_566081->SetSavedPoint(44,1);
   f_566081->SetSavedPoint(45,1);
   f_566081->SetSavedPoint(46,1);
   f_566081->SetSavedPoint(47,1);
   f_566081->SetSavedPoint(48,1);
   f_566081->SetSavedPoint(49,1);
   f_566081->SetSavedPoint(50,1);
   f_566081->SetSavedPoint(51,1);
   f_566081->SetSavedPoint(52,1);
   f_566081->SetSavedPoint(53,1);
   f_566081->SetSavedPoint(54,1);
   f_566081->SetSavedPoint(55,1);
   f_566081->SetSavedPoint(56,1);
   f_566081->SetSavedPoint(57,1);
   f_566081->SetSavedPoint(58,1);
   f_566081->SetSavedPoint(59,1);
   f_566081->SetSavedPoint(60,1);
   f_566081->SetSavedPoint(61,1);
   f_566081->SetSavedPoint(62,1);
   f_566081->SetSavedPoint(63,1);
   f_566081->SetSavedPoint(64,1);
   f_566081->SetSavedPoint(65,1);
   f_566081->SetSavedPoint(66,1);
   f_566081->SetSavedPoint(67,1);
   f_566081->SetSavedPoint(68,1);
   f_566081->SetSavedPoint(69,1);
   f_566081->SetSavedPoint(70,1);
   f_566081->SetSavedPoint(71,1);
   f_566081->SetSavedPoint(72,1);
   f_566081->SetSavedPoint(73,1);
   f_566081->SetSavedPoint(74,1);
   f_566081->SetSavedPoint(75,1);
   f_566081->SetSavedPoint(76,1);
   f_566081->SetSavedPoint(77,1);
   f_566081->SetSavedPoint(78,1);
   f_566081->SetSavedPoint(79,1);
   f_566081->SetSavedPoint(80,1);
   f_566081->SetSavedPoint(81,1);
   f_566081->SetSavedPoint(82,1);
   f_566081->SetSavedPoint(83,1);
   f_566081->SetSavedPoint(84,1);
   f_566081->SetSavedPoint(85,1);
   f_566081->SetSavedPoint(86,1);
   f_566081->SetSavedPoint(87,1);
   f_566081->SetSavedPoint(88,1);
   f_566081->SetSavedPoint(89,1);
   f_566081->SetSavedPoint(90,1);
   f_566081->SetSavedPoint(91,1);
   f_566081->SetSavedPoint(92,1);
   f_566081->SetSavedPoint(93,1);
   f_566081->SetSavedPoint(94,1);
   f_566081->SetSavedPoint(95,1);
   f_566081->SetSavedPoint(96,1);
   f_566081->SetSavedPoint(97,1);
   f_566081->SetSavedPoint(98,1);
   f_566081->SetSavedPoint(99,1);
   f_566081->SetSavedPoint(100,1);
   f_566081->SetSavedPoint(101,1);
   f_566081->SetSavedPoint(102,1);
   f_566081->SetSavedPoint(103,1);
   f_566081->SetSavedPoint(104,1);
   f_566081->SetSavedPoint(105,1);
   f_566081->SetSavedPoint(106,1);
   f_566081->SetSavedPoint(107,1);
   f_566081->SetSavedPoint(108,1);
   f_566081->SetSavedPoint(109,1);
   f_566081->SetSavedPoint(110,1);
   f_566081->SetSavedPoint(111,1);
   f_566081->SetSavedPoint(112,1);
   f_566081->SetSavedPoint(113,1);
   f_566081->SetSavedPoint(114,1);
   f_566081->SetSavedPoint(115,1);
   f_566081->SetSavedPoint(116,1);
   f_566081->SetSavedPoint(117,1);
   f_566081->SetSavedPoint(118,1);
   f_566081->SetSavedPoint(119,1);
   f_566081->SetSavedPoint(120,1);
   f_566081->SetSavedPoint(121,1);
   f_566081->SetSavedPoint(122,1);
   f_566081->SetSavedPoint(123,1);
   f_566081->SetSavedPoint(124,1);
   f_566081->SetSavedPoint(125,1);
   f_566081->SetSavedPoint(126,1);
   f_566081->SetSavedPoint(127,1);
   f_566081->SetSavedPoint(128,1);
   f_566081->SetSavedPoint(129,1);
   f_566081->SetSavedPoint(130,1);
   f_566081->SetSavedPoint(131,1);
   f_566081->SetSavedPoint(132,1);
   f_566081->SetSavedPoint(133,1);
   f_566081->SetSavedPoint(134,1);
   f_566081->SetSavedPoint(135,1);
   f_566081->SetSavedPoint(136,1);
   f_566081->SetSavedPoint(137,1);
   f_566081->SetSavedPoint(138,1);
   f_566081->SetSavedPoint(139,1);
   f_566081->SetSavedPoint(140,1);
   f_566081->SetSavedPoint(141,1);
   f_566081->SetSavedPoint(142,1);
   f_566081->SetSavedPoint(143,1);
   f_566081->SetSavedPoint(144,1);
   f_566081->SetSavedPoint(145,1);
   f_566081->SetSavedPoint(146,1);
   f_566081->SetSavedPoint(147,1);
   f_566081->SetSavedPoint(148,1);
   f_566081->SetSavedPoint(149,1);
   f_566081->SetSavedPoint(150,1);
   f_566081->SetSavedPoint(151,1);
   f_566081->SetSavedPoint(152,1);
   f_566081->SetSavedPoint(153,1);
   f_566081->SetSavedPoint(154,1);
   f_566081->SetSavedPoint(155,1);
   f_566081->SetSavedPoint(156,1);
   f_566081->SetSavedPoint(157,1);
   f_566081->SetSavedPoint(158,1);
   f_566081->SetSavedPoint(159,1);
   f_566081->SetSavedPoint(160,1);
   f_566081->SetSavedPoint(161,1);
   f_566081->SetSavedPoint(162,1);
   f_566081->SetSavedPoint(163,1);
   f_566081->SetSavedPoint(164,1);
   f_566081->SetSavedPoint(165,1);
   f_566081->SetSavedPoint(166,1);
   f_566081->SetSavedPoint(167,1);
   f_566081->SetSavedPoint(168,1);
   f_566081->SetSavedPoint(169,1);
   f_566081->SetSavedPoint(170,1);
   f_566081->SetSavedPoint(171,1);
   f_566081->SetSavedPoint(172,1);
   f_566081->SetSavedPoint(173,1);
   f_566081->SetSavedPoint(174,1);
   f_566081->SetSavedPoint(175,1);
   f_566081->SetSavedPoint(176,1);
   f_566081->SetSavedPoint(177,1);
   f_566081->SetSavedPoint(178,1);
   f_566081->SetSavedPoint(179,1);
   f_566081->SetSavedPoint(180,1);
   f_566081->SetSavedPoint(181,1);
   f_566081->SetSavedPoint(182,1);
   f_566081->SetSavedPoint(183,1);
   f_566081->SetSavedPoint(184,1);
   f_566081->SetSavedPoint(185,1);
   f_566081->SetSavedPoint(186,1);
   f_566081->SetSavedPoint(187,1);
   f_566081->SetSavedPoint(188,1);
   f_566081->SetSavedPoint(189,1);
   f_566081->SetSavedPoint(190,1);
   f_566081->SetSavedPoint(191,1);
   f_566081->SetSavedPoint(192,1);
   f_566081->SetSavedPoint(193,1);
   f_566081->SetSavedPoint(194,1);
   f_566081->SetSavedPoint(195,1);
   f_566081->SetSavedPoint(196,1);
   f_566081->SetSavedPoint(197,1);
   f_566081->SetSavedPoint(198,1);
   f_566081->SetSavedPoint(199,1);
   f_566081->SetSavedPoint(200,1);
   f_566081->SetSavedPoint(201,1);
   f_566081->SetSavedPoint(202,1);
   f_566081->SetSavedPoint(203,1);
   f_566081->SetSavedPoint(204,1);
   f_566081->SetSavedPoint(205,1);
   f_566081->SetSavedPoint(206,1);
   f_566081->SetSavedPoint(207,1);
   f_566081->SetSavedPoint(208,1);
   f_566081->SetSavedPoint(209,1);
   f_566081->SetSavedPoint(210,1);
   f_566081->SetSavedPoint(211,1);
   f_566081->SetSavedPoint(212,1);
   f_566081->SetSavedPoint(213,1);
   f_566081->SetSavedPoint(214,1);
   f_566081->SetSavedPoint(215,1);
   f_566081->SetSavedPoint(216,1);
   f_566081->SetSavedPoint(217,1);
   f_566081->SetSavedPoint(218,1);
   f_566081->SetSavedPoint(219,1);
   f_566081->SetSavedPoint(220,1);
   f_566081->SetSavedPoint(221,1);
   f_566081->SetSavedPoint(222,1);
   f_566081->SetSavedPoint(223,1);
   f_566081->SetSavedPoint(224,1);
   f_566081->SetSavedPoint(225,1);
   f_566081->SetSavedPoint(226,1);
   f_566081->SetSavedPoint(227,1);
   f_566081->SetSavedPoint(228,1);
   f_566081->SetSavedPoint(229,1);
   f_566081->SetSavedPoint(230,1);
   f_566081->SetSavedPoint(231,1);
   f_566081->SetSavedPoint(232,1);
   f_566081->SetSavedPoint(233,1);
   f_566081->SetSavedPoint(234,1);
   f_566081->SetSavedPoint(235,1);
   f_566081->SetSavedPoint(236,1);
   f_566081->SetSavedPoint(237,1);
   f_566081->SetSavedPoint(238,1);
   f_566081->SetSavedPoint(239,1);
   f_566081->SetSavedPoint(240,1);
   f_566081->SetSavedPoint(241,1);
   f_566081->SetSavedPoint(242,1);
   f_566081->SetSavedPoint(243,1);
   f_566081->SetSavedPoint(244,1);
   f_566081->SetSavedPoint(245,1);
   f_566081->SetSavedPoint(246,1);
   f_566081->SetSavedPoint(247,1);
   f_566081->SetSavedPoint(248,1);
   f_566081->SetSavedPoint(249,1);
   f_566081->SetSavedPoint(250,1);
   f_566081->SetSavedPoint(251,1);
   f_566081->SetSavedPoint(252,1);
   f_566081->SetSavedPoint(253,1);
   f_566081->SetSavedPoint(254,1);
   f_566081->SetSavedPoint(255,1);
   f_566081->SetSavedPoint(256,1);
   f_566081->SetSavedPoint(257,1);
   f_566081->SetSavedPoint(258,1);
   f_566081->SetSavedPoint(259,1);
   f_566081->SetSavedPoint(260,1);
   f_566081->SetSavedPoint(261,1);
   f_566081->SetSavedPoint(262,1);
   f_566081->SetSavedPoint(263,1);
   f_566081->SetSavedPoint(264,1);
   f_566081->SetSavedPoint(265,1);
   f_566081->SetSavedPoint(266,1);
   f_566081->SetSavedPoint(267,1);
   f_566081->SetSavedPoint(268,1);
   f_566081->SetSavedPoint(269,1);
   f_566081->SetSavedPoint(270,1);
   f_566081->SetSavedPoint(271,1);
   f_566081->SetSavedPoint(272,1);
   f_566081->SetSavedPoint(273,1);
   f_566081->SetSavedPoint(274,1);
   f_566081->SetSavedPoint(275,1);
   f_566081->SetSavedPoint(276,1);
   f_566081->SetSavedPoint(277,1);
   f_566081->SetSavedPoint(278,1);
   f_566081->SetSavedPoint(279,1);
   f_566081->SetSavedPoint(280,1);
   f_566081->SetSavedPoint(281,1);
   f_566081->SetSavedPoint(282,1);
   f_566081->SetSavedPoint(283,1);
   f_566081->SetSavedPoint(284,1);
   f_566081->SetSavedPoint(285,1);
   f_566081->SetSavedPoint(286,1);
   f_566081->SetSavedPoint(287,1);
   f_566081->SetSavedPoint(288,1);
   f_566081->SetSavedPoint(289,1);
   f_566081->SetSavedPoint(290,1);
   f_566081->SetSavedPoint(291,1);
   f_566081->SetSavedPoint(292,1);
   f_566081->SetSavedPoint(293,1);
   f_566081->SetSavedPoint(294,1);
   f_566081->SetSavedPoint(295,1);
   f_566081->SetSavedPoint(296,1);
   f_566081->SetSavedPoint(297,1);
   f_566081->SetSavedPoint(298,1);
   f_566081->SetSavedPoint(299,1);
   f_566081->SetSavedPoint(300,1);
   f_566081->SetSavedPoint(301,1);
   f_566081->SetSavedPoint(302,1);
   f_566081->SetSavedPoint(303,1);
   f_566081->SetSavedPoint(304,1);
   f_566081->SetSavedPoint(305,1);
   f_566081->SetSavedPoint(306,1);
   f_566081->SetSavedPoint(307,1);
   f_566081->SetSavedPoint(308,1);
   f_566081->SetSavedPoint(309,1);
   f_566081->SetSavedPoint(310,1);
   f_566081->SetSavedPoint(311,1);
   f_566081->SetSavedPoint(312,1);
   f_566081->SetSavedPoint(313,1);
   f_566081->SetSavedPoint(314,1);
   f_566081->SetSavedPoint(315,1);
   f_566081->SetSavedPoint(316,1);
   f_566081->SetSavedPoint(317,1);
   f_566081->SetSavedPoint(318,1);
   f_566081->SetSavedPoint(319,1);
   f_566081->SetSavedPoint(320,1);
   f_566081->SetSavedPoint(321,1);
   f_566081->SetSavedPoint(322,1);
   f_566081->SetSavedPoint(323,1);
   f_566081->SetSavedPoint(324,1);
   f_566081->SetSavedPoint(325,1);
   f_566081->SetSavedPoint(326,1);
   f_566081->SetSavedPoint(327,1);
   f_566081->SetSavedPoint(328,1);
   f_566081->SetSavedPoint(329,1);
   f_566081->SetSavedPoint(330,1);
   f_566081->SetSavedPoint(331,1);
   f_566081->SetSavedPoint(332,1);
   f_566081->SetSavedPoint(333,1);
   f_566081->SetSavedPoint(334,1);
   f_566081->SetSavedPoint(335,1);
   f_566081->SetSavedPoint(336,1);
   f_566081->SetSavedPoint(337,1);
   f_566081->SetSavedPoint(338,1);
   f_566081->SetSavedPoint(339,1);
   f_566081->SetSavedPoint(340,1);
   f_566081->SetSavedPoint(341,1);
   f_566081->SetSavedPoint(342,1);
   f_566081->SetSavedPoint(343,1);
   f_566081->SetSavedPoint(344,1);
   f_566081->SetSavedPoint(345,1);
   f_566081->SetSavedPoint(346,1);
   f_566081->SetSavedPoint(347,1);
   f_566081->SetSavedPoint(348,1);
   f_566081->SetSavedPoint(349,1);
   f_566081->SetSavedPoint(350,1);
   f_566081->SetSavedPoint(351,1);
   f_566081->SetSavedPoint(352,1);
   f_566081->SetSavedPoint(353,1);
   f_566081->SetSavedPoint(354,1);
   f_566081->SetSavedPoint(355,1);
   f_566081->SetSavedPoint(356,1);
   f_566081->SetSavedPoint(357,1);
   f_566081->SetSavedPoint(358,1);
   f_566081->SetSavedPoint(359,1);
   f_566081->SetSavedPoint(360,1);
   f_566081->SetSavedPoint(361,1);
   f_566081->SetSavedPoint(362,1);
   f_566081->SetSavedPoint(363,1);
   f_566081->SetSavedPoint(364,1);
   f_566081->SetSavedPoint(365,1);
   f_566081->SetSavedPoint(366,1);
   f_566081->SetSavedPoint(367,1);
   f_566081->SetSavedPoint(368,1);
   f_566081->SetSavedPoint(369,1);
   f_566081->SetSavedPoint(370,1);
   f_566081->SetSavedPoint(371,1);
   f_566081->SetSavedPoint(372,1);
   f_566081->SetSavedPoint(373,1);
   f_566081->SetSavedPoint(374,1);
   f_566081->SetSavedPoint(375,1);
   f_566081->SetSavedPoint(376,1);
   f_566081->SetSavedPoint(377,1);
   f_566081->SetSavedPoint(378,1);
   f_566081->SetSavedPoint(379,1);
   f_566081->SetSavedPoint(380,1);
   f_566081->SetSavedPoint(381,1);
   f_566081->SetSavedPoint(382,1);
   f_566081->SetSavedPoint(383,1);
   f_566081->SetSavedPoint(384,1);
   f_566081->SetSavedPoint(385,1);
   f_566081->SetSavedPoint(386,1);
   f_566081->SetSavedPoint(387,1);
   f_566081->SetSavedPoint(388,1);
   f_566081->SetSavedPoint(389,1);
   f_566081->SetSavedPoint(390,1);
   f_566081->SetSavedPoint(391,1);
   f_566081->SetSavedPoint(392,1);
   f_566081->SetSavedPoint(393,1);
   f_566081->SetSavedPoint(394,1);
   f_566081->SetSavedPoint(395,1);
   f_566081->SetSavedPoint(396,1);
   f_566081->SetSavedPoint(397,1);
   f_566081->SetSavedPoint(398,1);
   f_566081->SetSavedPoint(399,1);
   f_566081->SetSavedPoint(400,1);
   f_566081->SetSavedPoint(401,1);
   f_566081->SetSavedPoint(402,1);
   f_566081->SetSavedPoint(403,1);
   f_566081->SetSavedPoint(404,1);
   f_566081->SetSavedPoint(405,1);
   f_566081->SetSavedPoint(406,1);
   f_566081->SetSavedPoint(407,1);
   f_566081->SetSavedPoint(408,1);
   f_566081->SetSavedPoint(409,1);
   f_566081->SetSavedPoint(410,1);
   f_566081->SetSavedPoint(411,1);
   f_566081->SetSavedPoint(412,1);
   f_566081->SetSavedPoint(413,1);
   f_566081->SetSavedPoint(414,1);
   f_566081->SetSavedPoint(415,1);
   f_566081->SetSavedPoint(416,1);
   f_566081->SetSavedPoint(417,1);
   f_566081->SetSavedPoint(418,1);
   f_566081->SetSavedPoint(419,1);
   f_566081->SetSavedPoint(420,1);
   f_566081->SetSavedPoint(421,1);
   f_566081->SetSavedPoint(422,1);
   f_566081->SetSavedPoint(423,1);
   f_566081->SetSavedPoint(424,1);
   f_566081->SetSavedPoint(425,1);
   f_566081->SetSavedPoint(426,1);
   f_566081->SetSavedPoint(427,1);
   f_566081->SetSavedPoint(428,1);
   f_566081->SetSavedPoint(429,1);
   f_566081->SetSavedPoint(430,1);
   f_566081->SetSavedPoint(431,1);
   f_566081->SetSavedPoint(432,1);
   f_566081->SetSavedPoint(433,1);
   f_566081->SetSavedPoint(434,1);
   f_566081->SetSavedPoint(435,1);
   f_566081->SetSavedPoint(436,1);
   f_566081->SetSavedPoint(437,1);
   f_566081->SetSavedPoint(438,1);
   f_566081->SetSavedPoint(439,1);
   f_566081->SetSavedPoint(440,1);
   f_566081->SetSavedPoint(441,1);
   f_566081->SetSavedPoint(442,1);
   f_566081->SetSavedPoint(443,1);
   f_566081->SetSavedPoint(444,1);
   f_566081->SetSavedPoint(445,1);
   f_566081->SetSavedPoint(446,1);
   f_566081->SetSavedPoint(447,1);
   f_566081->SetSavedPoint(448,1);
   f_566081->SetSavedPoint(449,1);
   f_566081->SetSavedPoint(450,1);
   f_566081->SetSavedPoint(451,1);
   f_566081->SetSavedPoint(452,1);
   f_566081->SetSavedPoint(453,1);
   f_566081->SetSavedPoint(454,1);
   f_566081->SetSavedPoint(455,1);
   f_566081->SetSavedPoint(456,1);
   f_566081->SetSavedPoint(457,1);
   f_566081->SetSavedPoint(458,1);
   f_566081->SetSavedPoint(459,1);
   f_566081->SetSavedPoint(460,1);
   f_566081->SetSavedPoint(461,1);
   f_566081->SetSavedPoint(462,1);
   f_566081->SetSavedPoint(463,1);
   f_566081->SetSavedPoint(464,1);
   f_566081->SetSavedPoint(465,1);
   f_566081->SetSavedPoint(466,1);
   f_566081->SetSavedPoint(467,1);
   f_566081->SetSavedPoint(468,1);
   f_566081->SetSavedPoint(469,1);
   f_566081->SetSavedPoint(470,1);
   f_566081->SetSavedPoint(471,1);
   f_566081->SetSavedPoint(472,1);
   f_566081->SetSavedPoint(473,1);
   f_566081->SetSavedPoint(474,1);
   f_566081->SetSavedPoint(475,1);
   f_566081->SetSavedPoint(476,1);
   f_566081->SetSavedPoint(477,1);
   f_566081->SetSavedPoint(478,1);
   f_566081->SetSavedPoint(479,1);
   f_566081->SetSavedPoint(480,1);
   f_566081->SetSavedPoint(481,1);
   f_566081->SetSavedPoint(482,1);
   f_566081->SetSavedPoint(483,1);
   f_566081->SetSavedPoint(484,1);
   f_566081->SetSavedPoint(485,1);
   f_566081->SetSavedPoint(486,1);
   f_566081->SetSavedPoint(487,1);
   f_566081->SetSavedPoint(488,1);
   f_566081->SetSavedPoint(489,1);
   f_566081->SetSavedPoint(490,1);
   f_566081->SetSavedPoint(491,1);
   f_566081->SetSavedPoint(492,1);
   f_566081->SetSavedPoint(493,1);
   f_566081->SetSavedPoint(494,1);
   f_566081->SetSavedPoint(495,1);
   f_566081->SetSavedPoint(496,1);
   f_566081->SetSavedPoint(497,1);
   f_566081->SetSavedPoint(498,1);
   f_566081->SetSavedPoint(499,1);
   f_566081->SetSavedPoint(500,1);
   f_566081->SetSavedPoint(501,0);
   f_566081->SetSavedPoint(502,1);
   f_566081->SetFillColor(19);
   f_566081->SetFillStyle(0);
   f_566081->SetMarkerStyle(20);
   f_566081->SetMarkerSize(1.2);
   f_566081->SetLineColor(6);
   f_566081->SetLineWidth(3);
   f_566081->SetLineStyle(11);
   f_566081->GetXaxis()->SetNdivisions(505);
   f_566081->GetXaxis()->SetLabelFont(132);
   f_566081->GetXaxis()->SetLabelOffset(0.015);
   f_566081->GetXaxis()->SetLabelSize(0.05);
   f_566081->GetXaxis()->SetTitleSize(0.06);
   f_566081->GetXaxis()->SetTitleFont(132);
   f_566081->GetYaxis()->SetLabelFont(132);
   f_566081->GetYaxis()->SetLabelSize(0.05);
   f_566081->GetYaxis()->SetTitleSize(0.06);
   f_566081->GetYaxis()->SetTitleFont(42);
   f_566081->SetParameter(0,0);
   f_566081->SetParError(0,0);
   f_566081->SetParLimits(0,0,0);
   f_566081->Draw("same");
   
   Double_t Graph1_fx56[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph1_fy56[203] = {
   1.543207,
   1.560414,
   1.565178,
   1.559221,
   1.544126,
   1.521342,
   1.49219,
   1.457869,
   1.419461,
   1.377936,
   1.334162,
   1.288908,
   1.242851,
   1.196581,
   1.150609,
   1.105371,
   1.061236,
   1.018509,
   0.9774352,
   0.9382111,
   0.9009834,
   0.8658566,
   0.8328971,
   0.8021373,
   0.7735797,
   0.7472012,
   0.7229562,
   0.7007805,
   0.6805939,
   0.6623041,
   0.6458084,
   0.6309973,
   0.6177561,
   0.6059675,
   0.5955134,
   0.586277,
   0.5781442,
   0.571005,
   0.5647552,
   0.5592974,
   0.5545421,
   0.5504086,
   0.5468258,
   0.5437331,
   0.5410807,
   0.5388305,
   0.536956,
   0.5354431,
   0.5342901,
   0.5335079,
   0.53312,
   0.5331627,
   0.5336847,
   0.5347474,
   0.5364244,
   0.5388013,
   0.5419753,
   0.5460547,
   0.5511587,
   0.5574165,
   0.5649668,
   0.5739571,
   0.5845427,
   0.5968857,
   0.6111542,
   0.6275212,
   0.6461629,
   0.6672577,
   0.6909846,
   0.7175215,
   0.7470433,
   0.7797201,
   0.8157152,
   0.8551826,
   0.8982645,
   0.9450889,
   0.9957668,
   1.050389,
   1.109023,
   1.17171,
   1.238461,
   1.309251,
   1.384022,
   1.462668,
   1.54504,
   1.630938,
   1.720105,
   1.812225,
   1.906914,
   2.003721,
   2.102116,
   2.201488,
   2.301141,
   2.400285,
   2.498033,
   2.593394,
   2.68527,
   2.772448,
   2.853595,
   2.927256,
   2.991845,
   2.333755,
   2.314086,
   2.284142,
   2.245127,
   2.198217,
   2.144545,
   2.085198,
   2.021206,
   1.953539,
   1.883102,
   1.810731,
   1.737195,
   1.663193,
   1.589355,
   1.516245,
   1.444357,
   1.374127,
   1.305924,
   1.240064,
   1.176806,
   1.116357,
   1.058878,
   1.004486,
   0.9532566,
   0.9052289,
   0.8604095,
   0.8187754,
   0.7802772,
   0.744843,
   0.7123814,
   0.6827841,
   0.6559294,
   0.6316844,
   0.6099078,
   0.5904519,
   0.5731651,
   0.5578939,
   0.5444844,
   0.5327842,
   0.5226437,
   0.513918,
   0.5064673,
   0.5001585,
   0.4948661,
   0.4904728,
   0.4868705,
   0.4839605,
   0.4816543,
   0.4798741,
   0.4785526,
   0.4776337,
   0.4770726,
   0.4768355,
   0.4768999,
   0.4772543,
   0.4778983,
   0.4788421,
   0.480106,
   0.4817205,
   0.4837255,
   0.4861694,
   0.489109,
   0.4926084,
   0.496738,
   0.5015738,
   0.5071961,
   0.5136882,
   0.5211353,
   0.5296227,
   0.5392345,
   0.5500515,
   0.5621496,
   0.5755975,
   0.5904548,
   0.6067696,
   0.6245758,
   0.6438909,
   0.6647132,
   0.6870189,
   0.7107594,
   0.7358585,
   0.762209,
   0.7896704,
   0.8180655,
   0.8471778,
   0.8767487,
   0.906475,
   0.9360069,
   0.9649455,
   0.9928414,
   1.019194,
   1.043451,
   1.065007,
   1.083206,
   1.097343,
   1.106668,
   1.110387,
   1.107668,
   1.097653,
   1.079459,
   1.052195,
   1.543207};
   graph = new TGraph(203,Graph1_fx56,Graph1_fy56);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph56 = new TH1F("Graph_Graph56","Graph",203,0,1.1);
   Graph_Graph56->SetMinimum(0.2253346);
   Graph_Graph56->SetMaximum(3.243346);
   Graph_Graph56->SetDirectory(0);
   Graph_Graph56->SetStats(0);
   Graph_Graph56->SetMarkerStyle(20);
   Graph_Graph56->SetMarkerSize(1.2);
   Graph_Graph56->GetXaxis()->SetNdivisions(505);
   Graph_Graph56->GetXaxis()->SetLabelFont(132);
   Graph_Graph56->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph56->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph56->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph56->GetXaxis()->SetTitleFont(132);
   Graph_Graph56->GetYaxis()->SetLabelFont(132);
   Graph_Graph56->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph56->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph56->GetYaxis()->SetTitleFont(42);
   Graph_Graph56->GetZaxis()->SetLabelFont(132);
   Graph_Graph56->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph56->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph56->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph56);
   
   graph->Draw("flc");
   
   TH1D *h_1660__56 = new TH1D("h_1660__56","",10,0,1);
   h_1660__56->SetBinContent(1,0.938315);
   h_1660__56->SetBinContent(2,0.4361482);
   h_1660__56->SetBinContent(3,0.3986965);
   h_1660__56->SetBinContent(4,0.4466216);
   h_1660__56->SetBinContent(5,0.9679337);
   h_1660__56->SetBinContent(6,0.286025);
   h_1660__56->SetBinContent(7,0.7745939);
   h_1660__56->SetBinContent(8,0.5835577);
   h_1660__56->SetBinContent(9,2.016797);
   h_1660__56->SetBinContent(10,3.151312);
   h_1660__56->SetBinError(1,0.3838963);
   h_1660__56->SetBinError(2,0.2958441);
   h_1660__56->SetBinError(3,0.2173016);
   h_1660__56->SetBinError(4,0.1881749);
   h_1660__56->SetBinError(5,0.2723359);
   h_1660__56->SetBinError(6,0.3327958);
   h_1660__56->SetBinError(7,0.2900945);
   h_1660__56->SetBinError(8,0.201326);
   h_1660__56->SetBinError(9,0.4465778);
   h_1660__56->SetBinError(10,0.6291197);
   h_1660__56->SetMinimum(0);
   h_1660__56->SetMaximum(4);
   h_1660__56->SetEntries(569);
   h_1660__56->SetStats(0);
   h_1660__56->SetMarkerStyle(20);
   h_1660__56->SetMarkerSize(1.2);
   h_1660__56->GetXaxis()->SetNdivisions(505);
   h_1660__56->GetXaxis()->SetLabelFont(132);
   h_1660__56->GetXaxis()->SetLabelOffset(0.015);
   h_1660__56->GetXaxis()->SetLabelSize(0.05);
   h_1660__56->GetXaxis()->SetTitleSize(0.06);
   h_1660__56->GetXaxis()->SetTitleFont(132);
   h_1660__56->GetYaxis()->SetLabelFont(132);
   h_1660__56->GetYaxis()->SetLabelSize(0.05);
   h_1660__56->GetYaxis()->SetTitleSize(0.06);
   h_1660__56->GetYaxis()->SetTitleFont(42);
   h_1660__56->GetZaxis()->SetLabelFont(132);
   h_1660__56->GetZaxis()->SetLabelSize(0.05);
   h_1660__56->GetZaxis()->SetTitleSize(0.06);
   h_1660__56->GetZaxis()->SetTitleFont(42);
   h_1660__56->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5b.C <==
void 2xB_DETA_5GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:18:24 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.4320988,-0.4050633,2.654321,2.126582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2160__57 = new TH1D("h_2160__57","",10,0,2.5);
   h_2160__57->SetBinContent(1,0.930913);
   h_2160__57->SetBinContent(2,0.9430747);
   h_2160__57->SetBinContent(3,0.6183106);
   h_2160__57->SetBinContent(4,0.6366734);
   h_2160__57->SetBinContent(5,0.3313374);
   h_2160__57->SetBinContent(6,0.3821269);
   h_2160__57->SetBinContent(7,0.09716881);
   h_2160__57->SetBinContent(8,0.1594433);
   h_2160__57->SetBinContent(9,-0.0451331);
   h_2160__57->SetBinContent(10,-0.05391506);
   h_2160__57->SetBinContent(11,-8.046591);
   h_2160__57->SetBinError(1,0.2192583);
   h_2160__57->SetBinError(2,0.2365827);
   h_2160__57->SetBinError(3,0.1484627);
   h_2160__57->SetBinError(4,0.1322765);
   h_2160__57->SetBinError(5,0.1205837);
   h_2160__57->SetBinError(6,0.1085248);
   h_2160__57->SetBinError(7,0.06381731);
   h_2160__57->SetBinError(8,0.1203664);
   h_2160__57->SetBinError(9,0.04511206);
   h_2160__57->SetBinError(10,0.04721242);
   h_2160__57->SetBinError(11,5.795796);
   h_2160__57->SetMinimum(0);
   h_2160__57->SetMaximum(2);
   h_2160__57->SetEntries(569);
   h_2160__57->SetStats(0);
   h_2160__57->SetMarkerStyle(20);
   h_2160__57->SetMarkerSize(1.2);
   h_2160__57->GetXaxis()->SetNdivisions(505);
   h_2160__57->GetXaxis()->SetLabelFont(132);
   h_2160__57->GetXaxis()->SetLabelOffset(0.015);
   h_2160__57->GetXaxis()->SetLabelSize(0.05);
   h_2160__57->GetXaxis()->SetTitleSize(0.06);
   h_2160__57->GetXaxis()->SetTitleFont(132);
   h_2160__57->GetYaxis()->SetLabelFont(132);
   h_2160__57->GetYaxis()->SetLabelSize(0.05);
   h_2160__57->GetYaxis()->SetTitleSize(0.06);
   h_2160__57->GetYaxis()->SetTitleFont(42);
   h_2160__57->GetZaxis()->SetLabelFont(132);
   h_2160__57->GetZaxis()->SetLabelSize(0.05);
   h_2160__57->GetZaxis()->SetTitleSize(0.06);
   h_2160__57->GetZaxis()->SetTitleFont(42);
   h_2160__57->Draw("e1");
   
   TF1 *f_582082 = new TF1("*f_5820",0,2.5,6);
    //The original function : f_5820 had originally been created by:
    //TF1 *f_5820 = new TF1("f_5820",f_5820,0,2.5,6);
   f_582082->SetRange(0,2.5);
   f_582082->SetName("f_5820");
   f_582082->SetTitle("f_5820");
   f_582082->SetNpx(500);
   f_582082->SetSavedPoint(0,1.058025);
   f_582082->SetSavedPoint(1,1.055602);
   f_582082->SetSavedPoint(2,1.053162);
   f_582082->SetSavedPoint(3,1.050705);
   f_582082->SetSavedPoint(4,1.048232);
   f_582082->SetSavedPoint(5,1.045742);
   f_582082->SetSavedPoint(6,1.043236);
   f_582082->SetSavedPoint(7,1.040715);
   f_582082->SetSavedPoint(8,1.038177);
   f_582082->SetSavedPoint(9,1.035624);
   f_582082->SetSavedPoint(10,1.033055);
   f_582082->SetSavedPoint(11,1.030472);
   f_582082->SetSavedPoint(12,1.027873);
   f_582082->SetSavedPoint(13,1.02526);
   f_582082->SetSavedPoint(14,1.022632);
   f_582082->SetSavedPoint(15,1.019989);
   f_582082->SetSavedPoint(16,1.017333);
   f_582082->SetSavedPoint(17,1.014663);
   f_582082->SetSavedPoint(18,1.011978);
   f_582082->SetSavedPoint(19,1.009281);
   f_582082->SetSavedPoint(20,1.006569);
   f_582082->SetSavedPoint(21,1.003845);
   f_582082->SetSavedPoint(22,1.001108);
   f_582082->SetSavedPoint(23,0.9983577);
   f_582082->SetSavedPoint(24,0.9955949);
   f_582082->SetSavedPoint(25,0.9928198);
   f_582082->SetSavedPoint(26,0.9900324);
   f_582082->SetSavedPoint(27,0.9872329);
   f_582082->SetSavedPoint(28,0.9844216);
   f_582082->SetSavedPoint(29,0.9815986);
   f_582082->SetSavedPoint(30,0.978764);
   f_582082->SetSavedPoint(31,0.9759182);
   f_582082->SetSavedPoint(32,0.9730613);
   f_582082->SetSavedPoint(33,0.9701933);
   f_582082->SetSavedPoint(34,0.9673146);
   f_582082->SetSavedPoint(35,0.9644254);
   f_582082->SetSavedPoint(36,0.9615257);
   f_582082->SetSavedPoint(37,0.9586157);
   f_582082->SetSavedPoint(38,0.9556957);
   f_582082->SetSavedPoint(39,0.9527658);
   f_582082->SetSavedPoint(40,0.9498262);
   f_582082->SetSavedPoint(41,0.946877);
   f_582082->SetSavedPoint(42,0.9439185);
   f_582082->SetSavedPoint(43,0.9409508);
   f_582082->SetSavedPoint(44,0.937974);
   f_582082->SetSavedPoint(45,0.9349884);
   f_582082->SetSavedPoint(46,0.9319941);
   f_582082->SetSavedPoint(47,0.9289912);
   f_582082->SetSavedPoint(48,0.9259801);
   f_582082->SetSavedPoint(49,0.9229607);
   f_582082->SetSavedPoint(50,0.9199333);
   f_582082->SetSavedPoint(51,0.916898);
   f_582082->SetSavedPoint(52,0.913855);
   f_582082->SetSavedPoint(53,0.9108045);
   f_582082->SetSavedPoint(54,0.9077466);
   f_582082->SetSavedPoint(55,0.9046815);
   f_582082->SetSavedPoint(56,0.9016093);
   f_582082->SetSavedPoint(57,0.8985303);
   f_582082->SetSavedPoint(58,0.8954445);
   f_582082->SetSavedPoint(59,0.8923521);
   f_582082->SetSavedPoint(60,0.8892532);
   f_582082->SetSavedPoint(61,0.8861481);
   f_582082->SetSavedPoint(62,0.8830369);
   f_582082->SetSavedPoint(63,0.8799197);
   f_582082->SetSavedPoint(64,0.8767967);
   f_582082->SetSavedPoint(65,0.873668);
   f_582082->SetSavedPoint(66,0.8705338);
   f_582082->SetSavedPoint(67,0.8673943);
   f_582082->SetSavedPoint(68,0.8642495);
   f_582082->SetSavedPoint(69,0.8610996);
   f_582082->SetSavedPoint(70,0.8579448);
   f_582082->SetSavedPoint(71,0.8547853);
   f_582082->SetSavedPoint(72,0.8516211);
   f_582082->SetSavedPoint(73,0.8484524);
   f_582082->SetSavedPoint(74,0.8452794);
   f_582082->SetSavedPoint(75,0.8421021);
   f_582082->SetSavedPoint(76,0.8389208);
   f_582082->SetSavedPoint(77,0.8357356);
   f_582082->SetSavedPoint(78,0.8325466);
   f_582082->SetSavedPoint(79,0.8293539);
   f_582082->SetSavedPoint(80,0.8261578);
   f_582082->SetSavedPoint(81,0.8229582);
   f_582082->SetSavedPoint(82,0.8197555);
   f_582082->SetSavedPoint(83,0.8165496);
   f_582082->SetSavedPoint(84,0.8133408);
   f_582082->SetSavedPoint(85,0.8101291);
   f_582082->SetSavedPoint(86,0.8069147);
   f_582082->SetSavedPoint(87,0.8036978);
   f_582082->SetSavedPoint(88,0.8004784);
   f_582082->SetSavedPoint(89,0.7972568);
   f_582082->SetSavedPoint(90,0.7940329);
   f_582082->SetSavedPoint(91,0.790807);
   f_582082->SetSavedPoint(92,0.7875792);
   f_582082->SetSavedPoint(93,0.7843496);
   f_582082->SetSavedPoint(94,0.7811183);
   f_582082->SetSavedPoint(95,0.7778855);
   f_582082->SetSavedPoint(96,0.7746513);
   f_582082->SetSavedPoint(97,0.7714158);
   f_582082->SetSavedPoint(98,0.7681791);
   f_582082->SetSavedPoint(99,0.7649413);
   f_582082->SetSavedPoint(100,0.7617026);
   f_582082->SetSavedPoint(101,0.7584632);
   f_582082->SetSavedPoint(102,0.755223);
   f_582082->SetSavedPoint(103,0.7519823);
   f_582082->SetSavedPoint(104,0.7487411);
   f_582082->SetSavedPoint(105,0.7454995);
   f_582082->SetSavedPoint(106,0.7422578);
   f_582082->SetSavedPoint(107,0.739016);
   f_582082->SetSavedPoint(108,0.7357741);
   f_582082->SetSavedPoint(109,0.7325324);
   f_582082->SetSavedPoint(110,0.729291);
   f_582082->SetSavedPoint(111,0.7260498);
   f_582082->SetSavedPoint(112,0.7228092);
   f_582082->SetSavedPoint(113,0.7195691);
   f_582082->SetSavedPoint(114,0.7163297);
   f_582082->SetSavedPoint(115,0.7130911);
   f_582082->SetSavedPoint(116,0.7098534);
   f_582082->SetSavedPoint(117,0.7066167);
   f_582082->SetSavedPoint(118,0.7033812);
   f_582082->SetSavedPoint(119,0.7001468);
   f_582082->SetSavedPoint(120,0.6969138);
   f_582082->SetSavedPoint(121,0.6936822);
   f_582082->SetSavedPoint(122,0.6904521);
   f_582082->SetSavedPoint(123,0.6872237);
   f_582082->SetSavedPoint(124,0.683997);
   f_582082->SetSavedPoint(125,0.6807722);
   f_582082->SetSavedPoint(126,0.6775493);
   f_582082->SetSavedPoint(127,0.6743284);
   f_582082->SetSavedPoint(128,0.6711097);
   f_582082->SetSavedPoint(129,0.6678932);
   f_582082->SetSavedPoint(130,0.6646791);
   f_582082->SetSavedPoint(131,0.6614674);
   f_582082->SetSavedPoint(132,0.6582582);
   f_582082->SetSavedPoint(133,0.6550517);
   f_582082->SetSavedPoint(134,0.6518478);
   f_582082->SetSavedPoint(135,0.6486468);
   f_582082->SetSavedPoint(136,0.6454487);
   f_582082->SetSavedPoint(137,0.6422536);
   f_582082->SetSavedPoint(138,0.6390616);
   f_582082->SetSavedPoint(139,0.6358728);
   f_582082->SetSavedPoint(140,0.6326872);
   f_582082->SetSavedPoint(141,0.629505);
   f_582082->SetSavedPoint(142,0.6263263);
   f_582082->SetSavedPoint(143,0.6231511);
   f_582082->SetSavedPoint(144,0.6199795);
   f_582082->SetSavedPoint(145,0.6168117);
   f_582082->SetSavedPoint(146,0.6136476);
   f_582082->SetSavedPoint(147,0.6104875);
   f_582082->SetSavedPoint(148,0.6073313);
   f_582082->SetSavedPoint(149,0.6041791);
   f_582082->SetSavedPoint(150,0.6010311);
   f_582082->SetSavedPoint(151,0.5978873);
   f_582082->SetSavedPoint(152,0.5947478);
   f_582082->SetSavedPoint(153,0.5916127);
   f_582082->SetSavedPoint(154,0.5884821);
   f_582082->SetSavedPoint(155,0.585356);
   f_582082->SetSavedPoint(156,0.5822345);
   f_582082->SetSavedPoint(157,0.5791177);
   f_582082->SetSavedPoint(158,0.5760057);
   f_582082->SetSavedPoint(159,0.5728986);
   f_582082->SetSavedPoint(160,0.5697964);
   f_582082->SetSavedPoint(161,0.5666992);
   f_582082->SetSavedPoint(162,0.5636071);
   f_582082->SetSavedPoint(163,0.5605201);
   f_582082->SetSavedPoint(164,0.5574383);
   f_582082->SetSavedPoint(165,0.5543619);
   f_582082->SetSavedPoint(166,0.5512908);
   f_582082->SetSavedPoint(167,0.5482252);
   f_582082->SetSavedPoint(168,0.5451651);
   f_582082->SetSavedPoint(169,0.5421106);
   f_582082->SetSavedPoint(170,0.5390617);
   f_582082->SetSavedPoint(171,0.5360186);
   f_582082->SetSavedPoint(172,0.5329813);
   f_582082->SetSavedPoint(173,0.5299498);
   f_582082->SetSavedPoint(174,0.5269243);
   f_582082->SetSavedPoint(175,0.5239047);
   f_582082->SetSavedPoint(176,0.5208912);
   f_582082->SetSavedPoint(177,0.5178838);
   f_582082->SetSavedPoint(178,0.5148827);
   f_582082->SetSavedPoint(179,0.5118877);
   f_582082->SetSavedPoint(180,0.5088991);
   f_582082->SetSavedPoint(181,0.5059169);
   f_582082->SetSavedPoint(182,0.5029411);
   f_582082->SetSavedPoint(183,0.4999718);
   f_582082->SetSavedPoint(184,0.4970091);
   f_582082->SetSavedPoint(185,0.494053);
   f_582082->SetSavedPoint(186,0.4911036);
   f_582082->SetSavedPoint(187,0.4881609);
   f_582082->SetSavedPoint(188,0.485225);
   f_582082->SetSavedPoint(189,0.482296);
   f_582082->SetSavedPoint(190,0.4793739);
   f_582082->SetSavedPoint(191,0.4764587);
   f_582082->SetSavedPoint(192,0.4735506);
   f_582082->SetSavedPoint(193,0.4706496);
   f_582082->SetSavedPoint(194,0.4677557);
   f_582082->SetSavedPoint(195,0.4648689);
   f_582082->SetSavedPoint(196,0.4619895);
   f_582082->SetSavedPoint(197,0.4591173);
   f_582082->SetSavedPoint(198,0.4562524);
   f_582082->SetSavedPoint(199,0.453395);
   f_582082->SetSavedPoint(200,0.450545);
   f_582082->SetSavedPoint(201,0.4477025);
   f_582082->SetSavedPoint(202,0.4448676);
   f_582082->SetSavedPoint(203,0.4420402);
   f_582082->SetSavedPoint(204,0.4392205);
   f_582082->SetSavedPoint(205,0.4364085);
   f_582082->SetSavedPoint(206,0.4336043);
   f_582082->SetSavedPoint(207,0.4308078);
   f_582082->SetSavedPoint(208,0.4280191);
   f_582082->SetSavedPoint(209,0.4252384);
   f_582082->SetSavedPoint(210,0.4224655);
   f_582082->SetSavedPoint(211,0.4197007);
   f_582082->SetSavedPoint(212,0.4169438);
   f_582082->SetSavedPoint(213,0.414195);
   f_582082->SetSavedPoint(214,0.4114543);
   f_582082->SetSavedPoint(215,0.4087217);
   f_582082->SetSavedPoint(216,0.4059974);
   f_582082->SetSavedPoint(217,0.4032812);
   f_582082->SetSavedPoint(218,0.4005733);
   f_582082->SetSavedPoint(219,0.3978737);
   f_582082->SetSavedPoint(220,0.3951825);
   f_582082->SetSavedPoint(221,0.3924996);
   f_582082->SetSavedPoint(222,0.3898252);
   f_582082->SetSavedPoint(223,0.3871592);
   f_582082->SetSavedPoint(224,0.3845018);
   f_582082->SetSavedPoint(225,0.3818528);
   f_582082->SetSavedPoint(226,0.3792124);
   f_582082->SetSavedPoint(227,0.3765807);
   f_582082->SetSavedPoint(228,0.3739575);
   f_582082->SetSavedPoint(229,0.3713431);
   f_582082->SetSavedPoint(230,0.3687373);
   f_582082->SetSavedPoint(231,0.3661403);
   f_582082->SetSavedPoint(232,0.3635521);
   f_582082->SetSavedPoint(233,0.3609727);
   f_582082->SetSavedPoint(234,0.3584021);
   f_582082->SetSavedPoint(235,0.3558404);
   f_582082->SetSavedPoint(236,0.3532876);
   f_582082->SetSavedPoint(237,0.3507437);
   f_582082->SetSavedPoint(238,0.3482088);
   f_582082->SetSavedPoint(239,0.3456829);
   f_582082->SetSavedPoint(240,0.343166);
   f_582082->SetSavedPoint(241,0.3406582);
   f_582082->SetSavedPoint(242,0.3381594);
   f_582082->SetSavedPoint(243,0.3356698);
   f_582082->SetSavedPoint(244,0.3331893);
   f_582082->SetSavedPoint(245,0.3307179);
   f_582082->SetSavedPoint(246,0.3282557);
   f_582082->SetSavedPoint(247,0.3258028);
   f_582082->SetSavedPoint(248,0.3233591);
   f_582082->SetSavedPoint(249,0.3209246);
   f_582082->SetSavedPoint(250,0.3184994);
   f_582082->SetSavedPoint(251,0.3160836);
   f_582082->SetSavedPoint(252,0.313677);
   f_582082->SetSavedPoint(253,0.3112798);
   f_582082->SetSavedPoint(254,0.308892);
   f_582082->SetSavedPoint(255,0.3065136);
   f_582082->SetSavedPoint(256,0.3041446);
   f_582082->SetSavedPoint(257,0.3017851);
   f_582082->SetSavedPoint(258,0.299435);
   f_582082->SetSavedPoint(259,0.2970944);
   f_582082->SetSavedPoint(260,0.2947633);
   f_582082->SetSavedPoint(261,0.2924417);
   f_582082->SetSavedPoint(262,0.2901297);
   f_582082->SetSavedPoint(263,0.2878272);
   f_582082->SetSavedPoint(264,0.2855343);
   f_582082->SetSavedPoint(265,0.283251);
   f_582082->SetSavedPoint(266,0.2809772);
   f_582082->SetSavedPoint(267,0.2787131);
   f_582082->SetSavedPoint(268,0.2764587);
   f_582082->SetSavedPoint(269,0.2742139);
   f_582082->SetSavedPoint(270,0.2719788);
   f_582082->SetSavedPoint(271,0.2697533);
   f_582082->SetSavedPoint(272,0.2675376);
   f_582082->SetSavedPoint(273,0.2653315);
   f_582082->SetSavedPoint(274,0.2631352);
   f_582082->SetSavedPoint(275,0.2609487);
   f_582082->SetSavedPoint(276,0.2587719);
   f_582082->SetSavedPoint(277,0.2566048);
   f_582082->SetSavedPoint(278,0.2544475);
   f_582082->SetSavedPoint(279,0.2523);
   f_582082->SetSavedPoint(280,0.2501623);
   f_582082->SetSavedPoint(281,0.2480345);
   f_582082->SetSavedPoint(282,0.2459164);
   f_582082->SetSavedPoint(283,0.2438081);
   f_582082->SetSavedPoint(284,0.2417097);
   f_582082->SetSavedPoint(285,0.2396212);
   f_582082->SetSavedPoint(286,0.2375425);
   f_582082->SetSavedPoint(287,0.2354736);
   f_582082->SetSavedPoint(288,0.2334146);
   f_582082->SetSavedPoint(289,0.2313655);
   f_582082->SetSavedPoint(290,0.2293263);
   f_582082->SetSavedPoint(291,0.227297);
   f_582082->SetSavedPoint(292,0.2252775);
   f_582082->SetSavedPoint(293,0.223268);
   f_582082->SetSavedPoint(294,0.2212683);
   f_582082->SetSavedPoint(295,0.2192786);
   f_582082->SetSavedPoint(296,0.2172988);
   f_582082->SetSavedPoint(297,0.2153289);
   f_582082->SetSavedPoint(298,0.2133689);
   f_582082->SetSavedPoint(299,0.2114189);
   f_582082->SetSavedPoint(300,0.2094788);
   f_582082->SetSavedPoint(301,0.2075486);
   f_582082->SetSavedPoint(302,0.2056284);
   f_582082->SetSavedPoint(303,0.203718);
   f_582082->SetSavedPoint(304,0.2018177);
   f_582082->SetSavedPoint(305,0.1999272);
   f_582082->SetSavedPoint(306,0.1980467);
   f_582082->SetSavedPoint(307,0.1961762);
   f_582082->SetSavedPoint(308,0.1943155);
   f_582082->SetSavedPoint(309,0.1924649);
   f_582082->SetSavedPoint(310,0.1906241);
   f_582082->SetSavedPoint(311,0.1887933);
   f_582082->SetSavedPoint(312,0.1869724);
   f_582082->SetSavedPoint(313,0.1851615);
   f_582082->SetSavedPoint(314,0.1833605);
   f_582082->SetSavedPoint(315,0.1815694);
   f_582082->SetSavedPoint(316,0.1797883);
   f_582082->SetSavedPoint(317,0.1780171);
   f_582082->SetSavedPoint(318,0.1762558);
   f_582082->SetSavedPoint(319,0.1745044);
   f_582082->SetSavedPoint(320,0.172763);
   f_582082->SetSavedPoint(321,0.1710314);
   f_582082->SetSavedPoint(322,0.1693098);
   f_582082->SetSavedPoint(323,0.167598);
   f_582082->SetSavedPoint(324,0.1658962);
   f_582082->SetSavedPoint(325,0.1642042);
   f_582082->SetSavedPoint(326,0.1625222);
   f_582082->SetSavedPoint(327,0.16085);
   f_582082->SetSavedPoint(328,0.1591877);
   f_582082->SetSavedPoint(329,0.1575352);
   f_582082->SetSavedPoint(330,0.1558926);
   f_582082->SetSavedPoint(331,0.1542599);
   f_582082->SetSavedPoint(332,0.152637);
   f_582082->SetSavedPoint(333,0.1510239);
   f_582082->SetSavedPoint(334,0.1494207);
   f_582082->SetSavedPoint(335,0.1478273);
   f_582082->SetSavedPoint(336,0.1462437);
   f_582082->SetSavedPoint(337,0.1446699);
   f_582082->SetSavedPoint(338,0.1431058);
   f_582082->SetSavedPoint(339,0.1415516);
   f_582082->SetSavedPoint(340,0.1400072);
   f_582082->SetSavedPoint(341,0.1384725);
   f_582082->SetSavedPoint(342,0.1369475);
   f_582082->SetSavedPoint(343,0.1354323);
   f_582082->SetSavedPoint(344,0.1339269);
   f_582082->SetSavedPoint(345,0.1324311);
   f_582082->SetSavedPoint(346,0.1309451);
   f_582082->SetSavedPoint(347,0.1294687);
   f_582082->SetSavedPoint(348,0.128002);
   f_582082->SetSavedPoint(349,0.1265451);
   f_582082->SetSavedPoint(350,0.1250977);
   f_582082->SetSavedPoint(351,0.12366);
   f_582082->SetSavedPoint(352,0.122232);
   f_582082->SetSavedPoint(353,0.1208136);
   f_582082->SetSavedPoint(354,0.1194047);
   f_582082->SetSavedPoint(355,0.1180055);
   f_582082->SetSavedPoint(356,0.1166158);
   f_582082->SetSavedPoint(357,0.1152357);
   f_582082->SetSavedPoint(358,0.1138652);
   f_582082->SetSavedPoint(359,0.1125042);
   f_582082->SetSavedPoint(360,0.1111527);
   f_582082->SetSavedPoint(361,0.1098107);
   f_582082->SetSavedPoint(362,0.1084782);
   f_582082->SetSavedPoint(363,0.1071552);
   f_582082->SetSavedPoint(364,0.1058417);
   f_582082->SetSavedPoint(365,0.1045375);
   f_582082->SetSavedPoint(366,0.1032429);
   f_582082->SetSavedPoint(367,0.1019576);
   f_582082->SetSavedPoint(368,0.1006817);
   f_582082->SetSavedPoint(369,0.09941516);
   f_582082->SetSavedPoint(370,0.09815801);
   f_582082->SetSavedPoint(371,0.09691019);
   f_582082->SetSavedPoint(372,0.0956717);
   f_582082->SetSavedPoint(373,0.09444251);
   f_582082->SetSavedPoint(374,0.09322261);
   f_582082->SetSavedPoint(375,0.09201198);
   f_582082->SetSavedPoint(376,0.0908106);
   f_582082->SetSavedPoint(377,0.08961846);
   f_582082->SetSavedPoint(378,0.08843552);
   f_582082->SetSavedPoint(379,0.08726178);
   f_582082->SetSavedPoint(380,0.08609722);
   f_582082->SetSavedPoint(381,0.08494182);
   f_582082->SetSavedPoint(382,0.08379554);
   f_582082->SetSavedPoint(383,0.08265839);
   f_582082->SetSavedPoint(384,0.08153034);
   f_582082->SetSavedPoint(385,0.08041136);
   f_582082->SetSavedPoint(386,0.07930143);
   f_582082->SetSavedPoint(387,0.07820055);
   f_582082->SetSavedPoint(388,0.07710868);
   f_582082->SetSavedPoint(389,0.0760258);
   f_582082->SetSavedPoint(390,0.0749519);
   f_582082->SetSavedPoint(391,0.07388695);
   f_582082->SetSavedPoint(392,0.07283094);
   f_582082->SetSavedPoint(393,0.07178383);
   f_582082->SetSavedPoint(394,0.07074561);
   f_582082->SetSavedPoint(395,0.06971626);
   f_582082->SetSavedPoint(396,0.06869576);
   f_582082->SetSavedPoint(397,0.06768408);
   f_582082->SetSavedPoint(398,0.0666812);
   f_582082->SetSavedPoint(399,0.06568709);
   f_582082->SetSavedPoint(400,0.06470175);
   f_582082->SetSavedPoint(401,0.06372514);
   f_582082->SetSavedPoint(402,0.06275724);
   f_582082->SetSavedPoint(403,0.06179802);
   f_582082->SetSavedPoint(404,0.06084748);
   f_582082->SetSavedPoint(405,0.05990557);
   f_582082->SetSavedPoint(406,0.05897229);
   f_582082->SetSavedPoint(407,0.0580476);
   f_582082->SetSavedPoint(408,0.05713148);
   f_582082->SetSavedPoint(409,0.05622391);
   f_582082->SetSavedPoint(410,0.05532486);
   f_582082->SetSavedPoint(411,0.05443432);
   f_582082->SetSavedPoint(412,0.05355225);
   f_582082->SetSavedPoint(413,0.05267863);
   f_582082->SetSavedPoint(414,0.05181345);
   f_582082->SetSavedPoint(415,0.05095666);
   f_582082->SetSavedPoint(416,0.05010826);
   f_582082->SetSavedPoint(417,0.04926821);
   f_582082->SetSavedPoint(418,0.04843649);
   f_582082->SetSavedPoint(419,0.04761308);
   f_582082->SetSavedPoint(420,0.04679795);
   f_582082->SetSavedPoint(421,0.04599107);
   f_582082->SetSavedPoint(422,0.04519243);
   f_582082->SetSavedPoint(423,0.04440199);
   f_582082->SetSavedPoint(424,0.04361973);
   f_582082->SetSavedPoint(425,0.04284563);
   f_582082->SetSavedPoint(426,0.04207966);
   f_582082->SetSavedPoint(427,0.04132179);
   f_582082->SetSavedPoint(428,0.040572);
   f_582082->SetSavedPoint(429,0.03983026);
   f_582082->SetSavedPoint(430,0.03909655);
   f_582082->SetSavedPoint(431,0.03837085);
   f_582082->SetSavedPoint(432,0.03765311);
   f_582082->SetSavedPoint(433,0.03694333);
   f_582082->SetSavedPoint(434,0.03624148);
   f_582082->SetSavedPoint(435,0.03554752);
   f_582082->SetSavedPoint(436,0.03486143);
   f_582082->SetSavedPoint(437,0.03418319);
   f_582082->SetSavedPoint(438,0.03351277);
   f_582082->SetSavedPoint(439,0.03285014);
   f_582082->SetSavedPoint(440,0.03219527);
   f_582082->SetSavedPoint(441,0.03154815);
   f_582082->SetSavedPoint(442,0.03090875);
   f_582082->SetSavedPoint(443,0.03027703);
   f_582082->SetSavedPoint(444,0.02965297);
   f_582082->SetSavedPoint(445,0.02903654);
   f_582082->SetSavedPoint(446,0.02842772);
   f_582082->SetSavedPoint(447,0.02782649);
   f_582082->SetSavedPoint(448,0.02723281);
   f_582082->SetSavedPoint(449,0.02664666);
   f_582082->SetSavedPoint(450,0.026068);
   f_582082->SetSavedPoint(451,0.02549683);
   f_582082->SetSavedPoint(452,0.02493309);
   f_582082->SetSavedPoint(453,0.02437678);
   f_582082->SetSavedPoint(454,0.02382787);
   f_582082->SetSavedPoint(455,0.02328632);
   f_582082->SetSavedPoint(456,0.02275211);
   f_582082->SetSavedPoint(457,0.02222521);
   f_582082->SetSavedPoint(458,0.0217056);
   f_582082->SetSavedPoint(459,0.02119325);
   f_582082->SetSavedPoint(460,0.02068814);
   f_582082->SetSavedPoint(461,0.02019022);
   f_582082->SetSavedPoint(462,0.01969949);
   f_582082->SetSavedPoint(463,0.01921591);
   f_582082->SetSavedPoint(464,0.01873945);
   f_582082->SetSavedPoint(465,0.01827009);
   f_582082->SetSavedPoint(466,0.0178078);
   f_582082->SetSavedPoint(467,0.01735255);
   f_582082->SetSavedPoint(468,0.01690432);
   f_582082->SetSavedPoint(469,0.01646308);
   f_582082->SetSavedPoint(470,0.0160288);
   f_582082->SetSavedPoint(471,0.01560146);
   f_582082->SetSavedPoint(472,0.01518103);
   f_582082->SetSavedPoint(473,0.01476748);
   f_582082->SetSavedPoint(474,0.01436079);
   f_582082->SetSavedPoint(475,0.01396092);
   f_582082->SetSavedPoint(476,0.01356786);
   f_582082->SetSavedPoint(477,0.01318157);
   f_582082->SetSavedPoint(478,0.01280203);
   f_582082->SetSavedPoint(479,0.01242921);
   f_582082->SetSavedPoint(480,0.01206309);
   f_582082->SetSavedPoint(481,0.01170363);
   f_582082->SetSavedPoint(482,0.01135082);
   f_582082->SetSavedPoint(483,0.01100462);
   f_582082->SetSavedPoint(484,0.01066502);
   f_582082->SetSavedPoint(485,0.01033197);
   f_582082->SetSavedPoint(486,0.01000546);
   f_582082->SetSavedPoint(487,0.009685463);
   f_582082->SetSavedPoint(488,0.009371947);
   f_582082->SetSavedPoint(489,0.009064889);
   f_582082->SetSavedPoint(490,0.008764262);
   f_582082->SetSavedPoint(491,0.00847004);
   f_582082->SetSavedPoint(492,0.008182197);
   f_582082->SetSavedPoint(493,0.007900707);
   f_582082->SetSavedPoint(494,0.007625544);
   f_582082->SetSavedPoint(495,0.007356683);
   f_582082->SetSavedPoint(496,0.007094097);
   f_582082->SetSavedPoint(497,0.006837762);
   f_582082->SetSavedPoint(498,0.00658765);
   f_582082->SetSavedPoint(499,0.006343737);
   f_582082->SetSavedPoint(500,0.006105998);
   f_582082->SetSavedPoint(501,0);
   f_582082->SetSavedPoint(502,2.5);
   f_582082->SetFillColor(19);
   f_582082->SetFillStyle(0);
   f_582082->SetMarkerStyle(20);
   f_582082->SetMarkerSize(1.2);
   f_582082->SetLineColor(8);
   f_582082->SetLineWidth(3);
   f_582082->GetXaxis()->SetNdivisions(505);
   f_582082->GetXaxis()->SetLabelFont(132);
   f_582082->GetXaxis()->SetLabelOffset(0.015);
   f_582082->GetXaxis()->SetLabelSize(0.05);
   f_582082->GetXaxis()->SetTitleSize(0.06);
   f_582082->GetXaxis()->SetTitleFont(132);
   f_582082->GetYaxis()->SetLabelFont(132);
   f_582082->GetYaxis()->SetLabelSize(0.05);
   f_582082->GetYaxis()->SetTitleSize(0.06);
   f_582082->GetYaxis()->SetTitleFont(42);
   f_582082->SetParameter(0,0);
   f_582082->SetParError(0,0);
   f_582082->SetParLimits(0,0,0);
   f_582082->SetParameter(1,0);
   f_582082->SetParError(1,0);
   f_582082->SetParLimits(1,0,0);
   f_582082->SetParameter(2,0);
   f_582082->SetParError(2,0);
   f_582082->SetParLimits(2,0,0);
   f_582082->SetParameter(3,0);
   f_582082->SetParError(3,0);
   f_582082->SetParLimits(3,0,0);
   f_582082->SetParameter(4,0);
   f_582082->SetParError(4,0);
   f_582082->SetParLimits(4,0,0);
   f_582082->SetParameter(5,0);
   f_582082->SetParError(5,0);
   f_582082->SetParLimits(5,0,0);
   f_582082->Draw("same");
   
   Double_t Graph0_fx57[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph0_fy57[203] = {
   1.115326,
   1.09527,
   1.07557,
   1.056211,
   1.037176,
   1.018449,
   1.000014,
   0.9818523,
   0.9639488,
   0.946287,
   0.9288509,
   0.9116254,
   0.8945958,
   0.877748,
   0.8610691,
   0.8445467,
   0.8281694,
   0.8119267,
   0.7958092,
   0.7798082,
   0.7639163,
   0.7481267,
   0.7324339,
   0.7168332,
   0.7013209,
   0.6858942,
   0.6705512,
   0.6552908,
   0.6401127,
   0.6250175,
   0.6100065,
   0.5950817,
   0.5802456,
   0.5655015,
   0.5508531,
   0.5363047,
   0.5218611,
   0.5075274,
   0.493309,
   0.4792118,
   0.4652417,
   0.4514051,
   0.4377083,
   0.4241578,
   0.4107602,
   0.3975221,
   0.3844501,
   0.3715507,
   0.3588305,
   0.3462956,
   0.3339522,
   0.3218063,
   0.3098636,
   0.2981296,
   0.2866095,
   0.2753082,
   0.2642304,
   0.2533802,
   0.2427615,
   0.2323781,
   0.2222329,
   0.2123289,
   0.2026684,
   0.1932536,
   0.1840859,
   0.1751668,
   0.166497,
   0.1580772,
   0.1499072,
   0.1419871,
   0.1343161,
   0.1268933,
   0.1197174,
   0.1127869,
   0.1060998,
   0.09965405,
   0.09344718,
   0.08747654,
   0.08173924,
   0.0762322,
   0.07095218,
   0.06589577,
   0.06105945,
   0.05643959,
   0.05203249,
   0.04783441,
   0.04384157,
   0.04005021,
   0.03645662,
   0.03305711,
   0.02984812,
   0.02682619,
   0.02398801,
   0.02133043,
   0.01885054,
   0.01654564,
   0.01441328,
   0.01245132,
   0.01065794,
   0.00903167,
   0.007571413,
   0.005154079,
   0.006286755,
   0.007577192,
   0.009031051,
   0.01065378,
   0.01245059,
   0.01442652,
   0.01658633,
   0.0189346,
   0.02147567,
   0.02421364,
   0.02715241,
   0.03029561,
   0.03364669,
   0.03720881,
   0.04098494,
   0.04497779,
   0.04918986,
   0.05362338,
   0.05828039,
   0.06316266,
   0.06827176,
   0.07360901,
   0.07917552,
   0.08497217,
   0.09099962,
   0.09725832,
   0.1037485,
   0.1104702,
   0.1174233,
   0.1246073,
   0.1320217,
   0.1396659,
   0.1475388,
   0.1556394,
   0.1639664,
   0.1725185,
   0.1812941,
   0.1902915,
   0.1995088,
   0.2089442,
   0.2185956,
   0.2284607,
   0.2385374,
   0.2488233,
   0.2593158,
   0.2700126,
   0.280911,
   0.2920083,
   0.3033019,
   0.3147889,
   0.3264667,
   0.3383323,
   0.3503829,
   0.3626156,
   0.3750275,
   0.3876157,
   0.4003771,
   0.4133089,
   0.4264081,
   0.4396715,
   0.4530964,
   0.4666795,
   0.4804179,
   0.4943085,
   0.5083482,
   0.5225338,
   0.5368622,
   0.5513301,
   0.5659342,
   0.5806712,
   0.5955374,
   0.6105295,
   0.6256436,
   0.6408759,
   0.6562225,
   0.6716791,
   0.6872412,
   0.7029044,
   0.7186637,
   0.7345139,
   0.7504494,
   0.7664645,
   0.7825529,
   0.7987079,
   0.8149224,
   0.8311886,
   0.8474984,
   0.863843,
   0.8802129,
   0.896598,
   0.9129872,
   0.929369,
   0.9457307,
   0.9620588,
   0.9783388,
   0.9945552,
   1.010691,
   1.026729,
   1.04265,
   1.058433,
   1.115326};
   TGraph *graph = new TGraph(203,Graph0_fx57,Graph0_fy57);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph57 = new TH1F("Graph_Graph57","Graph",203,0,2.75);
   Graph_Graph57->SetMinimum(0);
   Graph_Graph57->SetMaximum(1.226344);
   Graph_Graph57->SetDirectory(0);
   Graph_Graph57->SetStats(0);
   Graph_Graph57->SetMarkerStyle(20);
   Graph_Graph57->SetMarkerSize(1.2);
   Graph_Graph57->GetXaxis()->SetNdivisions(505);
   Graph_Graph57->GetXaxis()->SetLabelFont(132);
   Graph_Graph57->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph57->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph57->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph57->GetXaxis()->SetTitleFont(132);
   Graph_Graph57->GetYaxis()->SetLabelFont(132);
   Graph_Graph57->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph57->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph57->GetYaxis()->SetTitleFont(42);
   Graph_Graph57->GetZaxis()->SetLabelFont(132);
   Graph_Graph57->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph57->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph57->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph57);
   
   graph->Draw("flc");
   
   TF1 *f_579083 = new TF1("*f_5790",0,2.5,6);
    //The original function : f_5790 had originally been created by:
    //TF1 *f_5790 = new TF1("f_5790",f_5790,0,2.5,6);
   f_579083->SetRange(0,2.5);
   f_579083->SetName("f_5790");
   f_579083->SetTitle("f_5790");
   f_579083->SetNpx(500);
   f_579083->SetSavedPoint(0,1.093839);
   f_579083->SetSavedPoint(1,1.089451);
   f_579083->SetSavedPoint(2,1.085078);
   f_579083->SetSavedPoint(3,1.080721);
   f_579083->SetSavedPoint(4,1.076379);
   f_579083->SetSavedPoint(5,1.072052);
   f_579083->SetSavedPoint(6,1.06774);
   f_579083->SetSavedPoint(7,1.063443);
   f_579083->SetSavedPoint(8,1.059161);
   f_579083->SetSavedPoint(9,1.054894);
   f_579083->SetSavedPoint(10,1.050642);
   f_579083->SetSavedPoint(11,1.046404);
   f_579083->SetSavedPoint(12,1.042181);
   f_579083->SetSavedPoint(13,1.037972);
   f_579083->SetSavedPoint(14,1.033778);
   f_579083->SetSavedPoint(15,1.029598);
   f_579083->SetSavedPoint(16,1.025433);
   f_579083->SetSavedPoint(17,1.021281);
   f_579083->SetSavedPoint(18,1.017144);
   f_579083->SetSavedPoint(19,1.013022);
   f_579083->SetSavedPoint(20,1.008913);
   f_579083->SetSavedPoint(21,1.004818);
   f_579083->SetSavedPoint(22,1.000737);
   f_579083->SetSavedPoint(23,0.9966698);
   f_579083->SetSavedPoint(24,0.9926164);
   f_579083->SetSavedPoint(25,0.9885767);
   f_579083->SetSavedPoint(26,0.9845507);
   f_579083->SetSavedPoint(27,0.9805382);
   f_579083->SetSavedPoint(28,0.9765392);
   f_579083->SetSavedPoint(29,0.9725537);
   f_579083->SetSavedPoint(30,0.9685815);
   f_579083->SetSavedPoint(31,0.9646226);
   f_579083->SetSavedPoint(32,0.9606769);
   f_579083->SetSavedPoint(33,0.9567444);
   f_579083->SetSavedPoint(34,0.952825);
   f_579083->SetSavedPoint(35,0.9489186);
   f_579083->SetSavedPoint(36,0.9450252);
   f_579083->SetSavedPoint(37,0.9411447);
   f_579083->SetSavedPoint(38,0.937277);
   f_579083->SetSavedPoint(39,0.9334222);
   f_579083->SetSavedPoint(40,0.92958);
   f_579083->SetSavedPoint(41,0.9257505);
   f_579083->SetSavedPoint(42,0.9219336);
   f_579083->SetSavedPoint(43,0.9181292);
   f_579083->SetSavedPoint(44,0.9143373);
   f_579083->SetSavedPoint(45,0.9105578);
   f_579083->SetSavedPoint(46,0.9067906);
   f_579083->SetSavedPoint(47,0.9030357);
   f_579083->SetSavedPoint(48,0.8992931);
   f_579083->SetSavedPoint(49,0.8955626);
   f_579083->SetSavedPoint(50,0.8918442);
   f_579083->SetSavedPoint(51,0.8881378);
   f_579083->SetSavedPoint(52,0.8844435);
   f_579083->SetSavedPoint(53,0.880761);
   f_579083->SetSavedPoint(54,0.8770905);
   f_579083->SetSavedPoint(55,0.8734317);
   f_579083->SetSavedPoint(56,0.8697847);
   f_579083->SetSavedPoint(57,0.8661494);
   f_579083->SetSavedPoint(58,0.8625257);
   f_579083->SetSavedPoint(59,0.8589136);
   f_579083->SetSavedPoint(60,0.855313);
   f_579083->SetSavedPoint(61,0.8517239);
   f_579083->SetSavedPoint(62,0.8481462);
   f_579083->SetSavedPoint(63,0.8445799);
   f_579083->SetSavedPoint(64,0.8410248);
   f_579083->SetSavedPoint(65,0.837481);
   f_579083->SetSavedPoint(66,0.8339484);
   f_579083->SetSavedPoint(67,0.830427);
   f_579083->SetSavedPoint(68,0.8269166);
   f_579083->SetSavedPoint(69,0.8234172);
   f_579083->SetSavedPoint(70,0.8199288);
   f_579083->SetSavedPoint(71,0.8164514);
   f_579083->SetSavedPoint(72,0.8129848);
   f_579083->SetSavedPoint(73,0.809529);
   f_579083->SetSavedPoint(74,0.806084);
   f_579083->SetSavedPoint(75,0.8026497);
   f_579083->SetSavedPoint(76,0.799226);
   f_579083->SetSavedPoint(77,0.795813);
   f_579083->SetSavedPoint(78,0.7924106);
   f_579083->SetSavedPoint(79,0.7890186);
   f_579083->SetSavedPoint(80,0.7856371);
   f_579083->SetSavedPoint(81,0.782266);
   f_579083->SetSavedPoint(82,0.7789053);
   f_579083->SetSavedPoint(83,0.7755548);
   f_579083->SetSavedPoint(84,0.7722147);
   f_579083->SetSavedPoint(85,0.7688847);
   f_579083->SetSavedPoint(86,0.7655649);
   f_579083->SetSavedPoint(87,0.7622553);
   f_579083->SetSavedPoint(88,0.7589556);
   f_579083->SetSavedPoint(89,0.7556661);
   f_579083->SetSavedPoint(90,0.7523864);
   f_579083->SetSavedPoint(91,0.7491167);
   f_579083->SetSavedPoint(92,0.7458569);
   f_579083->SetSavedPoint(93,0.7426069);
   f_579083->SetSavedPoint(94,0.7393667);
   f_579083->SetSavedPoint(95,0.7361363);
   f_579083->SetSavedPoint(96,0.7329155);
   f_579083->SetSavedPoint(97,0.7297044);
   f_579083->SetSavedPoint(98,0.7265029);
   f_579083->SetSavedPoint(99,0.723311);
   f_579083->SetSavedPoint(100,0.7201285);
   f_579083->SetSavedPoint(101,0.7169556);
   f_579083->SetSavedPoint(102,0.7137921);
   f_579083->SetSavedPoint(103,0.7106379);
   f_579083->SetSavedPoint(104,0.7074931);
   f_579083->SetSavedPoint(105,0.7043576);
   f_579083->SetSavedPoint(106,0.7012314);
   f_579083->SetSavedPoint(107,0.6981144);
   f_579083->SetSavedPoint(108,0.6950065);
   f_579083->SetSavedPoint(109,0.6919078);
   f_579083->SetSavedPoint(110,0.6888182);
   f_579083->SetSavedPoint(111,0.6857376);
   f_579083->SetSavedPoint(112,0.682666);
   f_579083->SetSavedPoint(113,0.6796034);
   f_579083->SetSavedPoint(114,0.6765497);
   f_579083->SetSavedPoint(115,0.6735049);
   f_579083->SetSavedPoint(116,0.670469);
   f_579083->SetSavedPoint(117,0.6674419);
   f_579083->SetSavedPoint(118,0.6644235);
   f_579083->SetSavedPoint(119,0.6614139);
   f_579083->SetSavedPoint(120,0.6584129);
   f_579083->SetSavedPoint(121,0.6554206);
   f_579083->SetSavedPoint(122,0.652437);
   f_579083->SetSavedPoint(123,0.6494619);
   f_579083->SetSavedPoint(124,0.6464954);
   f_579083->SetSavedPoint(125,0.6435373);
   f_579083->SetSavedPoint(126,0.6405878);
   f_579083->SetSavedPoint(127,0.6376466);
   f_579083->SetSavedPoint(128,0.6347139);
   f_579083->SetSavedPoint(129,0.6317895);
   f_579083->SetSavedPoint(130,0.6288735);
   f_579083->SetSavedPoint(131,0.6259657);
   f_579083->SetSavedPoint(132,0.6230662);
   f_579083->SetSavedPoint(133,0.6201749);
   f_579083->SetSavedPoint(134,0.6172918);
   f_579083->SetSavedPoint(135,0.6144169);
   f_579083->SetSavedPoint(136,0.61155);
   f_579083->SetSavedPoint(137,0.6086913);
   f_579083->SetSavedPoint(138,0.6058406);
   f_579083->SetSavedPoint(139,0.6029979);
   f_579083->SetSavedPoint(140,0.6001632);
   f_579083->SetSavedPoint(141,0.5973365);
   f_579083->SetSavedPoint(142,0.5945176);
   f_579083->SetSavedPoint(143,0.5917067);
   f_579083->SetSavedPoint(144,0.5889036);
   f_579083->SetSavedPoint(145,0.5861084);
   f_579083->SetSavedPoint(146,0.5833209);
   f_579083->SetSavedPoint(147,0.5805412);
   f_579083->SetSavedPoint(148,0.5777693);
   f_579083->SetSavedPoint(149,0.575005);
   f_579083->SetSavedPoint(150,0.5722484);
   f_579083->SetSavedPoint(151,0.5694995);
   f_579083->SetSavedPoint(152,0.5667581);
   f_579083->SetSavedPoint(153,0.5640244);
   f_579083->SetSavedPoint(154,0.5612982);
   f_579083->SetSavedPoint(155,0.5585795);
   f_579083->SetSavedPoint(156,0.5558683);
   f_579083->SetSavedPoint(157,0.5531646);
   f_579083->SetSavedPoint(158,0.5504684);
   f_579083->SetSavedPoint(159,0.5477795);
   f_579083->SetSavedPoint(160,0.5450981);
   f_579083->SetSavedPoint(161,0.542424);
   f_579083->SetSavedPoint(162,0.5397572);
   f_579083->SetSavedPoint(163,0.5370977);
   f_579083->SetSavedPoint(164,0.5344455);
   f_579083->SetSavedPoint(165,0.5318006);
   f_579083->SetSavedPoint(166,0.5291629);
   f_579083->SetSavedPoint(167,0.5265324);
   f_579083->SetSavedPoint(168,0.523909);
   f_579083->SetSavedPoint(169,0.5212929);
   f_579083->SetSavedPoint(170,0.5186838);
   f_579083->SetSavedPoint(171,0.5160819);
   f_579083->SetSavedPoint(172,0.513487);
   f_579083->SetSavedPoint(173,0.5108992);
   f_579083->SetSavedPoint(174,0.5083184);
   f_579083->SetSavedPoint(175,0.5057446);
   f_579083->SetSavedPoint(176,0.5031778);
   f_579083->SetSavedPoint(177,0.500618);
   f_579083->SetSavedPoint(178,0.4980651);
   f_579083->SetSavedPoint(179,0.4955191);
   f_579083->SetSavedPoint(180,0.49298);
   f_579083->SetSavedPoint(181,0.4904478);
   f_579083->SetSavedPoint(182,0.4879224);
   f_579083->SetSavedPoint(183,0.4854039);
   f_579083->SetSavedPoint(184,0.4828921);
   f_579083->SetSavedPoint(185,0.4803872);
   f_579083->SetSavedPoint(186,0.477889);
   f_579083->SetSavedPoint(187,0.4753975);
   f_579083->SetSavedPoint(188,0.4729128);
   f_579083->SetSavedPoint(189,0.4704348);
   f_579083->SetSavedPoint(190,0.4679635);
   f_579083->SetSavedPoint(191,0.4654988);
   f_579083->SetSavedPoint(192,0.4630408);
   f_579083->SetSavedPoint(193,0.4605894);
   f_579083->SetSavedPoint(194,0.4581446);
   f_579083->SetSavedPoint(195,0.4557064);
   f_579083->SetSavedPoint(196,0.4532748);
   f_579083->SetSavedPoint(197,0.4508497);
   f_579083->SetSavedPoint(198,0.4484312);
   f_579083->SetSavedPoint(199,0.4460192);
   f_579083->SetSavedPoint(200,0.4436137);
   f_579083->SetSavedPoint(201,0.4412146);
   f_579083->SetSavedPoint(202,0.4388221);
   f_579083->SetSavedPoint(203,0.436436);
   f_579083->SetSavedPoint(204,0.4340563);
   f_579083->SetSavedPoint(205,0.431683);
   f_579083->SetSavedPoint(206,0.4293162);
   f_579083->SetSavedPoint(207,0.4269557);
   f_579083->SetSavedPoint(208,0.4246016);
   f_579083->SetSavedPoint(209,0.4222538);
   f_579083->SetSavedPoint(210,0.4199124);
   f_579083->SetSavedPoint(211,0.4175774);
   f_579083->SetSavedPoint(212,0.4152486);
   f_579083->SetSavedPoint(213,0.4129261);
   f_579083->SetSavedPoint(214,0.4106099);
   f_579083->SetSavedPoint(215,0.4083);
   f_579083->SetSavedPoint(216,0.4059964);
   f_579083->SetSavedPoint(217,0.403699);
   f_579083->SetSavedPoint(218,0.4014078);
   f_579083->SetSavedPoint(219,0.3991228);
   f_579083->SetSavedPoint(220,0.3968441);
   f_579083->SetSavedPoint(221,0.3945715);
   f_579083->SetSavedPoint(222,0.3923051);
   f_579083->SetSavedPoint(223,0.3900449);
   f_579083->SetSavedPoint(224,0.3877908);
   f_579083->SetSavedPoint(225,0.3855429);
   f_579083->SetSavedPoint(226,0.3833011);
   f_579083->SetSavedPoint(227,0.3810655);
   f_579083->SetSavedPoint(228,0.3788359);
   f_579083->SetSavedPoint(229,0.3766125);
   f_579083->SetSavedPoint(230,0.3743952);
   f_579083->SetSavedPoint(231,0.3721839);
   f_579083->SetSavedPoint(232,0.3699787);
   f_579083->SetSavedPoint(233,0.3677796);
   f_579083->SetSavedPoint(234,0.3655865);
   f_579083->SetSavedPoint(235,0.3633995);
   f_579083->SetSavedPoint(236,0.3612185);
   f_579083->SetSavedPoint(237,0.3590435);
   f_579083->SetSavedPoint(238,0.3568746);
   f_579083->SetSavedPoint(239,0.3547116);
   f_579083->SetSavedPoint(240,0.3525547);
   f_579083->SetSavedPoint(241,0.3504037);
   f_579083->SetSavedPoint(242,0.3482588);
   f_579083->SetSavedPoint(243,0.3461198);
   f_579083->SetSavedPoint(244,0.3439868);
   f_579083->SetSavedPoint(245,0.3418598);
   f_579083->SetSavedPoint(246,0.3397387);
   f_579083->SetSavedPoint(247,0.3376235);
   f_579083->SetSavedPoint(248,0.3355144);
   f_579083->SetSavedPoint(249,0.3334111);
   f_579083->SetSavedPoint(250,0.3313138);
   f_579083->SetSavedPoint(251,0.3292224);
   f_579083->SetSavedPoint(252,0.327137);
   f_579083->SetSavedPoint(253,0.3250574);
   f_579083->SetSavedPoint(254,0.3229838);
   f_579083->SetSavedPoint(255,0.3209161);
   f_579083->SetSavedPoint(256,0.3188542);
   f_579083->SetSavedPoint(257,0.3167983);
   f_579083->SetSavedPoint(258,0.3147483);
   f_579083->SetSavedPoint(259,0.3127041);
   f_579083->SetSavedPoint(260,0.3106659);
   f_579083->SetSavedPoint(261,0.3086335);
   f_579083->SetSavedPoint(262,0.306607);
   f_579083->SetSavedPoint(263,0.3045864);
   f_579083->SetSavedPoint(264,0.3025716);
   f_579083->SetSavedPoint(265,0.3005628);
   f_579083->SetSavedPoint(266,0.2985598);
   f_579083->SetSavedPoint(267,0.2965626);
   f_579083->SetSavedPoint(268,0.2945714);
   f_579083->SetSavedPoint(269,0.2925859);
   f_579083->SetSavedPoint(270,0.2906064);
   f_579083->SetSavedPoint(271,0.2886327);
   f_579083->SetSavedPoint(272,0.2866648);
   f_579083->SetSavedPoint(273,0.2847029);
   f_579083->SetSavedPoint(274,0.2827467);
   f_579083->SetSavedPoint(275,0.2807965);
   f_579083->SetSavedPoint(276,0.278852);
   f_579083->SetSavedPoint(277,0.2769135);
   f_579083->SetSavedPoint(278,0.2749808);
   f_579083->SetSavedPoint(279,0.2730539);
   f_579083->SetSavedPoint(280,0.2711329);
   f_579083->SetSavedPoint(281,0.2692178);
   f_579083->SetSavedPoint(282,0.2673085);
   f_579083->SetSavedPoint(283,0.265405);
   f_579083->SetSavedPoint(284,0.2635074);
   f_579083->SetSavedPoint(285,0.2616157);
   f_579083->SetSavedPoint(286,0.2597299);
   f_579083->SetSavedPoint(287,0.2578498);
   f_579083->SetSavedPoint(288,0.2559757);
   f_579083->SetSavedPoint(289,0.2541074);
   f_579083->SetSavedPoint(290,0.252245);
   f_579083->SetSavedPoint(291,0.2503885);
   f_579083->SetSavedPoint(292,0.2485378);
   f_579083->SetSavedPoint(293,0.246693);
   f_579083->SetSavedPoint(294,0.2448541);
   f_579083->SetSavedPoint(295,0.2430211);
   f_579083->SetSavedPoint(296,0.241194);
   f_579083->SetSavedPoint(297,0.2393727);
   f_579083->SetSavedPoint(298,0.2375573);
   f_579083->SetSavedPoint(299,0.2357479);
   f_579083->SetSavedPoint(300,0.2339443);
   f_579083->SetSavedPoint(301,0.2321466);
   f_579083->SetSavedPoint(302,0.2303549);
   f_579083->SetSavedPoint(303,0.2285691);
   f_579083->SetSavedPoint(304,0.2267891);
   f_579083->SetSavedPoint(305,0.2250151);
   f_579083->SetSavedPoint(306,0.2232471);
   f_579083->SetSavedPoint(307,0.2214849);
   f_579083->SetSavedPoint(308,0.2197287);
   f_579083->SetSavedPoint(309,0.2179785);
   f_579083->SetSavedPoint(310,0.2162342);
   f_579083->SetSavedPoint(311,0.2144959);
   f_579083->SetSavedPoint(312,0.2127635);
   f_579083->SetSavedPoint(313,0.2110371);
   f_579083->SetSavedPoint(314,0.2093167);
   f_579083->SetSavedPoint(315,0.2076022);
   f_579083->SetSavedPoint(316,0.2058938);
   f_579083->SetSavedPoint(317,0.2041913);
   f_579083->SetSavedPoint(318,0.2024949);
   f_579083->SetSavedPoint(319,0.2008044);
   f_579083->SetSavedPoint(320,0.19912);
   f_579083->SetSavedPoint(321,0.1974416);
   f_579083->SetSavedPoint(322,0.1957693);
   f_579083->SetSavedPoint(323,0.194103);
   f_579083->SetSavedPoint(324,0.1924428);
   f_579083->SetSavedPoint(325,0.1907886);
   f_579083->SetSavedPoint(326,0.1891405);
   f_579083->SetSavedPoint(327,0.1874984);
   f_579083->SetSavedPoint(328,0.1858625);
   f_579083->SetSavedPoint(329,0.1842326);
   f_579083->SetSavedPoint(330,0.1826089);
   f_579083->SetSavedPoint(331,0.1809913);
   f_579083->SetSavedPoint(332,0.1793798);
   f_579083->SetSavedPoint(333,0.1777744);
   f_579083->SetSavedPoint(334,0.1761752);
   f_579083->SetSavedPoint(335,0.1745822);
   f_579083->SetSavedPoint(336,0.1729953);
   f_579083->SetSavedPoint(337,0.1714146);
   f_579083->SetSavedPoint(338,0.1698401);
   f_579083->SetSavedPoint(339,0.1682718);
   f_579083->SetSavedPoint(340,0.1667097);
   f_579083->SetSavedPoint(341,0.1651538);
   f_579083->SetSavedPoint(342,0.1636042);
   f_579083->SetSavedPoint(343,0.1620608);
   f_579083->SetSavedPoint(344,0.1605236);
   f_579083->SetSavedPoint(345,0.1589928);
   f_579083->SetSavedPoint(346,0.1574682);
   f_579083->SetSavedPoint(347,0.1559499);
   f_579083->SetSavedPoint(348,0.1544379);
   f_579083->SetSavedPoint(349,0.1529322);
   f_579083->SetSavedPoint(350,0.1514329);
   f_579083->SetSavedPoint(351,0.1499399);
   f_579083->SetSavedPoint(352,0.1484533);
   f_579083->SetSavedPoint(353,0.146973);
   f_579083->SetSavedPoint(354,0.1454992);
   f_579083->SetSavedPoint(355,0.1440317);
   f_579083->SetSavedPoint(356,0.1425706);
   f_579083->SetSavedPoint(357,0.141116);
   f_579083->SetSavedPoint(358,0.1396678);
   f_579083->SetSavedPoint(359,0.138226);
   f_579083->SetSavedPoint(360,0.1367908);
   f_579083->SetSavedPoint(361,0.135362);
   f_579083->SetSavedPoint(362,0.1339397);
   f_579083->SetSavedPoint(363,0.1325239);
   f_579083->SetSavedPoint(364,0.1311146);
   f_579083->SetSavedPoint(365,0.1297119);
   f_579083->SetSavedPoint(366,0.1283158);
   f_579083->SetSavedPoint(367,0.1269262);
   f_579083->SetSavedPoint(368,0.1255432);
   f_579083->SetSavedPoint(369,0.1241668);
   f_579083->SetSavedPoint(370,0.122797);
   f_579083->SetSavedPoint(371,0.1214339);
   f_579083->SetSavedPoint(372,0.1200774);
   f_579083->SetSavedPoint(373,0.1187276);
   f_579083->SetSavedPoint(374,0.1173844);
   f_579083->SetSavedPoint(375,0.116048);
   f_579083->SetSavedPoint(376,0.1147183);
   f_579083->SetSavedPoint(377,0.1133953);
   f_579083->SetSavedPoint(378,0.112079);
   f_579083->SetSavedPoint(379,0.1107696);
   f_579083->SetSavedPoint(380,0.1094669);
   f_579083->SetSavedPoint(381,0.108171);
   f_579083->SetSavedPoint(382,0.106882);
   f_579083->SetSavedPoint(383,0.1055997);
   f_579083->SetSavedPoint(384,0.1043244);
   f_579083->SetSavedPoint(385,0.1030559);
   f_579083->SetSavedPoint(386,0.1017943);
   f_579083->SetSavedPoint(387,0.1005396);
   f_579083->SetSavedPoint(388,0.09929184);
   f_579083->SetSavedPoint(389,0.09805102);
   f_579083->SetSavedPoint(390,0.09681717);
   f_579083->SetSavedPoint(391,0.09559031);
   f_579083->SetSavedPoint(392,0.09437045);
   f_579083->SetSavedPoint(393,0.09315761);
   f_579083->SetSavedPoint(394,0.09195181);
   f_579083->SetSavedPoint(395,0.09075307);
   f_579083->SetSavedPoint(396,0.08956142);
   f_579083->SetSavedPoint(397,0.08837686);
   f_579083->SetSavedPoint(398,0.08719942);
   f_579083->SetSavedPoint(399,0.08602912);
   f_579083->SetSavedPoint(400,0.08486598);
   f_579083->SetSavedPoint(401,0.08371002);
   f_579083->SetSavedPoint(402,0.08256126);
   f_579083->SetSavedPoint(403,0.08141972);
   f_579083->SetSavedPoint(404,0.08028542);
   f_579083->SetSavedPoint(405,0.07915838);
   f_579083->SetSavedPoint(406,0.07803862);
   f_579083->SetSavedPoint(407,0.07692617);
   f_579083->SetSavedPoint(408,0.07582103);
   f_579083->SetSavedPoint(409,0.07472325);
   f_579083->SetSavedPoint(410,0.07363283);
   f_579083->SetSavedPoint(411,0.07254979);
   f_579083->SetSavedPoint(412,0.07147417);
   f_579083->SetSavedPoint(413,0.07040597);
   f_579083->SetSavedPoint(414,0.06934523);
   f_579083->SetSavedPoint(415,0.06829196);
   f_579083->SetSavedPoint(416,0.06724619);
   f_579083->SetSavedPoint(417,0.06620793);
   f_579083->SetSavedPoint(418,0.06517722);
   f_579083->SetSavedPoint(419,0.06415407);
   f_579083->SetSavedPoint(420,0.0631385);
   f_579083->SetSavedPoint(421,0.06213054);
   f_579083->SetSavedPoint(422,0.06113021);
   f_579083->SetSavedPoint(423,0.06013754);
   f_579083->SetSavedPoint(424,0.05915254);
   f_579083->SetSavedPoint(425,0.05817524);
   f_579083->SetSavedPoint(426,0.05720566);
   f_579083->SetSavedPoint(427,0.05624383);
   f_579083->SetSavedPoint(428,0.05528977);
   f_579083->SetSavedPoint(429,0.0543435);
   f_579083->SetSavedPoint(430,0.05340505);
   f_579083->SetSavedPoint(431,0.05247443);
   f_579083->SetSavedPoint(432,0.05155168);
   f_579083->SetSavedPoint(433,0.05063682);
   f_579083->SetSavedPoint(434,0.04972987);
   f_579083->SetSavedPoint(435,0.04883086);
   f_579083->SetSavedPoint(436,0.04793981);
   f_579083->SetSavedPoint(437,0.04705674);
   f_579083->SetSavedPoint(438,0.04618168);
   f_579083->SetSavedPoint(439,0.04531466);
   f_579083->SetSavedPoint(440,0.04445569);
   f_579083->SetSavedPoint(441,0.04360481);
   f_579083->SetSavedPoint(442,0.04276204);
   f_579083->SetSavedPoint(443,0.0419274);
   f_579083->SetSavedPoint(444,0.04110092);
   f_579083->SetSavedPoint(445,0.04028262);
   f_579083->SetSavedPoint(446,0.03947253);
   f_579083->SetSavedPoint(447,0.03867068);
   f_579083->SetSavedPoint(448,0.03787709);
   f_579083->SetSavedPoint(449,0.03709178);
   f_579083->SetSavedPoint(450,0.03631479);
   f_579083->SetSavedPoint(451,0.03554614);
   f_579083->SetSavedPoint(452,0.03478585);
   f_579083->SetSavedPoint(453,0.03403395);
   f_579083->SetSavedPoint(454,0.03329046);
   f_579083->SetSavedPoint(455,0.03255542);
   f_579083->SetSavedPoint(456,0.03182885);
   f_579083->SetSavedPoint(457,0.03111077);
   f_579083->SetSavedPoint(458,0.03040122);
   f_579083->SetSavedPoint(459,0.02970021);
   f_579083->SetSavedPoint(460,0.02900779);
   f_579083->SetSavedPoint(461,0.02832396);
   f_579083->SetSavedPoint(462,0.02764876);
   f_579083->SetSavedPoint(463,0.02698222);
   f_579083->SetSavedPoint(464,0.02632436);
   f_579083->SetSavedPoint(465,0.02567522);
   f_579083->SetSavedPoint(466,0.02503481);
   f_579083->SetSavedPoint(467,0.02440317);
   f_579083->SetSavedPoint(468,0.02378033);
   f_579083->SetSavedPoint(469,0.0231663);
   f_579083->SetSavedPoint(470,0.02256112);
   f_579083->SetSavedPoint(471,0.02196482);
   f_579083->SetSavedPoint(472,0.02137743);
   f_579083->SetSavedPoint(473,0.02079897);
   f_579083->SetSavedPoint(474,0.02022947);
   f_579083->SetSavedPoint(475,0.01966895);
   f_579083->SetSavedPoint(476,0.01911746);
   f_579083->SetSavedPoint(477,0.01857501);
   f_579083->SetSavedPoint(478,0.01804164);
   f_579083->SetSavedPoint(479,0.01751737);
   f_579083->SetSavedPoint(480,0.01700223);
   f_579083->SetSavedPoint(481,0.01649625);
   f_579083->SetSavedPoint(482,0.01599946);
   f_579083->SetSavedPoint(483,0.01551188);
   f_579083->SetSavedPoint(484,0.01503356);
   f_579083->SetSavedPoint(485,0.01456451);
   f_579083->SetSavedPoint(486,0.01410476);
   f_579083->SetSavedPoint(487,0.01365435);
   f_579083->SetSavedPoint(488,0.0132133);
   f_579083->SetSavedPoint(489,0.01278165);
   f_579083->SetSavedPoint(490,0.01235942);
   f_579083->SetSavedPoint(491,0.01194664);
   f_579083->SetSavedPoint(492,0.01154334);
   f_579083->SetSavedPoint(493,0.01114956);
   f_579083->SetSavedPoint(494,0.01076531);
   f_579083->SetSavedPoint(495,0.01039064);
   f_579083->SetSavedPoint(496,0.01002557);
   f_579083->SetSavedPoint(497,0.009670124);
   f_579083->SetSavedPoint(498,0.009324343);
   f_579083->SetSavedPoint(499,0.008988254);
   f_579083->SetSavedPoint(500,0.008661887);
   f_579083->SetSavedPoint(501,0);
   f_579083->SetSavedPoint(502,2.5);
   f_579083->SetFillColor(19);
   f_579083->SetFillStyle(0);
   f_579083->SetMarkerStyle(20);
   f_579083->SetMarkerSize(1.2);
   f_579083->SetLineColor(92);
   f_579083->SetLineWidth(3);
   f_579083->GetXaxis()->SetNdivisions(505);
   f_579083->GetXaxis()->SetLabelFont(132);
   f_579083->GetXaxis()->SetLabelOffset(0.015);
   f_579083->GetXaxis()->SetLabelSize(0.05);
   f_579083->GetXaxis()->SetTitleSize(0.06);
   f_579083->GetXaxis()->SetTitleFont(132);
   f_579083->GetYaxis()->SetLabelFont(132);
   f_579083->GetYaxis()->SetLabelSize(0.05);
   f_579083->GetYaxis()->SetTitleSize(0.06);
   f_579083->GetYaxis()->SetTitleFont(42);
   f_579083->SetParameter(0,0);
   f_579083->SetParError(0,0);
   f_579083->SetParLimits(0,0,0);
   f_579083->SetParameter(1,0);
   f_579083->SetParError(1,0);
   f_579083->SetParLimits(1,0,0);
   f_579083->SetParameter(2,0);
   f_579083->SetParError(2,0);
   f_579083->SetParLimits(2,0,0);
   f_579083->SetParameter(3,0);
   f_579083->SetParError(3,0);
   f_579083->SetParLimits(3,0,0);
   f_579083->SetParameter(4,0);
   f_579083->SetParError(4,0);
   f_579083->SetParLimits(4,0,0);
   f_579083->SetParameter(5,0);
   f_579083->SetParError(5,0);
   f_579083->SetParLimits(5,0,0);
   f_579083->Draw("same");
   
   Double_t Graph1_fx58[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph1_fy58[203] = {
   1.111001,
   1.091325,
   1.071827,
   1.052506,
   1.033362,
   1.014395,
   0.9956039,
   0.9769891,
   0.9585503,
   0.940287,
   0.9221992,
   0.9042867,
   0.8865493,
   0.868987,
   0.8515996,
   0.8343872,
   0.8173496,
   0.8004868,
   0.7837989,
   0.7672858,
   0.7509476,
   0.7347844,
   0.7187962,
   0.7029831,
   0.6873451,
   0.6718825,
   0.6565952,
   0.6414834,
   0.6265472,
   0.6117867,
   0.5972021,
   0.5827935,
   0.568561,
   0.5545048,
   0.5406249,
   0.5269214,
   0.5133945,
   0.5000442,
   0.4868706,
   0.4738738,
   0.4610537,
   0.4484105,
   0.4359442,
   0.4236546,
   0.4115419,
   0.3996058,
   0.3878463,
   0.3762633,
   0.3648567,
   0.3536262,
   0.3425717,
   0.3316928,
   0.3209894,
   0.3104612,
   0.3001077,
   0.2899287,
   0.2799238,
   0.2700925,
   0.2604344,
   0.250949,
   0.241636,
   0.2324947,
   0.2235246,
   0.2147253,
   0.2060962,
   0.1976369,
   0.1893467,
   0.1812252,
   0.173272,
   0.1654865,
   0.1578684,
   0.1504173,
   0.1431329,
   0.136015,
   0.1290634,
   0.1222781,
   0.1156591,
   0.1092067,
   0.102921,
   0.09680263,
   0.09085217,
   0.08507046,
   0.07945854,
   0.07401768,
   0.06874941,
   0.06365551,
   0.0587381,
   0.0539996,
   0.04944278,
   0.0450708,
   0.04088724,
   0.03689609,
   0.03310183,
   0.02950946,
   0.02612448,
   0.02295301,
   0.02000174,
   0.01727804,
   0.01478998,
   0.01254632,
   0.01055665,
   0.005103792,
   0.006310622,
   0.007721093,
   0.009341318,
   0.01117637,
   0.01323037,
   0.01550654,
   0.0180073,
   0.02073435,
   0.02368868,
   0.02687072,
   0.03028032,
   0.03391686,
   0.03777928,
   0.04186613,
   0.04617566,
   0.05070579,
   0.05545424,
   0.0604185,
   0.0655959,
   0.07098366,
   0.07657888,
   0.08237862,
   0.08837989,
   0.09457968,
   0.100975,
   0.107563,
   0.1143406,
   0.1213052,
   0.128454,
   0.1357843,
   0.1432936,
   0.1509797,
   0.1588402,
   0.1668731,
   0.1750764,
   0.1834483,
   0.1919872,
   0.2006917,
   0.2095603,
   0.218592,
   0.2277858,
   0.2371408,
   0.2466563,
   0.2563317,
   0.2661666,
   0.2761607,
   0.2863138,
   0.2966258,
   0.3070968,
   0.3177267,
   0.3285157,
   0.339464,
   0.3505719,
   0.3618396,
   0.3732673,
   0.3848552,
   0.3966036,
   0.4085125,
   0.4205819,
   0.4328119,
   0.4452022,
   0.4577524,
   0.4704619,
   0.4833301,
   0.4963558,
   0.5095379,
   0.5228746,
   0.5363641,
   0.5500041,
   0.5637918,
   0.5777241,
   0.5917972,
   0.606007,
   0.6203487,
   0.6348167,
   0.6494051,
   0.6641071,
   0.6789149,
   0.6938201,
   0.7088134,
   0.7238845,
   0.7390221,
   0.7542137,
   0.7694457,
   0.7847033,
   0.7999704,
   0.8152294,
   0.8304613,
   0.8456456,
   0.86076,
   0.8757803,
   0.8906809,
   0.9054337,
   0.9200088,
   0.9343741,
   0.948495,
   0.9623345,
   0.9758532,
   0.9890086,
   1.001756,
   1.111001};
   graph = new TGraph(203,Graph1_fx58,Graph1_fy58);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph58 = new TH1F("Graph_Graph58","Graph",203,0,2.75);
   Graph_Graph58->SetMinimum(0);
   Graph_Graph58->SetMaximum(1.221591);
   Graph_Graph58->SetDirectory(0);
   Graph_Graph58->SetStats(0);
   Graph_Graph58->SetMarkerStyle(20);
   Graph_Graph58->SetMarkerSize(1.2);
   Graph_Graph58->GetXaxis()->SetNdivisions(505);
   Graph_Graph58->GetXaxis()->SetLabelFont(132);
   Graph_Graph58->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph58->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph58->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph58->GetXaxis()->SetTitleFont(132);
   Graph_Graph58->GetYaxis()->SetLabelFont(132);
   Graph_Graph58->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph58->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph58->GetYaxis()->SetTitleFont(42);
   Graph_Graph58->GetZaxis()->SetLabelFont(132);
   Graph_Graph58->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph58->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph58->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph58);
   
   graph->Draw("flc");
   
   TH1D *h_2160__58 = new TH1D("h_2160__58","",10,0,2.5);
   h_2160__58->SetBinContent(1,0.930913);
   h_2160__58->SetBinContent(2,0.9430747);
   h_2160__58->SetBinContent(3,0.6183106);
   h_2160__58->SetBinContent(4,0.6366734);
   h_2160__58->SetBinContent(5,0.3313374);
   h_2160__58->SetBinContent(6,0.3821269);
   h_2160__58->SetBinContent(7,0.09716881);
   h_2160__58->SetBinContent(8,0.1594433);
   h_2160__58->SetBinContent(9,-0.0451331);
   h_2160__58->SetBinContent(10,-0.05391506);
   h_2160__58->SetBinContent(11,-8.046591);
   h_2160__58->SetBinError(1,0.2192583);
   h_2160__58->SetBinError(2,0.2365827);
   h_2160__58->SetBinError(3,0.1484627);
   h_2160__58->SetBinError(4,0.1322765);
   h_2160__58->SetBinError(5,0.1205837);
   h_2160__58->SetBinError(6,0.1085248);
   h_2160__58->SetBinError(7,0.06381731);
   h_2160__58->SetBinError(8,0.1203664);
   h_2160__58->SetBinError(9,0.04511206);
   h_2160__58->SetBinError(10,0.04721242);
   h_2160__58->SetBinError(11,5.795796);
   h_2160__58->SetMinimum(0);
   h_2160__58->SetMaximum(2);
   h_2160__58->SetEntries(569);
   h_2160__58->SetStats(0);
   h_2160__58->SetMarkerStyle(20);
   h_2160__58->SetMarkerSize(1.2);
   h_2160__58->GetXaxis()->SetNdivisions(505);
   h_2160__58->GetXaxis()->SetLabelFont(132);
   h_2160__58->GetXaxis()->SetLabelOffset(0.015);
   h_2160__58->GetXaxis()->SetLabelSize(0.05);
   h_2160__58->GetXaxis()->SetTitleSize(0.06);
   h_2160__58->GetXaxis()->SetTitleFont(132);
   h_2160__58->GetYaxis()->SetLabelFont(132);
   h_2160__58->GetYaxis()->SetLabelSize(0.05);
   h_2160__58->GetYaxis()->SetTitleSize(0.06);
   h_2160__58->GetYaxis()->SetTitleFont(42);
   h_2160__58->GetZaxis()->SetLabelFont(132);
   h_2160__58->GetZaxis()->SetLabelSize(0.05);
   h_2160__58->GetZaxis()->SetTitleSize(0.06);
   h_2160__58->GetZaxis()->SetTitleFont(42);
   h_2160__58->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5c.C <==
void 2xB_AT_5GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:19:31 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1123457,-1.417721,0.6901235,7.443038);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2160__65 = new TH1D("h_2160__65","",13,0,0.65);
   h_2160__65->SetBinContent(1,4.704788);
   h_2160__65->SetBinContent(2,3.741988);
   h_2160__65->SetBinContent(3,2.962764);
   h_2160__65->SetBinContent(4,2.79312);
   h_2160__65->SetBinContent(5,1.653402);
   h_2160__65->SetBinContent(6,1.456772);
   h_2160__65->SetBinContent(7,0.9767473);
   h_2160__65->SetBinContent(8,0.6500285);
   h_2160__65->SetBinContent(9,0.5305881);
   h_2160__65->SetBinContent(10,0.1242099);
   h_2160__65->SetBinContent(11,0.1508365);
   h_2160__65->SetBinContent(12,0.1667357);
   h_2160__65->SetBinContent(13,0.08801893);
   h_2160__65->SetBinError(1,1.150051);
   h_2160__65->SetBinError(2,0.816923);
   h_2160__65->SetBinError(3,0.7632758);
   h_2160__65->SetBinError(4,1.134701);
   h_2160__65->SetBinError(5,0.4384063);
   h_2160__65->SetBinError(6,0.6714474);
   h_2160__65->SetBinError(7,0.4236721);
   h_2160__65->SetBinError(8,0.3580634);
   h_2160__65->SetBinError(9,0.1935265);
   h_2160__65->SetBinError(10,0.08268227);
   h_2160__65->SetBinError(11,0.1121133);
   h_2160__65->SetBinError(12,0.1181898);
   h_2160__65->SetBinError(13,0.08801893);
   h_2160__65->SetMinimum(0);
   h_2160__65->SetMaximum(7);
   h_2160__65->SetEntries(572);
   h_2160__65->SetStats(0);
   h_2160__65->SetMarkerStyle(20);
   h_2160__65->SetMarkerSize(1.2);
   h_2160__65->GetXaxis()->SetNdivisions(505);
   h_2160__65->GetXaxis()->SetLabelFont(132);
   h_2160__65->GetXaxis()->SetLabelOffset(0.015);
   h_2160__65->GetXaxis()->SetLabelSize(0.05);
   h_2160__65->GetXaxis()->SetTitleSize(0.06);
   h_2160__65->GetXaxis()->SetTitleFont(132);
   h_2160__65->GetYaxis()->SetLabelFont(132);
   h_2160__65->GetYaxis()->SetLabelSize(0.05);
   h_2160__65->GetYaxis()->SetTitleSize(0.06);
   h_2160__65->GetYaxis()->SetTitleFont(42);
   h_2160__65->GetZaxis()->SetLabelFont(132);
   h_2160__65->GetZaxis()->SetLabelSize(0.05);
   h_2160__65->GetZaxis()->SetTitleSize(0.06);
   h_2160__65->GetZaxis()->SetTitleFont(42);
   h_2160__65->Draw("e1");
   
   TF1 *f_652093 = new TF1("*f_6520",0,0.65,6);
    //The original function : f_6520 had originally been created by:
    //TF1 *f_6520 = new TF1("f_6520",f_6520,0,0.65,6);
   f_652093->SetRange(0,0.65);
   f_652093->SetName("f_6520");
   f_652093->SetTitle("f_6520");
   f_652093->SetNpx(500);
   f_652093->SetSavedPoint(0,4.874606);
   f_652093->SetSavedPoint(1,4.853889);
   f_652093->SetSavedPoint(2,4.833206);
   f_652093->SetSavedPoint(3,4.812559);
   f_652093->SetSavedPoint(4,4.791946);
   f_652093->SetSavedPoint(5,4.771369);
   f_652093->SetSavedPoint(6,4.750828);
   f_652093->SetSavedPoint(7,4.730322);
   f_652093->SetSavedPoint(8,4.709851);
   f_652093->SetSavedPoint(9,4.689416);
   f_652093->SetSavedPoint(10,4.669018);
   f_652093->SetSavedPoint(11,4.648655);
   f_652093->SetSavedPoint(12,4.628329);
   f_652093->SetSavedPoint(13,4.608039);
   f_652093->SetSavedPoint(14,4.587785);
   f_652093->SetSavedPoint(15,4.567568);
   f_652093->SetSavedPoint(16,4.547388);
   f_652093->SetSavedPoint(17,4.527245);
   f_652093->SetSavedPoint(18,4.507139);
   f_652093->SetSavedPoint(19,4.48707);
   f_652093->SetSavedPoint(20,4.467038);
   f_652093->SetSavedPoint(21,4.447044);
   f_652093->SetSavedPoint(22,4.427087);
   f_652093->SetSavedPoint(23,4.407168);
   f_652093->SetSavedPoint(24,4.387286);
   f_652093->SetSavedPoint(25,4.367443);
   f_652093->SetSavedPoint(26,4.347637);
   f_652093->SetSavedPoint(27,4.32787);
   f_652093->SetSavedPoint(28,4.308141);
   f_652093->SetSavedPoint(29,4.288451);
   f_652093->SetSavedPoint(30,4.268799);
   f_652093->SetSavedPoint(31,4.249186);
   f_652093->SetSavedPoint(32,4.229611);
   f_652093->SetSavedPoint(33,4.210076);
   f_652093->SetSavedPoint(34,4.190579);
   f_652093->SetSavedPoint(35,4.171122);
   f_652093->SetSavedPoint(36,4.151704);
   f_652093->SetSavedPoint(37,4.132326);
   f_652093->SetSavedPoint(38,4.112987);
   f_652093->SetSavedPoint(39,4.093687);
   f_652093->SetSavedPoint(40,4.074428);
   f_652093->SetSavedPoint(41,4.055208);
   f_652093->SetSavedPoint(42,4.036029);
   f_652093->SetSavedPoint(43,4.01689);
   f_652093->SetSavedPoint(44,3.99779);
   f_652093->SetSavedPoint(45,3.978732);
   f_652093->SetSavedPoint(46,3.959714);
   f_652093->SetSavedPoint(47,3.940736);
   f_652093->SetSavedPoint(48,3.921799);
   f_652093->SetSavedPoint(49,3.902904);
   f_652093->SetSavedPoint(50,3.884049);
   f_652093->SetSavedPoint(51,3.865235);
   f_652093->SetSavedPoint(52,3.846462);
   f_652093->SetSavedPoint(53,3.827731);
   f_652093->SetSavedPoint(54,3.809041);
   f_652093->SetSavedPoint(55,3.790393);
   f_652093->SetSavedPoint(56,3.771787);
   f_652093->SetSavedPoint(57,3.753222);
   f_652093->SetSavedPoint(58,3.734699);
   f_652093->SetSavedPoint(59,3.716218);
   f_652093->SetSavedPoint(60,3.69778);
   f_652093->SetSavedPoint(61,3.679383);
   f_652093->SetSavedPoint(62,3.661029);
   f_652093->SetSavedPoint(63,3.642717);
   f_652093->SetSavedPoint(64,3.624448);
   f_652093->SetSavedPoint(65,3.606222);
   f_652093->SetSavedPoint(66,3.588039);
   f_652093->SetSavedPoint(67,3.569898);
   f_652093->SetSavedPoint(68,3.5518);
   f_652093->SetSavedPoint(69,3.533746);
   f_652093->SetSavedPoint(70,3.515734);
   f_652093->SetSavedPoint(71,3.497766);
   f_652093->SetSavedPoint(72,3.479842);
   f_652093->SetSavedPoint(73,3.461961);
   f_652093->SetSavedPoint(74,3.444123);
   f_652093->SetSavedPoint(75,3.42633);
   f_652093->SetSavedPoint(76,3.40858);
   f_652093->SetSavedPoint(77,3.390874);
   f_652093->SetSavedPoint(78,3.373212);
   f_652093->SetSavedPoint(79,3.355595);
   f_652093->SetSavedPoint(80,3.338021);
   f_652093->SetSavedPoint(81,3.320492);
   f_652093->SetSavedPoint(82,3.303007);
   f_652093->SetSavedPoint(83,3.285567);
   f_652093->SetSavedPoint(84,3.268172);
   f_652093->SetSavedPoint(85,3.250821);
   f_652093->SetSavedPoint(86,3.233516);
   f_652093->SetSavedPoint(87,3.216255);
   f_652093->SetSavedPoint(88,3.199039);
   f_652093->SetSavedPoint(89,3.181868);
   f_652093->SetSavedPoint(90,3.164743);
   f_652093->SetSavedPoint(91,3.147662);
   f_652093->SetSavedPoint(92,3.130628);
   f_652093->SetSavedPoint(93,3.113638);
   f_652093->SetSavedPoint(94,3.096695);
   f_652093->SetSavedPoint(95,3.079797);
   f_652093->SetSavedPoint(96,3.062945);
   f_652093->SetSavedPoint(97,3.046138);
   f_652093->SetSavedPoint(98,3.029378);
   f_652093->SetSavedPoint(99,3.012664);
   f_652093->SetSavedPoint(100,2.995995);
   f_652093->SetSavedPoint(101,2.979374);
   f_652093->SetSavedPoint(102,2.962798);
   f_652093->SetSavedPoint(103,2.946269);
   f_652093->SetSavedPoint(104,2.929786);
   f_652093->SetSavedPoint(105,2.91335);
   f_652093->SetSavedPoint(106,2.89696);
   f_652093->SetSavedPoint(107,2.880617);
   f_652093->SetSavedPoint(108,2.864321);
   f_652093->SetSavedPoint(109,2.848072);
   f_652093->SetSavedPoint(110,2.83187);
   f_652093->SetSavedPoint(111,2.815715);
   f_652093->SetSavedPoint(112,2.799607);
   f_652093->SetSavedPoint(113,2.783546);
   f_652093->SetSavedPoint(114,2.767533);
   f_652093->SetSavedPoint(115,2.751567);
   f_652093->SetSavedPoint(116,2.735649);
   f_652093->SetSavedPoint(117,2.719778);
   f_652093->SetSavedPoint(118,2.703954);
   f_652093->SetSavedPoint(119,2.688178);
   f_652093->SetSavedPoint(120,2.67245);
   f_652093->SetSavedPoint(121,2.65677);
   f_652093->SetSavedPoint(122,2.641138);
   f_652093->SetSavedPoint(123,2.625554);
   f_652093->SetSavedPoint(124,2.610018);
   f_652093->SetSavedPoint(125,2.594529);
   f_652093->SetSavedPoint(126,2.57909);
   f_652093->SetSavedPoint(127,2.563698);
   f_652093->SetSavedPoint(128,2.548355);
   f_652093->SetSavedPoint(129,2.53306);
   f_652093->SetSavedPoint(130,2.517813);
   f_652093->SetSavedPoint(131,2.502615);
   f_652093->SetSavedPoint(132,2.487466);
   f_652093->SetSavedPoint(133,2.472365);
   f_652093->SetSavedPoint(134,2.457313);
   f_652093->SetSavedPoint(135,2.44231);
   f_652093->SetSavedPoint(136,2.427356);
   f_652093->SetSavedPoint(137,2.412451);
   f_652093->SetSavedPoint(138,2.397594);
   f_652093->SetSavedPoint(139,2.382787);
   f_652093->SetSavedPoint(140,2.368029);
   f_652093->SetSavedPoint(141,2.353319);
   f_652093->SetSavedPoint(142,2.338659);
   f_652093->SetSavedPoint(143,2.324049);
   f_652093->SetSavedPoint(144,2.309488);
   f_652093->SetSavedPoint(145,2.294976);
   f_652093->SetSavedPoint(146,2.280513);
   f_652093->SetSavedPoint(147,2.2661);
   f_652093->SetSavedPoint(148,2.251737);
   f_652093->SetSavedPoint(149,2.237423);
   f_652093->SetSavedPoint(150,2.223158);
   f_652093->SetSavedPoint(151,2.208944);
   f_652093->SetSavedPoint(152,2.194779);
   f_652093->SetSavedPoint(153,2.180664);
   f_652093->SetSavedPoint(154,2.166599);
   f_652093->SetSavedPoint(155,2.152584);
   f_652093->SetSavedPoint(156,2.138618);
   f_652093->SetSavedPoint(157,2.124703);
   f_652093->SetSavedPoint(158,2.110838);
   f_652093->SetSavedPoint(159,2.097023);
   f_652093->SetSavedPoint(160,2.083257);
   f_652093->SetSavedPoint(161,2.069542);
   f_652093->SetSavedPoint(162,2.055878);
   f_652093->SetSavedPoint(163,2.042263);
   f_652093->SetSavedPoint(164,2.028699);
   f_652093->SetSavedPoint(165,2.015185);
   f_652093->SetSavedPoint(166,2.001722);
   f_652093->SetSavedPoint(167,1.988308);
   f_652093->SetSavedPoint(168,1.974946);
   f_652093->SetSavedPoint(169,1.961634);
   f_652093->SetSavedPoint(170,1.948372);
   f_652093->SetSavedPoint(171,1.935161);
   f_652093->SetSavedPoint(172,1.922);
   f_652093->SetSavedPoint(173,1.90889);
   f_652093->SetSavedPoint(174,1.895831);
   f_652093->SetSavedPoint(175,1.882822);
   f_652093->SetSavedPoint(176,1.869864);
   f_652093->SetSavedPoint(177,1.856957);
   f_652093->SetSavedPoint(178,1.8441);
   f_652093->SetSavedPoint(179,1.831294);
   f_652093->SetSavedPoint(180,1.81854);
   f_652093->SetSavedPoint(181,1.805835);
   f_652093->SetSavedPoint(182,1.793182);
   f_652093->SetSavedPoint(183,1.78058);
   f_652093->SetSavedPoint(184,1.768028);
   f_652093->SetSavedPoint(185,1.755528);
   f_652093->SetSavedPoint(186,1.743078);
   f_652093->SetSavedPoint(187,1.73068);
   f_652093->SetSavedPoint(188,1.718332);
   f_652093->SetSavedPoint(189,1.706035);
   f_652093->SetSavedPoint(190,1.69379);
   f_652093->SetSavedPoint(191,1.681595);
   f_652093->SetSavedPoint(192,1.669452);
   f_652093->SetSavedPoint(193,1.657359);
   f_652093->SetSavedPoint(194,1.645318);
   f_652093->SetSavedPoint(195,1.633328);
   f_652093->SetSavedPoint(196,1.621388);
   f_652093->SetSavedPoint(197,1.6095);
   f_652093->SetSavedPoint(198,1.597663);
   f_652093->SetSavedPoint(199,1.585877);
   f_652093->SetSavedPoint(200,1.574143);
   f_652093->SetSavedPoint(201,1.562459);
   f_652093->SetSavedPoint(202,1.550827);
   f_652093->SetSavedPoint(203,1.539245);
   f_652093->SetSavedPoint(204,1.527715);
   f_652093->SetSavedPoint(205,1.516236);
   f_652093->SetSavedPoint(206,1.504808);
   f_652093->SetSavedPoint(207,1.493432);
   f_652093->SetSavedPoint(208,1.482106);
   f_652093->SetSavedPoint(209,1.470832);
   f_652093->SetSavedPoint(210,1.459609);
   f_652093->SetSavedPoint(211,1.448437);
   f_652093->SetSavedPoint(212,1.437316);
   f_652093->SetSavedPoint(213,1.426246);
   f_652093->SetSavedPoint(214,1.415227);
   f_652093->SetSavedPoint(215,1.40426);
   f_652093->SetSavedPoint(216,1.393344);
   f_652093->SetSavedPoint(217,1.382478);
   f_652093->SetSavedPoint(218,1.371664);
   f_652093->SetSavedPoint(219,1.360901);
   f_652093->SetSavedPoint(220,1.350189);
   f_652093->SetSavedPoint(221,1.339528);
   f_652093->SetSavedPoint(222,1.328918);
   f_652093->SetSavedPoint(223,1.31836);
   f_652093->SetSavedPoint(224,1.307852);
   f_652093->SetSavedPoint(225,1.297395);
   f_652093->SetSavedPoint(226,1.286989);
   f_652093->SetSavedPoint(227,1.276634);
   f_652093->SetSavedPoint(228,1.26633);
   f_652093->SetSavedPoint(229,1.256077);
   f_652093->SetSavedPoint(230,1.245875);
   f_652093->SetSavedPoint(231,1.235724);
   f_652093->SetSavedPoint(232,1.225623);
   f_652093->SetSavedPoint(233,1.215574);
   f_652093->SetSavedPoint(234,1.205575);
   f_652093->SetSavedPoint(235,1.195627);
   f_652093->SetSavedPoint(236,1.18573);
   f_652093->SetSavedPoint(237,1.175883);
   f_652093->SetSavedPoint(238,1.166087);
   f_652093->SetSavedPoint(239,1.156342);
   f_652093->SetSavedPoint(240,1.146647);
   f_652093->SetSavedPoint(241,1.137003);
   f_652093->SetSavedPoint(242,1.12741);
   f_652093->SetSavedPoint(243,1.117866);
   f_652093->SetSavedPoint(244,1.108374);
   f_652093->SetSavedPoint(245,1.098932);
   f_652093->SetSavedPoint(246,1.08954);
   f_652093->SetSavedPoint(247,1.080198);
   f_652093->SetSavedPoint(248,1.070907);
   f_652093->SetSavedPoint(249,1.061666);
   f_652093->SetSavedPoint(250,1.052476);
   f_652093->SetSavedPoint(251,1.043335);
   f_652093->SetSavedPoint(252,1.034245);
   f_652093->SetSavedPoint(253,1.025204);
   f_652093->SetSavedPoint(254,1.016214);
   f_652093->SetSavedPoint(255,1.007274);
   f_652093->SetSavedPoint(256,0.9983832);
   f_652093->SetSavedPoint(257,0.9895426);
   f_652093->SetSavedPoint(258,0.9807519);
   f_652093->SetSavedPoint(259,0.9720109);
   f_652093->SetSavedPoint(260,0.9633196);
   f_652093->SetSavedPoint(261,0.9546779);
   f_652093->SetSavedPoint(262,0.9460859);
   f_652093->SetSavedPoint(263,0.9375433);
   f_652093->SetSavedPoint(264,0.9290503);
   f_652093->SetSavedPoint(265,0.9206066);
   f_652093->SetSavedPoint(266,0.9122123);
   f_652093->SetSavedPoint(267,0.9038672);
   f_652093->SetSavedPoint(268,0.8955714);
   f_652093->SetSavedPoint(269,0.8873247);
   f_652093->SetSavedPoint(270,0.8791271);
   f_652093->SetSavedPoint(271,0.8709785);
   f_652093->SetSavedPoint(272,0.8628788);
   f_652093->SetSavedPoint(273,0.854828);
   f_652093->SetSavedPoint(274,0.8468261);
   f_652093->SetSavedPoint(275,0.8388728);
   f_652093->SetSavedPoint(276,0.8309682);
   f_652093->SetSavedPoint(277,0.8231121);
   f_652093->SetSavedPoint(278,0.8153045);
   f_652093->SetSavedPoint(279,0.8075454);
   f_652093->SetSavedPoint(280,0.7998346);
   f_652093->SetSavedPoint(281,0.7921721);
   f_652093->SetSavedPoint(282,0.7845577);
   f_652093->SetSavedPoint(283,0.7769914);
   f_652093->SetSavedPoint(284,0.7694731);
   f_652093->SetSavedPoint(285,0.7620028);
   f_652093->SetSavedPoint(286,0.7545802);
   f_652093->SetSavedPoint(287,0.7472055);
   f_652093->SetSavedPoint(288,0.7398783);
   f_652093->SetSavedPoint(289,0.7325988);
   f_652093->SetSavedPoint(290,0.7253667);
   f_652093->SetSavedPoint(291,0.718182);
   f_652093->SetSavedPoint(292,0.7110446);
   f_652093->SetSavedPoint(293,0.7039544);
   f_652093->SetSavedPoint(294,0.6969112);
   f_652093->SetSavedPoint(295,0.6899151);
   f_652093->SetSavedPoint(296,0.6829659);
   f_652093->SetSavedPoint(297,0.6760634);
   f_652093->SetSavedPoint(298,0.6692077);
   f_652093->SetSavedPoint(299,0.6623985);
   f_652093->SetSavedPoint(300,0.6556358);
   f_652093->SetSavedPoint(301,0.6489195);
   f_652093->SetSavedPoint(302,0.6422495);
   f_652093->SetSavedPoint(303,0.6356257);
   f_652093->SetSavedPoint(304,0.6290479);
   f_652093->SetSavedPoint(305,0.622516);
   f_652093->SetSavedPoint(306,0.61603);
   f_652093->SetSavedPoint(307,0.6095897);
   f_652093->SetSavedPoint(308,0.603195);
   f_652093->SetSavedPoint(309,0.5968458);
   f_652093->SetSavedPoint(310,0.5905419);
   f_652093->SetSavedPoint(311,0.5842833);
   f_652093->SetSavedPoint(312,0.5780699);
   f_652093->SetSavedPoint(313,0.5719014);
   f_652093->SetSavedPoint(314,0.5657779);
   f_652093->SetSavedPoint(315,0.5596991);
   f_652093->SetSavedPoint(316,0.5536649);
   f_652093->SetSavedPoint(317,0.5476753);
   f_652093->SetSavedPoint(318,0.54173);
   f_652093->SetSavedPoint(319,0.535829);
   f_652093->SetSavedPoint(320,0.5299722);
   f_652093->SetSavedPoint(321,0.5241593);
   f_652093->SetSavedPoint(322,0.5183903);
   f_652093->SetSavedPoint(323,0.512665);
   f_652093->SetSavedPoint(324,0.5069833);
   f_652093->SetSavedPoint(325,0.501345);
   f_652093->SetSavedPoint(326,0.4957501);
   f_652093->SetSavedPoint(327,0.4901983);
   f_652093->SetSavedPoint(328,0.4846896);
   f_652093->SetSavedPoint(329,0.4792237);
   f_652093->SetSavedPoint(330,0.4738006);
   f_652093->SetSavedPoint(331,0.4684201);
   f_652093->SetSavedPoint(332,0.4630821);
   f_652093->SetSavedPoint(333,0.4577864);
   f_652093->SetSavedPoint(334,0.4525328);
   f_652093->SetSavedPoint(335,0.4473212);
   f_652093->SetSavedPoint(336,0.4421515);
   f_652093->SetSavedPoint(337,0.4370234);
   f_652093->SetSavedPoint(338,0.4319369);
   f_652093->SetSavedPoint(339,0.4268918);
   f_652093->SetSavedPoint(340,0.421888);
   f_652093->SetSavedPoint(341,0.4169252);
   f_652093->SetSavedPoint(342,0.4120033);
   f_652093->SetSavedPoint(343,0.4071221);
   f_652093->SetSavedPoint(344,0.4022816);
   f_652093->SetSavedPoint(345,0.3974814);
   f_652093->SetSavedPoint(346,0.3927215);
   f_652093->SetSavedPoint(347,0.3880017);
   f_652093->SetSavedPoint(348,0.3833218);
   f_652093->SetSavedPoint(349,0.3786817);
   f_652093->SetSavedPoint(350,0.3740811);
   f_652093->SetSavedPoint(351,0.36952);
   f_652093->SetSavedPoint(352,0.364998);
   f_652093->SetSavedPoint(353,0.3605151);
   f_652093->SetSavedPoint(354,0.3560711);
   f_652093->SetSavedPoint(355,0.3516657);
   f_652093->SetSavedPoint(356,0.3472989);
   f_652093->SetSavedPoint(357,0.3429704);
   f_652093->SetSavedPoint(358,0.33868);
   f_652093->SetSavedPoint(359,0.3344276);
   f_652093->SetSavedPoint(360,0.330213);
   f_652093->SetSavedPoint(361,0.326036);
   f_652093->SetSavedPoint(362,0.3218963);
   f_652093->SetSavedPoint(363,0.3177939);
   f_652093->SetSavedPoint(364,0.3137285);
   f_652093->SetSavedPoint(365,0.3096998);
   f_652093->SetSavedPoint(366,0.3057079);
   f_652093->SetSavedPoint(367,0.3017523);
   f_652093->SetSavedPoint(368,0.297833);
   f_652093->SetSavedPoint(369,0.2939497);
   f_652093->SetSavedPoint(370,0.2901022);
   f_652093->SetSavedPoint(371,0.2862903);
   f_652093->SetSavedPoint(372,0.2825139);
   f_652093->SetSavedPoint(373,0.2787727);
   f_652093->SetSavedPoint(374,0.2750665);
   f_652093->SetSavedPoint(375,0.2713951);
   f_652093->SetSavedPoint(376,0.2677582);
   f_652093->SetSavedPoint(377,0.2641558);
   f_652093->SetSavedPoint(378,0.2605875);
   f_652093->SetSavedPoint(379,0.2570532);
   f_652093->SetSavedPoint(380,0.2535526);
   f_652093->SetSavedPoint(381,0.2500855);
   f_652093->SetSavedPoint(382,0.2466517);
   f_652093->SetSavedPoint(383,0.243251);
   f_652093->SetSavedPoint(384,0.2398831);
   f_652093->SetSavedPoint(385,0.2365479);
   f_652093->SetSavedPoint(386,0.233245);
   f_652093->SetSavedPoint(387,0.2299744);
   f_652093->SetSavedPoint(388,0.2267357);
   f_652093->SetSavedPoint(389,0.2235287);
   f_652093->SetSavedPoint(390,0.2203531);
   f_652093->SetSavedPoint(391,0.2172089);
   f_652093->SetSavedPoint(392,0.2140956);
   f_652093->SetSavedPoint(393,0.2110132);
   f_652093->SetSavedPoint(394,0.2079612);
   f_652093->SetSavedPoint(395,0.2049396);
   f_652093->SetSavedPoint(396,0.2019481);
   f_652093->SetSavedPoint(397,0.1989863);
   f_652093->SetSavedPoint(398,0.1960541);
   f_652093->SetSavedPoint(399,0.1931513);
   f_652093->SetSavedPoint(400,0.1902776);
   f_652093->SetSavedPoint(401,0.1874326);
   f_652093->SetSavedPoint(402,0.1846163);
   f_652093->SetSavedPoint(403,0.1818283);
   f_652093->SetSavedPoint(404,0.1790683);
   f_652093->SetSavedPoint(405,0.1763362);
   f_652093->SetSavedPoint(406,0.1736317);
   f_652093->SetSavedPoint(407,0.1709544);
   f_652093->SetSavedPoint(408,0.1683042);
   f_652093->SetSavedPoint(409,0.1656808);
   f_652093->SetSavedPoint(410,0.1630839);
   f_652093->SetSavedPoint(411,0.1605133);
   f_652093->SetSavedPoint(412,0.1579686);
   f_652093->SetSavedPoint(413,0.1554497);
   f_652093->SetSavedPoint(414,0.1529562);
   f_652093->SetSavedPoint(415,0.1504879);
   f_652093->SetSavedPoint(416,0.1480445);
   f_652093->SetSavedPoint(417,0.1456257);
   f_652093->SetSavedPoint(418,0.1432313);
   f_652093->SetSavedPoint(419,0.140861);
   f_652093->SetSavedPoint(420,0.1385144);
   f_652093->SetSavedPoint(421,0.1361914);
   f_652093->SetSavedPoint(422,0.1338916);
   f_652093->SetSavedPoint(423,0.1316147);
   f_652093->SetSavedPoint(424,0.1293605);
   f_652093->SetSavedPoint(425,0.1271287);
   f_652093->SetSavedPoint(426,0.124919);
   f_652093->SetSavedPoint(427,0.1227311);
   f_652093->SetSavedPoint(428,0.1205646);
   f_652093->SetSavedPoint(429,0.1184194);
   f_652093->SetSavedPoint(430,0.116295);
   f_652093->SetSavedPoint(431,0.1141913);
   f_652093->SetSavedPoint(432,0.1121079);
   f_652093->SetSavedPoint(433,0.1100445);
   f_652093->SetSavedPoint(434,0.1080008);
   f_652093->SetSavedPoint(435,0.1059765);
   f_652093->SetSavedPoint(436,0.1039713);
   f_652093->SetSavedPoint(437,0.1019849);
   f_652093->SetSavedPoint(438,0.100017);
   f_652093->SetSavedPoint(439,0.09806722);
   f_652093->SetSavedPoint(440,0.0961353);
   f_652093->SetSavedPoint(441,0.09422092);
   f_652093->SetSavedPoint(442,0.09232376);
   f_652093->SetSavedPoint(443,0.0904435);
   f_652093->SetSavedPoint(444,0.08857982);
   f_652093->SetSavedPoint(445,0.08673241);
   f_652093->SetSavedPoint(446,0.08490092);
   f_652093->SetSavedPoint(447,0.08308505);
   f_652093->SetSavedPoint(448,0.08128447);
   f_652093->SetSavedPoint(449,0.07949883);
   f_652093->SetSavedPoint(450,0.07772783);
   f_652093->SetSavedPoint(451,0.07597111);
   f_652093->SetSavedPoint(452,0.07422835);
   f_652093->SetSavedPoint(453,0.07249922);
   f_652093->SetSavedPoint(454,0.07078337);
   f_652093->SetSavedPoint(455,0.06908046);
   f_652093->SetSavedPoint(456,0.06739016);
   f_652093->SetSavedPoint(457,0.06571212);
   f_652093->SetSavedPoint(458,0.064046);
   f_652093->SetSavedPoint(459,0.06239145);
   f_652093->SetSavedPoint(460,0.06074812);
   f_652093->SetSavedPoint(461,0.05911567);
   f_652093->SetSavedPoint(462,0.05749374);
   f_652093->SetSavedPoint(463,0.05588197);
   f_652093->SetSavedPoint(464,0.05428002);
   f_652093->SetSavedPoint(465,0.05268752);
   f_652093->SetSavedPoint(466,0.05110412);
   f_652093->SetSavedPoint(467,0.04952946);
   f_652093->SetSavedPoint(468,0.04796317);
   f_652093->SetSavedPoint(469,0.04640489);
   f_652093->SetSavedPoint(470,0.04485426);
   f_652093->SetSavedPoint(471,0.0433109);
   f_652093->SetSavedPoint(472,0.04177445);
   f_652093->SetSavedPoint(473,0.04024453);
   f_652093->SetSavedPoint(474,0.03872077);
   f_652093->SetSavedPoint(475,0.03720281);
   f_652093->SetSavedPoint(476,0.03569025);
   f_652093->SetSavedPoint(477,0.03418273);
   f_652093->SetSavedPoint(478,0.03267985);
   f_652093->SetSavedPoint(479,0.03118125);
   f_652093->SetSavedPoint(480,0.02968653);
   f_652093->SetSavedPoint(481,0.0281953);
   f_652093->SetSavedPoint(482,0.02670719);
   f_652093->SetSavedPoint(483,0.0252218);
   f_652093->SetSavedPoint(484,0.02373874);
   f_652093->SetSavedPoint(485,0.02225762);
   f_652093->SetSavedPoint(486,0.02077804);
   f_652093->SetSavedPoint(487,0.0192996);
   f_652093->SetSavedPoint(488,0.01782191);
   f_652093->SetSavedPoint(489,0.01634456);
   f_652093->SetSavedPoint(490,0.01486716);
   f_652093->SetSavedPoint(491,0.01338929);
   f_652093->SetSavedPoint(492,0.01191055);
   f_652093->SetSavedPoint(493,0.01043054);
   f_652093->SetSavedPoint(494,0.008948839);
   f_652093->SetSavedPoint(495,0.007465039);
   f_652093->SetSavedPoint(496,0.005978726);
   f_652093->SetSavedPoint(497,0.004489484);
   f_652093->SetSavedPoint(498,0.002996896);
   f_652093->SetSavedPoint(499,0.001500542);
   f_652093->SetSavedPoint(500,0);
   f_652093->SetSavedPoint(501,0);
   f_652093->SetSavedPoint(502,0.65);
   f_652093->SetFillColor(19);
   f_652093->SetFillStyle(0);
   f_652093->SetMarkerStyle(20);
   f_652093->SetMarkerSize(1.2);
   f_652093->SetLineColor(8);
   f_652093->SetLineWidth(3);
   f_652093->GetXaxis()->SetNdivisions(505);
   f_652093->GetXaxis()->SetLabelFont(132);
   f_652093->GetXaxis()->SetLabelOffset(0.015);
   f_652093->GetXaxis()->SetLabelSize(0.05);
   f_652093->GetXaxis()->SetTitleSize(0.06);
   f_652093->GetXaxis()->SetTitleFont(132);
   f_652093->GetYaxis()->SetLabelFont(132);
   f_652093->GetYaxis()->SetLabelSize(0.05);
   f_652093->GetYaxis()->SetTitleSize(0.06);
   f_652093->GetYaxis()->SetTitleFont(42);
   f_652093->SetParameter(0,0);
   f_652093->SetParError(0,0);
   f_652093->SetParLimits(0,0,0);
   f_652093->SetParameter(1,0);
   f_652093->SetParError(1,0);
   f_652093->SetParLimits(1,0,0);
   f_652093->SetParameter(2,0);
   f_652093->SetParError(2,0);
   f_652093->SetParLimits(2,0,0);
   f_652093->SetParameter(3,0);
   f_652093->SetParError(3,0);
   f_652093->SetParLimits(3,0,0);
   f_652093->SetParameter(4,0);
   f_652093->SetParError(4,0);
   f_652093->SetParLimits(4,0,0);
   f_652093->SetParameter(5,0);
   f_652093->SetParError(5,0);
   f_652093->SetParLimits(5,0,0);
   f_652093->Draw("same");
   
   Double_t Graph0_fx65[203] = {
   0,
   0.0065,
   0.013,
   0.0195,
   0.026,
   0.0325,
   0.039,
   0.0455,
   0.052,
   0.0585,
   0.065,
   0.0715,
   0.078,
   0.0845,
   0.091,
   0.0975,
   0.104,
   0.1105,
   0.117,
   0.1235,
   0.13,
   0.1365,
   0.143,
   0.1495,
   0.156,
   0.1625,
   0.169,
   0.1755,
   0.182,
   0.1885,
   0.195,
   0.2015,
   0.208,
   0.2145,
   0.221,
   0.2275,
   0.234,
   0.2405,
   0.247,
   0.2535,
   0.26,
   0.2665,
   0.273,
   0.2795,
   0.286,
   0.2925,
   0.299,
   0.3055,
   0.312,
   0.3185,
   0.325,
   0.3315,
   0.338,
   0.3445,
   0.351,
   0.3575,
   0.364,
   0.3705,
   0.377,
   0.3835,
   0.39,
   0.3965,
   0.403,
   0.4095,
   0.416,
   0.4225,
   0.429,
   0.4355,
   0.442,
   0.4485,
   0.455,
   0.4615,
   0.468,
   0.4745,
   0.481,
   0.4875,
   0.494,
   0.5005,
   0.507,
   0.5135,
   0.52,
   0.5265,
   0.533,
   0.5395,
   0.546,
   0.5525,
   0.559,
   0.5655,
   0.572,
   0.5785,
   0.585,
   0.5915,
   0.598,
   0.6045,
   0.611,
   0.6175,
   0.624,
   0.6305,
   0.637,
   0.6435,
   0.65,
   0.65,
   0.6435,
   0.637,
   0.6305,
   0.624,
   0.6175,
   0.611,
   0.6045,
   0.598,
   0.5915,
   0.585,
   0.5785,
   0.572,
   0.5655,
   0.559,
   0.5525,
   0.546,
   0.5395,
   0.533,
   0.5265,
   0.52,
   0.5135,
   0.507,
   0.5005,
   0.494,
   0.4875,
   0.481,
   0.4745,
   0.468,
   0.4615,
   0.455,
   0.4485,
   0.442,
   0.4355,
   0.429,
   0.4225,
   0.416,
   0.4095,
   0.403,
   0.3965,
   0.39,
   0.3835,
   0.377,
   0.3705,
   0.364,
   0.3575,
   0.351,
   0.3445,
   0.338,
   0.3315,
   0.325,
   0.3185,
   0.312,
   0.3055,
   0.299,
   0.2925,
   0.286,
   0.2795,
   0.273,
   0.2665,
   0.26,
   0.2535,
   0.247,
   0.2405,
   0.234,
   0.2275,
   0.221,
   0.2145,
   0.208,
   0.2015,
   0.195,
   0.1885,
   0.182,
   0.1755,
   0.169,
   0.1625,
   0.156,
   0.1495,
   0.143,
   0.1365,
   0.13,
   0.1235,
   0.117,
   0.1105,
   0.104,
   0.0975,
   0.091,
   0.0845,
   0.078,
   0.0715,
   0.065,
   0.0585,
   0.052,
   0.0455,
   0.039,
   0.0325,
   0.026,
   0.0195,
   0.013,
   0.0065,
   0,
   0};
   Double_t Graph0_fy65[203] = {
   4.876416,
   4.774648,
   4.673595,
   4.573284,
   4.473746,
   4.375007,
   4.277094,
   4.180033,
   4.083849,
   3.988567,
   3.894209,
   3.8008,
   3.70836,
   3.61691,
   3.526473,
   3.437066,
   3.348708,
   3.261419,
   3.175215,
   3.090112,
   3.006127,
   2.923275,
   2.84157,
   2.761026,
   2.681656,
   2.603471,
   2.526485,
   2.450706,
   2.376146,
   2.302814,
   2.230719,
   2.159868,
   2.090269,
   2.021928,
   1.954852,
   1.889046,
   1.824514,
   1.761259,
   1.699287,
   1.638598,
   1.579195,
   1.521078,
   1.464249,
   1.408707,
   1.354452,
   1.30148,
   1.249792,
   1.199382,
   1.150248,
   1.102386,
   1.055789,
   1.010453,
   0.9663713,
   0.9235361,
   0.8819397,
   0.8415735,
   0.8024281,
   0.7644933,
   0.7277583,
   0.6922114,
   0.6578402,
   0.6246316,
   0.5925716,
   0.5616455,
   0.5318377,
   0.5031318,
   0.4755108,
   0.4489567,
   0.4234505,
   0.3989727,
   0.3755027,
   0.3530191,
   0.3314997,
   0.3109212,
   0.2912595,
   0.2724898,
   0.2545861,
   0.2375215,
   0.2212682,
   0.2057975,
   0.1910797,
   0.177084,
   0.1637787,
   0.1511311,
   0.1391076,
   0.1276733,
   0.1167925,
   0.1064284,
   0.09654296,
   0.08709738,
   0.07805159,
   0.06936451,
   0.06099396,
   0.05289666,
   0.04502823,
   0.03734321,
   0.02979502,
   0.02233596,
   0.01491723,
   0.007488919,
   0,
   0,
   0.007335207,
   0.01461984,
   0.02190355,
   0.02923503,
   0.03666199,
   0.04423114,
   0.05198821,
   0.0599779,
   0.06824395,
   0.07682903,
   0.08577486,
   0.09512211,
   0.1049104,
   0.1151785,
   0.1259639,
   0.1373034,
   0.1492324,
   0.1617858,
   0.1749969,
   0.1888986,
   0.2035225,
   0.2188991,
   0.2350582,
   0.2520285,
   0.2698377,
   0.2885127,
   0.3080792,
   0.3285623,
   0.3499858,
   0.3723729,
   0.3957456,
   0.4201253,
   0.4455323,
   0.4719861,
   0.4995052,
   0.5281074,
   0.5578096,
   0.5886279,
   0.6205774,
   0.6536724,
   0.6879267,
   0.7233528,
   0.7599629,
   0.797768,
   0.8367787,
   0.8770044,
   0.9184541,
   0.961136,
   1.005057,
   1.050225,
   1.096645,
   1.144322,
   1.193261,
   1.243466,
   1.294939,
   1.347684,
   1.401702,
   1.456995,
   1.513562,
   1.571404,
   1.630519,
   1.690907,
   1.752565,
   1.81549,
   1.87968,
   1.94513,
   2.011835,
   2.079791,
   2.148992,
   2.219431,
   2.291101,
   2.363996,
   2.438106,
   2.513423,
   2.589939,
   2.667642,
   2.746523,
   2.826571,
   2.907774,
   2.99012,
   3.073597,
   3.158191,
   3.243889,
   3.330676,
   3.418538,
   3.507459,
   3.597423,
   3.688414,
   3.780414,
   3.873407,
   3.967374,
   4.062297,
   4.158156,
   4.254931,
   4.352604,
   4.451151,
   4.550554,
   4.650789,
   4.751834,
   4.853667,
   4.876416};
   TGraph *graph = new TGraph(203,Graph0_fx65,Graph0_fy65);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph65 = new TH1F("Graph_Graph65","Graph",203,0,0.715);
   Graph_Graph65->SetMinimum(0);
   Graph_Graph65->SetMaximum(5.364058);
   Graph_Graph65->SetDirectory(0);
   Graph_Graph65->SetStats(0);
   Graph_Graph65->SetMarkerStyle(20);
   Graph_Graph65->SetMarkerSize(1.2);
   Graph_Graph65->GetXaxis()->SetNdivisions(505);
   Graph_Graph65->GetXaxis()->SetLabelFont(132);
   Graph_Graph65->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph65->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph65->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph65->GetXaxis()->SetTitleFont(132);
   Graph_Graph65->GetYaxis()->SetLabelFont(132);
   Graph_Graph65->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph65->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph65->GetYaxis()->SetTitleFont(42);
   Graph_Graph65->GetZaxis()->SetLabelFont(132);
   Graph_Graph65->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph65->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph65->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph65);
   
   graph->Draw("flc");
   
   TF1 *f_649094 = new TF1("*f_6490",0,0.65,6);
    //The original function : f_6490 had originally been created by:
    //TF1 *f_6490 = new TF1("f_6490",f_6490,0,0.65,6);
   f_649094->SetRange(0,0.65);
   f_649094->SetName("f_6490");
   f_649094->SetTitle("f_6490");
   f_649094->SetNpx(500);
   f_649094->SetSavedPoint(0,5.007424);
   f_649094->SetSavedPoint(1,4.987384);
   f_649094->SetSavedPoint(2,4.967331);
   f_649094->SetSavedPoint(3,4.947265);
   f_649094->SetSavedPoint(4,4.927186);
   f_649094->SetSavedPoint(5,4.907097);
   f_649094->SetSavedPoint(6,4.886998);
   f_649094->SetSavedPoint(7,4.866889);
   f_649094->SetSavedPoint(8,4.846772);
   f_649094->SetSavedPoint(9,4.826647);
   f_649094->SetSavedPoint(10,4.806515);
   f_649094->SetSavedPoint(11,4.786378);
   f_649094->SetSavedPoint(12,4.766235);
   f_649094->SetSavedPoint(13,4.746088);
   f_649094->SetSavedPoint(14,4.725937);
   f_649094->SetSavedPoint(15,4.705784);
   f_649094->SetSavedPoint(16,4.685629);
   f_649094->SetSavedPoint(17,4.665472);
   f_649094->SetSavedPoint(18,4.645316);
   f_649094->SetSavedPoint(19,4.62516);
   f_649094->SetSavedPoint(20,4.605005);
   f_649094->SetSavedPoint(21,4.584852);
   f_649094->SetSavedPoint(22,4.564701);
   f_649094->SetSavedPoint(23,4.544555);
   f_649094->SetSavedPoint(24,4.524412);
   f_649094->SetSavedPoint(25,4.504275);
   f_649094->SetSavedPoint(26,4.484143);
   f_649094->SetSavedPoint(27,4.464018);
   f_649094->SetSavedPoint(28,4.4439);
   f_649094->SetSavedPoint(29,4.42379);
   f_649094->SetSavedPoint(30,4.403688);
   f_649094->SetSavedPoint(31,4.383596);
   f_649094->SetSavedPoint(32,4.363515);
   f_649094->SetSavedPoint(33,4.343443);
   f_649094->SetSavedPoint(34,4.323384);
   f_649094->SetSavedPoint(35,4.303336);
   f_649094->SetSavedPoint(36,4.283302);
   f_649094->SetSavedPoint(37,4.26328);
   f_649094->SetSavedPoint(38,4.243273);
   f_649094->SetSavedPoint(39,4.223281);
   f_649094->SetSavedPoint(40,4.203305);
   f_649094->SetSavedPoint(41,4.183345);
   f_649094->SetSavedPoint(42,4.163401);
   f_649094->SetSavedPoint(43,4.143475);
   f_649094->SetSavedPoint(44,4.123567);
   f_649094->SetSavedPoint(45,4.103678);
   f_649094->SetSavedPoint(46,4.083808);
   f_649094->SetSavedPoint(47,4.063959);
   f_649094->SetSavedPoint(48,4.044129);
   f_649094->SetSavedPoint(49,4.024322);
   f_649094->SetSavedPoint(50,4.004536);
   f_649094->SetSavedPoint(51,3.984772);
   f_649094->SetSavedPoint(52,3.965032);
   f_649094->SetSavedPoint(53,3.945315);
   f_649094->SetSavedPoint(54,3.925622);
   f_649094->SetSavedPoint(55,3.905954);
   f_649094->SetSavedPoint(56,3.886312);
   f_649094->SetSavedPoint(57,3.866696);
   f_649094->SetSavedPoint(58,3.847106);
   f_649094->SetSavedPoint(59,3.827543);
   f_649094->SetSavedPoint(60,3.808008);
   f_649094->SetSavedPoint(61,3.788501);
   f_649094->SetSavedPoint(62,3.769022);
   f_649094->SetSavedPoint(63,3.749573);
   f_649094->SetSavedPoint(64,3.730154);
   f_649094->SetSavedPoint(65,3.710765);
   f_649094->SetSavedPoint(66,3.691408);
   f_649094->SetSavedPoint(67,3.672081);
   f_649094->SetSavedPoint(68,3.652786);
   f_649094->SetSavedPoint(69,3.633524);
   f_649094->SetSavedPoint(70,3.614295);
   f_649094->SetSavedPoint(71,3.595099);
   f_649094->SetSavedPoint(72,3.575937);
   f_649094->SetSavedPoint(73,3.556809);
   f_649094->SetSavedPoint(74,3.537717);
   f_649094->SetSavedPoint(75,3.518659);
   f_649094->SetSavedPoint(76,3.499638);
   f_649094->SetSavedPoint(77,3.480653);
   f_649094->SetSavedPoint(78,3.461704);
   f_649094->SetSavedPoint(79,3.442793);
   f_649094->SetSavedPoint(80,3.42392);
   f_649094->SetSavedPoint(81,3.405085);
   f_649094->SetSavedPoint(82,3.386288);
   f_649094->SetSavedPoint(83,3.36753);
   f_649094->SetSavedPoint(84,3.348812);
   f_649094->SetSavedPoint(85,3.330134);
   f_649094->SetSavedPoint(86,3.311496);
   f_649094->SetSavedPoint(87,3.292899);
   f_649094->SetSavedPoint(88,3.274343);
   f_649094->SetSavedPoint(89,3.255828);
   f_649094->SetSavedPoint(90,3.237356);
   f_649094->SetSavedPoint(91,3.218926);
   f_649094->SetSavedPoint(92,3.200539);
   f_649094->SetSavedPoint(93,3.182194);
   f_649094->SetSavedPoint(94,3.163894);
   f_649094->SetSavedPoint(95,3.145638);
   f_649094->SetSavedPoint(96,3.127425);
   f_649094->SetSavedPoint(97,3.109258);
   f_649094->SetSavedPoint(98,3.091136);
   f_649094->SetSavedPoint(99,3.073059);
   f_649094->SetSavedPoint(100,3.055028);
   f_649094->SetSavedPoint(101,3.037043);
   f_649094->SetSavedPoint(102,3.019104);
   f_649094->SetSavedPoint(103,3.001213);
   f_649094->SetSavedPoint(104,2.983369);
   f_649094->SetSavedPoint(105,2.965572);
   f_649094->SetSavedPoint(106,2.947823);
   f_649094->SetSavedPoint(107,2.930123);
   f_649094->SetSavedPoint(108,2.912471);
   f_649094->SetSavedPoint(109,2.894868);
   f_649094->SetSavedPoint(110,2.877314);
   f_649094->SetSavedPoint(111,2.85981);
   f_649094->SetSavedPoint(112,2.842355);
   f_649094->SetSavedPoint(113,2.824951);
   f_649094->SetSavedPoint(114,2.807597);
   f_649094->SetSavedPoint(115,2.790294);
   f_649094->SetSavedPoint(116,2.773042);
   f_649094->SetSavedPoint(117,2.755841);
   f_649094->SetSavedPoint(118,2.738691);
   f_649094->SetSavedPoint(119,2.721594);
   f_649094->SetSavedPoint(120,2.704549);
   f_649094->SetSavedPoint(121,2.687556);
   f_649094->SetSavedPoint(122,2.670616);
   f_649094->SetSavedPoint(123,2.653729);
   f_649094->SetSavedPoint(124,2.636895);
   f_649094->SetSavedPoint(125,2.620115);
   f_649094->SetSavedPoint(126,2.603388);
   f_649094->SetSavedPoint(127,2.586715);
   f_649094->SetSavedPoint(128,2.570097);
   f_649094->SetSavedPoint(129,2.553533);
   f_649094->SetSavedPoint(130,2.537023);
   f_649094->SetSavedPoint(131,2.520569);
   f_649094->SetSavedPoint(132,2.50417);
   f_649094->SetSavedPoint(133,2.487826);
   f_649094->SetSavedPoint(134,2.471538);
   f_649094->SetSavedPoint(135,2.455305);
   f_649094->SetSavedPoint(136,2.439129);
   f_649094->SetSavedPoint(137,2.423008);
   f_649094->SetSavedPoint(138,2.406945);
   f_649094->SetSavedPoint(139,2.390938);
   f_649094->SetSavedPoint(140,2.374987);
   f_649094->SetSavedPoint(141,2.359094);
   f_649094->SetSavedPoint(142,2.343258);
   f_649094->SetSavedPoint(143,2.327479);
   f_649094->SetSavedPoint(144,2.311758);
   f_649094->SetSavedPoint(145,2.296095);
   f_649094->SetSavedPoint(146,2.28049);
   f_649094->SetSavedPoint(147,2.264942);
   f_649094->SetSavedPoint(148,2.249453);
   f_649094->SetSavedPoint(149,2.234023);
   f_649094->SetSavedPoint(150,2.218651);
   f_649094->SetSavedPoint(151,2.203338);
   f_649094->SetSavedPoint(152,2.188083);
   f_649094->SetSavedPoint(153,2.172888);
   f_649094->SetSavedPoint(154,2.157752);
   f_649094->SetSavedPoint(155,2.142675);
   f_649094->SetSavedPoint(156,2.127658);
   f_649094->SetSavedPoint(157,2.1127);
   f_649094->SetSavedPoint(158,2.097802);
   f_649094->SetSavedPoint(159,2.082964);
   f_649094->SetSavedPoint(160,2.068186);
   f_649094->SetSavedPoint(161,2.053468);
   f_649094->SetSavedPoint(162,2.03881);
   f_649094->SetSavedPoint(163,2.024213);
   f_649094->SetSavedPoint(164,2.009676);
   f_649094->SetSavedPoint(165,1.995199);
   f_649094->SetSavedPoint(166,1.980783);
   f_649094->SetSavedPoint(167,1.966428);
   f_649094->SetSavedPoint(168,1.952134);
   f_649094->SetSavedPoint(169,1.937901);
   f_649094->SetSavedPoint(170,1.923729);
   f_649094->SetSavedPoint(171,1.909618);
   f_649094->SetSavedPoint(172,1.895568);
   f_649094->SetSavedPoint(173,1.881579);
   f_649094->SetSavedPoint(174,1.867652);
   f_649094->SetSavedPoint(175,1.853786);
   f_649094->SetSavedPoint(176,1.839982);
   f_649094->SetSavedPoint(177,1.826239);
   f_649094->SetSavedPoint(178,1.812558);
   f_649094->SetSavedPoint(179,1.798938);
   f_649094->SetSavedPoint(180,1.78538);
   f_649094->SetSavedPoint(181,1.771885);
   f_649094->SetSavedPoint(182,1.75845);
   f_649094->SetSavedPoint(183,1.745078);
   f_649094->SetSavedPoint(184,1.731768);
   f_649094->SetSavedPoint(185,1.71852);
   f_649094->SetSavedPoint(186,1.705334);
   f_649094->SetSavedPoint(187,1.692209);
   f_649094->SetSavedPoint(188,1.679147);
   f_649094->SetSavedPoint(189,1.666147);
   f_649094->SetSavedPoint(190,1.653209);
   f_649094->SetSavedPoint(191,1.640334);
   f_649094->SetSavedPoint(192,1.62752);
   f_649094->SetSavedPoint(193,1.614769);
   f_649094->SetSavedPoint(194,1.60208);
   f_649094->SetSavedPoint(195,1.589453);
   f_649094->SetSavedPoint(196,1.576889);
   f_649094->SetSavedPoint(197,1.564386);
   f_649094->SetSavedPoint(198,1.551946);
   f_649094->SetSavedPoint(199,1.539568);
   f_649094->SetSavedPoint(200,1.527253);
   f_649094->SetSavedPoint(201,1.515);
   f_649094->SetSavedPoint(202,1.502809);
   f_649094->SetSavedPoint(203,1.49068);
   f_649094->SetSavedPoint(204,1.478613);
   f_649094->SetSavedPoint(205,1.466609);
   f_649094->SetSavedPoint(206,1.454666);
   f_649094->SetSavedPoint(207,1.442786);
   f_649094->SetSavedPoint(208,1.430968);
   f_649094->SetSavedPoint(209,1.419212);
   f_649094->SetSavedPoint(210,1.407518);
   f_649094->SetSavedPoint(211,1.395887);
   f_649094->SetSavedPoint(212,1.384317);
   f_649094->SetSavedPoint(213,1.372809);
   f_649094->SetSavedPoint(214,1.361363);
   f_649094->SetSavedPoint(215,1.349979);
   f_649094->SetSavedPoint(216,1.338657);
   f_649094->SetSavedPoint(217,1.327396);
   f_649094->SetSavedPoint(218,1.316198);
   f_649094->SetSavedPoint(219,1.305061);
   f_649094->SetSavedPoint(220,1.293985);
   f_649094->SetSavedPoint(221,1.282971);
   f_649094->SetSavedPoint(222,1.272019);
   f_649094->SetSavedPoint(223,1.261128);
   f_649094->SetSavedPoint(224,1.250299);
   f_649094->SetSavedPoint(225,1.239531);
   f_649094->SetSavedPoint(226,1.228824);
   f_649094->SetSavedPoint(227,1.218178);
   f_649094->SetSavedPoint(228,1.207593);
   f_649094->SetSavedPoint(229,1.19707);
   f_649094->SetSavedPoint(230,1.186607);
   f_649094->SetSavedPoint(231,1.176205);
   f_649094->SetSavedPoint(232,1.165864);
   f_649094->SetSavedPoint(233,1.155584);
   f_649094->SetSavedPoint(234,1.145364);
   f_649094->SetSavedPoint(235,1.135205);
   f_649094->SetSavedPoint(236,1.125106);
   f_649094->SetSavedPoint(237,1.115068);
   f_649094->SetSavedPoint(238,1.105089);
   f_649094->SetSavedPoint(239,1.095171);
   f_649094->SetSavedPoint(240,1.085313);
   f_649094->SetSavedPoint(241,1.075515);
   f_649094->SetSavedPoint(242,1.065776);
   f_649094->SetSavedPoint(243,1.056097);
   f_649094->SetSavedPoint(244,1.046478);
   f_649094->SetSavedPoint(245,1.036919);
   f_649094->SetSavedPoint(246,1.027418);
   f_649094->SetSavedPoint(247,1.017977);
   f_649094->SetSavedPoint(248,1.008595);
   f_649094->SetSavedPoint(249,0.9992722);
   f_649094->SetSavedPoint(250,0.9900082);
   f_649094->SetSavedPoint(251,0.9808029);
   f_649094->SetSavedPoint(252,0.9716562);
   f_649094->SetSavedPoint(253,0.962568);
   f_649094->SetSavedPoint(254,0.9535382);
   f_649094->SetSavedPoint(255,0.9445667);
   f_649094->SetSavedPoint(256,0.9356533);
   f_649094->SetSavedPoint(257,0.9267978);
   f_649094->SetSavedPoint(258,0.9180002);
   f_649094->SetSavedPoint(259,0.9092602);
   f_649094->SetSavedPoint(260,0.9005778);
   f_649094->SetSavedPoint(261,0.8919529);
   f_649094->SetSavedPoint(262,0.8833852);
   f_649094->SetSavedPoint(263,0.8748746);
   f_649094->SetSavedPoint(264,0.866421);
   f_649094->SetSavedPoint(265,0.8580241);
   f_649094->SetSavedPoint(266,0.849684);
   f_649094->SetSavedPoint(267,0.8414004);
   f_649094->SetSavedPoint(268,0.8331731);
   f_649094->SetSavedPoint(269,0.8250021);
   f_649094->SetSavedPoint(270,0.816887);
   f_649094->SetSavedPoint(271,0.8088279);
   f_649094->SetSavedPoint(272,0.8008245);
   f_649094->SetSavedPoint(273,0.7928766);
   f_649094->SetSavedPoint(274,0.7849841);
   f_649094->SetSavedPoint(275,0.7771469);
   f_649094->SetSavedPoint(276,0.7693647);
   f_649094->SetSavedPoint(277,0.7616374);
   f_649094->SetSavedPoint(278,0.7539648);
   f_649094->SetSavedPoint(279,0.7463467);
   f_649094->SetSavedPoint(280,0.738783);
   f_649094->SetSavedPoint(281,0.7312735);
   f_649094->SetSavedPoint(282,0.723818);
   f_649094->SetSavedPoint(283,0.7164164);
   f_649094->SetSavedPoint(284,0.7090684);
   f_649094->SetSavedPoint(285,0.7017739);
   f_649094->SetSavedPoint(286,0.6945326);
   f_649094->SetSavedPoint(287,0.6873445);
   f_649094->SetSavedPoint(288,0.6802093);
   f_649094->SetSavedPoint(289,0.6731268);
   f_649094->SetSavedPoint(290,0.6660969);
   f_649094->SetSavedPoint(291,0.6591193);
   f_649094->SetSavedPoint(292,0.6521939);
   f_649094->SetSavedPoint(293,0.6453204);
   f_649094->SetSavedPoint(294,0.6384988);
   f_649094->SetSavedPoint(295,0.6317287);
   f_649094->SetSavedPoint(296,0.62501);
   f_649094->SetSavedPoint(297,0.6183425);
   f_649094->SetSavedPoint(298,0.611726);
   f_649094->SetSavedPoint(299,0.6051603);
   f_649094->SetSavedPoint(300,0.5986451);
   f_649094->SetSavedPoint(301,0.5921804);
   f_649094->SetSavedPoint(302,0.5857659);
   f_649094->SetSavedPoint(303,0.5794013);
   f_649094->SetSavedPoint(304,0.5730865);
   f_649094->SetSavedPoint(305,0.5668213);
   f_649094->SetSavedPoint(306,0.5606054);
   f_649094->SetSavedPoint(307,0.5544387);
   f_649094->SetSavedPoint(308,0.548321);
   f_649094->SetSavedPoint(309,0.542252);
   f_649094->SetSavedPoint(310,0.5362315);
   f_649094->SetSavedPoint(311,0.5302593);
   f_649094->SetSavedPoint(312,0.5243353);
   f_649094->SetSavedPoint(313,0.5184591);
   f_649094->SetSavedPoint(314,0.5126306);
   f_649094->SetSavedPoint(315,0.5068495);
   f_649094->SetSavedPoint(316,0.5011157);
   f_649094->SetSavedPoint(317,0.4954289);
   f_649094->SetSavedPoint(318,0.4897889);
   f_649094->SetSavedPoint(319,0.4841955);
   f_649094->SetSavedPoint(320,0.4786485);
   f_649094->SetSavedPoint(321,0.4731476);
   f_649094->SetSavedPoint(322,0.4676926);
   f_649094->SetSavedPoint(323,0.4622834);
   f_649094->SetSavedPoint(324,0.4569195);
   f_649094->SetSavedPoint(325,0.451601);
   f_649094->SetSavedPoint(326,0.4463275);
   f_649094->SetSavedPoint(327,0.4410987);
   f_649094->SetSavedPoint(328,0.4359146);
   f_649094->SetSavedPoint(329,0.4307748);
   f_649094->SetSavedPoint(330,0.4256791);
   f_649094->SetSavedPoint(331,0.4206273);
   f_649094->SetSavedPoint(332,0.4156192);
   f_649094->SetSavedPoint(333,0.4106545);
   f_649094->SetSavedPoint(334,0.405733);
   f_649094->SetSavedPoint(335,0.4008545);
   f_649094->SetSavedPoint(336,0.3960188);
   f_649094->SetSavedPoint(337,0.3912255);
   f_649094->SetSavedPoint(338,0.3864746);
   f_649094->SetSavedPoint(339,0.3817656);
   f_649094->SetSavedPoint(340,0.3770985);
   f_649094->SetSavedPoint(341,0.372473);
   f_649094->SetSavedPoint(342,0.3678888);
   f_649094->SetSavedPoint(343,0.3633458);
   f_649094->SetSavedPoint(344,0.3588436);
   f_649094->SetSavedPoint(345,0.354382);
   f_649094->SetSavedPoint(346,0.3499609);
   f_649094->SetSavedPoint(347,0.3455799);
   f_649094->SetSavedPoint(348,0.3412389);
   f_649094->SetSavedPoint(349,0.3369376);
   f_649094->SetSavedPoint(350,0.3326757);
   f_649094->SetSavedPoint(351,0.3284531);
   f_649094->SetSavedPoint(352,0.3242695);
   f_649094->SetSavedPoint(353,0.3201246);
   f_649094->SetSavedPoint(354,0.3160182);
   f_649094->SetSavedPoint(355,0.3119501);
   f_649094->SetSavedPoint(356,0.30792);
   f_649094->SetSavedPoint(357,0.3039277);
   f_649094->SetSavedPoint(358,0.299973);
   f_649094->SetSavedPoint(359,0.2960556);
   f_649094->SetSavedPoint(360,0.2921753);
   f_649094->SetSavedPoint(361,0.2883318);
   f_649094->SetSavedPoint(362,0.2845249);
   f_649094->SetSavedPoint(363,0.2807544);
   f_649094->SetSavedPoint(364,0.27702);
   f_649094->SetSavedPoint(365,0.2733215);
   f_649094->SetSavedPoint(366,0.2696586);
   f_649094->SetSavedPoint(367,0.2660312);
   f_649094->SetSavedPoint(368,0.2624389);
   f_649094->SetSavedPoint(369,0.2588815);
   f_649094->SetSavedPoint(370,0.2553588);
   f_649094->SetSavedPoint(371,0.2518706);
   f_649094->SetSavedPoint(372,0.2484166);
   f_649094->SetSavedPoint(373,0.2449965);
   f_649094->SetSavedPoint(374,0.2416101);
   f_649094->SetSavedPoint(375,0.2382573);
   f_649094->SetSavedPoint(376,0.2349377);
   f_649094->SetSavedPoint(377,0.2316511);
   f_649094->SetSavedPoint(378,0.2283973);
   f_649094->SetSavedPoint(379,0.225176);
   f_649094->SetSavedPoint(380,0.221987);
   f_649094->SetSavedPoint(381,0.21883);
   f_649094->SetSavedPoint(382,0.2157049);
   f_649094->SetSavedPoint(383,0.2126113);
   f_649094->SetSavedPoint(384,0.2095491);
   f_649094->SetSavedPoint(385,0.206518);
   f_649094->SetSavedPoint(386,0.2035178);
   f_649094->SetSavedPoint(387,0.2005482);
   f_649094->SetSavedPoint(388,0.197609);
   f_649094->SetSavedPoint(389,0.1946999);
   f_649094->SetSavedPoint(390,0.1918208);
   f_649094->SetSavedPoint(391,0.1889713);
   f_649094->SetSavedPoint(392,0.1861513);
   f_649094->SetSavedPoint(393,0.1833606);
   f_649094->SetSavedPoint(394,0.1805988);
   f_649094->SetSavedPoint(395,0.1778657);
   f_649094->SetSavedPoint(396,0.1751612);
   f_649094->SetSavedPoint(397,0.1724849);
   f_649094->SetSavedPoint(398,0.1698368);
   f_649094->SetSavedPoint(399,0.1672164);
   f_649094->SetSavedPoint(400,0.1646236);
   f_649094->SetSavedPoint(401,0.1620582);
   f_649094->SetSavedPoint(402,0.1595198);
   f_649094->SetSavedPoint(403,0.1570084);
   f_649094->SetSavedPoint(404,0.1545237);
   f_649094->SetSavedPoint(405,0.1520654);
   f_649094->SetSavedPoint(406,0.1496333);
   f_649094->SetSavedPoint(407,0.1472272);
   f_649094->SetSavedPoint(408,0.1448468);
   f_649094->SetSavedPoint(409,0.142492);
   f_649094->SetSavedPoint(410,0.1401625);
   f_649094->SetSavedPoint(411,0.1378581);
   f_649094->SetSavedPoint(412,0.1355785);
   f_649094->SetSavedPoint(413,0.1333236);
   f_649094->SetSavedPoint(414,0.1310931);
   f_649094->SetSavedPoint(415,0.1288868);
   f_649094->SetSavedPoint(416,0.1267044);
   f_649094->SetSavedPoint(417,0.1245458);
   f_649094->SetSavedPoint(418,0.1224107);
   f_649094->SetSavedPoint(419,0.120299);
   f_649094->SetSavedPoint(420,0.1182103);
   f_649094->SetSavedPoint(421,0.1161446);
   f_649094->SetSavedPoint(422,0.1141015);
   f_649094->SetSavedPoint(423,0.1120808);
   f_649094->SetSavedPoint(424,0.1100824);
   f_649094->SetSavedPoint(425,0.108106);
   f_649094->SetSavedPoint(426,0.1061514);
   f_649094->SetSavedPoint(427,0.1042184);
   f_649094->SetSavedPoint(428,0.1023068);
   f_649094->SetSavedPoint(429,0.1004164);
   f_649094->SetSavedPoint(430,0.09854696);
   f_649094->SetSavedPoint(431,0.09669829);
   f_649094->SetSavedPoint(432,0.09487019);
   f_649094->SetSavedPoint(433,0.09306244);
   f_649094->SetSavedPoint(434,0.09127484);
   f_649094->SetSavedPoint(435,0.0895072);
   f_649094->SetSavedPoint(436,0.08775931);
   f_649094->SetSavedPoint(437,0.08603096);
   f_649094->SetSavedPoint(438,0.08432197);
   f_649094->SetSavedPoint(439,0.08263213);
   f_649094->SetSavedPoint(440,0.08096125);
   f_649094->SetSavedPoint(441,0.07930912);
   f_649094->SetSavedPoint(442,0.07767557);
   f_649094->SetSavedPoint(443,0.07606038);
   f_649094->SetSavedPoint(444,0.07446338);
   f_649094->SetSavedPoint(445,0.07288437);
   f_649094->SetSavedPoint(446,0.07132316);
   f_649094->SetSavedPoint(447,0.06977956);
   f_649094->SetSavedPoint(448,0.0682534);
   f_649094->SetSavedPoint(449,0.06674447);
   f_649094->SetSavedPoint(450,0.0652526);
   f_649094->SetSavedPoint(451,0.06377761);
   f_649094->SetSavedPoint(452,0.06231931);
   f_649094->SetSavedPoint(453,0.06087753);
   f_649094->SetSavedPoint(454,0.05945209);
   f_649094->SetSavedPoint(455,0.0580428);
   f_649094->SetSavedPoint(456,0.0566495);
   f_649094->SetSavedPoint(457,0.05527201);
   f_649094->SetSavedPoint(458,0.05391016);
   f_649094->SetSavedPoint(459,0.05256377);
   f_649094->SetSavedPoint(460,0.05123268);
   f_649094->SetSavedPoint(461,0.04991673);
   f_649094->SetSavedPoint(462,0.04861573);
   f_649094->SetSavedPoint(463,0.04732954);
   f_649094->SetSavedPoint(464,0.04605798);
   f_649094->SetSavedPoint(465,0.0448009);
   f_649094->SetSavedPoint(466,0.04355813);
   f_649094->SetSavedPoint(467,0.04232952);
   f_649094->SetSavedPoint(468,0.04111491);
   f_649094->SetSavedPoint(469,0.03991414);
   f_649094->SetSavedPoint(470,0.03872706);
   f_649094->SetSavedPoint(471,0.03755353);
   f_649094->SetSavedPoint(472,0.03639338);
   f_649094->SetSavedPoint(473,0.03524648);
   f_649094->SetSavedPoint(474,0.03411268);
   f_649094->SetSavedPoint(475,0.03299182);
   f_649094->SetSavedPoint(476,0.03188378);
   f_649094->SetSavedPoint(477,0.0307884);
   f_649094->SetSavedPoint(478,0.02970555);
   f_649094->SetSavedPoint(479,0.0286351);
   f_649094->SetSavedPoint(480,0.0275769);
   f_649094->SetSavedPoint(481,0.02653082);
   f_649094->SetSavedPoint(482,0.02549674);
   f_649094->SetSavedPoint(483,0.02447452);
   f_649094->SetSavedPoint(484,0.02346403);
   f_649094->SetSavedPoint(485,0.02246515);
   f_649094->SetSavedPoint(486,0.02147776);
   f_649094->SetSavedPoint(487,0.02050172);
   f_649094->SetSavedPoint(488,0.01953693);
   f_649094->SetSavedPoint(489,0.01858327);
   f_649094->SetSavedPoint(490,0.01764062);
   f_649094->SetSavedPoint(491,0.01670886);
   f_649094->SetSavedPoint(492,0.01578788);
   f_649094->SetSavedPoint(493,0.01487758);
   f_649094->SetSavedPoint(494,0.01397784);
   f_649094->SetSavedPoint(495,0.01308857);
   f_649094->SetSavedPoint(496,0.01220965);
   f_649094->SetSavedPoint(497,0.01134099);
   f_649094->SetSavedPoint(498,0.01048249);
   f_649094->SetSavedPoint(499,0.009634043);
   f_649094->SetSavedPoint(500,0.008795567);
   f_649094->SetSavedPoint(501,0);
   f_649094->SetSavedPoint(502,0.65);
   f_649094->SetFillColor(19);
   f_649094->SetFillStyle(0);
   f_649094->SetMarkerStyle(20);
   f_649094->SetMarkerSize(1.2);
   f_649094->SetLineColor(92);
   f_649094->SetLineWidth(3);
   f_649094->GetXaxis()->SetNdivisions(505);
   f_649094->GetXaxis()->SetLabelFont(132);
   f_649094->GetXaxis()->SetLabelOffset(0.015);
   f_649094->GetXaxis()->SetLabelSize(0.05);
   f_649094->GetXaxis()->SetTitleSize(0.06);
   f_649094->GetXaxis()->SetTitleFont(132);
   f_649094->GetYaxis()->SetLabelFont(132);
   f_649094->GetYaxis()->SetLabelSize(0.05);
   f_649094->GetYaxis()->SetTitleSize(0.06);
   f_649094->GetYaxis()->SetTitleFont(42);
   f_649094->SetParameter(0,0);
   f_649094->SetParError(0,0);
   f_649094->SetParLimits(0,0,0);
   f_649094->SetParameter(1,0);
   f_649094->SetParError(1,0);
   f_649094->SetParLimits(1,0,0);
   f_649094->SetParameter(2,0);
   f_649094->SetParError(2,0);
   f_649094->SetParLimits(2,0,0);
   f_649094->SetParameter(3,0);
   f_649094->SetParError(3,0);
   f_649094->SetParLimits(3,0,0);
   f_649094->SetParameter(4,0);
   f_649094->SetParError(4,0);
   f_649094->SetParLimits(4,0,0);
   f_649094->SetParameter(5,0);
   f_649094->SetParError(5,0);
   f_649094->SetParLimits(5,0,0);
   f_649094->Draw("same");
   
   TF1 *f_653095 = new TF1("*f_6530",0,0.65,6);
    //The original function : f_6530 had originally been created by:
    //TF1 *f_6530 = new TF1("f_6530",f_6530,0,0.65,6);
   f_653095->SetRange(0,0.65);
   f_653095->SetName("f_6530");
   f_653095->SetTitle("f_6530");
   f_653095->SetNpx(500);
   f_653095->SetSavedPoint(0,6.385194);
   f_653095->SetSavedPoint(1,6.350269);
   f_653095->SetSavedPoint(2,6.315453);
   f_653095->SetSavedPoint(3,6.280746);
   f_653095->SetSavedPoint(4,6.246149);
   f_653095->SetSavedPoint(5,6.21166);
   f_653095->SetSavedPoint(6,6.177282);
   f_653095->SetSavedPoint(7,6.143012);
   f_653095->SetSavedPoint(8,6.108853);
   f_653095->SetSavedPoint(9,6.074803);
   f_653095->SetSavedPoint(10,6.040862);
   f_653095->SetSavedPoint(11,6.007032);
   f_653095->SetSavedPoint(12,5.973312);
   f_653095->SetSavedPoint(13,5.939701);
   f_653095->SetSavedPoint(14,5.906201);
   f_653095->SetSavedPoint(15,5.87281);
   f_653095->SetSavedPoint(16,5.83953);
   f_653095->SetSavedPoint(17,5.80636);
   f_653095->SetSavedPoint(18,5.7733);
   f_653095->SetSavedPoint(19,5.740351);
   f_653095->SetSavedPoint(20,5.707511);
   f_653095->SetSavedPoint(21,5.674783);
   f_653095->SetSavedPoint(22,5.642164);
   f_653095->SetSavedPoint(23,5.609656);
   f_653095->SetSavedPoint(24,5.577259);
   f_653095->SetSavedPoint(25,5.544972);
   f_653095->SetSavedPoint(26,5.512796);
   f_653095->SetSavedPoint(27,5.480731);
   f_653095->SetSavedPoint(28,5.448776);
   f_653095->SetSavedPoint(29,5.416931);
   f_653095->SetSavedPoint(30,5.385198);
   f_653095->SetSavedPoint(31,5.353575);
   f_653095->SetSavedPoint(32,5.322062);
   f_653095->SetSavedPoint(33,5.290661);
   f_653095->SetSavedPoint(34,5.25937);
   f_653095->SetSavedPoint(35,5.22819);
   f_653095->SetSavedPoint(36,5.197121);
   f_653095->SetSavedPoint(37,5.166163);
   f_653095->SetSavedPoint(38,5.135315);
   f_653095->SetSavedPoint(39,5.104578);
   f_653095->SetSavedPoint(40,5.073952);
   f_653095->SetSavedPoint(41,5.043437);
   f_653095->SetSavedPoint(42,5.013033);
   f_653095->SetSavedPoint(43,4.982739);
   f_653095->SetSavedPoint(44,4.952556);
   f_653095->SetSavedPoint(45,4.922484);
   f_653095->SetSavedPoint(46,4.892523);
   f_653095->SetSavedPoint(47,4.862672);
   f_653095->SetSavedPoint(48,4.832932);
   f_653095->SetSavedPoint(49,4.803302);
   f_653095->SetSavedPoint(50,4.773784);
   f_653095->SetSavedPoint(51,4.744376);
   f_653095->SetSavedPoint(52,4.715078);
   f_653095->SetSavedPoint(53,4.685891);
   f_653095->SetSavedPoint(54,4.656815);
   f_653095->SetSavedPoint(55,4.627849);
   f_653095->SetSavedPoint(56,4.598993);
   f_653095->SetSavedPoint(57,4.570248);
   f_653095->SetSavedPoint(58,4.541613);
   f_653095->SetSavedPoint(59,4.513089);
   f_653095->SetSavedPoint(60,4.484675);
   f_653095->SetSavedPoint(61,4.456371);
   f_653095->SetSavedPoint(62,4.428177);
   f_653095->SetSavedPoint(63,4.400094);
   f_653095->SetSavedPoint(64,4.37212);
   f_653095->SetSavedPoint(65,4.344257);
   f_653095->SetSavedPoint(66,4.316503);
   f_653095->SetSavedPoint(67,4.28886);
   f_653095->SetSavedPoint(68,4.261326);
   f_653095->SetSavedPoint(69,4.233902);
   f_653095->SetSavedPoint(70,4.206587);
   f_653095->SetSavedPoint(71,4.179383);
   f_653095->SetSavedPoint(72,4.152287);
   f_653095->SetSavedPoint(73,4.125301);
   f_653095->SetSavedPoint(74,4.098425);
   f_653095->SetSavedPoint(75,4.071658);
   f_653095->SetSavedPoint(76,4.045);
   f_653095->SetSavedPoint(77,4.018451);
   f_653095->SetSavedPoint(78,3.992011);
   f_653095->SetSavedPoint(79,3.965681);
   f_653095->SetSavedPoint(80,3.939459);
   f_653095->SetSavedPoint(81,3.913345);
   f_653095->SetSavedPoint(82,3.887341);
   f_653095->SetSavedPoint(83,3.861445);
   f_653095->SetSavedPoint(84,3.835657);
   f_653095->SetSavedPoint(85,3.809978);
   f_653095->SetSavedPoint(86,3.784407);
   f_653095->SetSavedPoint(87,3.758945);
   f_653095->SetSavedPoint(88,3.73359);
   f_653095->SetSavedPoint(89,3.708343);
   f_653095->SetSavedPoint(90,3.683204);
   f_653095->SetSavedPoint(91,3.658173);
   f_653095->SetSavedPoint(92,3.633249);
   f_653095->SetSavedPoint(93,3.608433);
   f_653095->SetSavedPoint(94,3.583724);
   f_653095->SetSavedPoint(95,3.559123);
   f_653095->SetSavedPoint(96,3.534628);
   f_653095->SetSavedPoint(97,3.510241);
   f_653095->SetSavedPoint(98,3.48596);
   f_653095->SetSavedPoint(99,3.461786);
   f_653095->SetSavedPoint(100,3.437718);
   f_653095->SetSavedPoint(101,3.413757);
   f_653095->SetSavedPoint(102,3.389903);
   f_653095->SetSavedPoint(103,3.366154);
   f_653095->SetSavedPoint(104,3.342511);
   f_653095->SetSavedPoint(105,3.318975);
   f_653095->SetSavedPoint(106,3.295543);
   f_653095->SetSavedPoint(107,3.272218);
   f_653095->SetSavedPoint(108,3.248998);
   f_653095->SetSavedPoint(109,3.225883);
   f_653095->SetSavedPoint(110,3.202873);
   f_653095->SetSavedPoint(111,3.179968);
   f_653095->SetSavedPoint(112,3.157168);
   f_653095->SetSavedPoint(113,3.134473);
   f_653095->SetSavedPoint(114,3.111882);
   f_653095->SetSavedPoint(115,3.089395);
   f_653095->SetSavedPoint(116,3.067013);
   f_653095->SetSavedPoint(117,3.044734);
   f_653095->SetSavedPoint(118,3.022559);
   f_653095->SetSavedPoint(119,3.000488);
   f_653095->SetSavedPoint(120,2.97852);
   f_653095->SetSavedPoint(121,2.956655);
   f_653095->SetSavedPoint(122,2.934894);
   f_653095->SetSavedPoint(123,2.913235);
   f_653095->SetSavedPoint(124,2.891679);
   f_653095->SetSavedPoint(125,2.870226);
   f_653095->SetSavedPoint(126,2.848875);
   f_653095->SetSavedPoint(127,2.827626);
   f_653095->SetSavedPoint(128,2.806478);
   f_653095->SetSavedPoint(129,2.785433);
   f_653095->SetSavedPoint(130,2.764489);
   f_653095->SetSavedPoint(131,2.743647);
   f_653095->SetSavedPoint(132,2.722906);
   f_653095->SetSavedPoint(133,2.702265);
   f_653095->SetSavedPoint(134,2.681726);
   f_653095->SetSavedPoint(135,2.661287);
   f_653095->SetSavedPoint(136,2.640948);
   f_653095->SetSavedPoint(137,2.620709);
   f_653095->SetSavedPoint(138,2.600571);
   f_653095->SetSavedPoint(139,2.580532);
   f_653095->SetSavedPoint(140,2.560592);
   f_653095->SetSavedPoint(141,2.540752);
   f_653095->SetSavedPoint(142,2.521011);
   f_653095->SetSavedPoint(143,2.501368);
   f_653095->SetSavedPoint(144,2.481824);
   f_653095->SetSavedPoint(145,2.462379);
   f_653095->SetSavedPoint(146,2.443032);
   f_653095->SetSavedPoint(147,2.423782);
   f_653095->SetSavedPoint(148,2.404631);
   f_653095->SetSavedPoint(149,2.385576);
   f_653095->SetSavedPoint(150,2.366619);
   f_653095->SetSavedPoint(151,2.347759);
   f_653095->SetSavedPoint(152,2.328996);
   f_653095->SetSavedPoint(153,2.310329);
   f_653095->SetSavedPoint(154,2.291758);
   f_653095->SetSavedPoint(155,2.273284);
   f_653095->SetSavedPoint(156,2.254905);
   f_653095->SetSavedPoint(157,2.236622);
   f_653095->SetSavedPoint(158,2.218434);
   f_653095->SetSavedPoint(159,2.200341);
   f_653095->SetSavedPoint(160,2.182342);
   f_653095->SetSavedPoint(161,2.164439);
   f_653095->SetSavedPoint(162,2.146629);
   f_653095->SetSavedPoint(163,2.128914);
   f_653095->SetSavedPoint(164,2.111292);
   f_653095->SetSavedPoint(165,2.093763);
   f_653095->SetSavedPoint(166,2.076328);
   f_653095->SetSavedPoint(167,2.058986);
   f_653095->SetSavedPoint(168,2.041736);
   f_653095->SetSavedPoint(169,2.024579);
   f_653095->SetSavedPoint(170,2.007514);
   f_653095->SetSavedPoint(171,1.990541);
   f_653095->SetSavedPoint(172,1.973659);
   f_653095->SetSavedPoint(173,1.956869);
   f_653095->SetSavedPoint(174,1.94017);
   f_653095->SetSavedPoint(175,1.923561);
   f_653095->SetSavedPoint(176,1.907043);
   f_653095->SetSavedPoint(177,1.890615);
   f_653095->SetSavedPoint(178,1.874277);
   f_653095->SetSavedPoint(179,1.858029);
   f_653095->SetSavedPoint(180,1.841869);
   f_653095->SetSavedPoint(181,1.825799);
   f_653095->SetSavedPoint(182,1.809818);
   f_653095->SetSavedPoint(183,1.793925);
   f_653095->SetSavedPoint(184,1.77812);
   f_653095->SetSavedPoint(185,1.762403);
   f_653095->SetSavedPoint(186,1.746773);
   f_653095->SetSavedPoint(187,1.731231);
   f_653095->SetSavedPoint(188,1.715776);
   f_653095->SetSavedPoint(189,1.700407);
   f_653095->SetSavedPoint(190,1.685124);
   f_653095->SetSavedPoint(191,1.669928);
   f_653095->SetSavedPoint(192,1.654817);
   f_653095->SetSavedPoint(193,1.639792);
   f_653095->SetSavedPoint(194,1.624852);
   f_653095->SetSavedPoint(195,1.609996);
   f_653095->SetSavedPoint(196,1.595225);
   f_653095->SetSavedPoint(197,1.580538);
   f_653095->SetSavedPoint(198,1.565935);
   f_653095->SetSavedPoint(199,1.551415);
   f_653095->SetSavedPoint(200,1.536978);
   f_653095->SetSavedPoint(201,1.522624);
   f_653095->SetSavedPoint(202,1.508353);
   f_653095->SetSavedPoint(203,1.494164);
   f_653095->SetSavedPoint(204,1.480057);
   f_653095->SetSavedPoint(205,1.466031);
   f_653095->SetSavedPoint(206,1.452086);
   f_653095->SetSavedPoint(207,1.438223);
   f_653095->SetSavedPoint(208,1.424439);
   f_653095->SetSavedPoint(209,1.410736);
   f_653095->SetSavedPoint(210,1.397113);
   f_653095->SetSavedPoint(211,1.383569);
   f_653095->SetSavedPoint(212,1.370104);
   f_653095->SetSavedPoint(213,1.356718);
   f_653095->SetSavedPoint(214,1.343411);
   f_653095->SetSavedPoint(215,1.330181);
   f_653095->SetSavedPoint(216,1.31703);
   f_653095->SetSavedPoint(217,1.303956);
   f_653095->SetSavedPoint(218,1.290958);
   f_653095->SetSavedPoint(219,1.278038);
   f_653095->SetSavedPoint(220,1.265193);
   f_653095->SetSavedPoint(221,1.252425);
   f_653095->SetSavedPoint(222,1.239733);
   f_653095->SetSavedPoint(223,1.227115);
   f_653095->SetSavedPoint(224,1.214573);
   f_653095->SetSavedPoint(225,1.202105);
   f_653095->SetSavedPoint(226,1.189711);
   f_653095->SetSavedPoint(227,1.177391);
   f_653095->SetSavedPoint(228,1.165144);
   f_653095->SetSavedPoint(229,1.15297);
   f_653095->SetSavedPoint(230,1.140869);
   f_653095->SetSavedPoint(231,1.128841);
   f_653095->SetSavedPoint(232,1.116884);
   f_653095->SetSavedPoint(233,1.104999);
   f_653095->SetSavedPoint(234,1.093185);
   f_653095->SetSavedPoint(235,1.081441);
   f_653095->SetSavedPoint(236,1.069769);
   f_653095->SetSavedPoint(237,1.058166);
   f_653095->SetSavedPoint(238,1.046633);
   f_653095->SetSavedPoint(239,1.035169);
   f_653095->SetSavedPoint(240,1.023774);
   f_653095->SetSavedPoint(241,1.012447);
   f_653095->SetSavedPoint(242,1.001189);
   f_653095->SetSavedPoint(243,0.9899979);
   f_653095->SetSavedPoint(244,0.9788744);
   f_653095->SetSavedPoint(245,0.9678179);
   f_653095->SetSavedPoint(246,0.9568278);
   f_653095->SetSavedPoint(247,0.9459039);
   f_653095->SetSavedPoint(248,0.9350456);
   f_653095->SetSavedPoint(249,0.9242527);
   f_653095->SetSavedPoint(250,0.9135247);
   f_653095->SetSavedPoint(251,0.9028612);
   f_653095->SetSavedPoint(252,0.8922618);
   f_653095->SetSavedPoint(253,0.8817261);
   f_653095->SetSavedPoint(254,0.8712537);
   f_653095->SetSavedPoint(255,0.8608442);
   f_653095->SetSavedPoint(256,0.8504971);
   f_653095->SetSavedPoint(257,0.8402121);
   f_653095->SetSavedPoint(258,0.8299888);
   f_653095->SetSavedPoint(259,0.8198267);
   f_653095->SetSavedPoint(260,0.8097254);
   f_653095->SetSavedPoint(261,0.7996845);
   f_653095->SetSavedPoint(262,0.7897035);
   f_653095->SetSavedPoint(263,0.7797821);
   f_653095->SetSavedPoint(264,0.7699199);
   f_653095->SetSavedPoint(265,0.7601164);
   f_653095->SetSavedPoint(266,0.7503711);
   f_653095->SetSavedPoint(267,0.7406837);
   f_653095->SetSavedPoint(268,0.7310538);
   f_653095->SetSavedPoint(269,0.7214808);
   f_653095->SetSavedPoint(270,0.7119645);
   f_653095->SetSavedPoint(271,0.7025042);
   f_653095->SetSavedPoint(272,0.6930997);
   f_653095->SetSavedPoint(273,0.6837504);
   f_653095->SetSavedPoint(274,0.674456);
   f_653095->SetSavedPoint(275,0.665216);
   f_653095->SetSavedPoint(276,0.65603);
   f_653095->SetSavedPoint(277,0.6468975);
   f_653095->SetSavedPoint(278,0.637818);
   f_653095->SetSavedPoint(279,0.6287912);
   f_653095->SetSavedPoint(280,0.6198166);
   f_653095->SetSavedPoint(281,0.6108938);
   f_653095->SetSavedPoint(282,0.6020222);
   f_653095->SetSavedPoint(283,0.5932016);
   f_653095->SetSavedPoint(284,0.5844313);
   f_653095->SetSavedPoint(285,0.575711);
   f_653095->SetSavedPoint(286,0.5670402);
   f_653095->SetSavedPoint(287,0.5584184);
   f_653095->SetSavedPoint(288,0.5498453);
   f_653095->SetSavedPoint(289,0.5413203);
   f_653095->SetSavedPoint(290,0.532843);
   f_653095->SetSavedPoint(291,0.5244129);
   f_653095->SetSavedPoint(292,0.5160296);
   f_653095->SetSavedPoint(293,0.5076926);
   f_653095->SetSavedPoint(294,0.4994015);
   f_653095->SetSavedPoint(295,0.4911557);
   f_653095->SetSavedPoint(296,0.4829549);
   f_653095->SetSavedPoint(297,0.4747985);
   f_653095->SetSavedPoint(298,0.4666862);
   f_653095->SetSavedPoint(299,0.4586173);
   f_653095->SetSavedPoint(300,0.4505915);
   f_653095->SetSavedPoint(301,0.4426083);
   f_653095->SetSavedPoint(302,0.4346672);
   f_653095->SetSavedPoint(303,0.4267678);
   f_653095->SetSavedPoint(304,0.4189095);
   f_653095->SetSavedPoint(305,0.4110919);
   f_653095->SetSavedPoint(306,0.4033145);
   f_653095->SetSavedPoint(307,0.3955768);
   f_653095->SetSavedPoint(308,0.3878784);
   f_653095->SetSavedPoint(309,0.3802188);
   f_653095->SetSavedPoint(310,0.3725975);
   f_653095->SetSavedPoint(311,0.365014);
   f_653095->SetSavedPoint(312,0.3574678);
   f_653095->SetSavedPoint(313,0.3499585);
   f_653095->SetSavedPoint(314,0.3424855);
   f_653095->SetSavedPoint(315,0.3350484);
   f_653095->SetSavedPoint(316,0.3276467);
   f_653095->SetSavedPoint(317,0.3202799);
   f_653095->SetSavedPoint(318,0.3129475);
   f_653095->SetSavedPoint(319,0.305649);
   f_653095->SetSavedPoint(320,0.2983839);
   f_653095->SetSavedPoint(321,0.2911518);
   f_653095->SetSavedPoint(322,0.283952);
   f_653095->SetSavedPoint(323,0.2767843);
   f_653095->SetSavedPoint(324,0.2696479);
   f_653095->SetSavedPoint(325,0.2625425);
   f_653095->SetSavedPoint(326,0.2554675);
   f_653095->SetSavedPoint(327,0.2484225);
   f_653095->SetSavedPoint(328,0.2414069);
   f_653095->SetSavedPoint(329,0.2344202);
   f_653095->SetSavedPoint(330,0.227462);
   f_653095->SetSavedPoint(331,0.2205317);
   f_653095->SetSavedPoint(332,0.2136288);
   f_653095->SetSavedPoint(333,0.2067528);
   f_653095->SetSavedPoint(334,0.1999032);
   f_653095->SetSavedPoint(335,0.1930795);
   f_653095->SetSavedPoint(336,0.1862812);
   f_653095->SetSavedPoint(337,0.1795077);
   f_653095->SetSavedPoint(338,0.1727586);
   f_653095->SetSavedPoint(339,0.1660334);
   f_653095->SetSavedPoint(340,0.1593314);
   f_653095->SetSavedPoint(341,0.1526523);
   f_653095->SetSavedPoint(342,0.1459955);
   f_653095->SetSavedPoint(343,0.1393605);
   f_653095->SetSavedPoint(344,0.1327467);
   f_653095->SetSavedPoint(345,0.1261536);
   f_653095->SetSavedPoint(346,0.1195808);
   f_653095->SetSavedPoint(347,0.1130277);
   f_653095->SetSavedPoint(348,0.1064937);
   f_653095->SetSavedPoint(349,0.09997838);
   f_653095->SetSavedPoint(350,0.09348117);
   f_653095->SetSavedPoint(351,0.08700157);
   f_653095->SetSavedPoint(352,0.08053902);
   f_653095->SetSavedPoint(353,0.07409302);
   f_653095->SetSavedPoint(354,0.06766303);
   f_653095->SetSavedPoint(355,0.06124851);
   f_653095->SetSavedPoint(356,0.05484895);
   f_653095->SetSavedPoint(357,0.04846379);
   f_653095->SetSavedPoint(358,0.04209252);
   f_653095->SetSavedPoint(359,0.0357346);
   f_653095->SetSavedPoint(360,0.02938949);
   f_653095->SetSavedPoint(361,0.02305666);
   f_653095->SetSavedPoint(362,0.01673557);
   f_653095->SetSavedPoint(363,0.01042567);
   f_653095->SetSavedPoint(364,0.004126442);
   f_653095->SetSavedPoint(365,-0.002162667);
   f_653095->SetSavedPoint(366,-0.008442195);
   f_653095->SetSavedPoint(367,-0.01471268);
   f_653095->SetSavedPoint(368,-0.02097468);
   f_653095->SetSavedPoint(369,-0.02722872);
   f_653095->SetSavedPoint(370,-0.03347535);
   f_653095->SetSavedPoint(371,-0.03971512);
   f_653095->SetSavedPoint(372,-0.04594858);
   f_653095->SetSavedPoint(373,-0.05217626);
   f_653095->SetSavedPoint(374,-0.05839873);
   f_653095->SetSavedPoint(375,-0.06461653);
   f_653095->SetSavedPoint(376,-0.07083021);
   f_653095->SetSavedPoint(377,-0.07704031);
   f_653095->SetSavedPoint(378,-0.0832474);
   f_653095->SetSavedPoint(379,-0.08945203);
   f_653095->SetSavedPoint(380,-0.09565475);
   f_653095->SetSavedPoint(381,-0.1018561);
   f_653095->SetSavedPoint(382,-0.1080567);
   f_653095->SetSavedPoint(383,-0.114257);
   f_653095->SetSavedPoint(384,-0.1204576);
   f_653095->SetSavedPoint(385,-0.1266591);
   f_653095->SetSavedPoint(386,-0.1328621);
   f_653095->SetSavedPoint(387,-0.139067);
   f_653095->SetSavedPoint(388,-0.1452744);
   f_653095->SetSavedPoint(389,-0.151485);
   f_653095->SetSavedPoint(390,-0.1576993);
   f_653095->SetSavedPoint(391,-0.1639178);
   f_653095->SetSavedPoint(392,-0.1701411);
   f_653095->SetSavedPoint(393,-0.1763698);
   f_653095->SetSavedPoint(394,-0.1826044);
   f_653095->SetSavedPoint(395,-0.1888455);
   f_653095->SetSavedPoint(396,-0.1950936);
   f_653095->SetSavedPoint(397,-0.2013494);
   f_653095->SetSavedPoint(398,-0.2076134);
   f_653095->SetSavedPoint(399,-0.2138862);
   f_653095->SetSavedPoint(400,-0.2201683);
   f_653095->SetSavedPoint(401,-0.2264604);
   f_653095->SetSavedPoint(402,-0.2327629);
   f_653095->SetSavedPoint(403,-0.2390765);
   f_653095->SetSavedPoint(404,-0.2454017);
   f_653095->SetSavedPoint(405,-0.2517392);
   f_653095->SetSavedPoint(406,-0.2580894);
   f_653095->SetSavedPoint(407,-0.2644529);
   f_653095->SetSavedPoint(408,-0.2708305);
   f_653095->SetSavedPoint(409,-0.2772225);
   f_653095->SetSavedPoint(410,-0.2836296);
   f_653095->SetSavedPoint(411,-0.2900524);
   f_653095->SetSavedPoint(412,-0.2964914);
   f_653095->SetSavedPoint(413,-0.3029473);
   f_653095->SetSavedPoint(414,-0.3094206);
   f_653095->SetSavedPoint(415,-0.3159119);
   f_653095->SetSavedPoint(416,-0.3224217);
   f_653095->SetSavedPoint(417,-0.3289508);
   f_653095->SetSavedPoint(418,-0.3354995);
   f_653095->SetSavedPoint(419,-0.3420686);
   f_653095->SetSavedPoint(420,-0.3486586);
   f_653095->SetSavedPoint(421,-0.3552701);
   f_653095->SetSavedPoint(422,-0.3619038);
   f_653095->SetSavedPoint(423,-0.36856);
   f_653095->SetSavedPoint(424,-0.3752396);
   f_653095->SetSavedPoint(425,-0.381943);
   f_653095->SetSavedPoint(426,-0.3886708);
   f_653095->SetSavedPoint(427,-0.3954237);
   f_653095->SetSavedPoint(428,-0.4022022);
   f_653095->SetSavedPoint(429,-0.4090069);
   f_653095->SetSavedPoint(430,-0.4158385);
   f_653095->SetSavedPoint(431,-0.4226974);
   f_653095->SetSavedPoint(432,-0.4295844);
   f_653095->SetSavedPoint(433,-0.4364999);
   f_653095->SetSavedPoint(434,-0.4434446);
   f_653095->SetSavedPoint(435,-0.4504191);
   f_653095->SetSavedPoint(436,-0.457424);
   f_653095->SetSavedPoint(437,-0.4644598);
   f_653095->SetSavedPoint(438,-0.4715272);
   f_653095->SetSavedPoint(439,-0.4786268);
   f_653095->SetSavedPoint(440,-0.4857592);
   f_653095->SetSavedPoint(441,-0.4929249);
   f_653095->SetSavedPoint(442,-0.5001246);
   f_653095->SetSavedPoint(443,-0.5073589);
   f_653095->SetSavedPoint(444,-0.5146284);
   f_653095->SetSavedPoint(445,-0.5219336);
   f_653095->SetSavedPoint(446,-0.5292752);
   f_653095->SetSavedPoint(447,-0.5366538);
   f_653095->SetSavedPoint(448,-0.5440699);
   f_653095->SetSavedPoint(449,-0.5515243);
   f_653095->SetSavedPoint(450,-0.5590174);
   f_653095->SetSavedPoint(451,-0.5665499);
   f_653095->SetSavedPoint(452,-0.5741225);
   f_653095->SetSavedPoint(453,-0.5817356);
   f_653095->SetSavedPoint(454,-0.58939);
   f_653095->SetSavedPoint(455,-0.5970862);
   f_653095->SetSavedPoint(456,-0.6048249);
   f_653095->SetSavedPoint(457,-0.6126065);
   f_653095->SetSavedPoint(458,-0.6204319);
   f_653095->SetSavedPoint(459,-0.6283014);
   f_653095->SetSavedPoint(460,-0.6362159);
   f_653095->SetSavedPoint(461,-0.6441758);
   f_653095->SetSavedPoint(462,-0.6521819);
   f_653095->SetSavedPoint(463,-0.6602346);
   f_653095->SetSavedPoint(464,-0.6683347);
   f_653095->SetSavedPoint(465,-0.6764827);
   f_653095->SetSavedPoint(466,-0.6846792);
   f_653095->SetSavedPoint(467,-0.6929249);
   f_653095->SetSavedPoint(468,-0.7012204);
   f_653095->SetSavedPoint(469,-0.7095663);
   f_653095->SetSavedPoint(470,-0.7179632);
   f_653095->SetSavedPoint(471,-0.7264116);
   f_653095->SetSavedPoint(472,-0.7349124);
   f_653095->SetSavedPoint(473,-0.743466);
   f_653095->SetSavedPoint(474,-0.752073);
   f_653095->SetSavedPoint(475,-0.7607342);
   f_653095->SetSavedPoint(476,-0.76945);
   f_653095->SetSavedPoint(477,-0.7782212);
   f_653095->SetSavedPoint(478,-0.7870483);
   f_653095->SetSavedPoint(479,-0.795932);
   f_653095->SetSavedPoint(480,-0.8048729);
   f_653095->SetSavedPoint(481,-0.8138716);
   f_653095->SetSavedPoint(482,-0.8229287);
   f_653095->SetSavedPoint(483,-0.8320449);
   f_653095->SetSavedPoint(484,-0.8412207);
   f_653095->SetSavedPoint(485,-0.8504569);
   f_653095->SetSavedPoint(486,-0.8597539);
   f_653095->SetSavedPoint(487,-0.8691125);
   f_653095->SetSavedPoint(488,-0.8785333);
   f_653095->SetSavedPoint(489,-0.8880168);
   f_653095->SetSavedPoint(490,-0.8975638);
   f_653095->SetSavedPoint(491,-0.9071748);
   f_653095->SetSavedPoint(492,-0.9168504);
   f_653095->SetSavedPoint(493,-0.9265914);
   f_653095->SetSavedPoint(494,-0.9363982);
   f_653095->SetSavedPoint(495,-0.9462716);
   f_653095->SetSavedPoint(496,-0.9562122);
   f_653095->SetSavedPoint(497,-0.9662206);
   f_653095->SetSavedPoint(498,-0.9762974);
   f_653095->SetSavedPoint(499,-0.9864432);
   f_653095->SetSavedPoint(500,-0.9966587);
   f_653095->SetSavedPoint(501,0);
   f_653095->SetSavedPoint(502,0.65);
   f_653095->SetFillColor(19);
   f_653095->SetFillStyle(0);
   f_653095->SetMarkerStyle(20);
   f_653095->SetMarkerSize(1.2);
   f_653095->SetLineColor(6);
   f_653095->SetLineWidth(3);
   f_653095->SetLineStyle(11);
   f_653095->GetXaxis()->SetNdivisions(505);
   f_653095->GetXaxis()->SetLabelFont(132);
   f_653095->GetXaxis()->SetLabelOffset(0.015);
   f_653095->GetXaxis()->SetLabelSize(0.05);
   f_653095->GetXaxis()->SetTitleSize(0.06);
   f_653095->GetXaxis()->SetTitleFont(132);
   f_653095->GetYaxis()->SetLabelFont(132);
   f_653095->GetYaxis()->SetLabelSize(0.05);
   f_653095->GetYaxis()->SetTitleSize(0.06);
   f_653095->GetYaxis()->SetTitleFont(42);
   f_653095->SetParameter(0,0);
   f_653095->SetParError(0,0);
   f_653095->SetParLimits(0,0,0);
   f_653095->SetParameter(1,0);
   f_653095->SetParError(1,0);
   f_653095->SetParLimits(1,0,0);
   f_653095->SetParameter(2,0);
   f_653095->SetParError(2,0);
   f_653095->SetParLimits(2,0,0);
   f_653095->SetParameter(3,0);
   f_653095->SetParError(3,0);
   f_653095->SetParLimits(3,0,0);
   f_653095->SetParameter(4,0);
   f_653095->SetParError(4,0);
   f_653095->SetParLimits(4,0,0);
   f_653095->SetParameter(5,0);
   f_653095->SetParError(5,0);
   f_653095->SetParLimits(5,0,0);
   f_653095->Draw("same");
   
   Double_t Graph1_fx66[203] = {
   0,
   0.0065,
   0.013,
   0.0195,
   0.026,
   0.0325,
   0.039,
   0.0455,
   0.052,
   0.0585,
   0.065,
   0.0715,
   0.078,
   0.0845,
   0.091,
   0.0975,
   0.104,
   0.1105,
   0.117,
   0.1235,
   0.13,
   0.1365,
   0.143,
   0.1495,
   0.156,
   0.1625,
   0.169,
   0.1755,
   0.182,
   0.1885,
   0.195,
   0.2015,
   0.208,
   0.2145,
   0.221,
   0.2275,
   0.234,
   0.2405,
   0.247,
   0.2535,
   0.26,
   0.2665,
   0.273,
   0.2795,
   0.286,
   0.2925,
   0.299,
   0.3055,
   0.312,
   0.3185,
   0.325,
   0.3315,
   0.338,
   0.3445,
   0.351,
   0.3575,
   0.364,
   0.3705,
   0.377,
   0.3835,
   0.39,
   0.3965,
   0.403,
   0.4095,
   0.416,
   0.4225,
   0.429,
   0.4355,
   0.442,
   0.4485,
   0.455,
   0.4615,
   0.468,
   0.4745,
   0.481,
   0.4875,
   0.494,
   0.5005,
   0.507,
   0.5135,
   0.52,
   0.5265,
   0.533,
   0.5395,
   0.546,
   0.5525,
   0.559,
   0.5655,
   0.572,
   0.5785,
   0.585,
   0.5915,
   0.598,
   0.6045,
   0.611,
   0.6175,
   0.624,
   0.6305,
   0.637,
   0.6435,
   0.65,
   0.65,
   0.6435,
   0.637,
   0.6305,
   0.624,
   0.6175,
   0.611,
   0.6045,
   0.598,
   0.5915,
   0.585,
   0.5785,
   0.572,
   0.5655,
   0.559,
   0.5525,
   0.546,
   0.5395,
   0.533,
   0.5265,
   0.52,
   0.5135,
   0.507,
   0.5005,
   0.494,
   0.4875,
   0.481,
   0.4745,
   0.468,
   0.4615,
   0.455,
   0.4485,
   0.442,
   0.4355,
   0.429,
   0.4225,
   0.416,
   0.4095,
   0.403,
   0.3965,
   0.39,
   0.3835,
   0.377,
   0.3705,
   0.364,
   0.3575,
   0.351,
   0.3445,
   0.338,
   0.3315,
   0.325,
   0.3185,
   0.312,
   0.3055,
   0.299,
   0.2925,
   0.286,
   0.2795,
   0.273,
   0.2665,
   0.26,
   0.2535,
   0.247,
   0.2405,
   0.234,
   0.2275,
   0.221,
   0.2145,
   0.208,
   0.2015,
   0.195,
   0.1885,
   0.182,
   0.1755,
   0.169,
   0.1625,
   0.156,
   0.1495,
   0.143,
   0.1365,
   0.13,
   0.1235,
   0.117,
   0.1105,
   0.104,
   0.0975,
   0.091,
   0.0845,
   0.078,
   0.0715,
   0.065,
   0.0585,
   0.052,
   0.0455,
   0.039,
   0.0325,
   0.026,
   0.0195,
   0.013,
   0.0065,
   0,
   0};
   Double_t Graph1_fy66[203] = {
   5.084796,
   4.983898,
   4.882274,
   4.780088,
   4.6775,
   4.574662,
   4.471717,
   4.368803,
   4.266051,
   4.163584,
   4.061519,
   3.959966,
   3.85903,
   3.758808,
   3.659392,
   3.560867,
   3.463313,
   3.366803,
   3.271408,
   3.17719,
   3.084208,
   2.992516,
   2.902162,
   2.813192,
   2.725644,
   2.639555,
   2.554958,
   2.47188,
   2.390346,
   2.310377,
   2.231992,
   2.155205,
   2.080029,
   2.006471,
   1.93454,
   1.864239,
   1.79557,
   1.728533,
   1.663124,
   1.59934,
   1.537174,
   1.476619,
   1.417664,
   1.360299,
   1.304511,
   1.250287,
   1.197611,
   1.146467,
   1.096839,
   1.048708,
   1.002055,
   0.9568598,
   0.9131025,
   0.8707614,
   0.8298144,
   0.790239,
   0.7520119,
   0.7151093,
   0.6795071,
   0.6451806,
   0.6121047,
   0.5802538,
   0.5496023,
   0.520124,
   0.4917926,
   0.4645813,
   0.4384632,
   0.4134114,
   0.3893985,
   0.3663972,
   0.3443798,
   0.3233189,
   0.3031867,
   0.2839555,
   0.2655976,
   0.2480853,
   0.231391,
   0.215487,
   0.200346,
   0.1859406,
   0.1722439,
   0.159229,
   0.1468693,
   0.1351386,
   0.124011,
   0.1134611,
   0.103464,
   0.09399523,
   0.08503083,
   0.07654761,
   0.06852299,
   0.06093515,
   0.05376308,
   0.04698659,
   0.04058644,
   0.03454436,
   0.0288431,
   0.02346652,
   0.01839962,
   0.01362861,
   0.009140954,
   0.008371245,
   0.01244126,
   0.01675037,
   0.02131309,
   0.02614526,
   0.03126397,
   0.03668754,
   0.04243545,
   0.0485283,
   0.05498778,
   0.06183659,
   0.06909843,
   0.07679794,
   0.08496064,
   0.09361289,
   0.1027818,
   0.1124954,
   0.1227821,
   0.1336711,
   0.1451922,
   0.1573757,
   0.1702523,
   0.183853,
   0.1982093,
   0.2133527,
   0.2293153,
   0.2461287,
   0.2638251,
   0.2824364,
   0.3019943,
   0.3225304,
   0.3440762,
   0.3666625,
   0.39032,
   0.4150787,
   0.4409681,
   0.4680169,
   0.4962533,
   0.5257044,
   0.5563967,
   0.5883554,
   0.621605,
   0.6561685,
   0.6920682,
   0.7293246,
   0.7679573,
   0.8079842,
   0.8494221,
   0.892286,
   0.9365896,
   0.9823447,
   1.029562,
   1.078249,
   1.128414,
   1.180062,
   1.233196,
   1.287817,
   1.343926,
   1.401521,
   1.460597,
   1.521149,
   1.583169,
   1.646649,
   1.711577,
   1.77794,
   1.845724,
   1.914912,
   1.985487,
   2.057428,
   2.130716,
   2.205326,
   2.281236,
   2.35842,
   2.43685,
   2.5165,
   2.597339,
   2.679338,
   2.762466,
   2.84669,
   2.931977,
   3.018295,
   3.105608,
   3.193882,
   3.283083,
   3.373173,
   3.464118,
   3.555881,
   3.648427,
   3.741719,
   3.835722,
   3.930399,
   4.025715,
   4.121634,
   4.218122,
   4.315143,
   4.412663,
   4.510647,
   4.609063,
   4.707876,
   4.807052,
   4.90656,
   5.084796};
   graph = new TGraph(203,Graph1_fx66,Graph1_fy66);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph66 = new TH1F("Graph_Graph66","Graph",203,0,0.715);
   Graph_Graph66->SetMinimum(0);
   Graph_Graph66->SetMaximum(5.592438);
   Graph_Graph66->SetDirectory(0);
   Graph_Graph66->SetStats(0);
   Graph_Graph66->SetMarkerStyle(20);
   Graph_Graph66->SetMarkerSize(1.2);
   Graph_Graph66->GetXaxis()->SetNdivisions(505);
   Graph_Graph66->GetXaxis()->SetLabelFont(132);
   Graph_Graph66->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph66->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph66->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph66->GetXaxis()->SetTitleFont(132);
   Graph_Graph66->GetYaxis()->SetLabelFont(132);
   Graph_Graph66->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph66->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph66->GetYaxis()->SetTitleFont(42);
   Graph_Graph66->GetZaxis()->SetLabelFont(132);
   Graph_Graph66->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph66->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph66->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph66);
   
   graph->Draw("flc");
   
   TH1D *h_2160__66 = new TH1D("h_2160__66","",13,0,0.65);
   h_2160__66->SetBinContent(1,4.704788);
   h_2160__66->SetBinContent(2,3.741988);
   h_2160__66->SetBinContent(3,2.962764);
   h_2160__66->SetBinContent(4,2.79312);
   h_2160__66->SetBinContent(5,1.653402);
   h_2160__66->SetBinContent(6,1.456772);
   h_2160__66->SetBinContent(7,0.9767473);
   h_2160__66->SetBinContent(8,0.6500285);
   h_2160__66->SetBinContent(9,0.5305881);
   h_2160__66->SetBinContent(10,0.1242099);
   h_2160__66->SetBinContent(11,0.1508365);
   h_2160__66->SetBinContent(12,0.1667357);
   h_2160__66->SetBinContent(13,0.08801893);
   h_2160__66->SetBinError(1,1.150051);
   h_2160__66->SetBinError(2,0.816923);
   h_2160__66->SetBinError(3,0.7632758);
   h_2160__66->SetBinError(4,1.134701);
   h_2160__66->SetBinError(5,0.4384063);
   h_2160__66->SetBinError(6,0.6714474);
   h_2160__66->SetBinError(7,0.4236721);
   h_2160__66->SetBinError(8,0.3580634);
   h_2160__66->SetBinError(9,0.1935265);
   h_2160__66->SetBinError(10,0.08268227);
   h_2160__66->SetBinError(11,0.1121133);
   h_2160__66->SetBinError(12,0.1181898);
   h_2160__66->SetBinError(13,0.08801893);
   h_2160__66->SetMinimum(0);
   h_2160__66->SetMaximum(7);
   h_2160__66->SetEntries(572);
   h_2160__66->SetStats(0);
   h_2160__66->SetMarkerStyle(20);
   h_2160__66->SetMarkerSize(1.2);
   h_2160__66->GetXaxis()->SetNdivisions(505);
   h_2160__66->GetXaxis()->SetLabelFont(132);
   h_2160__66->GetXaxis()->SetLabelOffset(0.015);
   h_2160__66->GetXaxis()->SetLabelSize(0.05);
   h_2160__66->GetXaxis()->SetTitleSize(0.06);
   h_2160__66->GetXaxis()->SetTitleFont(132);
   h_2160__66->GetYaxis()->SetLabelFont(132);
   h_2160__66->GetYaxis()->SetLabelSize(0.05);
   h_2160__66->GetYaxis()->SetTitleSize(0.06);
   h_2160__66->GetYaxis()->SetTitleFont(42);
   h_2160__66->GetZaxis()->SetLabelFont(132);
   h_2160__66->GetZaxis()->SetLabelSize(0.05);
   h_2160__66->GetZaxis()->SetTitleSize(0.06);
   h_2160__66->GetZaxis()->SetTitleFont(42);
   h_2160__66->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5d.C <==
void 2xB_MASS_5GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:21:12 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(2.077037,-0.03240506,31.46963,0.1701266);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   Double_t xAxis7[13] = {6.192, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30}; 
   
   TH1F *h_2210__67 = new TH1F("h_2210__67","1D",12, xAxis7);
   h_2210__67->SetBinContent(0,-30.12717);
   h_2210__67->SetBinContent(1,0.02753706);
   h_2210__67->SetBinContent(2,0.06099758);
   h_2210__67->SetBinContent(3,0.05310619);
   h_2210__67->SetBinContent(4,0.06881309);
   h_2210__67->SetBinContent(5,0.1079794);
   h_2210__67->SetBinContent(6,0.07537445);
   h_2210__67->SetBinContent(7,0.02198283);
   h_2210__67->SetBinContent(8,0.02311766);
   h_2210__67->SetBinContent(9,0.01985391);
   h_2210__67->SetBinContent(10,0.01985728);
   h_2210__67->SetBinContent(11,0.01825051);
   h_2210__67->SetBinContent(12,1.357001e-05);
   h_2210__67->SetBinContent(13,30.42526);
   h_2210__67->SetBinError(0,25.23028);
   h_2210__67->SetBinError(1,0.02126796);
   h_2210__67->SetBinError(2,0.01531472);
   h_2210__67->SetBinError(3,0.01208742);
   h_2210__67->SetBinError(4,0.01839022);
   h_2210__67->SetBinError(5,0.02948778);
   h_2210__67->SetBinError(6,0.01899441);
   h_2210__67->SetBinError(7,0.01246976);
   h_2210__67->SetBinError(8,0.00743157);
   h_2210__67->SetBinError(9,0.01170584);
   h_2210__67->SetBinError(10,0.007867034);
   h_2210__67->SetBinError(11,0.008267551);
   h_2210__67->SetBinError(12,0.001603433);
   h_2210__67->SetBinError(13,14.91694);
   h_2210__67->SetMinimum(0);
   h_2210__67->SetMaximum(0.16);
   h_2210__67->SetEntries(571);
   h_2210__67->SetStats(0);
   h_2210__67->SetMarkerStyle(20);
   h_2210__67->SetMarkerSize(1.2);
   h_2210__67->GetXaxis()->SetNdivisions(505);
   h_2210__67->GetXaxis()->SetLabelFont(132);
   h_2210__67->GetXaxis()->SetLabelOffset(0.015);
   h_2210__67->GetXaxis()->SetLabelSize(0.05);
   h_2210__67->GetXaxis()->SetTitleSize(0.06);
   h_2210__67->GetXaxis()->SetTitleFont(132);
   h_2210__67->GetYaxis()->SetLabelFont(132);
   h_2210__67->GetYaxis()->SetLabelSize(0.05);
   h_2210__67->GetYaxis()->SetTitleSize(0.06);
   h_2210__67->GetYaxis()->SetTitleFont(42);
   h_2210__67->GetZaxis()->SetLabelFont(132);
   h_2210__67->GetZaxis()->SetLabelSize(0.05);
   h_2210__67->GetZaxis()->SetTitleSize(0.06);
   h_2210__67->GetZaxis()->SetTitleFont(42);
   h_2210__67->Draw("e1");
   
   TF1 *f_672096 = new TF1("*f_6720",6.192,30,21);
    //The original function : f_6720 had originally been created by:
    //TF1 *f_6720 = new TF1("f_6720",f_6720,6.192,30,21);
   f_672096->SetRange(6.192,30);
   f_672096->SetName("f_6720");
   f_672096->SetTitle("f_6720");
   f_672096->SetNpx(500);
   f_672096->SetSavedPoint(0,0);
   f_672096->SetSavedPoint(1,0.01180235);
   f_672096->SetSavedPoint(2,0.02069185);
   f_672096->SetSavedPoint(3,0.02723048);
   f_672096->SetSavedPoint(4,0.03189209);
   f_672096->SetSavedPoint(5,0.03507382);
   f_672096->SetSavedPoint(6,0.03710637);
   f_672096->SetSavedPoint(7,0.03826305);
   f_672096->SetSavedPoint(8,0.03876784);
   f_672096->SetSavedPoint(9,0.03880253);
   f_672096->SetSavedPoint(10,0.03851296);
   f_672096->SetSavedPoint(11,0.03801454);
   f_672096->SetSavedPoint(12,0.03739709);
   f_672096->SetSavedPoint(13,0.03672907);
   f_672096->SetSavedPoint(14,0.03606122);
   f_672096->SetSavedPoint(15,0.03542973);
   f_672096->SetSavedPoint(16,0.03485903);
   f_672096->SetSavedPoint(17,0.03436407);
   f_672096->SetSavedPoint(18,0.0339524);
   f_672096->SetSavedPoint(19,0.03362578);
   f_672096->SetSavedPoint(20,0.0333817);
   f_672096->SetSavedPoint(21,0.0332145);
   f_672096->SetSavedPoint(22,0.0331164);
   f_672096->SetSavedPoint(23,0.03307829);
   f_672096->SetSavedPoint(24,0.03309039);
   f_672096->SetSavedPoint(25,0.03314273);
   f_672096->SetSavedPoint(26,0.0332256);
   f_672096->SetSavedPoint(27,0.03332983);
   f_672096->SetSavedPoint(28,0.03344698);
   f_672096->SetSavedPoint(29,0.03356955);
   f_672096->SetSavedPoint(30,0.03369099);
   f_672096->SetSavedPoint(31,0.0338058);
   f_672096->SetSavedPoint(32,0.03390953);
   f_672096->SetSavedPoint(33,0.03399872);
   f_672096->SetSavedPoint(34,0.03407088);
   f_672096->SetSavedPoint(35,0.03412439);
   f_672096->SetSavedPoint(36,0.03415847);
   f_672096->SetSavedPoint(37,0.03417304);
   f_672096->SetSavedPoint(38,0.03416864);
   f_672096->SetSavedPoint(39,0.03414637);
   f_672096->SetSavedPoint(40,0.03410774);
   f_672096->SetSavedPoint(41,0.03405461);
   f_672096->SetSavedPoint(42,0.03398911);
   f_672096->SetSavedPoint(43,0.03391356);
   f_672096->SetSavedPoint(44,0.03383034);
   f_672096->SetSavedPoint(45,0.03374192);
   f_672096->SetSavedPoint(46,0.03365071);
   f_672096->SetSavedPoint(47,0.03355907);
   f_672096->SetSavedPoint(48,0.03346924);
   f_672096->SetSavedPoint(49,0.0333833);
   f_672096->SetSavedPoint(50,0.03330315);
   f_672096->SetSavedPoint(51,0.03323048);
   f_672096->SetSavedPoint(52,0.0331668);
   f_672096->SetSavedPoint(53,0.03311334);
   f_672096->SetSavedPoint(54,0.03307113);
   f_672096->SetSavedPoint(55,0.03304099);
   f_672096->SetSavedPoint(56,0.03302348);
   f_672096->SetSavedPoint(57,0.03301897);
   f_672096->SetSavedPoint(58,0.03302763);
   f_672096->SetSavedPoint(59,0.03304946);
   f_672096->SetSavedPoint(60,0.03308428);
   f_672096->SetSavedPoint(61,0.03313177);
   f_672096->SetSavedPoint(62,0.03319149);
   f_672096->SetSavedPoint(63,0.03326293);
   f_672096->SetSavedPoint(64,0.03334545);
   f_672096->SetSavedPoint(65,0.03343841);
   f_672096->SetSavedPoint(66,0.0335411);
   f_672096->SetSavedPoint(67,0.03365283);
   f_672096->SetSavedPoint(68,0.03377291);
   f_672096->SetSavedPoint(69,0.03390066);
   f_672096->SetSavedPoint(70,0.03403549);
   f_672096->SetSavedPoint(71,0.03417684);
   f_672096->SetSavedPoint(72,0.03432425);
   f_672096->SetSavedPoint(73,0.03447735);
   f_672096->SetSavedPoint(74,0.03463585);
   f_672096->SetSavedPoint(75,0.03479961);
   f_672096->SetSavedPoint(76,0.03496859);
   f_672096->SetSavedPoint(77,0.03514287);
   f_672096->SetSavedPoint(78,0.03532266);
   f_672096->SetSavedPoint(79,0.03550831);
   f_672096->SetSavedPoint(80,0.03570028);
   f_672096->SetSavedPoint(81,0.03589918);
   f_672096->SetSavedPoint(82,0.03610572);
   f_672096->SetSavedPoint(83,0.03632074);
   f_672096->SetSavedPoint(84,0.03654518);
   f_672096->SetSavedPoint(85,0.03678009);
   f_672096->SetSavedPoint(86,0.0370266);
   f_672096->SetSavedPoint(87,0.03728593);
   f_672096->SetSavedPoint(88,0.03755937);
   f_672096->SetSavedPoint(89,0.03784826);
   f_672096->SetSavedPoint(90,0.038154);
   f_672096->SetSavedPoint(91,0.03847802);
   f_672096->SetSavedPoint(92,0.03882174);
   f_672096->SetSavedPoint(93,0.03918661);
   f_672096->SetSavedPoint(94,0.03957408);
   f_672096->SetSavedPoint(95,0.03998556);
   f_672096->SetSavedPoint(96,0.04042242);
   f_672096->SetSavedPoint(97,0.04088599);
   f_672096->SetSavedPoint(98,0.04137753);
   f_672096->SetSavedPoint(99,0.04189825);
   f_672096->SetSavedPoint(100,0.04244923);
   f_672096->SetSavedPoint(101,0.04303148);
   f_672096->SetSavedPoint(102,0.04364592);
   f_672096->SetSavedPoint(103,0.0442933);
   f_672096->SetSavedPoint(104,0.0449743);
   f_672096->SetSavedPoint(105,0.04568943);
   f_672096->SetSavedPoint(106,0.04643906);
   f_672096->SetSavedPoint(107,0.04722344);
   f_672096->SetSavedPoint(108,0.04804265);
   f_672096->SetSavedPoint(109,0.04889662);
   f_672096->SetSavedPoint(110,0.04978511);
   f_672096->SetSavedPoint(111,0.05070775);
   f_672096->SetSavedPoint(112,0.05166397);
   f_672096->SetSavedPoint(113,0.05265309);
   f_672096->SetSavedPoint(114,0.05367423);
   f_672096->SetSavedPoint(115,0.05472637);
   f_672096->SetSavedPoint(116,0.05580834);
   f_672096->SetSavedPoint(117,0.05691883);
   f_672096->SetSavedPoint(118,0.05805637);
   f_672096->SetSavedPoint(119,0.05921937);
   f_672096->SetSavedPoint(120,0.06040609);
   f_672096->SetSavedPoint(121,0.06161468);
   f_672096->SetSavedPoint(122,0.06284319);
   f_672096->SetSavedPoint(123,0.06408953);
   f_672096->SetSavedPoint(124,0.06535154);
   f_672096->SetSavedPoint(125,0.06662696);
   f_672096->SetSavedPoint(126,0.06791345);
   f_672096->SetSavedPoint(127,0.06920861);
   f_672096->SetSavedPoint(128,0.07050999);
   f_672096->SetSavedPoint(129,0.07181507);
   f_672096->SetSavedPoint(130,0.07312132);
   f_672096->SetSavedPoint(131,0.07442616);
   f_672096->SetSavedPoint(132,0.07572703);
   f_672096->SetSavedPoint(133,0.07702133);
   f_672096->SetSavedPoint(134,0.0783065);
   f_672096->SetSavedPoint(135,0.07957998);
   f_672096->SetSavedPoint(136,0.08083923);
   f_672096->SetSavedPoint(137,0.08208179);
   f_672096->SetSavedPoint(138,0.0833052);
   f_672096->SetSavedPoint(139,0.08450708);
   f_672096->SetSavedPoint(140,0.08568514);
   f_672096->SetSavedPoint(141,0.08683713);
   f_672096->SetSavedPoint(142,0.08796089);
   f_672096->SetSavedPoint(143,0.08905438);
   f_672096->SetSavedPoint(144,0.09011562);
   f_672096->SetSavedPoint(145,0.09114277);
   f_672096->SetSavedPoint(146,0.09213408);
   f_672096->SetSavedPoint(147,0.09308793);
   f_672096->SetSavedPoint(148,0.0940028);
   f_672096->SetSavedPoint(149,0.09487732);
   f_672096->SetSavedPoint(150,0.09571024);
   f_672096->SetSavedPoint(151,0.09650044);
   f_672096->SetSavedPoint(152,0.09724693);
   f_672096->SetSavedPoint(153,0.09794886);
   f_672096->SetSavedPoint(154,0.09860552);
   f_672096->SetSavedPoint(155,0.09921633);
   f_672096->SetSavedPoint(156,0.09978085);
   f_672096->SetSavedPoint(157,0.1002988);
   f_672096->SetSavedPoint(158,0.1007699);
   f_672096->SetSavedPoint(159,0.1011943);
   f_672096->SetSavedPoint(160,0.1015719);
   f_672096->SetSavedPoint(161,0.101903);
   f_672096->SetSavedPoint(162,0.1021879);
   f_672096->SetSavedPoint(163,0.1024272);
   f_672096->SetSavedPoint(164,0.1026213);
   f_672096->SetSavedPoint(165,0.1027709);
   f_672096->SetSavedPoint(166,0.1028768);
   f_672096->SetSavedPoint(167,0.1029399);
   f_672096->SetSavedPoint(168,0.1029612);
   f_672096->SetSavedPoint(169,0.1029417);
   f_672096->SetSavedPoint(170,0.1028825);
   f_672096->SetSavedPoint(171,0.1027849);
   f_672096->SetSavedPoint(172,0.1026502);
   f_672096->SetSavedPoint(173,0.1024796);
   f_672096->SetSavedPoint(174,0.1022746);
   f_672096->SetSavedPoint(175,0.1020367);
   f_672096->SetSavedPoint(176,0.1017672);
   f_672096->SetSavedPoint(177,0.1014677);
   f_672096->SetSavedPoint(178,0.1011397);
   f_672096->SetSavedPoint(179,0.1007848);
   f_672096->SetSavedPoint(180,0.1004045);
   f_672096->SetSavedPoint(181,0.1000005);
   f_672096->SetSavedPoint(182,0.09957417);
   f_672096->SetSavedPoint(183,0.09912719);
   f_672096->SetSavedPoint(184,0.09866108);
   f_672096->SetSavedPoint(185,0.09817735);
   f_672096->SetSavedPoint(186,0.09767752);
   f_672096->SetSavedPoint(187,0.09716304);
   f_672096->SetSavedPoint(188,0.09663535);
   f_672096->SetSavedPoint(189,0.09609585);
   f_672096->SetSavedPoint(190,0.09554587);
   f_672096->SetSavedPoint(191,0.09498673);
   f_672096->SetSavedPoint(192,0.09441968);
   f_672096->SetSavedPoint(193,0.09384589);
   f_672096->SetSavedPoint(194,0.09326652);
   f_672096->SetSavedPoint(195,0.09268264);
   f_672096->SetSavedPoint(196,0.09209525);
   f_672096->SetSavedPoint(197,0.09150531);
   f_672096->SetSavedPoint(198,0.09091369);
   f_672096->SetSavedPoint(199,0.09032122);
   f_672096->SetSavedPoint(200,0.08972864);
   f_672096->SetSavedPoint(201,0.08913663);
   f_672096->SetSavedPoint(202,0.08854579);
   f_672096->SetSavedPoint(203,0.08795668);
   f_672096->SetSavedPoint(204,0.08736977);
   f_672096->SetSavedPoint(205,0.08678546);
   f_672096->SetSavedPoint(206,0.0862041);
   f_672096->SetSavedPoint(207,0.08562598);
   f_672096->SetSavedPoint(208,0.0850513);
   f_672096->SetSavedPoint(209,0.08448025);
   f_672096->SetSavedPoint(210,0.0839129);
   f_672096->SetSavedPoint(211,0.08334933);
   f_672096->SetSavedPoint(212,0.08278952);
   f_672096->SetSavedPoint(213,0.08223342);
   f_672096->SetSavedPoint(214,0.08168094);
   f_672096->SetSavedPoint(215,0.08113193);
   f_672096->SetSavedPoint(216,0.08058623);
   f_672096->SetSavedPoint(217,0.08004361);
   f_672096->SetSavedPoint(218,0.07950383);
   f_672096->SetSavedPoint(219,0.07896662);
   f_672096->SetSavedPoint(220,0.07843168);
   f_672096->SetSavedPoint(221,0.0778987);
   f_672096->SetSavedPoint(222,0.07736733);
   f_672096->SetSavedPoint(223,0.07683723);
   f_672096->SetSavedPoint(224,0.07630804);
   f_672096->SetSavedPoint(225,0.07577939);
   f_672096->SetSavedPoint(226,0.07525093);
   f_672096->SetSavedPoint(227,0.07472228);
   f_672096->SetSavedPoint(228,0.07419308);
   f_672096->SetSavedPoint(229,0.07366297);
   f_672096->SetSavedPoint(230,0.07313162);
   f_672096->SetSavedPoint(231,0.0725987);
   f_672096->SetSavedPoint(232,0.07206388);
   f_672096->SetSavedPoint(233,0.07152688);
   f_672096->SetSavedPoint(234,0.07098742);
   f_672096->SetSavedPoint(235,0.07044526);
   f_672096->SetSavedPoint(236,0.06990016);
   f_672096->SetSavedPoint(237,0.06935192);
   f_672096->SetSavedPoint(238,0.06880039);
   f_672096->SetSavedPoint(239,0.06824543);
   f_672096->SetSavedPoint(240,0.06768692);
   f_672096->SetSavedPoint(241,0.06712479);
   f_672096->SetSavedPoint(242,0.066559);
   f_672096->SetSavedPoint(243,0.06598955);
   f_672096->SetSavedPoint(244,0.06541645);
   f_672096->SetSavedPoint(245,0.06483978);
   f_672096->SetSavedPoint(246,0.06425962);
   f_672096->SetSavedPoint(247,0.0636761);
   f_672096->SetSavedPoint(248,0.06308939);
   f_672096->SetSavedPoint(249,0.06249966);
   f_672096->SetSavedPoint(250,0.06190715);
   f_672096->SetSavedPoint(251,0.06131211);
   f_672096->SetSavedPoint(252,0.06071482);
   f_672096->SetSavedPoint(253,0.06011557);
   f_672096->SetSavedPoint(254,0.05951472);
   f_672096->SetSavedPoint(255,0.0589126);
   f_672096->SetSavedPoint(256,0.05830961);
   f_672096->SetSavedPoint(257,0.05770613);
   f_672096->SetSavedPoint(258,0.05710257);
   f_672096->SetSavedPoint(259,0.05649937);
   f_672096->SetSavedPoint(260,0.05589696);
   f_672096->SetSavedPoint(261,0.05529579);
   f_672096->SetSavedPoint(262,0.05469633);
   f_672096->SetSavedPoint(263,0.05409902);
   f_672096->SetSavedPoint(264,0.05350435);
   f_672096->SetSavedPoint(265,0.05291276);
   f_672096->SetSavedPoint(266,0.05232473);
   f_672096->SetSavedPoint(267,0.05174071);
   f_672096->SetSavedPoint(268,0.05116115);
   f_672096->SetSavedPoint(269,0.05058649);
   f_672096->SetSavedPoint(270,0.05001715);
   f_672096->SetSavedPoint(271,0.04945356);
   f_672096->SetSavedPoint(272,0.0488961);
   f_672096->SetSavedPoint(273,0.04834514);
   f_672096->SetSavedPoint(274,0.04780106);
   f_672096->SetSavedPoint(275,0.04726418);
   f_672096->SetSavedPoint(276,0.04673481);
   f_672096->SetSavedPoint(277,0.04621323);
   f_672096->SetSavedPoint(278,0.04569971);
   f_672096->SetSavedPoint(279,0.04519446);
   f_672096->SetSavedPoint(280,0.0446977);
   f_672096->SetSavedPoint(281,0.04420957);
   f_672096->SetSavedPoint(282,0.04373023);
   f_672096->SetSavedPoint(283,0.04325978);
   f_672096->SetSavedPoint(284,0.04279828);
   f_672096->SetSavedPoint(285,0.04234578);
   f_672096->SetSavedPoint(286,0.04190229);
   f_672096->SetSavedPoint(287,0.04146777);
   f_672096->SetSavedPoint(288,0.04104219);
   f_672096->SetSavedPoint(289,0.04062543);
   f_672096->SetSavedPoint(290,0.0402174);
   f_672096->SetSavedPoint(291,0.03981793);
   f_672096->SetSavedPoint(292,0.03942685);
   f_672096->SetSavedPoint(293,0.03904395);
   f_672096->SetSavedPoint(294,0.03866901);
   f_672096->SetSavedPoint(295,0.03830176);
   f_672096->SetSavedPoint(296,0.03794193);
   f_672096->SetSavedPoint(297,0.0375892);
   f_672096->SetSavedPoint(298,0.03724327);
   f_672096->SetSavedPoint(299,0.03690379);
   f_672096->SetSavedPoint(300,0.0365704);
   f_672096->SetSavedPoint(301,0.03624274);
   f_672096->SetSavedPoint(302,0.03592042);
   f_672096->SetSavedPoint(303,0.03560306);
   f_672096->SetSavedPoint(304,0.03529026);
   f_672096->SetSavedPoint(305,0.03498162);
   f_672096->SetSavedPoint(306,0.03467674);
   f_672096->SetSavedPoint(307,0.0343752);
   f_672096->SetSavedPoint(308,0.03407662);
   f_672096->SetSavedPoint(309,0.0337806);
   f_672096->SetSavedPoint(310,0.03348675);
   f_672096->SetSavedPoint(311,0.03319468);
   f_672096->SetSavedPoint(312,0.03290404);
   f_672096->SetSavedPoint(313,0.03261447);
   f_672096->SetSavedPoint(314,0.03232563);
   f_672096->SetSavedPoint(315,0.03203721);
   f_672096->SetSavedPoint(316,0.03174889);
   f_672096->SetSavedPoint(317,0.0314604);
   f_672096->SetSavedPoint(318,0.03117149);
   f_672096->SetSavedPoint(319,0.03088192);
   f_672096->SetSavedPoint(320,0.03059149);
   f_672096->SetSavedPoint(321,0.0303);
   f_672096->SetSavedPoint(322,0.03000732);
   f_672096->SetSavedPoint(323,0.02971331);
   f_672096->SetSavedPoint(324,0.02941788);
   f_672096->SetSavedPoint(325,0.02912096);
   f_672096->SetSavedPoint(326,0.02882251);
   f_672096->SetSavedPoint(327,0.02852252);
   f_672096->SetSavedPoint(328,0.02822101);
   f_672096->SetSavedPoint(329,0.02791804);
   f_672096->SetSavedPoint(330,0.02761368);
   f_672096->SetSavedPoint(331,0.02730803);
   f_672096->SetSavedPoint(332,0.02700123);
   f_672096->SetSavedPoint(333,0.02669343);
   f_672096->SetSavedPoint(334,0.02638483);
   f_672096->SetSavedPoint(335,0.02607561);
   f_672096->SetSavedPoint(336,0.02576602);
   f_672096->SetSavedPoint(337,0.0254563);
   f_672096->SetSavedPoint(338,0.02514672);
   f_672096->SetSavedPoint(339,0.02483755);
   f_672096->SetSavedPoint(340,0.02452909);
   f_672096->SetSavedPoint(341,0.02422165);
   f_672096->SetSavedPoint(342,0.02391555);
   f_672096->SetSavedPoint(343,0.02361111);
   f_672096->SetSavedPoint(344,0.02330867);
   f_672096->SetSavedPoint(345,0.02300855);
   f_672096->SetSavedPoint(346,0.02271109);
   f_672096->SetSavedPoint(347,0.02241662);
   f_672096->SetSavedPoint(348,0.02212546);
   f_672096->SetSavedPoint(349,0.02183794);
   f_672096->SetSavedPoint(350,0.02155436);
   f_672096->SetSavedPoint(351,0.02127502);
   f_672096->SetSavedPoint(352,0.0210002);
   f_672096->SetSavedPoint(353,0.02073017);
   f_672096->SetSavedPoint(354,0.02046518);
   f_672096->SetSavedPoint(355,0.02020546);
   f_672096->SetSavedPoint(356,0.01995121);
   f_672096->SetSavedPoint(357,0.01970261);
   f_672096->SetSavedPoint(358,0.01945982);
   f_672096->SetSavedPoint(359,0.01922297);
   f_672096->SetSavedPoint(360,0.01899217);
   f_672096->SetSavedPoint(361,0.01876747);
   f_672096->SetSavedPoint(362,0.01854893);
   f_672096->SetSavedPoint(363,0.01833656);
   f_672096->SetSavedPoint(364,0.01813034);
   f_672096->SetSavedPoint(365,0.01793022);
   f_672096->SetSavedPoint(366,0.01773613);
   f_672096->SetSavedPoint(367,0.01754794);
   f_672096->SetSavedPoint(368,0.01736553);
   f_672096->SetSavedPoint(369,0.01718872);
   f_672096->SetSavedPoint(370,0.01701731);
   f_672096->SetSavedPoint(371,0.0168511);
   f_672096->SetSavedPoint(372,0.01668981);
   f_672096->SetSavedPoint(373,0.01653319);
   f_672096->SetSavedPoint(374,0.01638094);
   f_672096->SetSavedPoint(375,0.01623275);
   f_672096->SetSavedPoint(376,0.01608829);
   f_672096->SetSavedPoint(377,0.01594722);
   f_672096->SetSavedPoint(378,0.01580917);
   f_672096->SetSavedPoint(379,0.01567378);
   f_672096->SetSavedPoint(380,0.01554068);
   f_672096->SetSavedPoint(381,0.0154095);
   f_672096->SetSavedPoint(382,0.01527985);
   f_672096->SetSavedPoint(383,0.01515137);
   f_672096->SetSavedPoint(384,0.01502369);
   f_672096->SetSavedPoint(385,0.01489644);
   f_672096->SetSavedPoint(386,0.01476928);
   f_672096->SetSavedPoint(387,0.01464187);
   f_672096->SetSavedPoint(388,0.01451391);
   f_672096->SetSavedPoint(389,0.01438509);
   f_672096->SetSavedPoint(390,0.01425515);
   f_672096->SetSavedPoint(391,0.01412384);
   f_672096->SetSavedPoint(392,0.01399094);
   f_672096->SetSavedPoint(393,0.01385627);
   f_672096->SetSavedPoint(394,0.01371967);
   f_672096->SetSavedPoint(395,0.01358103);
   f_672096->SetSavedPoint(396,0.01344025);
   f_672096->SetSavedPoint(397,0.0132973);
   f_672096->SetSavedPoint(398,0.01315216);
   f_672096->SetSavedPoint(399,0.01300487);
   f_672096->SetSavedPoint(400,0.01285548);
   f_672096->SetSavedPoint(401,0.01270411);
   f_672096->SetSavedPoint(402,0.01255089);
   f_672096->SetSavedPoint(403,0.012396);
   f_672096->SetSavedPoint(404,0.01223967);
   f_672096->SetSavedPoint(405,0.01208213);
   f_672096->SetSavedPoint(406,0.01192366);
   f_672096->SetSavedPoint(407,0.01176457);
   f_672096->SetSavedPoint(408,0.0116052);
   f_672096->SetSavedPoint(409,0.01144589);
   f_672096->SetSavedPoint(410,0.01128703);
   f_672096->SetSavedPoint(411,0.01112901);
   f_672096->SetSavedPoint(412,0.01097222);
   f_672096->SetSavedPoint(413,0.01081708);
   f_672096->SetSavedPoint(414,0.010664);
   f_672096->SetSavedPoint(415,0.01051339);
   f_672096->SetSavedPoint(416,0.01036566);
   f_672096->SetSavedPoint(417,0.01022119);
   f_672096->SetSavedPoint(418,0.01008035);
   f_672096->SetSavedPoint(419,0.009943505);
   f_672096->SetSavedPoint(420,0.009810975);
   f_672096->SetSavedPoint(421,0.009683055);
   f_672096->SetSavedPoint(422,0.009560001);
   f_672096->SetSavedPoint(423,0.009442031);
   f_672096->SetSavedPoint(424,0.009329317);
   f_672096->SetSavedPoint(425,0.009221983);
   f_672096->SetSavedPoint(426,0.009120103);
   f_672096->SetSavedPoint(427,0.009023694);
   f_672096->SetSavedPoint(428,0.008932718);
   f_672096->SetSavedPoint(429,0.008847078);
   f_672096->SetSavedPoint(430,0.008766619);
   f_672096->SetSavedPoint(431,0.008691126);
   f_672096->SetSavedPoint(432,0.008620326);
   f_672096->SetSavedPoint(433,0.008553886);
   f_672096->SetSavedPoint(434,0.008491421);
   f_672096->SetSavedPoint(435,0.008432491);
   f_672096->SetSavedPoint(436,0.008376609);
   f_672096->SetSavedPoint(437,0.008323244);
   f_672096->SetSavedPoint(438,0.008271827);
   f_672096->SetSavedPoint(439,0.008221758);
   f_672096->SetSavedPoint(440,0.008172411);
   f_672096->SetSavedPoint(441,0.008123146);
   f_672096->SetSavedPoint(442,0.008073314);
   f_672096->SetSavedPoint(443,0.008022271);
   f_672096->SetSavedPoint(444,0.007969383);
   f_672096->SetSavedPoint(445,0.007914041);
   f_672096->SetSavedPoint(446,0.007855667);
   f_672096->SetSavedPoint(447,0.007793731);
   f_672096->SetSavedPoint(448,0.007727758);
   f_672096->SetSavedPoint(449,0.007657342);
   f_672096->SetSavedPoint(450,0.007582151);
   f_672096->SetSavedPoint(451,0.007501946);
   f_672096->SetSavedPoint(452,0.007416582);
   f_672096->SetSavedPoint(453,0.007326023);
   f_672096->SetSavedPoint(454,0.007230344);
   f_672096->SetSavedPoint(455,0.00712974);
   f_672096->SetSavedPoint(456,0.007024529);
   f_672096->SetSavedPoint(457,0.006915155);
   f_672096->SetSavedPoint(458,0.006802185);
   f_672096->SetSavedPoint(459,0.006686309);
   f_672096->SetSavedPoint(460,0.006568332);
   f_672096->SetSavedPoint(461,0.006449167);
   f_672096->SetSavedPoint(462,0.006329824);
   f_672096->SetSavedPoint(463,0.006211389);
   f_672096->SetSavedPoint(464,0.006095014);
   f_672096->SetSavedPoint(465,0.005981885);
   f_672096->SetSavedPoint(466,0.005873204);
   f_672096->SetSavedPoint(467,0.005770155);
   f_672096->SetSavedPoint(468,0.005673872);
   f_672096->SetSavedPoint(469,0.005585403);
   f_672096->SetSavedPoint(470,0.005505671);
   f_672096->SetSavedPoint(471,0.005435436);
   f_672096->SetSavedPoint(472,0.00537525);
   f_672096->SetSavedPoint(473,0.005325415);
   f_672096->SetSavedPoint(474,0.005285945);
   f_672096->SetSavedPoint(475,0.005256524);
   f_672096->SetSavedPoint(476,0.005236473);
   f_672096->SetSavedPoint(477,0.00522472);
   f_672096->SetSavedPoint(478,0.005219784);
   f_672096->SetSavedPoint(479,0.005219761);
   f_672096->SetSavedPoint(480,0.005222337);
   f_672096->SetSavedPoint(481,0.005224811);
   f_672096->SetSavedPoint(482,0.005224144);
   f_672096->SetSavedPoint(483,0.005217038);
   f_672096->SetSavedPoint(484,0.005200046);
   f_672096->SetSavedPoint(485,0.005169726);
   f_672096->SetSavedPoint(486,0.005122845);
   f_672096->SetSavedPoint(487,0.00505663);
   f_672096->SetSavedPoint(488,0.004969098);
   f_672096->SetSavedPoint(489,0.004859453);
   f_672096->SetSavedPoint(490,0.004728575);
   f_672096->SetSavedPoint(491,0.00457961);
   f_672096->SetSavedPoint(492,0.004418677);
   f_672096->SetSavedPoint(493,0.004255702);
   f_672096->SetSavedPoint(494,0.004105409);
   f_672096->SetSavedPoint(495,0.003988475);
   f_672096->SetSavedPoint(496,0.003932877);
   f_672096->SetSavedPoint(497,0.003975456);
   f_672096->SetSavedPoint(498,0.00416372);
   f_672096->SetSavedPoint(499,0.004557916);
   f_672096->SetSavedPoint(500,0.005233407);
   f_672096->SetSavedPoint(501,6.192);
   f_672096->SetSavedPoint(502,30);
   f_672096->SetFillColor(19);
   f_672096->SetFillStyle(0);
   f_672096->SetMarkerStyle(20);
   f_672096->SetMarkerSize(1.2);
   f_672096->SetLineColor(8);
   f_672096->SetLineWidth(3);
   f_672096->GetXaxis()->SetNdivisions(505);
   f_672096->GetXaxis()->SetLabelFont(132);
   f_672096->GetXaxis()->SetLabelOffset(0.015);
   f_672096->GetXaxis()->SetLabelSize(0.05);
   f_672096->GetXaxis()->SetTitleSize(0.06);
   f_672096->GetXaxis()->SetTitleFont(132);
   f_672096->GetYaxis()->SetLabelFont(132);
   f_672096->GetYaxis()->SetLabelSize(0.05);
   f_672096->GetYaxis()->SetTitleSize(0.06);
   f_672096->GetYaxis()->SetTitleFont(42);
   f_672096->SetParameter(0,0);
   f_672096->SetParError(0,0);
   f_672096->SetParLimits(0,0,0);
   f_672096->SetParameter(1,0);
   f_672096->SetParError(1,0);
   f_672096->SetParLimits(1,0,0);
   f_672096->SetParameter(2,0);
   f_672096->SetParError(2,0);
   f_672096->SetParLimits(2,0,0);
   f_672096->SetParameter(3,0);
   f_672096->SetParError(3,0);
   f_672096->SetParLimits(3,0,0);
   f_672096->SetParameter(4,0);
   f_672096->SetParError(4,0);
   f_672096->SetParLimits(4,0,0);
   f_672096->SetParameter(5,0);
   f_672096->SetParError(5,0);
   f_672096->SetParLimits(5,0,0);
   f_672096->SetParameter(6,0);
   f_672096->SetParError(6,0);
   f_672096->SetParLimits(6,0,0);
   f_672096->SetParameter(7,0);
   f_672096->SetParError(7,0);
   f_672096->SetParLimits(7,0,0);
   f_672096->SetParameter(8,0);
   f_672096->SetParError(8,0);
   f_672096->SetParLimits(8,0,0);
   f_672096->SetParameter(9,0);
   f_672096->SetParError(9,0);
   f_672096->SetParLimits(9,0,0);
   f_672096->SetParameter(10,0);
   f_672096->SetParError(10,0);
   f_672096->SetParLimits(10,0,0);
   f_672096->SetParameter(11,0);
   f_672096->SetParError(11,0);
   f_672096->SetParLimits(11,0,0);
   f_672096->SetParameter(12,0);
   f_672096->SetParError(12,0);
   f_672096->SetParLimits(12,0,0);
   f_672096->SetParameter(13,0);
   f_672096->SetParError(13,0);
   f_672096->SetParLimits(13,0,0);
   f_672096->SetParameter(14,0);
   f_672096->SetParError(14,0);
   f_672096->SetParLimits(14,0,0);
   f_672096->SetParameter(15,0);
   f_672096->SetParError(15,0);
   f_672096->SetParLimits(15,0,0);
   f_672096->SetParameter(16,0);
   f_672096->SetParError(16,0);
   f_672096->SetParLimits(16,0,0);
   f_672096->SetParameter(17,0);
   f_672096->SetParError(17,0);
   f_672096->SetParLimits(17,0,0);
   f_672096->SetParameter(18,0);
   f_672096->SetParError(18,0);
   f_672096->SetParLimits(18,0,0);
   f_672096->SetParameter(19,0);
   f_672096->SetParError(19,0);
   f_672096->SetParLimits(19,0,0);
   f_672096->SetParameter(20,0);
   f_672096->SetParError(20,0);
   f_672096->SetParLimits(20,0,0);
   f_672096->Draw("same");
   
   Double_t Graph0_fx67[203] = {
   6.18,
   6.4182,
   6.6564,
   6.8946,
   7.1328,
   7.371,
   7.6092,
   7.8474,
   8.0856,
   8.3238,
   8.562,
   8.8002,
   9.0384,
   9.2766,
   9.5148,
   9.753,
   9.9912,
   10.2294,
   10.4676,
   10.7058,
   10.944,
   11.1822,
   11.4204,
   11.6586,
   11.8968,
   12.135,
   12.3732,
   12.6114,
   12.8496,
   13.0878,
   13.326,
   13.5642,
   13.8024,
   14.0406,
   14.2788,
   14.517,
   14.7552,
   14.9934,
   15.2316,
   15.4698,
   15.708,
   15.9462,
   16.1844,
   16.4226,
   16.6608,
   16.899,
   17.1372,
   17.3754,
   17.6136,
   17.8518,
   18.09,
   18.3282,
   18.5664,
   18.8046,
   19.0428,
   19.281,
   19.5192,
   19.7574,
   19.9956,
   20.2338,
   20.472,
   20.7102,
   20.9484,
   21.1866,
   21.4248,
   21.663,
   21.9012,
   22.1394,
   22.3776,
   22.6158,
   22.854,
   23.0922,
   23.3304,
   23.5686,
   23.8068,
   24.045,
   24.2832,
   24.5214,
   24.7596,
   24.9978,
   25.236,
   25.4742,
   25.7124,
   25.9506,
   26.1888,
   26.427,
   26.6652,
   26.9034,
   27.1416,
   27.3798,
   27.618,
   27.8562,
   28.0944,
   28.3326,
   28.5708,
   28.809,
   29.0472,
   29.2854,
   29.5236,
   29.7618,
   30,
   30,
   29.7618,
   29.5236,
   29.2854,
   29.0472,
   28.809,
   28.5708,
   28.3326,
   28.0944,
   27.8562,
   27.618,
   27.3798,
   27.1416,
   26.9034,
   26.6652,
   26.427,
   26.1888,
   25.9506,
   25.7124,
   25.4742,
   25.236,
   24.9978,
   24.7596,
   24.5214,
   24.2832,
   24.045,
   23.8068,
   23.5686,
   23.3304,
   23.0922,
   22.854,
   22.6158,
   22.3776,
   22.1394,
   21.9012,
   21.663,
   21.4248,
   21.1866,
   20.9484,
   20.7102,
   20.472,
   20.2338,
   19.9956,
   19.7574,
   19.5192,
   19.281,
   19.0428,
   18.8046,
   18.5664,
   18.3282,
   18.09,
   17.8518,
   17.6136,
   17.3754,
   17.1372,
   16.899,
   16.6608,
   16.4226,
   16.1844,
   15.9462,
   15.708,
   15.4698,
   15.2316,
   14.9934,
   14.7552,
   14.517,
   14.2788,
   14.0406,
   13.8024,
   13.5642,
   13.326,
   13.0878,
   12.8496,
   12.6114,
   12.3732,
   12.135,
   11.8968,
   11.6586,
   11.4204,
   11.1822,
   10.944,
   10.7058,
   10.4676,
   10.2294,
   9.9912,
   9.753,
   9.5148,
   9.2766,
   9.0384,
   8.8002,
   8.562,
   8.3238,
   8.0856,
   7.8474,
   7.6092,
   7.371,
   7.1328,
   6.8946,
   6.6564,
   6.4182,
   6.18,
   6.18};
   Double_t Graph0_fy67[203] = {
   -0.003560881,
   0.03483755,
   0.03903645,
   0.03592019,
   0.03370696,
   0.03335541,
   0.03385507,
   0.03427217,
   0.03424388,
   0.03385812,
   0.0333899,
   0.0330936,
   0.03310395,
   0.03343045,
   0.03400656,
   0.03475517,
   0.03564298,
   0.0367094,
   0.03806694,
   0.03987815,
   0.04231847,
   0.04553518,
   0.04961162,
   0.0545431,
   0.0602278,
   0.06647298,
   0.0730141,
   0.07954322,
   0.08574171,
   0.09131273,
   0.09600918,
   0.0996543,
   0.102153,
   0.1034933,
   0.1037396,
   0.103018,
   0.1014973,
   0.09936816,
   0.09682175,
   0.09403221,
   0.09114267,
   0.08825697,
   0.0854369,
   0.08270475,
   0.08005021,
   0.07744023,
   0.07483038,
   0.07217604,
   0.06944218,
   0.06661049,
   0.06368325,
   0.06068373,
   0.05765325,
   0.05464569,
   0.05172014,
   0.04893302,
   0.04633062,
   0.0439432,
   0.04178136,
   0.03983513,
   0.03807603,
   0.03646147,
   0.03494125,
   0.0334649,
   0.03198898,
   0.03048331,
   0.02893502,
   0.02735007,
   0.02575164,
   0.02417593,
   0.02266555,
   0.02126194,
   0.01999761,
   0.01888988,
   0.01793701,
   0.01711781,
   0.01639491,
   0.01572143,
   0.01505004,
   0.01434284,
   0.01358004,
   0.0127653,
   0.01192609,
   0.01110814,
   0.01036421,
   0.009739208,
   0.009254773,
   0.008898075,
   0.008619447,
   0.008342591,
   0.007988135,
   0.007506517,
   0.006909929,
   0.006286849,
   0.005779608,
   0.005510879,
   0.005467741,
   0.0054055,
   0.004937266,
   0.004157354,
   0.005445139,
   0.005071764,
   0.00387248,
   0.004599456,
   0.005036494,
   0.005095616,
   0.005137231,
   0.005389498,
   0.005864706,
   0.00644868,
   0.007008737,
   0.007462254,
   0.007797718,
   0.008061315,
   0.008327213,
   0.008666885,
   0.009127052,
   0.009720038,
   0.01042587,
   0.0112027,
   0.01200113,
   0.01277826,
   0.0135082,
   0.01418741,
   0.01483445,
   0.01548506,
   0.01618401,
   0.01697584,
   0.01789626,
   0.01896579,
   0.02018658,
   0.02154271,
   0.02300368,
   0.02453043,
   0.02608252,
   0.02762553,
   0.02913724,
   0.03061186,
   0.03206154,
   0.03351516,
   0.0350144,
   0.03660791,
   0.0383443,
   0.04026505,
   0.04239826,
   0.0447542,
   0.04732333,
   0.05007699,
   0.05297082,
   0.05595041,
   0.05895847,
   0.06194255,
   0.0648621,
   0.06769403,
   0.0704356,
   0.07310417,
   0.07573352,
   0.07836696,
   0.08104778,
   0.08380826,
   0.08665845,
   0.08957637,
   0.0925011,
   0.09533005,
   0.09792154,
   0.1001029,
   0.1016839,
   0.1024747,
   0.1023063,
   0.1010517,
   0.09864497,
   0.09509579,
   0.09049658,
   0.08502124,
   0.07891405,
   0.07246942,
   0.06600403,
   0.05982455,
   0.05419491,
   0.04930797,
   0.04526619,
   0.04207533,
   0.0396534,
   0.03785452,
   0.0365046,
   0.03544217,
   0.03455547,
   0.03380538,
   0.03322501,
   0.03289093,
   0.03286906,
   0.03314958,
   0.03359833,
   0.0339627,
   0.03397008,
   0.03353404,
   0.03301465,
   0.03333567,
   0.0354934,
   0.0385362,
   0.03435625,
   -0.003507881,
   -0.003560881};
   TGraph *graph = new TGraph(203,Graph0_fx67,Graph0_fy67);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph67 = new TH1F("Graph_Graph67","Graph",203,3.798,32.382);
   Graph_Graph67->SetMinimum(-0.01429093);
   Graph_Graph67->SetMaximum(0.1144696);
   Graph_Graph67->SetDirectory(0);
   Graph_Graph67->SetStats(0);
   Graph_Graph67->SetMarkerStyle(20);
   Graph_Graph67->SetMarkerSize(1.2);
   Graph_Graph67->GetXaxis()->SetNdivisions(505);
   Graph_Graph67->GetXaxis()->SetLabelFont(132);
   Graph_Graph67->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph67->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph67->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph67->GetXaxis()->SetTitleFont(132);
   Graph_Graph67->GetYaxis()->SetLabelFont(132);
   Graph_Graph67->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph67->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph67->GetYaxis()->SetTitleFont(42);
   Graph_Graph67->GetZaxis()->SetLabelFont(132);
   Graph_Graph67->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph67->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph67->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph67);
   
   graph->Draw("flc");
   
   TF1 *f_669097 = new TF1("*f_6690",6.192,30,21);
    //The original function : f_6690 had originally been created by:
    //TF1 *f_6690 = new TF1("f_6690",f_6690,6.192,30,21);
   f_669097->SetRange(6.192,30);
   f_669097->SetName("f_6690");
   f_669097->SetTitle("f_6690");
   f_669097->SetNpx(500);
   f_669097->SetSavedPoint(0,0);
   f_669097->SetSavedPoint(1,0.02872408);
   f_669097->SetSavedPoint(2,0.05051414);
   f_669097->SetSavedPoint(3,0.06662426);
   f_669097->SetSavedPoint(4,0.07812456);
   f_669097->SetSavedPoint(5,0.08592365);
   f_669097->SetSavedPoint(6,0.09078887);
   f_669097->SetSavedPoint(7,0.09336437);
   f_669097->SetSavedPoint(8,0.09418717);
   f_669097->SetSavedPoint(9,0.09370158);
   f_669097->SetSavedPoint(10,0.09227196);
   f_669097->SetSavedPoint(11,0.09019399);
   f_669097->SetSavedPoint(12,0.08770474);
   f_669097->SetSavedPoint(13,0.08499144);
   f_669097->SetSavedPoint(14,0.08219926);
   f_669097->SetSavedPoint(15,0.07943811);
   f_669097->SetSavedPoint(16,0.07678854);
   f_669097->SetSavedPoint(17,0.07430692);
   f_669097->SetSavedPoint(18,0.07202991);
   f_669097->SetSavedPoint(19,0.06997828);
   f_669097->SetSavedPoint(20,0.06816024);
   f_669097->SetSavedPoint(21,0.06657424);
   f_669097->SetSavedPoint(22,0.06521136);
   f_669097->SetSavedPoint(23,0.06405728);
   f_669097->SetSavedPoint(24,0.063094);
   f_669097->SetSavedPoint(25,0.06230115);
   f_669097->SetSavedPoint(26,0.06165718);
   f_669097->SetSavedPoint(27,0.0611402);
   f_669097->SetSavedPoint(28,0.06072872);
   f_669097->SetSavedPoint(29,0.06040216);
   f_669097->SetSavedPoint(30,0.06014132);
   f_669097->SetSavedPoint(31,0.05992857);
   f_669097->SetSavedPoint(32,0.05974811);
   f_669097->SetSavedPoint(33,0.05958606);
   f_669097->SetSavedPoint(34,0.05943046);
   f_669097->SetSavedPoint(35,0.05927128);
   f_669097->SetSavedPoint(36,0.05910036);
   f_669097->SetSavedPoint(37,0.05891128);
   f_669097->SetSavedPoint(38,0.0586993);
   f_669097->SetSavedPoint(39,0.05846114);
   f_669097->SetSavedPoint(40,0.0581949);
   f_669097->SetSavedPoint(41,0.05789987);
   f_669097->SetSavedPoint(42,0.05757637);
   f_669097->SetSavedPoint(43,0.0572256);
   f_669097->SetSavedPoint(44,0.05684949);
   f_669097->SetSavedPoint(45,0.05645055);
   f_669097->SetSavedPoint(46,0.05603174);
   f_669097->SetSavedPoint(47,0.05559633);
   f_669097->SetSavedPoint(48,0.05514779);
   f_669097->SetSavedPoint(49,0.05468971);
   f_669097->SetSavedPoint(50,0.05422567);
   f_669097->SetSavedPoint(51,0.05375917);
   f_669097->SetSavedPoint(52,0.05329358);
   f_669097->SetSavedPoint(53,0.05283208);
   f_669097->SetSavedPoint(54,0.05237758);
   f_669097->SetSavedPoint(55,0.05193275);
   f_669097->SetSavedPoint(56,0.05149992);
   f_669097->SetSavedPoint(57,0.0510811);
   f_669097->SetSavedPoint(58,0.050678);
   f_669097->SetSavedPoint(59,0.05029197);
   f_669097->SetSavedPoint(60,0.04992405);
   f_669097->SetSavedPoint(61,0.04957494);
   f_669097->SetSavedPoint(62,0.04924507);
   f_669097->SetSavedPoint(63,0.04893458);
   f_669097->SetSavedPoint(64,0.04864335);
   f_669097->SetSavedPoint(65,0.04837103);
   f_669097->SetSavedPoint(66,0.04811707);
   f_669097->SetSavedPoint(67,0.04788076);
   f_669097->SetSavedPoint(68,0.04766124);
   f_669097->SetSavedPoint(69,0.04745752);
   f_669097->SetSavedPoint(70,0.04726856);
   f_669097->SetSavedPoint(71,0.04709325);
   f_669097->SetSavedPoint(72,0.04693046);
   f_669097->SetSavedPoint(73,0.04677908);
   f_669097->SetSavedPoint(74,0.046638);
   f_669097->SetSavedPoint(75,0.04650618);
   f_669097->SetSavedPoint(76,0.04638267);
   f_669097->SetSavedPoint(77,0.04626659);
   f_669097->SetSavedPoint(78,0.04615717);
   f_669097->SetSavedPoint(79,0.04605379);
   f_669097->SetSavedPoint(80,0.04595594);
   f_669097->SetSavedPoint(81,0.04586327);
   f_669097->SetSavedPoint(82,0.04577558);
   f_669097->SetSavedPoint(83,0.04569283);
   f_669097->SetSavedPoint(84,0.04561512);
   f_669097->SetSavedPoint(85,0.04554274);
   f_669097->SetSavedPoint(86,0.04547612);
   f_669097->SetSavedPoint(87,0.04541583);
   f_669097->SetSavedPoint(88,0.04536261);
   f_669097->SetSavedPoint(89,0.04531732);
   f_669097->SetSavedPoint(90,0.04528095);
   f_669097->SetSavedPoint(91,0.0452546);
   f_669097->SetSavedPoint(92,0.0452395);
   f_669097->SetSavedPoint(93,0.04523695);
   f_669097->SetSavedPoint(94,0.04524832);
   f_669097->SetSavedPoint(95,0.04527506);
   f_669097->SetSavedPoint(96,0.04531866);
   f_669097->SetSavedPoint(97,0.04538063);
   f_669097->SetSavedPoint(98,0.0454625);
   f_669097->SetSavedPoint(99,0.04556582);
   f_669097->SetSavedPoint(100,0.04569208);
   f_669097->SetSavedPoint(101,0.04584278);
   f_669097->SetSavedPoint(102,0.04601934);
   f_669097->SetSavedPoint(103,0.04622314);
   f_669097->SetSavedPoint(104,0.04645546);
   f_669097->SetSavedPoint(105,0.0467175);
   f_669097->SetSavedPoint(106,0.04701037);
   f_669097->SetSavedPoint(107,0.04733504);
   f_669097->SetSavedPoint(108,0.04769238);
   f_669097->SetSavedPoint(109,0.04808311);
   f_669097->SetSavedPoint(110,0.0485078);
   f_669097->SetSavedPoint(111,0.04896688);
   f_669097->SetSavedPoint(112,0.04946063);
   f_669097->SetSavedPoint(113,0.04998916);
   f_669097->SetSavedPoint(114,0.05055241);
   f_669097->SetSavedPoint(115,0.05115016);
   f_669097->SetSavedPoint(116,0.05178202);
   f_669097->SetSavedPoint(117,0.05244742);
   f_669097->SetSavedPoint(118,0.05314564);
   f_669097->SetSavedPoint(119,0.05387578);
   f_669097->SetSavedPoint(120,0.05463678);
   f_669097->SetSavedPoint(121,0.05542743);
   f_669097->SetSavedPoint(122,0.05624635);
   f_669097->SetSavedPoint(123,0.05709203);
   f_669097->SetSavedPoint(124,0.05796281);
   f_669097->SetSavedPoint(125,0.05885689);
   f_669097->SetSavedPoint(126,0.05977237);
   f_669097->SetSavedPoint(127,0.06070722);
   f_669097->SetSavedPoint(128,0.06165931);
   f_669097->SetSavedPoint(129,0.06262641);
   f_669097->SetSavedPoint(130,0.06360622);
   f_669097->SetSavedPoint(131,0.06459635);
   f_669097->SetSavedPoint(132,0.06559437);
   f_669097->SetSavedPoint(133,0.06659778);
   f_669097->SetSavedPoint(134,0.06760407);
   f_669097->SetSavedPoint(135,0.06861069);
   f_669097->SetSavedPoint(136,0.06961508);
   f_669097->SetSavedPoint(137,0.07061467);
   f_669097->SetSavedPoint(138,0.07160692);
   f_669097->SetSavedPoint(139,0.07258929);
   f_669097->SetSavedPoint(140,0.07355931);
   f_669097->SetSavedPoint(141,0.07451453);
   f_669097->SetSavedPoint(142,0.07545254);
   f_669097->SetSavedPoint(143,0.07637104);
   f_669097->SetSavedPoint(144,0.07726777);
   f_669097->SetSavedPoint(145,0.07814056);
   f_669097->SetSavedPoint(146,0.07898735);
   f_669097->SetSavedPoint(147,0.07980617);
   f_669097->SetSavedPoint(148,0.08059516);
   f_669097->SetSavedPoint(149,0.08135258);
   f_669097->SetSavedPoint(150,0.0820768);
   f_669097->SetSavedPoint(151,0.08276633);
   f_669097->SetSavedPoint(152,0.0834198);
   f_669097->SetSavedPoint(153,0.08403599);
   f_669097->SetSavedPoint(154,0.0846138);
   f_669097->SetSavedPoint(155,0.08515229);
   f_669097->SetSavedPoint(156,0.08565065);
   f_669097->SetSavedPoint(157,0.08610821);
   f_669097->SetSavedPoint(158,0.08652447);
   f_669097->SetSavedPoint(159,0.08689903);
   f_669097->SetSavedPoint(160,0.08723168);
   f_669097->SetSavedPoint(161,0.08752231);
   f_669097->SetSavedPoint(162,0.08777097);
   f_669097->SetSavedPoint(163,0.08797784);
   f_669097->SetSavedPoint(164,0.08814323);
   f_669097->SetSavedPoint(165,0.08826759);
   f_669097->SetSavedPoint(166,0.08835147);
   f_669097->SetSavedPoint(167,0.08839555);
   f_669097->SetSavedPoint(168,0.08840063);
   f_669097->SetSavedPoint(169,0.0883676);
   f_669097->SetSavedPoint(170,0.08829746);
   f_669097->SetSavedPoint(171,0.0881913);
   f_669097->SetSavedPoint(172,0.08805029);
   f_669097->SetSavedPoint(173,0.08787569);
   f_669097->SetSavedPoint(174,0.08766883);
   f_669097->SetSavedPoint(175,0.08743109);
   f_669097->SetSavedPoint(176,0.08716392);
   f_669097->SetSavedPoint(177,0.08686882);
   f_669097->SetSavedPoint(178,0.08654731);
   f_669097->SetSavedPoint(179,0.08620097);
   f_669097->SetSavedPoint(180,0.08583139);
   f_669097->SetSavedPoint(181,0.08544017);
   f_669097->SetSavedPoint(182,0.08502894);
   f_669097->SetSavedPoint(183,0.08459932);
   f_669097->SetSavedPoint(184,0.08415291);
   f_669097->SetSavedPoint(185,0.08369133);
   f_669097->SetSavedPoint(186,0.08321617);
   f_669097->SetSavedPoint(187,0.08272896);
   f_669097->SetSavedPoint(188,0.08223126);
   f_669097->SetSavedPoint(189,0.08172453);
   f_669097->SetSavedPoint(190,0.08121024);
   f_669097->SetSavedPoint(191,0.08068978);
   f_669097->SetSavedPoint(192,0.08016448);
   f_669097->SetSavedPoint(193,0.07963565);
   f_669097->SetSavedPoint(194,0.07910449);
   f_669097->SetSavedPoint(195,0.07857218);
   f_669097->SetSavedPoint(196,0.0780398);
   f_669097->SetSavedPoint(197,0.07750837);
   f_669097->SetSavedPoint(198,0.07697884);
   f_669097->SetSavedPoint(199,0.07645207);
   f_669097->SetSavedPoint(200,0.07592886);
   f_669097->SetSavedPoint(201,0.07540993);
   f_669097->SetSavedPoint(202,0.0748959);
   f_669097->SetSavedPoint(203,0.07438734);
   f_669097->SetSavedPoint(204,0.07388473);
   f_669097->SetSavedPoint(205,0.07338846);
   f_669097->SetSavedPoint(206,0.07289885);
   f_669097->SetSavedPoint(207,0.07241616);
   f_669097->SetSavedPoint(208,0.07194056);
   f_669097->SetSavedPoint(209,0.07147216);
   f_669097->SetSavedPoint(210,0.07101097);
   f_669097->SetSavedPoint(211,0.07055697);
   f_669097->SetSavedPoint(212,0.07011007);
   f_669097->SetSavedPoint(213,0.0696701);
   f_669097->SetSavedPoint(214,0.06923684);
   f_669097->SetSavedPoint(215,0.06881004);
   f_669097->SetSavedPoint(216,0.06838936);
   f_669097->SetSavedPoint(217,0.06797445);
   f_669097->SetSavedPoint(218,0.0675649);
   f_669097->SetSavedPoint(219,0.06716028);
   f_669097->SetSavedPoint(220,0.0667601);
   f_669097->SetSavedPoint(221,0.06636386);
   f_669097->SetSavedPoint(222,0.06597105);
   f_669097->SetSavedPoint(223,0.06558111);
   f_669097->SetSavedPoint(224,0.06519348);
   f_669097->SetSavedPoint(225,0.0648076);
   f_669097->SetSavedPoint(226,0.06442289);
   f_669097->SetSavedPoint(227,0.06403877);
   f_669097->SetSavedPoint(228,0.06365467);
   f_669097->SetSavedPoint(229,0.06327003);
   f_669097->SetSavedPoint(230,0.06288428);
   f_669097->SetSavedPoint(231,0.06249689);
   f_669097->SetSavedPoint(232,0.06210734);
   f_669097->SetSavedPoint(233,0.06171512);
   f_669097->SetSavedPoint(234,0.06131975);
   f_669097->SetSavedPoint(235,0.0609208);
   f_669097->SetSavedPoint(236,0.06051785);
   f_669097->SetSavedPoint(237,0.0601105);
   f_669097->SetSavedPoint(238,0.05969842);
   f_669097->SetSavedPoint(239,0.05928129);
   f_669097->SetSavedPoint(240,0.05885885);
   f_669097->SetSavedPoint(241,0.05843086);
   f_669097->SetSavedPoint(242,0.05799714);
   f_669097->SetSavedPoint(243,0.05755754);
   f_669097->SetSavedPoint(244,0.05711197);
   f_669097->SetSavedPoint(245,0.05666037);
   f_669097->SetSavedPoint(246,0.05620272);
   f_669097->SetSavedPoint(247,0.05573907);
   f_669097->SetSavedPoint(248,0.05526948);
   f_669097->SetSavedPoint(249,0.05479408);
   f_669097->SetSavedPoint(250,0.05431302);
   f_669097->SetSavedPoint(251,0.05382652);
   f_669097->SetSavedPoint(252,0.05333481);
   f_669097->SetSavedPoint(253,0.05283818);
   f_669097->SetSavedPoint(254,0.05233693);
   f_669097->SetSavedPoint(255,0.05183143);
   f_669097->SetSavedPoint(256,0.05132204);
   f_669097->SetSavedPoint(257,0.05080919);
   f_669097->SetSavedPoint(258,0.05029332);
   f_669097->SetSavedPoint(259,0.04977487);
   f_669097->SetSavedPoint(260,0.04925435);
   f_669097->SetSavedPoint(261,0.04873225);
   f_669097->SetSavedPoint(262,0.04820909);
   f_669097->SetSavedPoint(263,0.0476854);
   f_669097->SetSavedPoint(264,0.04716172);
   f_669097->SetSavedPoint(265,0.0466386);
   f_669097->SetSavedPoint(266,0.04611659);
   f_669097->SetSavedPoint(267,0.04559623);
   f_669097->SetSavedPoint(268,0.04507809);
   f_669097->SetSavedPoint(269,0.04456269);
   f_669097->SetSavedPoint(270,0.04405057);
   f_669097->SetSavedPoint(271,0.04354226);
   f_669097->SetSavedPoint(272,0.04303825);
   f_669097->SetSavedPoint(273,0.04253904);
   f_669097->SetSavedPoint(274,0.04204509);
   f_669097->SetSavedPoint(275,0.04155685);
   f_669097->SetSavedPoint(276,0.04107475);
   f_669097->SetSavedPoint(277,0.04059917);
   f_669097->SetSavedPoint(278,0.04013048);
   f_669097->SetSavedPoint(279,0.03966902);
   f_669097->SetSavedPoint(280,0.0392151);
   f_669097->SetSavedPoint(281,0.03876897);
   f_669097->SetSavedPoint(282,0.03833087);
   f_669097->SetSavedPoint(283,0.037901);
   f_669097->SetSavedPoint(284,0.03747953);
   f_669097->SetSavedPoint(285,0.03706658);
   f_669097->SetSavedPoint(286,0.03666223);
   f_669097->SetSavedPoint(287,0.03626653);
   f_669097->SetSavedPoint(288,0.0358795);
   f_669097->SetSavedPoint(289,0.03550111);
   f_669097->SetSavedPoint(290,0.0351313);
   f_669097->SetSavedPoint(291,0.03476997);
   f_669097->SetSavedPoint(292,0.03441699);
   f_669097->SetSavedPoint(293,0.03407219);
   f_669097->SetSavedPoint(294,0.03373537);
   f_669097->SetSavedPoint(295,0.03340631);
   f_669097->SetSavedPoint(296,0.03308474);
   f_669097->SetSavedPoint(297,0.03277039);
   f_669097->SetSavedPoint(298,0.03246293);
   f_669097->SetSavedPoint(299,0.03216203);
   f_669097->SetSavedPoint(300,0.03186735);
   f_669097->SetSavedPoint(301,0.03157851);
   f_669097->SetSavedPoint(302,0.03129511);
   f_669097->SetSavedPoint(303,0.03101677);
   f_669097->SetSavedPoint(304,0.03074306);
   f_669097->SetSavedPoint(305,0.03047357);
   f_669097->SetSavedPoint(306,0.03020788);
   f_669097->SetSavedPoint(307,0.02994555);
   f_669097->SetSavedPoint(308,0.02968617);
   f_669097->SetSavedPoint(309,0.0294293);
   f_669097->SetSavedPoint(310,0.02917454);
   f_669097->SetSavedPoint(311,0.02892147);
   f_669097->SetSavedPoint(312,0.02866971);
   f_669097->SetSavedPoint(313,0.02841886);
   f_669097->SetSavedPoint(314,0.02816856);
   f_669097->SetSavedPoint(315,0.02791847);
   f_669097->SetSavedPoint(316,0.02766826);
   f_669097->SetSavedPoint(317,0.02741762);
   f_669097->SetSavedPoint(318,0.02716628);
   f_669097->SetSavedPoint(319,0.02691399);
   f_669097->SetSavedPoint(320,0.02666052);
   f_669097->SetSavedPoint(321,0.02640568);
   f_669097->SetSavedPoint(322,0.0261493);
   f_669097->SetSavedPoint(323,0.02589126);
   f_669097->SetSavedPoint(324,0.02563145);
   f_669097->SetSavedPoint(325,0.02536981);
   f_669097->SetSavedPoint(326,0.0251063);
   f_669097->SetSavedPoint(327,0.02484092);
   f_669097->SetSavedPoint(328,0.02457371);
   f_669097->SetSavedPoint(329,0.02430473);
   f_669097->SetSavedPoint(330,0.02403408);
   f_669097->SetSavedPoint(331,0.02376189);
   f_669097->SetSavedPoint(332,0.02348832);
   f_669097->SetSavedPoint(333,0.02321355);
   f_669097->SetSavedPoint(334,0.02293782);
   f_669097->SetSavedPoint(335,0.02266135);
   f_669097->SetSavedPoint(336,0.02238441);
   f_669097->SetSavedPoint(337,0.0221073);
   f_669097->SetSavedPoint(338,0.02183031);
   f_669097->SetSavedPoint(339,0.02155379);
   f_669097->SetSavedPoint(340,0.02127806);
   f_669097->SetSavedPoint(341,0.02100349);
   f_669097->SetSavedPoint(342,0.02073043);
   f_669097->SetSavedPoint(343,0.02045927);
   f_669097->SetSavedPoint(344,0.02019036);
   f_669097->SetSavedPoint(345,0.0199241);
   f_669097->SetSavedPoint(346,0.01966085);
   f_669097->SetSavedPoint(347,0.01940099);
   f_669097->SetSavedPoint(348,0.01914487);
   f_669097->SetSavedPoint(349,0.01889285);
   f_669097->SetSavedPoint(350,0.01864527);
   f_669097->SetSavedPoint(351,0.01840245);
   f_669097->SetSavedPoint(352,0.0181647);
   f_669097->SetSavedPoint(353,0.01793229);
   f_669097->SetSavedPoint(354,0.01770548);
   f_669097->SetSavedPoint(355,0.01748451);
   f_669097->SetSavedPoint(356,0.01726958);
   f_669097->SetSavedPoint(357,0.01706087);
   f_669097->SetSavedPoint(358,0.0168585);
   f_669097->SetSavedPoint(359,0.0166626);
   f_669097->SetSavedPoint(360,0.01647323);
   f_669097->SetSavedPoint(361,0.01629043);
   f_669097->SetSavedPoint(362,0.0161142);
   f_669097->SetSavedPoint(363,0.0159445);
   f_669097->SetSavedPoint(364,0.01578126);
   f_669097->SetSavedPoint(365,0.01562436);
   f_669097->SetSavedPoint(366,0.01547366);
   f_669097->SetSavedPoint(367,0.01532896);
   f_669097->SetSavedPoint(368,0.01519006);
   f_669097->SetSavedPoint(369,0.01505668);
   f_669097->SetSavedPoint(370,0.01492855);
   f_669097->SetSavedPoint(371,0.01480534);
   f_669097->SetSavedPoint(372,0.0146867);
   f_669097->SetSavedPoint(373,0.01457227);
   f_669097->SetSavedPoint(374,0.01446164);
   f_669097->SetSavedPoint(375,0.01435439);
   f_669097->SetSavedPoint(376,0.01425008);
   f_669097->SetSavedPoint(377,0.01414827);
   f_669097->SetSavedPoint(378,0.01404849);
   f_669097->SetSavedPoint(379,0.01395027);
   f_669097->SetSavedPoint(380,0.01385313);
   f_669097->SetSavedPoint(381,0.0137566);
   f_669097->SetSavedPoint(382,0.01366021);
   f_669097->SetSavedPoint(383,0.01356351);
   f_669097->SetSavedPoint(384,0.01346602);
   f_669097->SetSavedPoint(385,0.01336734);
   f_669097->SetSavedPoint(386,0.01326703);
   f_669097->SetSavedPoint(387,0.01316472);
   f_669097->SetSavedPoint(388,0.01306003);
   f_669097->SetSavedPoint(389,0.01295265);
   f_669097->SetSavedPoint(390,0.01284226);
   f_669097->SetSavedPoint(391,0.01272862);
   f_669097->SetSavedPoint(392,0.01261152);
   f_669097->SetSavedPoint(393,0.01249076);
   f_669097->SetSavedPoint(394,0.01236624);
   f_669097->SetSavedPoint(395,0.01223786);
   f_669097->SetSavedPoint(396,0.01210561);
   f_669097->SetSavedPoint(397,0.0119695);
   f_669097->SetSavedPoint(398,0.0118296);
   f_669097->SetSavedPoint(399,0.01168604);
   f_669097->SetSavedPoint(400,0.011539);
   f_669097->SetSavedPoint(401,0.0113887);
   f_669097->SetSavedPoint(402,0.01123542);
   f_669097->SetSavedPoint(403,0.01107948);
   f_669097->SetSavedPoint(404,0.01092127);
   f_669097->SetSavedPoint(405,0.01076119);
   f_669097->SetSavedPoint(406,0.01059969);
   f_669097->SetSavedPoint(407,0.01043727);
   f_669097->SetSavedPoint(408,0.01027446);
   f_669097->SetSavedPoint(409,0.0101118);
   f_669097->SetSavedPoint(410,0.009949864);
   f_669097->SetSavedPoint(411,0.009789247);
   f_669097->SetSavedPoint(412,0.009630549);
   f_669097->SetSavedPoint(413,0.009474376);
   f_669097->SetSavedPoint(414,0.009321333);
   f_669097->SetSavedPoint(415,0.009172018);
   f_669097->SetSavedPoint(416,0.009027011);
   f_669097->SetSavedPoint(417,0.008886871);
   f_669097->SetSavedPoint(418,0.00875213);
   f_669097->SetSavedPoint(419,0.008623281);
   f_669097->SetSavedPoint(420,0.008500775);
   f_669097->SetSavedPoint(421,0.008385015);
   f_669097->SetSavedPoint(422,0.008276345);
   f_669097->SetSavedPoint(423,0.00817505);
   f_669097->SetSavedPoint(424,0.008081346);
   f_669097->SetSavedPoint(425,0.007995376);
   f_669097->SetSavedPoint(426,0.007917206);
   f_669097->SetSavedPoint(427,0.007846822);
   f_669097->SetSavedPoint(428,0.007784126);
   f_669097->SetSavedPoint(429,0.007728934);
   f_669097->SetSavedPoint(430,0.007680975);
   f_669097->SetSavedPoint(431,0.007639891);
   f_669097->SetSavedPoint(432,0.007605238);
   f_669097->SetSavedPoint(433,0.007576489);
   f_669097->SetSavedPoint(434,0.007553036);
   f_669097->SetSavedPoint(435,0.007534193);
   f_669097->SetSavedPoint(436,0.007519207);
   f_669097->SetSavedPoint(437,0.00750726);
   f_669097->SetSavedPoint(438,0.007497479);
   f_669097->SetSavedPoint(439,0.007488948);
   f_669097->SetSavedPoint(440,0.007480714);
   f_669097->SetSavedPoint(441,0.007471802);
   f_669097->SetSavedPoint(442,0.007461229);
   f_669097->SetSavedPoint(443,0.007448016);
   f_669097->SetSavedPoint(444,0.007431201);
   f_669097->SetSavedPoint(445,0.00740986);
   f_669097->SetSavedPoint(446,0.007383118);
   f_669097->SetSavedPoint(447,0.007350167);
   f_669097->SetSavedPoint(448,0.007310285);
   f_669097->SetSavedPoint(449,0.007262848);
   f_669097->SetSavedPoint(450,0.007207349);
   f_669097->SetSavedPoint(451,0.007143413);
   f_669097->SetSavedPoint(452,0.00707081);
   f_669097->SetSavedPoint(453,0.00698947);
   f_669097->SetSavedPoint(454,0.006899492);
   f_669097->SetSavedPoint(455,0.006801155);
   f_669097->SetSavedPoint(456,0.006694925);
   f_669097->SetSavedPoint(457,0.006581458);
   f_669097->SetSavedPoint(458,0.006461601);
   f_669097->SetSavedPoint(459,0.006336388);
   f_669097->SetSavedPoint(460,0.006207038);
   f_669097->SetSavedPoint(461,0.006074936);
   f_669097->SetSavedPoint(462,0.005941626);
   f_669097->SetSavedPoint(463,0.005808784);
   f_669097->SetSavedPoint(464,0.005678194);
   f_669097->SetSavedPoint(465,0.005551717);
   f_669097->SetSavedPoint(466,0.005431255);
   f_669097->SetSavedPoint(467,0.005318711);
   f_669097->SetSavedPoint(468,0.005215936);
   f_669097->SetSavedPoint(469,0.005124684);
   f_669097->SetSavedPoint(470,0.005046552);
   f_669097->SetSavedPoint(471,0.004982922);
   f_669097->SetSavedPoint(472,0.004934896);
   f_669097->SetSavedPoint(473,0.004903236);
   f_669097->SetSavedPoint(474,0.004888295);
   f_669097->SetSavedPoint(475,0.004889958);
   f_669097->SetSavedPoint(476,0.004907585);
   f_669097->SetSavedPoint(477,0.004939955);
   f_669097->SetSavedPoint(478,0.004985229);
   f_669097->SetSavedPoint(479,0.00504092);
   f_669097->SetSavedPoint(480,0.005103884);
   f_669097->SetSavedPoint(481,0.005170333);
   f_669097->SetSavedPoint(482,0.00523588);
   f_669097->SetSavedPoint(483,0.005295613);
   f_669097->SetSavedPoint(484,0.005344223);
   f_669097->SetSavedPoint(485,0.00537617);
   f_669097->SetSavedPoint(486,0.005385925);
   f_669097->SetSavedPoint(487,0.005368277);
   f_669097->SetSavedPoint(488,0.005318726);
   f_669097->SetSavedPoint(489,0.005233975);
   f_669097->SetSavedPoint(490,0.005112541);
   f_669097->SetSavedPoint(491,0.004955497);
   f_669097->SetSavedPoint(492,0.004767358);
   f_669097->SetSavedPoint(493,0.004557154);
   f_669097->SetSavedPoint(494,0.004339689);
   f_669097->SetSavedPoint(495,0.004137025);
   f_669097->SetSavedPoint(496,0.003980225);
   f_669097->SetSavedPoint(497,0.003911371);
   f_669097->SetSavedPoint(498,0.00398591);
   f_669097->SetSavedPoint(499,0.004275349);
   f_669097->SetSavedPoint(500,0.004870362);
   f_669097->SetSavedPoint(501,6.192);
   f_669097->SetSavedPoint(502,30);
   f_669097->SetFillColor(19);
   f_669097->SetFillStyle(0);
   f_669097->SetMarkerStyle(20);
   f_669097->SetMarkerSize(1.2);
   f_669097->SetLineColor(92);
   f_669097->SetLineWidth(3);
   f_669097->GetXaxis()->SetNdivisions(505);
   f_669097->GetXaxis()->SetLabelFont(132);
   f_669097->GetXaxis()->SetLabelOffset(0.015);
   f_669097->GetXaxis()->SetLabelSize(0.05);
   f_669097->GetXaxis()->SetTitleSize(0.06);
   f_669097->GetXaxis()->SetTitleFont(132);
   f_669097->GetYaxis()->SetLabelFont(132);
   f_669097->GetYaxis()->SetLabelSize(0.05);
   f_669097->GetYaxis()->SetTitleSize(0.06);
   f_669097->GetYaxis()->SetTitleFont(42);
   f_669097->SetParameter(0,0);
   f_669097->SetParError(0,0);
   f_669097->SetParLimits(0,0,0);
   f_669097->SetParameter(1,0);
   f_669097->SetParError(1,0);
   f_669097->SetParLimits(1,0,0);
   f_669097->SetParameter(2,0);
   f_669097->SetParError(2,0);
   f_669097->SetParLimits(2,0,0);
   f_669097->SetParameter(3,0);
   f_669097->SetParError(3,0);
   f_669097->SetParLimits(3,0,0);
   f_669097->SetParameter(4,0);
   f_669097->SetParError(4,0);
   f_669097->SetParLimits(4,0,0);
   f_669097->SetParameter(5,0);
   f_669097->SetParError(5,0);
   f_669097->SetParLimits(5,0,0);
   f_669097->SetParameter(6,0);
   f_669097->SetParError(6,0);
   f_669097->SetParLimits(6,0,0);
   f_669097->SetParameter(7,0);
   f_669097->SetParError(7,0);
   f_669097->SetParLimits(7,0,0);
   f_669097->SetParameter(8,0);
   f_669097->SetParError(8,0);
   f_669097->SetParLimits(8,0,0);
   f_669097->SetParameter(9,0);
   f_669097->SetParError(9,0);
   f_669097->SetParLimits(9,0,0);
   f_669097->SetParameter(10,0);
   f_669097->SetParError(10,0);
   f_669097->SetParLimits(10,0,0);
   f_669097->SetParameter(11,0);
   f_669097->SetParError(11,0);
   f_669097->SetParLimits(11,0,0);
   f_669097->SetParameter(12,0);
   f_669097->SetParError(12,0);
   f_669097->SetParLimits(12,0,0);
   f_669097->SetParameter(13,0);
   f_669097->SetParError(13,0);
   f_669097->SetParLimits(13,0,0);
   f_669097->SetParameter(14,0);
   f_669097->SetParError(14,0);
   f_669097->SetParLimits(14,0,0);
   f_669097->SetParameter(15,0);
   f_669097->SetParError(15,0);
   f_669097->SetParLimits(15,0,0);
   f_669097->SetParameter(16,0);
   f_669097->SetParError(16,0);
   f_669097->SetParLimits(16,0,0);
   f_669097->SetParameter(17,0);
   f_669097->SetParError(17,0);
   f_669097->SetParLimits(17,0,0);
   f_669097->SetParameter(18,0);
   f_669097->SetParError(18,0);
   f_669097->SetParLimits(18,0,0);
   f_669097->SetParameter(19,0);
   f_669097->SetParError(19,0);
   f_669097->SetParLimits(19,0,0);
   f_669097->SetParameter(20,0);
   f_669097->SetParError(20,0);
   f_669097->SetParLimits(20,0,0);
   f_669097->Draw("same");
   
   TF1 *f_673098 = new TF1("*f_6730",6.192,30,21);
    //The original function : f_6730 had originally been created by:
    //TF1 *f_6730 = new TF1("f_6730",f_6730,6.192,30,21);
   f_673098->SetRange(6.192,30);
   f_673098->SetName("f_6730");
   f_673098->SetTitle("f_6730");
   f_673098->SetNpx(500);
   f_673098->SetSavedPoint(0,0);
   f_673098->SetSavedPoint(1,0.01874277);
   f_673098->SetSavedPoint(2,0.03314727);
   f_673098->SetSavedPoint(3,0.04399827);
   f_673098->SetSavedPoint(4,0.05196571);
   f_673098->SetSavedPoint(5,0.05761872);
   f_673098->SetSavedPoint(6,0.06143805);
   f_673098->SetSavedPoint(7,0.0638274);
   f_673098->SetSavedPoint(8,0.06512334);
   f_673098->SetSavedPoint(9,0.0656043);
   f_673098->SetSavedPoint(10,0.06549852);
   f_673098->SetSavedPoint(11,0.06499109);
   f_673098->SetSavedPoint(12,0.06423019);
   f_673098->SetSavedPoint(13,0.06333266);
   f_673098->SetSavedPoint(14,0.0623888);
   f_673098->SetSavedPoint(15,0.06146663);
   f_673098->SetSavedPoint(16,0.06061568);
   f_673098->SetSavedPoint(17,0.05987016);
   f_673098->SetSavedPoint(18,0.05925181);
   f_673098->SetSavedPoint(19,0.05877234);
   f_673098->SetSavedPoint(20,0.05843548);
   f_673098->SetSavedPoint(21,0.05823881);
   f_673098->SetSavedPoint(22,0.05817525);
   f_673098->SetSavedPoint(23,0.05823433);
   f_673098->SetSavedPoint(24,0.05840326);
   f_673098->SetSavedPoint(25,0.05866782);
   f_673098->SetSavedPoint(26,0.05901308);
   f_673098->SetSavedPoint(27,0.05942396);
   f_673098->SetSavedPoint(28,0.05988572);
   f_673098->SetSavedPoint(29,0.06038428);
   f_673098->SetSavedPoint(30,0.0609065);
   f_673098->SetSavedPoint(31,0.06144039);
   f_673098->SetSavedPoint(32,0.06197521);
   f_673098->SetSavedPoint(33,0.06250152);
   f_673098->SetSavedPoint(34,0.06301126);
   f_673098->SetSavedPoint(35,0.0634977);
   f_673098->SetSavedPoint(36,0.06395543);
   f_673098->SetSavedPoint(37,0.06438027);
   f_673098->SetSavedPoint(38,0.06476921);
   f_673098->SetSavedPoint(39,0.06512032);
   f_673098->SetSavedPoint(40,0.06543266);
   f_673098->SetSavedPoint(41,0.06570614);
   f_673098->SetSavedPoint(42,0.06594147);
   f_673098->SetSavedPoint(43,0.06614001);
   f_673098->SetSavedPoint(44,0.06630369);
   f_673098->SetSavedPoint(45,0.06643488);
   f_673098->SetSavedPoint(46,0.06653636);
   f_673098->SetSavedPoint(47,0.06661115);
   f_673098->SetSavedPoint(48,0.0666625);
   f_673098->SetSavedPoint(49,0.06669375);
   f_673098->SetSavedPoint(50,0.06670834);
   f_673098->SetSavedPoint(51,0.06670968);
   f_673098->SetSavedPoint(52,0.06670111);
   f_673098->SetSavedPoint(53,0.06668591);
   f_673098->SetSavedPoint(54,0.06666717);
   f_673098->SetSavedPoint(55,0.06664786);
   f_673098->SetSavedPoint(56,0.06663072);
   f_673098->SetSavedPoint(57,0.06661828);
   f_673098->SetSavedPoint(58,0.06661285);
   f_673098->SetSavedPoint(59,0.06661649);
   f_673098->SetSavedPoint(60,0.06663105);
   f_673098->SetSavedPoint(61,0.06665809);
   f_673098->SetSavedPoint(62,0.06669898);
   f_673098->SetSavedPoint(63,0.06675483);
   f_673098->SetSavedPoint(64,0.06682653);
   f_673098->SetSavedPoint(65,0.06691478);
   f_673098->SetSavedPoint(66,0.06702007);
   f_673098->SetSavedPoint(67,0.06714272);
   f_673098->SetSavedPoint(68,0.06728286);
   f_673098->SetSavedPoint(69,0.06744051);
   f_673098->SetSavedPoint(70,0.06761552);
   f_673098->SetSavedPoint(71,0.06780767);
   f_673098->SetSavedPoint(72,0.06801661);
   f_673098->SetSavedPoint(73,0.06824192);
   f_673098->SetSavedPoint(74,0.06848313);
   f_673098->SetSavedPoint(75,0.06873969);
   f_673098->SetSavedPoint(76,0.06901105);
   f_673098->SetSavedPoint(77,0.06929663);
   f_673098->SetSavedPoint(78,0.06959584);
   f_673098->SetSavedPoint(79,0.06990808);
   f_673098->SetSavedPoint(80,0.07023279);
   f_673098->SetSavedPoint(81,0.07056942);
   f_673098->SetSavedPoint(82,0.07091743);
   f_673098->SetSavedPoint(83,0.07127635);
   f_673098->SetSavedPoint(84,0.07164572);
   f_673098->SetSavedPoint(85,0.07202515);
   f_673098->SetSavedPoint(86,0.07241427);
   f_673098->SetSavedPoint(87,0.07281277);
   f_673098->SetSavedPoint(88,0.07322039);
   f_673098->SetSavedPoint(89,0.07363691);
   f_673098->SetSavedPoint(90,0.07406215);
   f_673098->SetSavedPoint(91,0.07449598);
   f_673098->SetSavedPoint(92,0.07493831);
   f_673098->SetSavedPoint(93,0.07538907);
   f_673098->SetSavedPoint(94,0.07584823);
   f_673098->SetSavedPoint(95,0.07631579);
   f_673098->SetSavedPoint(96,0.07679174);
   f_673098->SetSavedPoint(97,0.07727612);
   f_673098->SetSavedPoint(98,0.07776895);
   f_673098->SetSavedPoint(99,0.07827026);
   f_673098->SetSavedPoint(100,0.07878007);
   f_673098->SetSavedPoint(101,0.07929838);
   f_673098->SetSavedPoint(102,0.07982519);
   f_673098->SetSavedPoint(103,0.08036045);
   f_673098->SetSavedPoint(104,0.08090411);
   f_673098->SetSavedPoint(105,0.08145605);
   f_673098->SetSavedPoint(106,0.08201614);
   f_673098->SetSavedPoint(107,0.08258417);
   f_673098->SetSavedPoint(108,0.08315992);
   f_673098->SetSavedPoint(109,0.08374307);
   f_673098->SetSavedPoint(110,0.08433327);
   f_673098->SetSavedPoint(111,0.08493011);
   f_673098->SetSavedPoint(112,0.08553311);
   f_673098->SetSavedPoint(113,0.08614173);
   f_673098->SetSavedPoint(114,0.08675535);
   f_673098->SetSavedPoint(115,0.08737329);
   f_673098->SetSavedPoint(116,0.08799482);
   f_673098->SetSavedPoint(117,0.08861913);
   f_673098->SetSavedPoint(118,0.08924533);
   f_673098->SetSavedPoint(119,0.0898725);
   f_673098->SetSavedPoint(120,0.09049963);
   f_673098->SetSavedPoint(121,0.09112568);
   f_673098->SetSavedPoint(122,0.09174952);
   f_673098->SetSavedPoint(123,0.09236999);
   f_673098->SetSavedPoint(124,0.0929859);
   f_673098->SetSavedPoint(125,0.09359597);
   f_673098->SetSavedPoint(126,0.09419893);
   f_673098->SetSavedPoint(127,0.09479344);
   f_673098->SetSavedPoint(128,0.09537817);
   f_673098->SetSavedPoint(129,0.09595172);
   f_673098->SetSavedPoint(130,0.09651272);
   f_673098->SetSavedPoint(131,0.09705977);
   f_673098->SetSavedPoint(132,0.09759146);
   f_673098->SetSavedPoint(133,0.09810638);
   f_673098->SetSavedPoint(134,0.09860316);
   f_673098->SetSavedPoint(135,0.0990804);
   f_673098->SetSavedPoint(136,0.09953676);
   f_673098->SetSavedPoint(137,0.09997089);
   f_673098->SetSavedPoint(138,0.1003815);
   f_673098->SetSavedPoint(139,0.1007674);
   f_673098->SetSavedPoint(140,0.1011272);
   f_673098->SetSavedPoint(141,0.1014599);
   f_673098->SetSavedPoint(142,0.1017643);
   f_673098->SetSavedPoint(143,0.1020395);
   f_673098->SetSavedPoint(144,0.1022843);
   f_673098->SetSavedPoint(145,0.1024979);
   f_673098->SetSavedPoint(146,0.1026794);
   f_673098->SetSavedPoint(147,0.1028281);
   f_673098->SetSavedPoint(148,0.1029433);
   f_673098->SetSavedPoint(149,0.1030244);
   f_673098->SetSavedPoint(150,0.1030708);
   f_673098->SetSavedPoint(151,0.1030822);
   f_673098->SetSavedPoint(152,0.1030581);
   f_673098->SetSavedPoint(153,0.1029984);
   f_673098->SetSavedPoint(154,0.1029028);
   f_673098->SetSavedPoint(155,0.1027713);
   f_673098->SetSavedPoint(156,0.102604);
   f_673098->SetSavedPoint(157,0.1024008);
   f_673098->SetSavedPoint(158,0.1021621);
   f_673098->SetSavedPoint(159,0.1018881);
   f_673098->SetSavedPoint(160,0.1015792);
   f_673098->SetSavedPoint(161,0.1012358);
   f_673098->SetSavedPoint(162,0.1008585);
   f_673098->SetSavedPoint(163,0.100448);
   f_673098->SetSavedPoint(164,0.1000049);
   f_673098->SetSavedPoint(165,0.09952997);
   f_673098->SetSavedPoint(166,0.09902411);
   f_673098->SetSavedPoint(167,0.09848822);
   f_673098->SetSavedPoint(168,0.09792327);
   f_673098->SetSavedPoint(169,0.0973303);
   f_673098->SetSavedPoint(170,0.09671042);
   f_673098->SetSavedPoint(171,0.09606474);
   f_673098->SetSavedPoint(172,0.09539447);
   f_673098->SetSavedPoint(173,0.09470083);
   f_673098->SetSavedPoint(174,0.09398508);
   f_673098->SetSavedPoint(175,0.0932485);
   f_673098->SetSavedPoint(176,0.09249243);
   f_673098->SetSavedPoint(177,0.0917182);
   f_673098->SetSavedPoint(178,0.09092715);
   f_673098->SetSavedPoint(179,0.09012065);
   f_673098->SetSavedPoint(180,0.08930007);
   f_673098->SetSavedPoint(181,0.08846677);
   f_673098->SetSavedPoint(182,0.08762211);
   f_673098->SetSavedPoint(183,0.08676746);
   f_673098->SetSavedPoint(184,0.08590413);
   f_673098->SetSavedPoint(185,0.08503347);
   f_673098->SetSavedPoint(186,0.08415675);
   f_673098->SetSavedPoint(187,0.08327525);
   f_673098->SetSavedPoint(188,0.08239022);
   f_673098->SetSavedPoint(189,0.08150284);
   f_673098->SetSavedPoint(190,0.0806143);
   f_673098->SetSavedPoint(191,0.0797257);
   f_673098->SetSavedPoint(192,0.07883814);
   f_673098->SetSavedPoint(193,0.07795265);
   f_673098->SetSavedPoint(194,0.0770702);
   f_673098->SetSavedPoint(195,0.07619173);
   f_673098->SetSavedPoint(196,0.07531812);
   f_673098->SetSavedPoint(197,0.07445019);
   f_673098->SetSavedPoint(198,0.07358871);
   f_673098->SetSavedPoint(199,0.07273438);
   f_673098->SetSavedPoint(200,0.07188786);
   f_673098->SetSavedPoint(201,0.07104973);
   f_673098->SetSavedPoint(202,0.07022052);
   f_673098->SetSavedPoint(203,0.06940071);
   f_673098->SetSavedPoint(204,0.06859071);
   f_673098->SetSavedPoint(205,0.06779088);
   f_673098->SetSavedPoint(206,0.0670015);
   f_673098->SetSavedPoint(207,0.06622281);
   f_673098->SetSavedPoint(208,0.06545501);
   f_673098->SetSavedPoint(209,0.06469822);
   f_673098->SetSavedPoint(210,0.06395251);
   f_673098->SetSavedPoint(211,0.06321791);
   f_673098->SetSavedPoint(212,0.0624944);
   f_673098->SetSavedPoint(213,0.0617819);
   f_673098->SetSavedPoint(214,0.06108032);
   f_673098->SetSavedPoint(215,0.06038948);
   f_673098->SetSavedPoint(216,0.05970919);
   f_673098->SetSavedPoint(217,0.05903923);
   f_673098->SetSavedPoint(218,0.05837933);
   f_673098->SetSavedPoint(219,0.0577292);
   f_673098->SetSavedPoint(220,0.0570885);
   f_673098->SetSavedPoint(221,0.05645691);
   f_673098->SetSavedPoint(222,0.05583404);
   f_673098->SetSavedPoint(223,0.05521951);
   f_673098->SetSavedPoint(224,0.05461292);
   f_673098->SetSavedPoint(225,0.05401386);
   f_673098->SetSavedPoint(226,0.0534219);
   f_673098->SetSavedPoint(227,0.0528366);
   f_673098->SetSavedPoint(228,0.05225755);
   f_673098->SetSavedPoint(229,0.0516843);
   f_673098->SetSavedPoint(230,0.05111641);
   f_673098->SetSavedPoint(231,0.05055348);
   f_673098->SetSavedPoint(232,0.04999507);
   f_673098->SetSavedPoint(233,0.04944078);
   f_673098->SetSavedPoint(234,0.04889021);
   f_673098->SetSavedPoint(235,0.04834297);
   f_673098->SetSavedPoint(236,0.04779872);
   f_673098->SetSavedPoint(237,0.04725709);
   f_673098->SetSavedPoint(238,0.04671776);
   f_673098->SetSavedPoint(239,0.04618043);
   f_673098->SetSavedPoint(240,0.04564481);
   f_673098->SetSavedPoint(241,0.04511066);
   f_673098->SetSavedPoint(242,0.04457775);
   f_673098->SetSavedPoint(243,0.04404586);
   f_673098->SetSavedPoint(244,0.04351483);
   f_673098->SetSavedPoint(245,0.0429845);
   f_673098->SetSavedPoint(246,0.04245477);
   f_673098->SetSavedPoint(247,0.04192553);
   f_673098->SetSavedPoint(248,0.04139674);
   f_673098->SetSavedPoint(249,0.04086835);
   f_673098->SetSavedPoint(250,0.04034037);
   f_673098->SetSavedPoint(251,0.03981281);
   f_673098->SetSavedPoint(252,0.03928573);
   f_673098->SetSavedPoint(253,0.03875921);
   f_673098->SetSavedPoint(254,0.03823336);
   f_673098->SetSavedPoint(255,0.03770829);
   f_673098->SetSavedPoint(256,0.03718417);
   f_673098->SetSavedPoint(257,0.03666117);
   f_673098->SetSavedPoint(258,0.03613948);
   f_673098->SetSavedPoint(259,0.03561932);
   f_673098->SetSavedPoint(260,0.03510092);
   f_673098->SetSavedPoint(261,0.03458453);
   f_673098->SetSavedPoint(262,0.03407042);
   f_673098->SetSavedPoint(263,0.03355884);
   f_673098->SetSavedPoint(264,0.03305011);
   f_673098->SetSavedPoint(265,0.0325445);
   f_673098->SetSavedPoint(266,0.03204232);
   f_673098->SetSavedPoint(267,0.03154387);
   f_673098->SetSavedPoint(268,0.03104947);
   f_673098->SetSavedPoint(269,0.03055942);
   f_673098->SetSavedPoint(270,0.03007404);
   f_673098->SetSavedPoint(271,0.02959363);
   f_673098->SetSavedPoint(272,0.02911848);
   f_673098->SetSavedPoint(273,0.02864891);
   f_673098->SetSavedPoint(274,0.02818518);
   f_673098->SetSavedPoint(275,0.02772758);
   f_673098->SetSavedPoint(276,0.02727637);
   f_673098->SetSavedPoint(277,0.02683181);
   f_673098->SetSavedPoint(278,0.02639412);
   f_673098->SetSavedPoint(279,0.02596353);
   f_673098->SetSavedPoint(280,0.02554025);
   f_673098->SetSavedPoint(281,0.02512444);
   f_673098->SetSavedPoint(282,0.02471628);
   f_673098->SetSavedPoint(283,0.02431592);
   f_673098->SetSavedPoint(284,0.02392347);
   f_673098->SetSavedPoint(285,0.02353903);
   f_673098->SetSavedPoint(286,0.02316268);
   f_673098->SetSavedPoint(287,0.02279448);
   f_673098->SetSavedPoint(288,0.02243445);
   f_673098->SetSavedPoint(289,0.0220826);
   f_673098->SetSavedPoint(290,0.02173892);
   f_673098->SetSavedPoint(291,0.02140336);
   f_673098->SetSavedPoint(292,0.02107587);
   f_673098->SetSavedPoint(293,0.02075636);
   f_673098->SetSavedPoint(294,0.02044472);
   f_673098->SetSavedPoint(295,0.02014082);
   f_673098->SetSavedPoint(296,0.01984451);
   f_673098->SetSavedPoint(297,0.01955562);
   f_673098->SetSavedPoint(298,0.01927397);
   f_673098->SetSavedPoint(299,0.01899934);
   f_673098->SetSavedPoint(300,0.01873152);
   f_673098->SetSavedPoint(301,0.01847026);
   f_673098->SetSavedPoint(302,0.01821531);
   f_673098->SetSavedPoint(303,0.01796641);
   f_673098->SetSavedPoint(304,0.01772327);
   f_673098->SetSavedPoint(305,0.01748562);
   f_673098->SetSavedPoint(306,0.01725316);
   f_673098->SetSavedPoint(307,0.01702558);
   f_673098->SetSavedPoint(308,0.01680259);
   f_673098->SetSavedPoint(309,0.01658388);
   f_673098->SetSavedPoint(310,0.01636912);
   f_673098->SetSavedPoint(311,0.01615802);
   f_673098->SetSavedPoint(312,0.01595027);
   f_673098->SetSavedPoint(313,0.01574556);
   f_673098->SetSavedPoint(314,0.0155436);
   f_673098->SetSavedPoint(315,0.01534409);
   f_673098->SetSavedPoint(316,0.01514675);
   f_673098->SetSavedPoint(317,0.01495131);
   f_673098->SetSavedPoint(318,0.0147575);
   f_673098->SetSavedPoint(319,0.01456508);
   f_673098->SetSavedPoint(320,0.01437381);
   f_673098->SetSavedPoint(321,0.01418347);
   f_673098->SetSavedPoint(322,0.01399385);
   f_673098->SetSavedPoint(323,0.01380477);
   f_673098->SetSavedPoint(324,0.01361606);
   f_673098->SetSavedPoint(325,0.01342757);
   f_673098->SetSavedPoint(326,0.01323916);
   f_673098->SetSavedPoint(327,0.01305073);
   f_673098->SetSavedPoint(328,0.01286219);
   f_673098->SetSavedPoint(329,0.01267346);
   f_673098->SetSavedPoint(330,0.01248449);
   f_673098->SetSavedPoint(331,0.01229526);
   f_673098->SetSavedPoint(332,0.01210576);
   f_673098->SetSavedPoint(333,0.01191599);
   f_673098->SetSavedPoint(334,0.01172599);
   f_673098->SetSavedPoint(335,0.01153581);
   f_673098->SetSavedPoint(336,0.01134552);
   f_673098->SetSavedPoint(337,0.0111552);
   f_673098->SetSavedPoint(338,0.01096496);
   f_673098->SetSavedPoint(339,0.01077492);
   f_673098->SetSavedPoint(340,0.01058521);
   f_673098->SetSavedPoint(341,0.01039598);
   f_673098->SetSavedPoint(342,0.01020739);
   f_673098->SetSavedPoint(343,0.01001962);
   f_673098->SetSavedPoint(344,0.00983284);
   f_673098->SetSavedPoint(345,0.009647247);
   f_673098->SetSavedPoint(346,0.009463035);
   f_673098->SetSavedPoint(347,0.009280405);
   f_673098->SetSavedPoint(348,0.009099563);
   f_673098->SetSavedPoint(349,0.008920715);
   f_673098->SetSavedPoint(350,0.008744067);
   f_673098->SetSavedPoint(351,0.008569823);
   f_673098->SetSavedPoint(352,0.008398186);
   f_673098->SetSavedPoint(353,0.008229352);
   f_673098->SetSavedPoint(354,0.008063511);
   f_673098->SetSavedPoint(355,0.007900846);
   f_673098->SetSavedPoint(356,0.007741528);
   f_673098->SetSavedPoint(357,0.007585719);
   f_673098->SetSavedPoint(358,0.007433568);
   f_673098->SetSavedPoint(359,0.00728521);
   f_673098->SetSavedPoint(360,0.007140767);
   f_673098->SetSavedPoint(361,0.007000342);
   f_673098->SetSavedPoint(362,0.006864024);
   f_673098->SetSavedPoint(363,0.006731881);
   f_673098->SetSavedPoint(364,0.006603966);
   f_673098->SetSavedPoint(365,0.006480312);
   f_673098->SetSavedPoint(366,0.00636093);
   f_673098->SetSavedPoint(367,0.006245815);
   f_673098->SetSavedPoint(368,0.006134939);
   f_673098->SetSavedPoint(369,0.006028256);
   f_673098->SetSavedPoint(370,0.005925699);
   f_673098->SetSavedPoint(371,0.005827184);
   f_673098->SetSavedPoint(372,0.005732605);
   f_673098->SetSavedPoint(373,0.005641839);
   f_673098->SetSavedPoint(374,0.005554746);
   f_673098->SetSavedPoint(375,0.005471168);
   f_673098->SetSavedPoint(376,0.005390933);
   f_673098->SetSavedPoint(377,0.005313855);
   f_673098->SetSavedPoint(378,0.005239732);
   f_673098->SetSavedPoint(379,0.005168354);
   f_673098->SetSavedPoint(380,0.005099498);
   f_673098->SetSavedPoint(381,0.005032935);
   f_673098->SetSavedPoint(382,0.004968429);
   f_673098->SetSavedPoint(383,0.004905739);
   f_673098->SetSavedPoint(384,0.004844619);
   f_673098->SetSavedPoint(385,0.004784826);
   f_673098->SetSavedPoint(386,0.004726115);
   f_673098->SetSavedPoint(387,0.004668246);
   f_673098->SetSavedPoint(388,0.004610983);
   f_673098->SetSavedPoint(389,0.004554096);
   f_673098->SetSavedPoint(390,0.004497366);
   f_673098->SetSavedPoint(391,0.004440584);
   f_673098->SetSavedPoint(392,0.004383553);
   f_673098->SetSavedPoint(393,0.004326092);
   f_673098->SetSavedPoint(394,0.004268034);
   f_673098->SetSavedPoint(395,0.004209232);
   f_673098->SetSavedPoint(396,0.004149555);
   f_673098->SetSavedPoint(397,0.004088895);
   f_673098->SetSavedPoint(398,0.004027165);
   f_673098->SetSavedPoint(399,0.003964297);
   f_673098->SetSavedPoint(400,0.00390025);
   f_673098->SetSavedPoint(401,0.003835005);
   f_673098->SetSavedPoint(402,0.003768565);
   f_673098->SetSavedPoint(403,0.003700959);
   f_673098->SetSavedPoint(404,0.003632239);
   f_673098->SetSavedPoint(405,0.00356248);
   f_673098->SetSavedPoint(406,0.003491779);
   f_673098->SetSavedPoint(407,0.003420255);
   f_673098->SetSavedPoint(408,0.003348049);
   f_673098->SetSavedPoint(409,0.00327532);
   f_673098->SetSavedPoint(410,0.003202245);
   f_673098->SetSavedPoint(411,0.003129015);
   f_673098->SetSavedPoint(412,0.003055838);
   f_673098->SetSavedPoint(413,0.002982932);
   f_673098->SetSavedPoint(414,0.002910524);
   f_673098->SetSavedPoint(415,0.002838848);
   f_673098->SetSavedPoint(416,0.002768143);
   f_673098->SetSavedPoint(417,0.002698648);
   f_673098->SetSavedPoint(418,0.002630599);
   f_673098->SetSavedPoint(419,0.002564231);
   f_673098->SetSavedPoint(420,0.002499769);
   f_673098->SetSavedPoint(421,0.002437425);
   f_673098->SetSavedPoint(422,0.002377402);
   f_673098->SetSavedPoint(423,0.002319883);
   f_673098->SetSavedPoint(424,0.002265032);
   f_673098->SetSavedPoint(425,0.002212992);
   f_673098->SetSavedPoint(426,0.002163879);
   f_673098->SetSavedPoint(427,0.002117784);
   f_673098->SetSavedPoint(428,0.002074769);
   f_673098->SetSavedPoint(429,0.002034864);
   f_673098->SetSavedPoint(430,0.001998067);
   f_673098->SetSavedPoint(431,0.001964344);
   f_673098->SetSavedPoint(432,0.001933624);
   f_673098->SetSavedPoint(433,0.001905805);
   f_673098->SetSavedPoint(434,0.00188075);
   f_673098->SetSavedPoint(435,0.001858288);
   f_673098->SetSavedPoint(436,0.001838217);
   f_673098->SetSavedPoint(437,0.001820304);
   f_673098->SetSavedPoint(438,0.001804289);
   f_673098->SetSavedPoint(439,0.001789885);
   f_673098->SetSavedPoint(440,0.001776784);
   f_673098->SetSavedPoint(441,0.00176466);
   f_673098->SetSavedPoint(442,0.001753173);
   f_673098->SetSavedPoint(443,0.001741973);
   f_673098->SetSavedPoint(444,0.001730708);
   f_673098->SetSavedPoint(445,0.001719027);
   f_673098->SetSavedPoint(446,0.001706584);
   f_673098->SetSavedPoint(447,0.00169305);
   f_673098->SetSavedPoint(448,0.001678115);
   f_673098->SetSavedPoint(449,0.001661494);
   f_673098->SetSavedPoint(450,0.001642936);
   f_673098->SetSavedPoint(451,0.001622229);
   f_673098->SetSavedPoint(452,0.001599204);
   f_673098->SetSavedPoint(453,0.001573746);
   f_673098->SetSavedPoint(454,0.001545792);
   f_673098->SetSavedPoint(455,0.00151534);
   f_673098->SetSavedPoint(456,0.001482453);
   f_673098->SetSavedPoint(457,0.001447258);
   f_673098->SetSavedPoint(458,0.001409951);
   f_673098->SetSavedPoint(459,0.001370796);
   f_673098->SetSavedPoint(460,0.001330122);
   f_673098->SetSavedPoint(461,0.001288322);
   f_673098->SetSavedPoint(462,0.00124585);
   f_673098->SetSavedPoint(463,0.00120321);
   f_673098->SetSavedPoint(464,0.001160951);
   f_673098->SetSavedPoint(465,0.001119656);
   f_673098->SetSavedPoint(466,0.00107993);
   f_673098->SetSavedPoint(467,0.001042383);
   f_673098->SetSavedPoint(468,0.001007615);
   f_673098->SetSavedPoint(469,0.0009761989);
   f_673098->SetSavedPoint(470,0.0009486584);
   f_673098->SetSavedPoint(471,0.0009254465);
   f_673098->SetSavedPoint(472,0.0009069236);
   f_673098->SetSavedPoint(473,0.0008933335);
   f_673098->SetSavedPoint(474,0.0008847802);
   f_673098->SetSavedPoint(475,0.0008812056);
   f_673098->SetSavedPoint(476,0.0008823681);
   f_673098->SetSavedPoint(477,0.0008878245);
   f_673098->SetSavedPoint(478,0.000896916);
   f_673098->SetSavedPoint(479,0.0009087593);
   f_673098->SetSavedPoint(480,0.0009222452);
   f_673098->SetSavedPoint(481,0.0009360475);
   f_673098->SetSavedPoint(482,0.000948642);
   f_673098->SetSavedPoint(483,0.0009583423);
   f_673098->SetSavedPoint(484,0.0009633512);
   f_673098->SetSavedPoint(485,0.0009618356);
   f_673098->SetSavedPoint(486,0.0009520252);
   f_673098->SetSavedPoint(487,0.000932342);
   f_673098->SetSavedPoint(488,0.0009015657);
   f_673098->SetSavedPoint(489,0.0008590387);
   f_673098->SetSavedPoint(490,0.0008049206);
   f_673098->SetSavedPoint(491,0.0007404963);
   f_673098->SetSavedPoint(492,0.0006685477);
   f_673098->SetSavedPoint(493,0.0005937976);
   f_673098->SetSavedPoint(494,0.0005234359);
   f_673098->SetSavedPoint(495,0.0004677383);
   f_673098->SetSavedPoint(496,0.0004407917);
   f_673098->SetSavedPoint(497,0.0004613374);
   f_673098->SetSavedPoint(498,0.0005537491);
   f_673098->SetSavedPoint(499,0.0007491603);
   f_673098->SetSavedPoint(500,0.001086761);
   f_673098->SetSavedPoint(501,6.192);
   f_673098->SetSavedPoint(502,30);
   f_673098->SetFillColor(19);
   f_673098->SetFillStyle(0);
   f_673098->SetMarkerStyle(20);
   f_673098->SetMarkerSize(1.2);
   f_673098->SetLineColor(6);
   f_673098->SetLineWidth(3);
   f_673098->SetLineStyle(11);
   f_673098->GetXaxis()->SetNdivisions(505);
   f_673098->GetXaxis()->SetLabelFont(132);
   f_673098->GetXaxis()->SetLabelOffset(0.015);
   f_673098->GetXaxis()->SetLabelSize(0.05);
   f_673098->GetXaxis()->SetTitleSize(0.06);
   f_673098->GetXaxis()->SetTitleFont(132);
   f_673098->GetYaxis()->SetLabelFont(132);
   f_673098->GetYaxis()->SetLabelSize(0.05);
   f_673098->GetYaxis()->SetTitleSize(0.06);
   f_673098->GetYaxis()->SetTitleFont(42);
   f_673098->SetParameter(0,0);
   f_673098->SetParError(0,0);
   f_673098->SetParLimits(0,0,0);
   f_673098->SetParameter(1,0);
   f_673098->SetParError(1,0);
   f_673098->SetParLimits(1,0,0);
   f_673098->SetParameter(2,0);
   f_673098->SetParError(2,0);
   f_673098->SetParLimits(2,0,0);
   f_673098->SetParameter(3,0);
   f_673098->SetParError(3,0);
   f_673098->SetParLimits(3,0,0);
   f_673098->SetParameter(4,0);
   f_673098->SetParError(4,0);
   f_673098->SetParLimits(4,0,0);
   f_673098->SetParameter(5,0);
   f_673098->SetParError(5,0);
   f_673098->SetParLimits(5,0,0);
   f_673098->SetParameter(6,0);
   f_673098->SetParError(6,0);
   f_673098->SetParLimits(6,0,0);
   f_673098->SetParameter(7,0);
   f_673098->SetParError(7,0);
   f_673098->SetParLimits(7,0,0);
   f_673098->SetParameter(8,0);
   f_673098->SetParError(8,0);
   f_673098->SetParLimits(8,0,0);
   f_673098->SetParameter(9,0);
   f_673098->SetParError(9,0);
   f_673098->SetParLimits(9,0,0);
   f_673098->SetParameter(10,0);
   f_673098->SetParError(10,0);
   f_673098->SetParLimits(10,0,0);
   f_673098->SetParameter(11,0);
   f_673098->SetParError(11,0);
   f_673098->SetParLimits(11,0,0);
   f_673098->SetParameter(12,0);
   f_673098->SetParError(12,0);
   f_673098->SetParLimits(12,0,0);
   f_673098->SetParameter(13,0);
   f_673098->SetParError(13,0);
   f_673098->SetParLimits(13,0,0);
   f_673098->SetParameter(14,0);
   f_673098->SetParError(14,0);
   f_673098->SetParLimits(14,0,0);
   f_673098->SetParameter(15,0);
   f_673098->SetParError(15,0);
   f_673098->SetParLimits(15,0,0);
   f_673098->SetParameter(16,0);
   f_673098->SetParError(16,0);
   f_673098->SetParLimits(16,0,0);
   f_673098->SetParameter(17,0);
   f_673098->SetParError(17,0);
   f_673098->SetParLimits(17,0,0);
   f_673098->SetParameter(18,0);
   f_673098->SetParError(18,0);
   f_673098->SetParLimits(18,0,0);
   f_673098->SetParameter(19,0);
   f_673098->SetParError(19,0);
   f_673098->SetParLimits(19,0,0);
   f_673098->SetParameter(20,0);
   f_673098->SetParError(20,0);
   f_673098->SetParLimits(20,0,0);
   f_673098->Draw("same");
   
   Double_t Graph1_fx68[203] = {
   6.18,
   6.4182,
   6.6564,
   6.8946,
   7.1328,
   7.371,
   7.6092,
   7.8474,
   8.0856,
   8.3238,
   8.562,
   8.8002,
   9.0384,
   9.2766,
   9.5148,
   9.753,
   9.9912,
   10.2294,
   10.4676,
   10.7058,
   10.944,
   11.1822,
   11.4204,
   11.6586,
   11.8968,
   12.135,
   12.3732,
   12.6114,
   12.8496,
   13.0878,
   13.326,
   13.5642,
   13.8024,
   14.0406,
   14.2788,
   14.517,
   14.7552,
   14.9934,
   15.2316,
   15.4698,
   15.708,
   15.9462,
   16.1844,
   16.4226,
   16.6608,
   16.899,
   17.1372,
   17.3754,
   17.6136,
   17.8518,
   18.09,
   18.3282,
   18.5664,
   18.8046,
   19.0428,
   19.281,
   19.5192,
   19.7574,
   19.9956,
   20.2338,
   20.472,
   20.7102,
   20.9484,
   21.1866,
   21.4248,
   21.663,
   21.9012,
   22.1394,
   22.3776,
   22.6158,
   22.854,
   23.0922,
   23.3304,
   23.5686,
   23.8068,
   24.045,
   24.2832,
   24.5214,
   24.7596,
   24.9978,
   25.236,
   25.4742,
   25.7124,
   25.9506,
   26.1888,
   26.427,
   26.6652,
   26.9034,
   27.1416,
   27.3798,
   27.618,
   27.8562,
   28.0944,
   28.3326,
   28.5708,
   28.809,
   29.0472,
   29.2854,
   29.5236,
   29.7618,
   30,
   30,
   29.7618,
   29.5236,
   29.2854,
   29.0472,
   28.809,
   28.5708,
   28.3326,
   28.0944,
   27.8562,
   27.618,
   27.3798,
   27.1416,
   26.9034,
   26.6652,
   26.427,
   26.1888,
   25.9506,
   25.7124,
   25.4742,
   25.236,
   24.9978,
   24.7596,
   24.5214,
   24.2832,
   24.045,
   23.8068,
   23.5686,
   23.3304,
   23.0922,
   22.854,
   22.6158,
   22.3776,
   22.1394,
   21.9012,
   21.663,
   21.4248,
   21.1866,
   20.9484,
   20.7102,
   20.472,
   20.2338,
   19.9956,
   19.7574,
   19.5192,
   19.281,
   19.0428,
   18.8046,
   18.5664,
   18.3282,
   18.09,
   17.8518,
   17.6136,
   17.3754,
   17.1372,
   16.899,
   16.6608,
   16.4226,
   16.1844,
   15.9462,
   15.708,
   15.4698,
   15.2316,
   14.9934,
   14.7552,
   14.517,
   14.2788,
   14.0406,
   13.8024,
   13.5642,
   13.326,
   13.0878,
   12.8496,
   12.6114,
   12.3732,
   12.135,
   11.8968,
   11.6586,
   11.4204,
   11.1822,
   10.944,
   10.7058,
   10.4676,
   10.2294,
   9.9912,
   9.753,
   9.5148,
   9.2766,
   9.0384,
   8.8002,
   8.562,
   8.3238,
   8.0856,
   7.8474,
   7.6092,
   7.371,
   7.1328,
   6.8946,
   6.6564,
   6.4182,
   6.18,
   6.18};
   Double_t Graph1_fy68[203] = {
   -0.009752589,
   0.09508419,
   0.1029861,
   0.08776242,
   0.07419004,
   0.0668277,
   0.06374745,
   0.06225671,
   0.06069244,
   0.0585285,
   0.05594032,
   0.0533451,
   0.05109985,
   0.04937612,
   0.04816439,
   0.04734679,
   0.04678644,
   0.04639939,
   0.04619293,
   0.04626808,
   0.04679337,
   0.04796127,
   0.04993996,
   0.052831,
   0.05664058,
   0.06126828,
   0.06651346,
   0.07209701,
   0.07769356,
   0.08296885,
   0.08761645,
   0.09138911,
   0.09412095,
   0.09573857,
   0.09626063,
   0.09578703,
   0.09447996,
   0.09253981,
   0.09017938,
   0.08759967,
   0.08496977,
   0.08241312,
   0.08000081,
   0.07775232,
   0.07564255,
   0.07361377,
   0.07159047,
   0.06949488,
   0.06726106,
   0.06484589,
   0.06223577,
   0.05944834,
   0.05652957,
   0.0535467,
   0.0505785,
   0.04770422,
   0.04499289,
   0.04249455,
   0.04023448,
   0.03821118,
   0.03639841,
   0.03475063,
   0.03321124,
   0.03172211,
   0.03023315,
   0.02871025,
   0.02714052,
   0.02553399,
   0.0239213,
   0.02234789,
   0.02086544,
   0.01952198,
   0.01835228,
   0.01737032,
   0.01656524,
   0.01590182,
   0.01532585,
   0.01477374,
   0.01418493,
   0.01351502,
   0.01274681,
   0.01189661,
   0.01101358,
   0.01017081,
   0.009448854,
   0.008913968,
   0.008595774,
   0.008470603,
   0.008457471,
   0.008432571,
   0.008264511,
   0.007865957,
   0.007247806,
   0.006551114,
   0.006023665,
   0.00591035,
   0.006254728,
   0.006689225,
   0.006466639,
   0.005324791,
   0.006385991,
   0.003449782,
   0.002965198,
   0.003703771,
   0.003932061,
   0.003765596,
   0.003637123,
   0.003781819,
   0.004188542,
   0.004710987,
   0.005189216,
   0.005525061,
   0.005704432,
   0.00578131,
   0.005843489,
   0.005977123,
   0.006240831,
   0.00665376,
   0.007196974,
   0.007824485,
   0.008479027,
   0.009107875,
   0.009675146,
   0.01016855,
   0.01060012,
   0.01100178,
   0.01141727,
   0.01189265,
   0.01246722,
   0.01316662,
   0.013999,
   0.01495477,
   0.01600957,
   0.01712978,
   0.01827936,
   0.019427,
   0.02055209,
   0.02164888,
   0.02272805,
   0.02381555,
   0.02494897,
   0.02617189,
   0.02752727,
   0.02905062,
   0.03076418,
   0.03267281,
   0.03476237,
   0.03700074,
   0.03934166,
   0.04173064,
   0.04411252,
   0.0464394,
   0.04867797,
   0.05081504,
   0.05286041,
   0.05484624,
   0.0568228,
   0.05885076,
   0.06099066,
   0.06329078,
   0.06577486,
   0.0684314,
   0.07120622,
   0.07399984,
   0.07667064,
   0.07904424,
   0.0809289,
   0.08213539,
   0.08249974,
   0.08190588,
   0.08030524,
   0.07773036,
   0.07429962,
   0.07021157,
   0.06572825,
   0.0611486,
   0.05677489,
   0.05287651,
   0.04965657,
   0.04722735,
   0.0455998,
   0.04469061,
   0.04434738,
   0.04438862,
   0.04465114,
   0.04503359,
   0.04552313,
   0.04619309,
   0.04716457,
   0.04853538,
   0.05029415,
   0.05225499,
   0.05406255,
   0.05532054,
   0.05587354,
   0.05620109,
   0.05773529,
   0.06264992,
   0.07224459,
   0.08240846,
   0.07374155,
   -0.007307795,
   -0.009752589};
   graph = new TGraph(203,Graph1_fx68,Graph1_fy68);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph68 = new TH1F("Graph_Graph68","Graph",203,3.798,32.382);
   Graph_Graph68->SetMinimum(-0.02102646);
   Graph_Graph68->SetMaximum(0.11426);
   Graph_Graph68->SetDirectory(0);
   Graph_Graph68->SetStats(0);
   Graph_Graph68->SetMarkerStyle(20);
   Graph_Graph68->SetMarkerSize(1.2);
   Graph_Graph68->GetXaxis()->SetNdivisions(505);
   Graph_Graph68->GetXaxis()->SetLabelFont(132);
   Graph_Graph68->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph68->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph68->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph68->GetXaxis()->SetTitleFont(132);
   Graph_Graph68->GetYaxis()->SetLabelFont(132);
   Graph_Graph68->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph68->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph68->GetYaxis()->SetTitleFont(42);
   Graph_Graph68->GetZaxis()->SetLabelFont(132);
   Graph_Graph68->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph68->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph68->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph68);
   
   graph->Draw("flc");
   Double_t xAxis8[13] = {6.192, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30}; 
   
   TH1F *h_2210__68 = new TH1F("h_2210__68","1D",12, xAxis8);
   h_2210__68->SetBinContent(0,-30.12717);
   h_2210__68->SetBinContent(1,0.02753706);
   h_2210__68->SetBinContent(2,0.06099758);
   h_2210__68->SetBinContent(3,0.05310619);
   h_2210__68->SetBinContent(4,0.06881309);
   h_2210__68->SetBinContent(5,0.1079794);
   h_2210__68->SetBinContent(6,0.07537445);
   h_2210__68->SetBinContent(7,0.02198283);
   h_2210__68->SetBinContent(8,0.02311766);
   h_2210__68->SetBinContent(9,0.01985391);
   h_2210__68->SetBinContent(10,0.01985728);
   h_2210__68->SetBinContent(11,0.01825051);
   h_2210__68->SetBinContent(12,1.357001e-05);
   h_2210__68->SetBinContent(13,30.42526);
   h_2210__68->SetBinError(0,25.23028);
   h_2210__68->SetBinError(1,0.02126796);
   h_2210__68->SetBinError(2,0.01531472);
   h_2210__68->SetBinError(3,0.01208742);
   h_2210__68->SetBinError(4,0.01839022);
   h_2210__68->SetBinError(5,0.02948778);
   h_2210__68->SetBinError(6,0.01899441);
   h_2210__68->SetBinError(7,0.01246976);
   h_2210__68->SetBinError(8,0.00743157);
   h_2210__68->SetBinError(9,0.01170584);
   h_2210__68->SetBinError(10,0.007867034);
   h_2210__68->SetBinError(11,0.008267551);
   h_2210__68->SetBinError(12,0.001603433);
   h_2210__68->SetBinError(13,14.91694);
   h_2210__68->SetMinimum(0);
   h_2210__68->SetMaximum(0.16);
   h_2210__68->SetEntries(571);
   h_2210__68->SetStats(0);
   h_2210__68->SetMarkerStyle(20);
   h_2210__68->SetMarkerSize(1.2);
   h_2210__68->GetXaxis()->SetNdivisions(505);
   h_2210__68->GetXaxis()->SetLabelFont(132);
   h_2210__68->GetXaxis()->SetLabelOffset(0.015);
   h_2210__68->GetXaxis()->SetLabelSize(0.05);
   h_2210__68->GetXaxis()->SetTitleSize(0.06);
   h_2210__68->GetXaxis()->SetTitleFont(132);
   h_2210__68->GetYaxis()->SetLabelFont(132);
   h_2210__68->GetYaxis()->SetLabelSize(0.05);
   h_2210__68->GetYaxis()->SetTitleSize(0.06);
   h_2210__68->GetYaxis()->SetTitleFont(42);
   h_2210__68->GetZaxis()->SetLabelFont(132);
   h_2210__68->GetZaxis()->SetLabelSize(0.05);
   h_2210__68->GetZaxis()->SetTitleSize(0.06);
   h_2210__68->GetZaxis()->SetTitleFont(42);
   h_2210__68->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5e.C <==
void 2xB_PT2_5GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:23:21 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-0.03240506,31.85185,0.1701266);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2160__69 = new TH1D("h_2160__69","",15,0,30);
   h_2160__69->SetBinContent(1,0.03647391);
   h_2160__69->SetBinContent(2,0.1255305);
   h_2160__69->SetBinContent(3,0.06611544);
   h_2160__69->SetBinContent(4,0.07017734);
   h_2160__69->SetBinContent(5,0.05012087);
   h_2160__69->SetBinContent(6,0.03341223);
   h_2160__69->SetBinContent(7,0.04133949);
   h_2160__69->SetBinContent(8,0.01153125);
   h_2160__69->SetBinContent(9,0.03179118);
   h_2160__69->SetBinContent(10,0.01019751);
   h_2160__69->SetBinContent(11,0.01273103);
   h_2160__69->SetBinContent(12,0.000501977);
   h_2160__69->SetBinContent(13,0.005610419);
   h_2160__69->SetBinContent(14,0.004466844);
   h_2160__69->SetBinContent(16,3.820884);
   h_2160__69->SetBinError(1,0.01424971);
   h_2160__69->SetBinError(2,0.02993018);
   h_2160__69->SetBinError(3,0.01930794);
   h_2160__69->SetBinError(4,0.01750648);
   h_2160__69->SetBinError(5,0.01466033);
   h_2160__69->SetBinError(6,0.01803091);
   h_2160__69->SetBinError(7,0.01802895);
   h_2160__69->SetBinError(8,0.01397257);
   h_2160__69->SetBinError(9,0.01208606);
   h_2160__69->SetBinError(10,0.005612352);
   h_2160__69->SetBinError(11,0.004613646);
   h_2160__69->SetBinError(12,0.001754352);
   h_2160__69->SetBinError(13,0.003004142);
   h_2160__69->SetBinError(14,0.004148887);
   h_2160__69->SetBinError(16,7.072168);
   h_2160__69->SetMinimum(0);
   h_2160__69->SetMaximum(0.16);
   h_2160__69->SetEntries(574);
   h_2160__69->SetStats(0);
   h_2160__69->SetMarkerStyle(20);
   h_2160__69->SetMarkerSize(1.2);
   h_2160__69->GetXaxis()->SetNdivisions(505);
   h_2160__69->GetXaxis()->SetLabelFont(132);
   h_2160__69->GetXaxis()->SetLabelOffset(0.015);
   h_2160__69->GetXaxis()->SetLabelSize(0.05);
   h_2160__69->GetXaxis()->SetTitleSize(0.06);
   h_2160__69->GetXaxis()->SetTitleFont(132);
   h_2160__69->GetYaxis()->SetLabelFont(132);
   h_2160__69->GetYaxis()->SetLabelSize(0.05);
   h_2160__69->GetYaxis()->SetTitleSize(0.06);
   h_2160__69->GetYaxis()->SetTitleFont(42);
   h_2160__69->GetZaxis()->SetLabelFont(132);
   h_2160__69->GetZaxis()->SetLabelSize(0.05);
   h_2160__69->GetZaxis()->SetTitleSize(0.06);
   h_2160__69->GetZaxis()->SetTitleFont(42);
   h_2160__69->Draw("e1");
   
   TF1 *f_690099 = new TF1("*f_6900",0,29.925,21);
    //The original function : f_6900 had originally been created by:
    //TF1 *f_6900 = new TF1("f_6900",f_6900,0,29.925,21);
   f_690099->SetRange(0,29.925);
   f_690099->SetName("f_6900");
   f_690099->SetTitle("f_6900");
   f_690099->SetNpx(500);
   f_690099->SetSavedPoint(0,0);
   f_690099->SetSavedPoint(1,0.004194318);
   f_690099->SetSavedPoint(2,0.008275774);
   f_690099->SetSavedPoint(3,0.01223974);
   f_690099->SetSavedPoint(4,0.01608346);
   f_690099->SetSavedPoint(5,0.01980564);
   f_690099->SetSavedPoint(6,0.02340613);
   f_690099->SetSavedPoint(7,0.02688567);
   f_690099->SetSavedPoint(8,0.03024561);
   f_690099->SetSavedPoint(9,0.0334878);
   f_690099->SetSavedPoint(10,0.03661436);
   f_690099->SetSavedPoint(11,0.03962762);
   f_690099->SetSavedPoint(12,0.04253001);
   f_690099->SetSavedPoint(13,0.04532396);
   f_690099->SetSavedPoint(14,0.04801191);
   f_690099->SetSavedPoint(15,0.05059618);
   f_690099->SetSavedPoint(16,0.05307906);
   f_690099->SetSavedPoint(17,0.05546269);
   f_690099->SetSavedPoint(18,0.05774913);
   f_690099->SetSavedPoint(19,0.05994033);
   f_690099->SetSavedPoint(20,0.06203812);
   f_690099->SetSavedPoint(21,0.06404428);
   f_690099->SetSavedPoint(22,0.06596047);
   f_690099->SetSavedPoint(23,0.06778832);
   f_690099->SetSavedPoint(24,0.06952941);
   f_690099->SetSavedPoint(25,0.07118526);
   f_690099->SetSavedPoint(26,0.07275742);
   f_690099->SetSavedPoint(27,0.07424741);
   f_690099->SetSavedPoint(28,0.07565677);
   f_690099->SetSavedPoint(29,0.07698705);
   f_690099->SetSavedPoint(30,0.07823986);
   f_690099->SetSavedPoint(31,0.07941682);
   f_690099->SetSavedPoint(32,0.08051964);
   f_690099->SetSavedPoint(33,0.08155004);
   f_690099->SetSavedPoint(34,0.08250983);
   f_690099->SetSavedPoint(35,0.08340087);
   f_690099->SetSavedPoint(36,0.08422506);
   f_690099->SetSavedPoint(37,0.08498439);
   f_690099->SetSavedPoint(38,0.08568088);
   f_690099->SetSavedPoint(39,0.08631661);
   f_690099->SetSavedPoint(40,0.0868937);
   f_690099->SetSavedPoint(41,0.08741433);
   f_690099->SetSavedPoint(42,0.08788069);
   f_690099->SetSavedPoint(43,0.088295);
   f_690099->SetSavedPoint(44,0.0886595);
   f_690099->SetSavedPoint(45,0.08897645);
   f_690099->SetSavedPoint(46,0.08924809);
   f_690099->SetSavedPoint(47,0.08947668);
   f_690099->SetSavedPoint(48,0.08966443);
   f_690099->SetSavedPoint(49,0.08981356);
   f_690099->SetSavedPoint(50,0.08992624);
   f_690099->SetSavedPoint(51,0.0900046);
   f_690099->SetSavedPoint(52,0.09005072);
   f_690099->SetSavedPoint(53,0.09006663);
   f_690099->SetSavedPoint(54,0.0900543);
   f_690099->SetSavedPoint(55,0.09001562);
   f_690099->SetSavedPoint(56,0.08995242);
   f_690099->SetSavedPoint(57,0.08986646);
   f_690099->SetSavedPoint(58,0.08975939);
   f_690099->SetSavedPoint(59,0.0896328);
   f_690099->SetSavedPoint(60,0.08948818);
   f_690099->SetSavedPoint(61,0.08932694);
   f_690099->SetSavedPoint(62,0.08915039);
   f_690099->SetSavedPoint(63,0.08895975);
   f_690099->SetSavedPoint(64,0.08875615);
   f_690099->SetSavedPoint(65,0.08854063);
   f_690099->SetSavedPoint(66,0.08831412);
   f_690099->SetSavedPoint(67,0.0880775);
   f_690099->SetSavedPoint(68,0.08783153);
   f_690099->SetSavedPoint(69,0.0875769);
   f_690099->SetSavedPoint(70,0.08731423);
   f_690099->SetSavedPoint(71,0.08704403);
   f_690099->SetSavedPoint(72,0.08676677);
   f_690099->SetSavedPoint(73,0.08648285);
   f_690099->SetSavedPoint(74,0.08619257);
   f_690099->SetSavedPoint(75,0.08589622);
   f_690099->SetSavedPoint(76,0.08559401);
   f_690099->SetSavedPoint(77,0.08528609);
   f_690099->SetSavedPoint(78,0.08497258);
   f_690099->SetSavedPoint(79,0.08465357);
   f_690099->SetSavedPoint(80,0.08432911);
   f_690099->SetSavedPoint(81,0.0839992);
   f_690099->SetSavedPoint(82,0.08366385);
   f_690099->SetSavedPoint(83,0.08332303);
   f_690099->SetSavedPoint(84,0.08297671);
   f_690099->SetSavedPoint(85,0.08262484);
   f_690099->SetSavedPoint(86,0.08226738);
   f_690099->SetSavedPoint(87,0.08190427);
   f_690099->SetSavedPoint(88,0.08153547);
   f_690099->SetSavedPoint(89,0.08116095);
   f_690099->SetSavedPoint(90,0.08078069);
   f_690099->SetSavedPoint(91,0.08039469);
   f_690099->SetSavedPoint(92,0.08000294);
   f_690099->SetSavedPoint(93,0.07960549);
   f_690099->SetSavedPoint(94,0.0792024);
   f_690099->SetSavedPoint(95,0.07879374);
   f_690099->SetSavedPoint(96,0.07837963);
   f_690099->SetSavedPoint(97,0.07796021);
   f_690099->SetSavedPoint(98,0.07753564);
   f_690099->SetSavedPoint(99,0.07710613);
   f_690099->SetSavedPoint(100,0.0766719);
   f_690099->SetSavedPoint(101,0.07623322);
   f_690099->SetSavedPoint(102,0.07579037);
   f_690099->SetSavedPoint(103,0.07534369);
   f_690099->SetSavedPoint(104,0.07489353);
   f_690099->SetSavedPoint(105,0.07444026);
   f_690099->SetSavedPoint(106,0.07398429);
   f_690099->SetSavedPoint(107,0.07352606);
   f_690099->SetSavedPoint(108,0.07306603);
   f_690099->SetSavedPoint(109,0.07260468);
   f_690099->SetSavedPoint(110,0.0721425);
   f_690099->SetSavedPoint(111,0.07168001);
   f_690099->SetSavedPoint(112,0.07121775);
   f_690099->SetSavedPoint(113,0.07075626);
   f_690099->SetSavedPoint(114,0.07029609);
   f_690099->SetSavedPoint(115,0.06983781);
   f_690099->SetSavedPoint(116,0.06938199);
   f_690099->SetSavedPoint(117,0.06892919);
   f_690099->SetSavedPoint(118,0.06847998);
   f_690099->SetSavedPoint(119,0.06803492);
   f_690099->SetSavedPoint(120,0.06759456);
   f_690099->SetSavedPoint(121,0.06715945);
   f_690099->SetSavedPoint(122,0.06673012);
   f_690099->SetSavedPoint(123,0.06630709);
   f_690099->SetSavedPoint(124,0.06589085);
   f_690099->SetSavedPoint(125,0.06548187);
   f_690099->SetSavedPoint(126,0.06508062);
   f_690099->SetSavedPoint(127,0.06468751);
   f_690099->SetSavedPoint(128,0.06430295);
   f_690099->SetSavedPoint(129,0.0639273);
   f_690099->SetSavedPoint(130,0.06356089);
   f_690099->SetSavedPoint(131,0.06320403);
   f_690099->SetSavedPoint(132,0.06285699);
   f_690099->SetSavedPoint(133,0.06251999);
   f_690099->SetSavedPoint(134,0.06219322);
   f_690099->SetSavedPoint(135,0.06187683);
   f_690099->SetSavedPoint(136,0.06157094);
   f_690099->SetSavedPoint(137,0.0612756);
   f_690099->SetSavedPoint(138,0.06099086);
   f_690099->SetSavedPoint(139,0.06071669);
   f_690099->SetSavedPoint(140,0.06045303);
   f_690099->SetSavedPoint(141,0.0601998);
   f_690099->SetSavedPoint(142,0.05995684);
   f_690099->SetSavedPoint(143,0.05972399);
   f_690099->SetSavedPoint(144,0.05950101);
   f_690099->SetSavedPoint(145,0.05928765);
   f_690099->SetSavedPoint(146,0.05908361);
   f_690099->SetSavedPoint(147,0.05888855);
   f_690099->SetSavedPoint(148,0.0587021);
   f_690099->SetSavedPoint(149,0.05852385);
   f_690099->SetSavedPoint(150,0.05835336);
   f_690099->SetSavedPoint(151,0.05819015);
   f_690099->SetSavedPoint(152,0.05803374);
   f_690099->SetSavedPoint(153,0.05788358);
   f_690099->SetSavedPoint(154,0.05773913);
   f_690099->SetSavedPoint(155,0.05759981);
   f_690099->SetSavedPoint(156,0.05746503);
   f_690099->SetSavedPoint(157,0.05733416);
   f_690099->SetSavedPoint(158,0.05720657);
   f_690099->SetSavedPoint(159,0.05708163);
   f_690099->SetSavedPoint(160,0.05695868);
   f_690099->SetSavedPoint(161,0.05683705);
   f_690099->SetSavedPoint(162,0.05671607);
   f_690099->SetSavedPoint(163,0.05659507);
   f_690099->SetSavedPoint(164,0.05647339);
   f_690099->SetSavedPoint(165,0.05635033);
   f_690099->SetSavedPoint(166,0.05622525);
   f_690099->SetSavedPoint(167,0.05609747);
   f_690099->SetSavedPoint(168,0.05596635);
   f_690099->SetSavedPoint(169,0.05583125);
   f_690099->SetSavedPoint(170,0.05569155);
   f_690099->SetSavedPoint(171,0.05554663);
   f_690099->SetSavedPoint(172,0.0553959);
   f_690099->SetSavedPoint(173,0.0552388);
   f_690099->SetSavedPoint(174,0.05507477);
   f_690099->SetSavedPoint(175,0.0549033);
   f_690099->SetSavedPoint(176,0.05472389);
   f_690099->SetSavedPoint(177,0.05453607);
   f_690099->SetSavedPoint(178,0.05433939);
   f_690099->SetSavedPoint(179,0.05413345);
   f_690099->SetSavedPoint(180,0.05391787);
   f_690099->SetSavedPoint(181,0.05369231);
   f_690099->SetSavedPoint(182,0.05345645);
   f_690099->SetSavedPoint(183,0.05321002);
   f_690099->SetSavedPoint(184,0.05295278);
   f_690099->SetSavedPoint(185,0.05268453);
   f_690099->SetSavedPoint(186,0.05240509);
   f_690099->SetSavedPoint(187,0.05211435);
   f_690099->SetSavedPoint(188,0.05181219);
   f_690099->SetSavedPoint(189,0.05149857);
   f_690099->SetSavedPoint(190,0.05117347);
   f_690099->SetSavedPoint(191,0.05083689);
   f_690099->SetSavedPoint(192,0.05048891);
   f_690099->SetSavedPoint(193,0.0501296);
   f_690099->SetSavedPoint(194,0.04975908);
   f_690099->SetSavedPoint(195,0.04937752);
   f_690099->SetSavedPoint(196,0.0489851);
   f_690099->SetSavedPoint(197,0.04858206);
   f_690099->SetSavedPoint(198,0.04816864);
   f_690099->SetSavedPoint(199,0.04774512);
   f_690099->SetSavedPoint(200,0.04731183);
   f_690099->SetSavedPoint(201,0.04686909);
   f_690099->SetSavedPoint(202,0.04641729);
   f_690099->SetSavedPoint(203,0.0459568);
   f_690099->SetSavedPoint(204,0.04548805);
   f_690099->SetSavedPoint(205,0.04501146);
   f_690099->SetSavedPoint(206,0.04452749);
   f_690099->SetSavedPoint(207,0.04403662);
   f_690099->SetSavedPoint(208,0.04353933);
   f_690099->SetSavedPoint(209,0.04303611);
   f_690099->SetSavedPoint(210,0.04252749);
   f_690099->SetSavedPoint(211,0.04201399);
   f_690099->SetSavedPoint(212,0.04149614);
   f_690099->SetSavedPoint(213,0.04097447);
   f_690099->SetSavedPoint(214,0.04044954);
   f_690099->SetSavedPoint(215,0.03992188);
   f_690099->SetSavedPoint(216,0.03939205);
   f_690099->SetSavedPoint(217,0.03886058);
   f_690099->SetSavedPoint(218,0.03832803);
   f_690099->SetSavedPoint(219,0.03779493);
   f_690099->SetSavedPoint(220,0.03726181);
   f_690099->SetSavedPoint(221,0.0367292);
   f_690099->SetSavedPoint(222,0.03619762);
   f_690099->SetSavedPoint(223,0.03566757);
   f_690099->SetSavedPoint(224,0.03513953);
   f_690099->SetSavedPoint(225,0.034614);
   f_690099->SetSavedPoint(226,0.03409144);
   f_690099->SetSavedPoint(227,0.03357228);
   f_690099->SetSavedPoint(228,0.03305697);
   f_690099->SetSavedPoint(229,0.03254592);
   f_690099->SetSavedPoint(230,0.03203951);
   f_690099->SetSavedPoint(231,0.03153813);
   f_690099->SetSavedPoint(232,0.03104212);
   f_690099->SetSavedPoint(233,0.03055181);
   f_690099->SetSavedPoint(234,0.03006752);
   f_690099->SetSavedPoint(235,0.02958952);
   f_690099->SetSavedPoint(236,0.02911809);
   f_690099->SetSavedPoint(237,0.02865345);
   f_690099->SetSavedPoint(238,0.02819583);
   f_690099->SetSavedPoint(239,0.02774541);
   f_690099->SetSavedPoint(240,0.02730236);
   f_690099->SetSavedPoint(241,0.02686684);
   f_690099->SetSavedPoint(242,0.02643895);
   f_690099->SetSavedPoint(243,0.02601879);
   f_690099->SetSavedPoint(244,0.02560645);
   f_690099->SetSavedPoint(245,0.02520196);
   f_690099->SetSavedPoint(246,0.02480537);
   f_690099->SetSavedPoint(247,0.02441668);
   f_690099->SetSavedPoint(248,0.02403587);
   f_690099->SetSavedPoint(249,0.02366292);
   f_690099->SetSavedPoint(250,0.02329777);
   f_690099->SetSavedPoint(251,0.02294036);
   f_690099->SetSavedPoint(252,0.02259059);
   f_690099->SetSavedPoint(253,0.02224835);
   f_690099->SetSavedPoint(254,0.02191354);
   f_690099->SetSavedPoint(255,0.02158602);
   f_690099->SetSavedPoint(256,0.02126563);
   f_690099->SetSavedPoint(257,0.02095221);
   f_690099->SetSavedPoint(258,0.0206456);
   f_690099->SetSavedPoint(259,0.0203456);
   f_690099->SetSavedPoint(260,0.02005204);
   f_690099->SetSavedPoint(261,0.0197647);
   f_690099->SetSavedPoint(262,0.01948338);
   f_690099->SetSavedPoint(263,0.01920786);
   f_690099->SetSavedPoint(264,0.01893794);
   f_690099->SetSavedPoint(265,0.01867339);
   f_690099->SetSavedPoint(266,0.01841398);
   f_690099->SetSavedPoint(267,0.0181595);
   f_690099->SetSavedPoint(268,0.01790971);
   f_690099->SetSavedPoint(269,0.01766439);
   f_690099->SetSavedPoint(270,0.01742333);
   f_690099->SetSavedPoint(271,0.01718631);
   f_690099->SetSavedPoint(272,0.0169531);
   f_690099->SetSavedPoint(273,0.0167235);
   f_690099->SetSavedPoint(274,0.0164973);
   f_690099->SetSavedPoint(275,0.01627431);
   f_690099->SetSavedPoint(276,0.01605434);
   f_690099->SetSavedPoint(277,0.0158372);
   f_690099->SetSavedPoint(278,0.01562271);
   f_690099->SetSavedPoint(279,0.01541072);
   f_690099->SetSavedPoint(280,0.01520105);
   f_690099->SetSavedPoint(281,0.01499358);
   f_690099->SetSavedPoint(282,0.01478816);
   f_690099->SetSavedPoint(283,0.01458467);
   f_690099->SetSavedPoint(284,0.01438298);
   f_690099->SetSavedPoint(285,0.01418301);
   f_690099->SetSavedPoint(286,0.01398465);
   f_690099->SetSavedPoint(287,0.01378782);
   f_690099->SetSavedPoint(288,0.01359246);
   f_690099->SetSavedPoint(289,0.0133985);
   f_690099->SetSavedPoint(290,0.01320591);
   f_690099->SetSavedPoint(291,0.01301463);
   f_690099->SetSavedPoint(292,0.01282465);
   f_690099->SetSavedPoint(293,0.01263595);
   f_690099->SetSavedPoint(294,0.01244852);
   f_690099->SetSavedPoint(295,0.01226238);
   f_690099->SetSavedPoint(296,0.01207752);
   f_690099->SetSavedPoint(297,0.01189398);
   f_690099->SetSavedPoint(298,0.01171178);
   f_690099->SetSavedPoint(299,0.01153096);
   f_690099->SetSavedPoint(300,0.01135157);
   f_690099->SetSavedPoint(301,0.01117366);
   f_690099->SetSavedPoint(302,0.01099728);
   f_690099->SetSavedPoint(303,0.0108225);
   f_690099->SetSavedPoint(304,0.01064939);
   f_690099->SetSavedPoint(305,0.01047801);
   f_690099->SetSavedPoint(306,0.01030844);
   f_690099->SetSavedPoint(307,0.01014076);
   f_690099->SetSavedPoint(308,0.009975044);
   f_690099->SetSavedPoint(309,0.009811368);
   f_690099->SetSavedPoint(310,0.009649813);
   f_690099->SetSavedPoint(311,0.009490458);
   f_690099->SetSavedPoint(312,0.00933338);
   f_690099->SetSavedPoint(313,0.009178656);
   f_690099->SetSavedPoint(314,0.009026358);
   f_690099->SetSavedPoint(315,0.008876556);
   f_690099->SetSavedPoint(316,0.008729318);
   f_690099->SetSavedPoint(317,0.008584705);
   f_690099->SetSavedPoint(318,0.008442776);
   f_690099->SetSavedPoint(319,0.008303582);
   f_690099->SetSavedPoint(320,0.00816717);
   f_690099->SetSavedPoint(321,0.008033582);
   f_690099->SetSavedPoint(322,0.007902852);
   f_690099->SetSavedPoint(323,0.007775007);
   f_690099->SetSavedPoint(324,0.007650068);
   f_690099->SetSavedPoint(325,0.007528048);
   f_690099->SetSavedPoint(326,0.007408954);
   f_690099->SetSavedPoint(327,0.007292784);
   f_690099->SetSavedPoint(328,0.00717953);
   f_690099->SetSavedPoint(329,0.007069174);
   f_690099->SetSavedPoint(330,0.006961692);
   f_690099->SetSavedPoint(331,0.006857053);
   f_690099->SetSavedPoint(332,0.006755217);
   f_690099->SetSavedPoint(333,0.006656139);
   f_690099->SetSavedPoint(334,0.006559765);
   f_690099->SetSavedPoint(335,0.006466036);
   f_690099->SetSavedPoint(336,0.006374885);
   f_690099->SetSavedPoint(337,0.006286239);
   f_690099->SetSavedPoint(338,0.006200022);
   f_690099->SetSavedPoint(339,0.006116149);
   f_690099->SetSavedPoint(340,0.006034533);
   f_690099->SetSavedPoint(341,0.005955082);
   f_690099->SetSavedPoint(342,0.0058777);
   f_690099->SetSavedPoint(343,0.005802288);
   f_690099->SetSavedPoint(344,0.005728744);
   f_690099->SetSavedPoint(345,0.005656964);
   f_690099->SetSavedPoint(346,0.005586843);
   f_690099->SetSavedPoint(347,0.005518275);
   f_690099->SetSavedPoint(348,0.005451153);
   f_690099->SetSavedPoint(349,0.005385372);
   f_690099->SetSavedPoint(350,0.005320827);
   f_690099->SetSavedPoint(351,0.005257414);
   f_690099->SetSavedPoint(352,0.005195031);
   f_690099->SetSavedPoint(353,0.00513358);
   f_690099->SetSavedPoint(354,0.005072966);
   f_690099->SetSavedPoint(355,0.005013097);
   f_690099->SetSavedPoint(356,0.004953885);
   f_690099->SetSavedPoint(357,0.004895248);
   f_690099->SetSavedPoint(358,0.004837109);
   f_690099->SetSavedPoint(359,0.004779396);
   f_690099->SetSavedPoint(360,0.004722043);
   f_690099->SetSavedPoint(361,0.004664991);
   f_690099->SetSavedPoint(362,0.004608186);
   f_690099->SetSavedPoint(363,0.004551582);
   f_690099->SetSavedPoint(364,0.00449514);
   f_690099->SetSavedPoint(365,0.004438827);
   f_690099->SetSavedPoint(366,0.00438262);
   f_690099->SetSavedPoint(367,0.004326499);
   f_690099->SetSavedPoint(368,0.004270453);
   f_690099->SetSavedPoint(369,0.00421448);
   f_690099->SetSavedPoint(370,0.004158583);
   f_690099->SetSavedPoint(371,0.00410277);
   f_690099->SetSavedPoint(372,0.004047059);
   f_690099->SetSavedPoint(373,0.003991472);
   f_690099->SetSavedPoint(374,0.003936037);
   f_690099->SetSavedPoint(375,0.003880788);
   f_690099->SetSavedPoint(376,0.003825764);
   f_690099->SetSavedPoint(377,0.003771007);
   f_690099->SetSavedPoint(378,0.003716566);
   f_690099->SetSavedPoint(379,0.00366249);
   f_690099->SetSavedPoint(380,0.003608833);
   f_690099->SetSavedPoint(381,0.003555651);
   f_690099->SetSavedPoint(382,0.003503001);
   f_690099->SetSavedPoint(383,0.003450942);
   f_690099->SetSavedPoint(384,0.003399531);
   f_690099->SetSavedPoint(385,0.003348827);
   f_690099->SetSavedPoint(386,0.003298887);
   f_690099->SetSavedPoint(387,0.003249767);
   f_690099->SetSavedPoint(388,0.003201519);
   f_690099->SetSavedPoint(389,0.003154193);
   f_690099->SetSavedPoint(390,0.003107837);
   f_690099->SetSavedPoint(391,0.003062492);
   f_690099->SetSavedPoint(392,0.003018195);
   f_690099->SetSavedPoint(393,0.00297498);
   f_690099->SetSavedPoint(394,0.002932871);
   f_690099->SetSavedPoint(395,0.00289189);
   f_690099->SetSavedPoint(396,0.00285205);
   f_690099->SetSavedPoint(397,0.002813357);
   f_690099->SetSavedPoint(398,0.002775813);
   f_690099->SetSavedPoint(399,0.002739408);
   f_690099->SetSavedPoint(400,0.002704128);
   f_690099->SetSavedPoint(401,0.002669951);
   f_690099->SetSavedPoint(402,0.002636846);
   f_690099->SetSavedPoint(403,0.002604777);
   f_690099->SetSavedPoint(404,0.0025737);
   f_690099->SetSavedPoint(405,0.002543564);
   f_690099->SetSavedPoint(406,0.002514311);
   f_690099->SetSavedPoint(407,0.002485878);
   f_690099->SetSavedPoint(408,0.002458197);
   f_690099->SetSavedPoint(409,0.002431194);
   f_690099->SetSavedPoint(410,0.002404792);
   f_690099->SetSavedPoint(411,0.002378908);
   f_690099->SetSavedPoint(412,0.00235346);
   f_690099->SetSavedPoint(413,0.002328361);
   f_690099->SetSavedPoint(414,0.002303525);
   f_690099->SetSavedPoint(415,0.002278866);
   f_690099->SetSavedPoint(416,0.002254297);
   f_690099->SetSavedPoint(417,0.002229736);
   f_690099->SetSavedPoint(418,0.002205102);
   f_690099->SetSavedPoint(419,0.002180318);
   f_690099->SetSavedPoint(420,0.002155313);
   f_690099->SetSavedPoint(421,0.002130022);
   f_690099->SetSavedPoint(422,0.002104387);
   f_690099->SetSavedPoint(423,0.002078356);
   f_690099->SetSavedPoint(424,0.002051889);
   f_690099->SetSavedPoint(425,0.002024953);
   f_690099->SetSavedPoint(426,0.001997527);
   f_690099->SetSavedPoint(427,0.0019696);
   f_690099->SetSavedPoint(428,0.001941172);
   f_690099->SetSavedPoint(429,0.001912257);
   f_690099->SetSavedPoint(430,0.001882879);
   f_690099->SetSavedPoint(431,0.001853074);
   f_690099->SetSavedPoint(432,0.001822892);
   f_690099->SetSavedPoint(433,0.001792394);
   f_690099->SetSavedPoint(434,0.001761651);
   f_690099->SetSavedPoint(435,0.001730748);
   f_690099->SetSavedPoint(436,0.001699778);
   f_690099->SetSavedPoint(437,0.001668845);
   f_690099->SetSavedPoint(438,0.00163806);
   f_690099->SetSavedPoint(439,0.001607542);
   f_690099->SetSavedPoint(440,0.001577415);
   f_690099->SetSavedPoint(441,0.001547806);
   f_690099->SetSavedPoint(442,0.001518846);
   f_690099->SetSavedPoint(443,0.001490665);
   f_690099->SetSavedPoint(444,0.001463392);
   f_690099->SetSavedPoint(445,0.001437151);
   f_690099->SetSavedPoint(446,0.00141206);
   f_690099->SetSavedPoint(447,0.001388229);
   f_690099->SetSavedPoint(448,0.001365754);
   f_690099->SetSavedPoint(449,0.001344723);
   f_690099->SetSavedPoint(450,0.001325203);
   f_690099->SetSavedPoint(451,0.001307245);
   f_690099->SetSavedPoint(452,0.00129088);
   f_690099->SetSavedPoint(453,0.001276118);
   f_690099->SetSavedPoint(454,0.001262943);
   f_690099->SetSavedPoint(455,0.001251314);
   f_690099->SetSavedPoint(456,0.001241166);
   f_690099->SetSavedPoint(457,0.001232402);
   f_690099->SetSavedPoint(458,0.001224903);
   f_690099->SetSavedPoint(459,0.001218519);
   f_690099->SetSavedPoint(460,0.001213074);
   f_690099->SetSavedPoint(461,0.001208366);
   f_690099->SetSavedPoint(462,0.001204173);
   f_690099->SetSavedPoint(463,0.001200247);
   f_690099->SetSavedPoint(464,0.001196327);
   f_690099->SetSavedPoint(465,0.001192137);
   f_690099->SetSavedPoint(466,0.001187392);
   f_690099->SetSavedPoint(467,0.001181806);
   f_690099->SetSavedPoint(468,0.001175094);
   f_690099->SetSavedPoint(469,0.001166986);
   f_690099->SetSavedPoint(470,0.001157226);
   f_690099->SetSavedPoint(471,0.001145588);
   f_690099->SetSavedPoint(472,0.001131881);
   f_690099->SetSavedPoint(473,0.001115958);
   f_690099->SetSavedPoint(474,0.001097727);
   f_690099->SetSavedPoint(475,0.001077159);
   f_690099->SetSavedPoint(476,0.001054296);
   f_690099->SetSavedPoint(477,0.001029261);
   f_690099->SetSavedPoint(478,0.001002263);
   f_690099->SetSavedPoint(479,0.0009736023);
   f_690099->SetSavedPoint(480,0.0009436732);
   f_690099->SetSavedPoint(481,0.0009129646);
   f_690099->SetSavedPoint(482,0.0008820557);
   f_690099->SetSavedPoint(483,0.0008516078);
   f_690099->SetSavedPoint(484,0.0008223501);
   f_690099->SetSavedPoint(485,0.0007950596);
   f_690099->SetSavedPoint(486,0.000770532);
   f_690099->SetSavedPoint(487,0.000749544);
   f_690099->SetSavedPoint(488,0.000732804);
   f_690099->SetSavedPoint(489,0.0007208905);
   f_690099->SetSavedPoint(490,0.0007141744);
   f_690099->SetSavedPoint(491,0.0007127255);
   f_690099->SetSavedPoint(492,0.0007161982);
   f_690099->SetSavedPoint(493,0.0007236949);
   f_690099->SetSavedPoint(494,0.0007336038);
   f_690099->SetSavedPoint(495,0.0007434075);
   f_690099->SetSavedPoint(496,0.0007494584);
   f_690099->SetSavedPoint(497,0.0007467174);
   f_690099->SetSavedPoint(498,0.0007284504);
   f_690099->SetSavedPoint(499,0.0006858781);
   f_690099->SetSavedPoint(500,0.0006077741);
   f_690099->SetSavedPoint(501,0);
   f_690099->SetSavedPoint(502,29.925);
   f_690099->SetFillColor(19);
   f_690099->SetFillStyle(0);
   f_690099->SetMarkerStyle(20);
   f_690099->SetMarkerSize(1.2);
   f_690099->SetLineColor(8);
   f_690099->SetLineWidth(3);
   f_690099->GetXaxis()->SetNdivisions(505);
   f_690099->GetXaxis()->SetLabelFont(132);
   f_690099->GetXaxis()->SetLabelOffset(0.015);
   f_690099->GetXaxis()->SetLabelSize(0.05);
   f_690099->GetXaxis()->SetTitleSize(0.06);
   f_690099->GetXaxis()->SetTitleFont(132);
   f_690099->GetYaxis()->SetLabelFont(132);
   f_690099->GetYaxis()->SetLabelSize(0.05);
   f_690099->GetYaxis()->SetTitleSize(0.06);
   f_690099->GetYaxis()->SetTitleFont(42);
   f_690099->SetParameter(0,0);
   f_690099->SetParError(0,0);
   f_690099->SetParLimits(0,0,0);
   f_690099->SetParameter(1,0);
   f_690099->SetParError(1,0);
   f_690099->SetParLimits(1,0,0);
   f_690099->SetParameter(2,0);
   f_690099->SetParError(2,0);
   f_690099->SetParLimits(2,0,0);
   f_690099->SetParameter(3,0);
   f_690099->SetParError(3,0);
   f_690099->SetParLimits(3,0,0);
   f_690099->SetParameter(4,0);
   f_690099->SetParError(4,0);
   f_690099->SetParLimits(4,0,0);
   f_690099->SetParameter(5,0);
   f_690099->SetParError(5,0);
   f_690099->SetParLimits(5,0,0);
   f_690099->SetParameter(6,0);
   f_690099->SetParError(6,0);
   f_690099->SetParLimits(6,0,0);
   f_690099->SetParameter(7,0);
   f_690099->SetParError(7,0);
   f_690099->SetParLimits(7,0,0);
   f_690099->SetParameter(8,0);
   f_690099->SetParError(8,0);
   f_690099->SetParLimits(8,0,0);
   f_690099->SetParameter(9,0);
   f_690099->SetParError(9,0);
   f_690099->SetParLimits(9,0,0);
   f_690099->SetParameter(10,0);
   f_690099->SetParError(10,0);
   f_690099->SetParLimits(10,0,0);
   f_690099->SetParameter(11,0);
   f_690099->SetParError(11,0);
   f_690099->SetParLimits(11,0,0);
   f_690099->SetParameter(12,0);
   f_690099->SetParError(12,0);
   f_690099->SetParLimits(12,0,0);
   f_690099->SetParameter(13,0);
   f_690099->SetParError(13,0);
   f_690099->SetParLimits(13,0,0);
   f_690099->SetParameter(14,0);
   f_690099->SetParError(14,0);
   f_690099->SetParLimits(14,0,0);
   f_690099->SetParameter(15,0);
   f_690099->SetParError(15,0);
   f_690099->SetParLimits(15,0,0);
   f_690099->SetParameter(16,0);
   f_690099->SetParError(16,0);
   f_690099->SetParLimits(16,0,0);
   f_690099->SetParameter(17,0);
   f_690099->SetParError(17,0);
   f_690099->SetParLimits(17,0,0);
   f_690099->SetParameter(18,0);
   f_690099->SetParError(18,0);
   f_690099->SetParLimits(18,0,0);
   f_690099->SetParameter(19,0);
   f_690099->SetParError(19,0);
   f_690099->SetParLimits(19,0,0);
   f_690099->SetParameter(20,0);
   f_690099->SetParError(20,0);
   f_690099->SetParLimits(20,0,0);
   f_690099->Draw("same");
   
   Double_t Graph0_fx69[203] = {
   0,
   0.3,
   0.6,
   0.9,
   1.2,
   1.5,
   1.8,
   2.1,
   2.4,
   2.7,
   3,
   3.3,
   3.6,
   3.9,
   4.2,
   4.5,
   4.8,
   5.1,
   5.4,
   5.7,
   6,
   6.3,
   6.6,
   6.9,
   7.2,
   7.5,
   7.8,
   8.1,
   8.4,
   8.7,
   9,
   9.3,
   9.6,
   9.9,
   10.2,
   10.5,
   10.8,
   11.1,
   11.4,
   11.7,
   12,
   12.3,
   12.6,
   12.9,
   13.2,
   13.5,
   13.8,
   14.1,
   14.4,
   14.7,
   15,
   15.3,
   15.6,
   15.9,
   16.2,
   16.5,
   16.8,
   17.1,
   17.4,
   17.7,
   18,
   18.3,
   18.6,
   18.9,
   19.2,
   19.5,
   19.8,
   20.1,
   20.4,
   20.7,
   21,
   21.3,
   21.6,
   21.9,
   22.2,
   22.5,
   22.8,
   23.1,
   23.4,
   23.7,
   24,
   24.3,
   24.6,
   24.9,
   25.2,
   25.5,
   25.8,
   26.1,
   26.4,
   26.7,
   27,
   27.3,
   27.6,
   27.9,
   28.2,
   28.5,
   28.8,
   29.1,
   29.4,
   29.7,
   30,
   30,
   29.7,
   29.4,
   29.1,
   28.8,
   28.5,
   28.2,
   27.9,
   27.6,
   27.3,
   27,
   26.7,
   26.4,
   26.1,
   25.8,
   25.5,
   25.2,
   24.9,
   24.6,
   24.3,
   24,
   23.7,
   23.4,
   23.1,
   22.8,
   22.5,
   22.2,
   21.9,
   21.6,
   21.3,
   21,
   20.7,
   20.4,
   20.1,
   19.8,
   19.5,
   19.2,
   18.9,
   18.6,
   18.3,
   18,
   17.7,
   17.4,
   17.1,
   16.8,
   16.5,
   16.2,
   15.9,
   15.6,
   15.3,
   15,
   14.7,
   14.4,
   14.1,
   13.8,
   13.5,
   13.2,
   12.9,
   12.6,
   12.3,
   12,
   11.7,
   11.4,
   11.1,
   10.8,
   10.5,
   10.2,
   9.9,
   9.6,
   9.3,
   9,
   8.7,
   8.4,
   8.1,
   7.8,
   7.5,
   7.2,
   6.9,
   6.6,
   6.3,
   6,
   5.7,
   5.4,
   5.1,
   4.8,
   4.5,
   4.2,
   3.9,
   3.6,
   3.3,
   3,
   2.7,
   2.4,
   2.1,
   1.8,
   1.5,
   1.2,
   0.9,
   0.6,
   0.3,
   0,
   0};
   Double_t Graph0_fy69[203] = {
   0,
   0.01983004,
   0.03666364,
   0.05066801,
   0.06212844,
   0.07128862,
   0.07835012,
   0.08351228,
   0.08700188,
   0.08907898,
   0.0900228,
   0.09010752,
   0.08957776,
   0.08863041,
   0.08740633,
   0.08599192,
   0.08442881,
   0.08272828,
   0.08088732,
   0.07890326,
   0.07678473,
   0.07455792,
   0.07226776,
   0.06997471,
   0.06774809,
   0.06565761,
   0.06376443,
   0.06211325,
   0.0607263,
   0.0596002,
   0.05870575,
   0.05799062,
   0.05738449,
   0.05680596,
   0.05617041,
   0.05539789,
   0.05442027,
   0.05318701,
   0.05166898,
   0.04986017,
   0.04777719,
   0.04545679,
   0.04295175,
   0.04032566,
   0.03764708,
   0.03498375,
   0.03239734,
   0.02993917,
   0.02764728,
   0.02554491,
   0.02364054,
   0.02192926,
   0.02039523,
   0.01901492,
   0.01776074,
   0.01660461,
   0.0155211,
   0.01448989,
   0.0134973,
   0.01253681,
   0.01160856,
   0.0107181,
   0.009874415,
   0.009087751,
   0.008367346,
   0.007719539,
   0.007146422,
   0.006645241,
   0.006208596,
   0.005825403,
   0.005482436,
   0.005166224,
   0.004864955,
   0.0045701,
   0.00427744,
   0.00398731,
   0.003703988,
   0.003434293,
   0.003185647,
   0.00296395,
   0.00277173,
   0.002607007,
   0.002463253,
   0.002330591,
   0.00219815,
   0.002057132,
   0.001903851,
   0.001741786,
   0.001581681,
   0.001438997,
   0.001328683,
   0.001258237,
   0.001221327,
   0.001195391,
   0.001147142,
   0.001048585,
   0.0009014523,
   0.0007574043,
   0.0007015647,
   0.0007334033,
   0.0004255292,
   0.000320955,
   0.0005626044,
   0.0005467081,
   0.0005989223,
   0.0007226172,
   0.000851325,
   0.0009424772,
   0.0009930915,
   0.001025242,
   0.001066558,
   0.001136594,
   0.001241533,
   0.001375628,
   0.001526324,
   0.001680176,
   0.001827542,
   0.001965039,
   0.002095683,
   0.002227211,
   0.002369432,
   0.002531445,
   0.002719432,
   0.002935462,
   0.003177436,
   0.003440057,
   0.003716508,
   0.004000426,
   0.004287747,
   0.004578072,
   0.004875302,
   0.005187467,
   0.005525792,
   0.005903185,
   0.006332419,
   0.006824312,
   0.007386213,
   0.008021043,
   0.008727056,
   0.00949838,
   0.01032629,
   0.01120102,
   0.01211396,
   0.01305976,
   0.01403829,
   0.01505589,
   0.01612589,
   0.01726812,
   0.01850748,
   0.01987156,
   0.02138757,
   0.02307881,
   0.02496118,
   0.02703992,
   0.02930716,
   0.03174051,
   0.03430302,
   0.03694453,
   0.03960459,
   0.04221658,
   0.04471287,
   0.04703054,
   0.04911713,
   0.05093584,
   0.05246963,
   0.05372379,
   0.05472644,
   0.05552697,
   0.05619229,
   0.0568012,
   0.0574373,
   0.05818121,
   0.05910272,
   0.06025391,
   0.06166397,
   0.06333645,
   0.06524936,
   0.06735829,
   0.06960226,
   0.07191164,
   0.07421697,
   0.07645752,
   0.07858784,
   0.08058114,
   0.08242804,
   0.08413044,
   0.08569056,
   0.08709638,
   0.0883057,
   0.08923171,
   0.08973355,
   0.08961489,
   0.0886325,
   0.08651468,
   0.08298606,
   0.07779204,
   0.07071313,
   0.06155947,
   0.05014173,
   0.03623221,
   0.01956615,
   0,
   0};
   TGraph *graph = new TGraph(203,Graph0_fx69,Graph0_fy69);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph69 = new TH1F("Graph_Graph69","Graph",203,0,33);
   Graph_Graph69->SetMinimum(0);
   Graph_Graph69->SetMaximum(0.09911828);
   Graph_Graph69->SetDirectory(0);
   Graph_Graph69->SetStats(0);
   Graph_Graph69->SetMarkerStyle(20);
   Graph_Graph69->SetMarkerSize(1.2);
   Graph_Graph69->GetXaxis()->SetNdivisions(505);
   Graph_Graph69->GetXaxis()->SetLabelFont(132);
   Graph_Graph69->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph69->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph69->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph69->GetXaxis()->SetTitleFont(132);
   Graph_Graph69->GetYaxis()->SetLabelFont(132);
   Graph_Graph69->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph69->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph69->GetYaxis()->SetTitleFont(42);
   Graph_Graph69->GetZaxis()->SetLabelFont(132);
   Graph_Graph69->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph69->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph69->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph69);
   
   graph->Draw("flc");
   
   TF1 *f_6870100 = new TF1("*f_6870",0,29.925,25);
    //The original function : f_6870 had originally been created by:
    //TF1 *f_6870 = new TF1("f_6870",f_6870,0,29.925,25);
   f_6870100->SetRange(0,29.925);
   f_6870100->SetName("f_6870");
   f_6870100->SetTitle("f_6870");
   f_6870100->SetNpx(500);
   f_6870100->SetSavedPoint(0,0);
   f_6870100->SetSavedPoint(1,0.004090857);
   f_6870100->SetSavedPoint(2,0.008296851);
   f_6870100->SetSavedPoint(3,0.01252657);
   f_6870100->SetSavedPoint(4,0.01671023);
   f_6870100->SetSavedPoint(5,0.02079603);
   f_6870100->SetSavedPoint(6,0.02474694);
   f_6870100->SetSavedPoint(7,0.02853796);
   f_6870100->SetSavedPoint(8,0.03215377);
   f_6870100->SetSavedPoint(9,0.03558666);
   f_6870100->SetSavedPoint(10,0.03883487);
   f_6870100->SetSavedPoint(11,0.04190109);
   f_6870100->SetSavedPoint(12,0.04479128);
   f_6870100->SetSavedPoint(13,0.04751366);
   f_6870100->SetSavedPoint(14,0.05007789);
   f_6870100->SetSavedPoint(15,0.05249437);
   f_6870100->SetSavedPoint(16,0.05477378);
   f_6870100->SetSavedPoint(17,0.0569266);
   f_6870100->SetSavedPoint(18,0.05896285);
   f_6870100->SetSavedPoint(19,0.06089183);
   f_6870100->SetSavedPoint(20,0.06272201);
   f_6870100->SetSavedPoint(21,0.06446089);
   f_6870100->SetSavedPoint(22,0.06611497);
   f_6870100->SetSavedPoint(23,0.06768977);
   f_6870100->SetSavedPoint(24,0.06918984);
   f_6870100->SetSavedPoint(25,0.07061878);
   f_6870100->SetSavedPoint(26,0.07197938);
   f_6870100->SetSavedPoint(27,0.07327363);
   f_6870100->SetSavedPoint(28,0.07450287);
   f_6870100->SetSavedPoint(29,0.07566784);
   f_6870100->SetSavedPoint(30,0.07676881);
   f_6870100->SetSavedPoint(31,0.07780568);
   f_6870100->SetSavedPoint(32,0.07877804);
   f_6870100->SetSavedPoint(33,0.07968529);
   f_6870100->SetSavedPoint(34,0.08052671);
   f_6870100->SetSavedPoint(35,0.08130155);
   f_6870100->SetSavedPoint(36,0.08200908);
   f_6870100->SetSavedPoint(37,0.08264867);
   f_6870100->SetSavedPoint(38,0.08321983);
   f_6870100->SetSavedPoint(39,0.08372224);
   f_6870100->SetSavedPoint(40,0.08415582);
   f_6870100->SetSavedPoint(41,0.08452075);
   f_6870100->SetSavedPoint(42,0.08481745);
   f_6870100->SetSavedPoint(43,0.08504665);
   f_6870100->SetSavedPoint(44,0.08520936);
   f_6870100->SetSavedPoint(45,0.08530689);
   f_6870100->SetSavedPoint(46,0.08534081);
   f_6870100->SetSavedPoint(47,0.08531298);
   f_6870100->SetSavedPoint(48,0.08522554);
   f_6870100->SetSavedPoint(49,0.08508083);
   f_6870100->SetSavedPoint(50,0.08488145);
   f_6870100->SetSavedPoint(51,0.08463017);
   f_6870100->SetSavedPoint(52,0.08432994);
   f_6870100->SetSavedPoint(53,0.08398385);
   f_6870100->SetSavedPoint(54,0.08359512);
   f_6870100->SetSavedPoint(55,0.08316703);
   f_6870100->SetSavedPoint(56,0.08270293);
   f_6870100->SetSavedPoint(57,0.08220621);
   f_6870100->SetSavedPoint(58,0.08168024);
   f_6870100->SetSavedPoint(59,0.08112837);
   f_6870100->SetSavedPoint(60,0.0805539);
   f_6870100->SetSavedPoint(61,0.07996006);
   f_6870100->SetSavedPoint(62,0.07934998);
   f_6870100->SetSavedPoint(63,0.07872665);
   f_6870100->SetSavedPoint(64,0.07809294);
   f_6870100->SetSavedPoint(65,0.07745158);
   f_6870100->SetSavedPoint(66,0.07680511);
   f_6870100->SetSavedPoint(67,0.07615588);
   f_6870100->SetSavedPoint(68,0.07550609);
   f_6870100->SetSavedPoint(69,0.07485771);
   f_6870100->SetSavedPoint(70,0.07421252);
   f_6870100->SetSavedPoint(71,0.07357208);
   f_6870100->SetSavedPoint(72,0.07293777);
   f_6870100->SetSavedPoint(73,0.07231075);
   f_6870100->SetSavedPoint(74,0.07169197);
   f_6870100->SetSavedPoint(75,0.07108219);
   f_6870100->SetSavedPoint(76,0.07048197);
   f_6870100->SetSavedPoint(77,0.06989171);
   f_6870100->SetSavedPoint(78,0.06931161);
   f_6870100->SetSavedPoint(79,0.06874172);
   f_6870100->SetSavedPoint(80,0.06818191);
   f_6870100->SetSavedPoint(81,0.06763195);
   f_6870100->SetSavedPoint(82,0.06709145);
   f_6870100->SetSavedPoint(83,0.06655991);
   f_6870100->SetSavedPoint(84,0.06603675);
   f_6870100->SetSavedPoint(85,0.06552128);
   f_6870100->SetSavedPoint(86,0.06501275);
   f_6870100->SetSavedPoint(87,0.06451035);
   f_6870100->SetSavedPoint(88,0.06401322);
   f_6870100->SetSavedPoint(89,0.06352049);
   f_6870100->SetSavedPoint(90,0.06303126);
   f_6870100->SetSavedPoint(91,0.06254464);
   f_6870100->SetSavedPoint(92,0.06205975);
   f_6870100->SetSavedPoint(93,0.06157573);
   f_6870100->SetSavedPoint(94,0.06109175);
   f_6870100->SetSavedPoint(95,0.06060706);
   f_6870100->SetSavedPoint(96,0.06012092);
   f_6870100->SetSavedPoint(97,0.05963271);
   f_6870100->SetSavedPoint(98,0.05914183);
   f_6870100->SetSavedPoint(99,0.05864782);
   f_6870100->SetSavedPoint(100,0.05815027);
   f_6870100->SetSavedPoint(101,0.05764887);
   f_6870100->SetSavedPoint(102,0.05714344);
   f_6870100->SetSavedPoint(103,0.05663385);
   f_6870100->SetSavedPoint(104,0.05612013);
   f_6870100->SetSavedPoint(105,0.05560238);
   f_6870100->SetSavedPoint(106,0.05508082);
   f_6870100->SetSavedPoint(107,0.05455579);
   f_6870100->SetSavedPoint(108,0.05402771);
   f_6870100->SetSavedPoint(109,0.05349712);
   f_6870100->SetSavedPoint(110,0.05296466);
   f_6870100->SetSavedPoint(111,0.05243107);
   f_6870100->SetSavedPoint(112,0.05189715);
   f_6870100->SetSavedPoint(113,0.05136384);
   f_6870100->SetSavedPoint(114,0.05083211);
   f_6870100->SetSavedPoint(115,0.05030304);
   f_6870100->SetSavedPoint(116,0.04977776);
   f_6870100->SetSavedPoint(117,0.04925746);
   f_6870100->SetSavedPoint(118,0.04874338);
   f_6870100->SetSavedPoint(119,0.04823682);
   f_6870100->SetSavedPoint(120,0.04773908);
   f_6870100->SetSavedPoint(121,0.04725153);
   f_6870100->SetSavedPoint(122,0.04677553);
   f_6870100->SetSavedPoint(123,0.04631245);
   f_6870100->SetSavedPoint(124,0.04586367);
   f_6870100->SetSavedPoint(125,0.04543054);
   f_6870100->SetSavedPoint(126,0.04501442);
   f_6870100->SetSavedPoint(127,0.04461662);
   f_6870100->SetSavedPoint(128,0.04423843);
   f_6870100->SetSavedPoint(129,0.04388109);
   f_6870100->SetSavedPoint(130,0.04354579);
   f_6870100->SetSavedPoint(131,0.04323366);
   f_6870100->SetSavedPoint(132,0.04294576);
   f_6870100->SetSavedPoint(133,0.04268308);
   f_6870100->SetSavedPoint(134,0.04244654);
   f_6870100->SetSavedPoint(135,0.04223697);
   f_6870100->SetSavedPoint(136,0.0420551);
   f_6870100->SetSavedPoint(137,0.04190158);
   f_6870100->SetSavedPoint(138,0.04177695);
   f_6870100->SetSavedPoint(139,0.04168166);
   f_6870100->SetSavedPoint(140,0.04161604);
   f_6870100->SetSavedPoint(141,0.04158032);
   f_6870100->SetSavedPoint(142,0.04157461);
   f_6870100->SetSavedPoint(143,0.04159893);
   f_6870100->SetSavedPoint(144,0.04165317);
   f_6870100->SetSavedPoint(145,0.04173711);
   f_6870100->SetSavedPoint(146,0.04185042);
   f_6870100->SetSavedPoint(147,0.04199266);
   f_6870100->SetSavedPoint(148,0.04216329);
   f_6870100->SetSavedPoint(149,0.04236165);
   f_6870100->SetSavedPoint(150,0.04258698);
   f_6870100->SetSavedPoint(151,0.04283842);
   f_6870100->SetSavedPoint(152,0.043115);
   f_6870100->SetSavedPoint(153,0.04341568);
   f_6870100->SetSavedPoint(154,0.04373931);
   f_6870100->SetSavedPoint(155,0.04408467);
   f_6870100->SetSavedPoint(156,0.04445045);
   f_6870100->SetSavedPoint(157,0.04483527);
   f_6870100->SetSavedPoint(158,0.04523769);
   f_6870100->SetSavedPoint(159,0.0456562);
   f_6870100->SetSavedPoint(160,0.04608922);
   f_6870100->SetSavedPoint(161,0.04653516);
   f_6870100->SetSavedPoint(162,0.04699234);
   f_6870100->SetSavedPoint(163,0.04745909);
   f_6870100->SetSavedPoint(164,0.04793367);
   f_6870100->SetSavedPoint(165,0.04841435);
   f_6870100->SetSavedPoint(166,0.04889937);
   f_6870100->SetSavedPoint(167,0.04938696);
   f_6870100->SetSavedPoint(168,0.04987536);
   f_6870100->SetSavedPoint(169,0.05036281);
   f_6870100->SetSavedPoint(170,0.05084755);
   f_6870100->SetSavedPoint(171,0.05132786);
   f_6870100->SetSavedPoint(172,0.05180203);
   f_6870100->SetSavedPoint(173,0.05226839);
   f_6870100->SetSavedPoint(174,0.05272529);
   f_6870100->SetSavedPoint(175,0.05317116);
   f_6870100->SetSavedPoint(176,0.05360445);
   f_6870100->SetSavedPoint(177,0.05402366);
   f_6870100->SetSavedPoint(178,0.05442736);
   f_6870100->SetSavedPoint(179,0.05481418);
   f_6870100->SetSavedPoint(180,0.05518284);
   f_6870100->SetSavedPoint(181,0.05553208);
   f_6870100->SetSavedPoint(182,0.05586077);
   f_6870100->SetSavedPoint(183,0.05616782);
   f_6870100->SetSavedPoint(184,0.05645224);
   f_6870100->SetSavedPoint(185,0.05671312);
   f_6870100->SetSavedPoint(186,0.05694963);
   f_6870100->SetSavedPoint(187,0.05716103);
   f_6870100->SetSavedPoint(188,0.05734668);
   f_6870100->SetSavedPoint(189,0.05750601);
   f_6870100->SetSavedPoint(190,0.05763855);
   f_6870100->SetSavedPoint(191,0.05774392);
   f_6870100->SetSavedPoint(192,0.05782183);
   f_6870100->SetSavedPoint(193,0.05787208);
   f_6870100->SetSavedPoint(194,0.05789455);
   f_6870100->SetSavedPoint(195,0.05788921);
   f_6870100->SetSavedPoint(196,0.05785613);
   f_6870100->SetSavedPoint(197,0.05779544);
   f_6870100->SetSavedPoint(198,0.05770737);
   f_6870100->SetSavedPoint(199,0.05759222);
   f_6870100->SetSavedPoint(200,0.05745037);
   f_6870100->SetSavedPoint(201,0.05728227);
   f_6870100->SetSavedPoint(202,0.05708843);
   f_6870100->SetSavedPoint(203,0.05686945);
   f_6870100->SetSavedPoint(204,0.05662598);
   f_6870100->SetSavedPoint(205,0.05635871);
   f_6870100->SetSavedPoint(206,0.05606842);
   f_6870100->SetSavedPoint(207,0.05575592);
   f_6870100->SetSavedPoint(208,0.05542206);
   f_6870100->SetSavedPoint(209,0.05506775);
   f_6870100->SetSavedPoint(210,0.05469393);
   f_6870100->SetSavedPoint(211,0.05430156);
   f_6870100->SetSavedPoint(212,0.05389166);
   f_6870100->SetSavedPoint(213,0.05346525);
   f_6870100->SetSavedPoint(214,0.05302336);
   f_6870100->SetSavedPoint(215,0.05256707);
   f_6870100->SetSavedPoint(216,0.05209744);
   f_6870100->SetSavedPoint(217,0.05161556);
   f_6870100->SetSavedPoint(218,0.0511225);
   f_6870100->SetSavedPoint(219,0.05061935);
   f_6870100->SetSavedPoint(220,0.05010717);
   f_6870100->SetSavedPoint(221,0.04958703);
   f_6870100->SetSavedPoint(222,0.04905999);
   f_6870100->SetSavedPoint(223,0.04852708);
   f_6870100->SetSavedPoint(224,0.04798931);
   f_6870100->SetSavedPoint(225,0.04744766);
   f_6870100->SetSavedPoint(226,0.04690312);
   f_6870100->SetSavedPoint(227,0.0463566);
   f_6870100->SetSavedPoint(228,0.04580902);
   f_6870100->SetSavedPoint(229,0.04526123);
   f_6870100->SetSavedPoint(230,0.04471408);
   f_6870100->SetSavedPoint(231,0.04416835);
   f_6870100->SetSavedPoint(232,0.0436248);
   f_6870100->SetSavedPoint(233,0.04308413);
   f_6870100->SetSavedPoint(234,0.04254701);
   f_6870100->SetSavedPoint(235,0.04201407);
   f_6870100->SetSavedPoint(236,0.04148588);
   f_6870100->SetSavedPoint(237,0.04096297);
   f_6870100->SetSavedPoint(238,0.04044583);
   f_6870100->SetSavedPoint(239,0.0399349);
   f_6870100->SetSavedPoint(240,0.03943057);
   f_6870100->SetSavedPoint(241,0.03893319);
   f_6870100->SetSavedPoint(242,0.03844305);
   f_6870100->SetSavedPoint(243,0.03796042);
   f_6870100->SetSavedPoint(244,0.03748551);
   f_6870100->SetSavedPoint(245,0.03701849);
   f_6870100->SetSavedPoint(246,0.03655948);
   f_6870100->SetSavedPoint(247,0.03610857);
   f_6870100->SetSavedPoint(248,0.03566581);
   f_6870100->SetSavedPoint(249,0.03523121);
   f_6870100->SetSavedPoint(250,0.03480474);
   f_6870100->SetSavedPoint(251,0.03438635);
   f_6870100->SetSavedPoint(252,0.03397594);
   f_6870100->SetSavedPoint(253,0.0335734);
   f_6870100->SetSavedPoint(254,0.03317857);
   f_6870100->SetSavedPoint(255,0.03279128);
   f_6870100->SetSavedPoint(256,0.03241134);
   f_6870100->SetSavedPoint(257,0.03203853);
   f_6870100->SetSavedPoint(258,0.0316726);
   f_6870100->SetSavedPoint(259,0.03131332);
   f_6870100->SetSavedPoint(260,0.0309604);
   f_6870100->SetSavedPoint(261,0.03061358);
   f_6870100->SetSavedPoint(262,0.03027256);
   f_6870100->SetSavedPoint(263,0.02993705);
   f_6870100->SetSavedPoint(264,0.02960676);
   f_6870100->SetSavedPoint(265,0.02928137);
   f_6870100->SetSavedPoint(266,0.02896058);
   f_6870100->SetSavedPoint(267,0.02864409);
   f_6870100->SetSavedPoint(268,0.02833161);
   f_6870100->SetSavedPoint(269,0.02802284);
   f_6870100->SetSavedPoint(270,0.02771749);
   f_6870100->SetSavedPoint(271,0.02741529);
   f_6870100->SetSavedPoint(272,0.02711596);
   f_6870100->SetSavedPoint(273,0.02681924);
   f_6870100->SetSavedPoint(274,0.02652491);
   f_6870100->SetSavedPoint(275,0.02623271);
   f_6870100->SetSavedPoint(276,0.02594245);
   f_6870100->SetSavedPoint(277,0.02565392);
   f_6870100->SetSavedPoint(278,0.02536693);
   f_6870100->SetSavedPoint(279,0.02508133);
   f_6870100->SetSavedPoint(280,0.02479696);
   f_6870100->SetSavedPoint(281,0.02451369);
   f_6870100->SetSavedPoint(282,0.02423142);
   f_6870100->SetSavedPoint(283,0.02395005);
   f_6870100->SetSavedPoint(284,0.02366951);
   f_6870100->SetSavedPoint(285,0.02338974);
   f_6870100->SetSavedPoint(286,0.02311071);
   f_6870100->SetSavedPoint(287,0.0228324);
   f_6870100->SetSavedPoint(288,0.02255481);
   f_6870100->SetSavedPoint(289,0.02227794);
   f_6870100->SetSavedPoint(290,0.02200185);
   f_6870100->SetSavedPoint(291,0.02172656);
   f_6870100->SetSavedPoint(292,0.02145215);
   f_6870100->SetSavedPoint(293,0.02117868);
   f_6870100->SetSavedPoint(294,0.02090626);
   f_6870100->SetSavedPoint(295,0.02063497);
   f_6870100->SetSavedPoint(296,0.02036494);
   f_6870100->SetSavedPoint(297,0.02009627);
   f_6870100->SetSavedPoint(298,0.0198291);
   f_6870100->SetSavedPoint(299,0.01956356);
   f_6870100->SetSavedPoint(300,0.0192998);
   f_6870100->SetSavedPoint(301,0.01903795);
   f_6870100->SetSavedPoint(302,0.01877818);
   f_6870100->SetSavedPoint(303,0.01852062);
   f_6870100->SetSavedPoint(304,0.01826544);
   f_6870100->SetSavedPoint(305,0.01801278);
   f_6870100->SetSavedPoint(306,0.01776279);
   f_6870100->SetSavedPoint(307,0.01751562);
   f_6870100->SetSavedPoint(308,0.01727141);
   f_6870100->SetSavedPoint(309,0.0170303);
   f_6870100->SetSavedPoint(310,0.01679242);
   f_6870100->SetSavedPoint(311,0.01655789);
   f_6870100->SetSavedPoint(312,0.01632683);
   f_6870100->SetSavedPoint(313,0.01609935);
   f_6870100->SetSavedPoint(314,0.01587554);
   f_6870100->SetSavedPoint(315,0.0156555);
   f_6870100->SetSavedPoint(316,0.0154393);
   f_6870100->SetSavedPoint(317,0.015227);
   f_6870100->SetSavedPoint(318,0.01501866);
   f_6870100->SetSavedPoint(319,0.01481432);
   f_6870100->SetSavedPoint(320,0.01461401);
   f_6870100->SetSavedPoint(321,0.01441774);
   f_6870100->SetSavedPoint(322,0.01422552);
   f_6870100->SetSavedPoint(323,0.01403734);
   f_6870100->SetSavedPoint(324,0.01385319);
   f_6870100->SetSavedPoint(325,0.01367301);
   f_6870100->SetSavedPoint(326,0.01349678);
   f_6870100->SetSavedPoint(327,0.01332443);
   f_6870100->SetSavedPoint(328,0.01315589);
   f_6870100->SetSavedPoint(329,0.01299109);
   f_6870100->SetSavedPoint(330,0.01282993);
   f_6870100->SetSavedPoint(331,0.01267232);
   f_6870100->SetSavedPoint(332,0.01251815);
   f_6870100->SetSavedPoint(333,0.01236731);
   f_6870100->SetSavedPoint(334,0.01221967);
   f_6870100->SetSavedPoint(335,0.0120751);
   f_6870100->SetSavedPoint(336,0.01193348);
   f_6870100->SetSavedPoint(337,0.01179465);
   f_6870100->SetSavedPoint(338,0.01165848);
   f_6870100->SetSavedPoint(339,0.01152483);
   f_6870100->SetSavedPoint(340,0.01139354);
   f_6870100->SetSavedPoint(341,0.01126448);
   f_6870100->SetSavedPoint(342,0.01113748);
   f_6870100->SetSavedPoint(343,0.01101242);
   f_6870100->SetSavedPoint(344,0.01088914);
   f_6870100->SetSavedPoint(345,0.01076751);
   f_6870100->SetSavedPoint(346,0.01064738);
   f_6870100->SetSavedPoint(347,0.01052864);
   f_6870100->SetSavedPoint(348,0.01041114);
   f_6870100->SetSavedPoint(349,0.01029477);
   f_6870100->SetSavedPoint(350,0.01017943);
   f_6870100->SetSavedPoint(351,0.010065);
   f_6870100->SetSavedPoint(352,0.009951382);
   f_6870100->SetSavedPoint(353,0.009838497);
   f_6870100->SetSavedPoint(354,0.009726263);
   f_6870100->SetSavedPoint(355,0.00961461);
   f_6870100->SetSavedPoint(356,0.009503478);
   f_6870100->SetSavedPoint(357,0.009392818);
   f_6870100->SetSavedPoint(358,0.00928259);
   f_6870100->SetSavedPoint(359,0.009172764);
   f_6870100->SetSavedPoint(360,0.00906332);
   f_6870100->SetSavedPoint(361,0.008954249);
   f_6870100->SetSavedPoint(362,0.008845551);
   f_6870100->SetSavedPoint(363,0.008737234);
   f_6870100->SetSavedPoint(364,0.008629316);
   f_6870100->SetSavedPoint(365,0.008521825);
   f_6870100->SetSavedPoint(366,0.008414796);
   f_6870100->SetSavedPoint(367,0.00830827);
   f_6870100->SetSavedPoint(368,0.008202298);
   f_6870100->SetSavedPoint(369,0.008096934);
   f_6870100->SetSavedPoint(370,0.00799224);
   f_6870100->SetSavedPoint(371,0.007888281);
   f_6870100->SetSavedPoint(372,0.007785128);
   f_6870100->SetSavedPoint(373,0.007682853);
   f_6870100->SetSavedPoint(374,0.007581531);
   f_6870100->SetSavedPoint(375,0.00748124);
   f_6870100->SetSavedPoint(376,0.007382055);
   f_6870100->SetSavedPoint(377,0.007284055);
   f_6870100->SetSavedPoint(378,0.007187314);
   f_6870100->SetSavedPoint(379,0.007091907);
   f_6870100->SetSavedPoint(380,0.006997903);
   f_6870100->SetSavedPoint(381,0.006905371);
   f_6870100->SetSavedPoint(382,0.006814372);
   f_6870100->SetSavedPoint(383,0.006724966);
   f_6870100->SetSavedPoint(384,0.006637203);
   f_6870100->SetSavedPoint(385,0.006551129);
   f_6870100->SetSavedPoint(386,0.006466783);
   f_6870100->SetSavedPoint(387,0.006384197);
   f_6870100->SetSavedPoint(388,0.006303394);
   f_6870100->SetSavedPoint(389,0.00622439);
   f_6870100->SetSavedPoint(390,0.006147192);
   f_6870100->SetSavedPoint(391,0.006071799);
   f_6870100->SetSavedPoint(392,0.005998202);
   f_6870100->SetSavedPoint(393,0.005926383);
   f_6870100->SetSavedPoint(394,0.005856316);
   f_6870100->SetSavedPoint(395,0.005787967);
   f_6870100->SetSavedPoint(396,0.005721293);
   f_6870100->SetSavedPoint(397,0.005656245);
   f_6870100->SetSavedPoint(398,0.005592766);
   f_6870100->SetSavedPoint(399,0.005530794);
   f_6870100->SetSavedPoint(400,0.00547026);
   f_6870100->SetSavedPoint(401,0.00541109);
   f_6870100->SetSavedPoint(402,0.005353205);
   f_6870100->SetSavedPoint(403,0.005296523);
   f_6870100->SetSavedPoint(404,0.00524096);
   f_6870100->SetSavedPoint(405,0.005186429);
   f_6870100->SetSavedPoint(406,0.005132841);
   f_6870100->SetSavedPoint(407,0.00508011);
   f_6870100->SetSavedPoint(408,0.005028147);
   f_6870100->SetSavedPoint(409,0.004976867);
   f_6870100->SetSavedPoint(410,0.004926188);
   f_6870100->SetSavedPoint(411,0.00487603);
   f_6870100->SetSavedPoint(412,0.004826318);
   f_6870100->SetSavedPoint(413,0.004776982);
   f_6870100->SetSavedPoint(414,0.004727958);
   f_6870100->SetSavedPoint(415,0.004679189);
   f_6870100->SetSavedPoint(416,0.004630624);
   f_6870100->SetSavedPoint(417,0.00458222);
   f_6870100->SetSavedPoint(418,0.004533944);
   f_6870100->SetSavedPoint(419,0.004485768);
   f_6870100->SetSavedPoint(420,0.004437675);
   f_6870100->SetSavedPoint(421,0.004389656);
   f_6870100->SetSavedPoint(422,0.00434171);
   f_6870100->SetSavedPoint(423,0.004293845);
   f_6870100->SetSavedPoint(424,0.004246079);
   f_6870100->SetSavedPoint(425,0.004198433);
   f_6870100->SetSavedPoint(426,0.00415094);
   f_6870100->SetSavedPoint(427,0.004103636);
   f_6870100->SetSavedPoint(428,0.004056566);
   f_6870100->SetSavedPoint(429,0.004009776);
   f_6870100->SetSavedPoint(430,0.00396332);
   f_6870100->SetSavedPoint(431,0.003917251);
   f_6870100->SetSavedPoint(432,0.003871627);
   f_6870100->SetSavedPoint(433,0.003826503);
   f_6870100->SetSavedPoint(434,0.003781936);
   f_6870100->SetSavedPoint(435,0.003737979);
   f_6870100->SetSavedPoint(436,0.003694683);
   f_6870100->SetSavedPoint(437,0.003652093);
   f_6870100->SetSavedPoint(438,0.003610249);
   f_6870100->SetSavedPoint(439,0.003569182);
   f_6870100->SetSavedPoint(440,0.003528917);
   f_6870100->SetSavedPoint(441,0.003489469);
   f_6870100->SetSavedPoint(442,0.003450842);
   f_6870100->SetSavedPoint(443,0.00341303);
   f_6870100->SetSavedPoint(444,0.003376015);
   f_6870100->SetSavedPoint(445,0.003339768);
   f_6870100->SetSavedPoint(446,0.003304246);
   f_6870100->SetSavedPoint(447,0.003269398);
   f_6870100->SetSavedPoint(448,0.003235158);
   f_6870100->SetSavedPoint(449,0.00320145);
   f_6870100->SetSavedPoint(450,0.00316819);
   f_6870100->SetSavedPoint(451,0.003135284);
   f_6870100->SetSavedPoint(452,0.003102631);
   f_6870100->SetSavedPoint(453,0.003070123);
   f_6870100->SetSavedPoint(454,0.003037652);
   f_6870100->SetSavedPoint(455,0.003005105);
   f_6870100->SetSavedPoint(456,0.002972374);
   f_6870100->SetSavedPoint(457,0.002939352);
   f_6870100->SetSavedPoint(458,0.002905941);
   f_6870100->SetSavedPoint(459,0.00287205);
   f_6870100->SetSavedPoint(460,0.002837603);
   f_6870100->SetSavedPoint(461,0.00280254);
   f_6870100->SetSavedPoint(462,0.002766816);
   f_6870100->SetSavedPoint(463,0.00273041);
   f_6870100->SetSavedPoint(464,0.002693323);
   f_6870100->SetSavedPoint(465,0.002655583);
   f_6870100->SetSavedPoint(466,0.002617242);
   f_6870100->SetSavedPoint(467,0.002578383);
   f_6870100->SetSavedPoint(468,0.002539116);
   f_6870100->SetSavedPoint(469,0.002499578);
   f_6870100->SetSavedPoint(470,0.002459934);
   f_6870100->SetSavedPoint(471,0.002420374);
   f_6870100->SetSavedPoint(472,0.002381106);
   f_6870100->SetSavedPoint(473,0.002342359);
   f_6870100->SetSavedPoint(474,0.002304371);
   f_6870100->SetSavedPoint(475,0.002267385);
   f_6870100->SetSavedPoint(476,0.002231642);
   f_6870100->SetSavedPoint(477,0.00219737);
   f_6870100->SetSavedPoint(478,0.002164778);
   f_6870100->SetSavedPoint(479,0.00213404);
   f_6870100->SetSavedPoint(480,0.00210529);
   f_6870100->SetSavedPoint(481,0.002078606);
   f_6870100->SetSavedPoint(482,0.002054005);
   f_6870100->SetSavedPoint(483,0.002031424);
   f_6870100->SetSavedPoint(484,0.002010724);
   f_6870100->SetSavedPoint(485,0.001991671);
   f_6870100->SetSavedPoint(486,0.001973945);
   f_6870100->SetSavedPoint(487,0.001957136);
   f_6870100->SetSavedPoint(488,0.001940755);
   f_6870100->SetSavedPoint(489,0.001924252);
   f_6870100->SetSavedPoint(490,0.001907043);
   f_6870100->SetSavedPoint(491,0.001888548);
   f_6870100->SetSavedPoint(492,0.00186825);
   f_6870100->SetSavedPoint(493,0.001845767);
   f_6870100->SetSavedPoint(494,0.00182095);
   f_6870100->SetSavedPoint(495,0.001794008);
   f_6870100->SetSavedPoint(496,0.001765661);
   f_6870100->SetSavedPoint(497,0.001737335);
   f_6870100->SetSavedPoint(498,0.001711397);
   f_6870100->SetSavedPoint(499,0.001691444);
   f_6870100->SetSavedPoint(500,0.001682644);
   f_6870100->SetSavedPoint(501,0);
   f_6870100->SetSavedPoint(502,29.925);
   f_6870100->SetFillColor(19);
   f_6870100->SetFillStyle(0);
   f_6870100->SetMarkerStyle(20);
   f_6870100->SetMarkerSize(1.2);
   f_6870100->SetLineColor(92);
   f_6870100->SetLineWidth(3);
   f_6870100->GetXaxis()->SetNdivisions(505);
   f_6870100->GetXaxis()->SetLabelFont(132);
   f_6870100->GetXaxis()->SetLabelOffset(0.015);
   f_6870100->GetXaxis()->SetLabelSize(0.05);
   f_6870100->GetXaxis()->SetTitleSize(0.06);
   f_6870100->GetXaxis()->SetTitleFont(132);
   f_6870100->GetYaxis()->SetLabelFont(132);
   f_6870100->GetYaxis()->SetLabelSize(0.05);
   f_6870100->GetYaxis()->SetTitleSize(0.06);
   f_6870100->GetYaxis()->SetTitleFont(42);
   f_6870100->SetParameter(0,0);
   f_6870100->SetParError(0,0);
   f_6870100->SetParLimits(0,0,0);
   f_6870100->SetParameter(1,0);
   f_6870100->SetParError(1,0);
   f_6870100->SetParLimits(1,0,0);
   f_6870100->SetParameter(2,0);
   f_6870100->SetParError(2,0);
   f_6870100->SetParLimits(2,0,0);
   f_6870100->SetParameter(3,0);
   f_6870100->SetParError(3,0);
   f_6870100->SetParLimits(3,0,0);
   f_6870100->SetParameter(4,0);
   f_6870100->SetParError(4,0);
   f_6870100->SetParLimits(4,0,0);
   f_6870100->SetParameter(5,0);
   f_6870100->SetParError(5,0);
   f_6870100->SetParLimits(5,0,0);
   f_6870100->SetParameter(6,0);
   f_6870100->SetParError(6,0);
   f_6870100->SetParLimits(6,0,0);
   f_6870100->SetParameter(7,0);
   f_6870100->SetParError(7,0);
   f_6870100->SetParLimits(7,0,0);
   f_6870100->SetParameter(8,0);
   f_6870100->SetParError(8,0);
   f_6870100->SetParLimits(8,0,0);
   f_6870100->SetParameter(9,0);
   f_6870100->SetParError(9,0);
   f_6870100->SetParLimits(9,0,0);
   f_6870100->SetParameter(10,0);
   f_6870100->SetParError(10,0);
   f_6870100->SetParLimits(10,0,0);
   f_6870100->SetParameter(11,0);
   f_6870100->SetParError(11,0);
   f_6870100->SetParLimits(11,0,0);
   f_6870100->SetParameter(12,0);
   f_6870100->SetParError(12,0);
   f_6870100->SetParLimits(12,0,0);
   f_6870100->SetParameter(13,0);
   f_6870100->SetParError(13,0);
   f_6870100->SetParLimits(13,0,0);
   f_6870100->SetParameter(14,0);
   f_6870100->SetParError(14,0);
   f_6870100->SetParLimits(14,0,0);
   f_6870100->SetParameter(15,0);
   f_6870100->SetParError(15,0);
   f_6870100->SetParLimits(15,0,0);
   f_6870100->SetParameter(16,0);
   f_6870100->SetParError(16,0);
   f_6870100->SetParLimits(16,0,0);
   f_6870100->SetParameter(17,0);
   f_6870100->SetParError(17,0);
   f_6870100->SetParLimits(17,0,0);
   f_6870100->SetParameter(18,0);
   f_6870100->SetParError(18,0);
   f_6870100->SetParLimits(18,0,0);
   f_6870100->SetParameter(19,0);
   f_6870100->SetParError(19,0);
   f_6870100->SetParLimits(19,0,0);
   f_6870100->SetParameter(20,0);
   f_6870100->SetParError(20,0);
   f_6870100->SetParLimits(20,0,0);
   f_6870100->SetParameter(21,0);
   f_6870100->SetParError(21,0);
   f_6870100->SetParLimits(21,0,0);
   f_6870100->SetParameter(22,0);
   f_6870100->SetParError(22,0);
   f_6870100->SetParLimits(22,0,0);
   f_6870100->SetParameter(23,0);
   f_6870100->SetParError(23,0);
   f_6870100->SetParLimits(23,0,0);
   f_6870100->SetParameter(24,0);
   f_6870100->SetParError(24,0);
   f_6870100->SetParLimits(24,0,0);
   f_6870100->Draw("same");
   
   TF1 *f_6910101 = new TF1("*f_6910",0,29.925,25);
    //The original function : f_6910 had originally been created by:
    //TF1 *f_6910 = new TF1("f_6910",f_6910,0,29.925,25);
   f_6910101->SetRange(0,29.925);
   f_6910101->SetName("f_6910");
   f_6910101->SetTitle("f_6910");
   f_6910101->SetNpx(500);
   f_6910101->SetSavedPoint(0,0);
   f_6910101->SetSavedPoint(1,0.00284909);
   f_6910101->SetSavedPoint(2,0.005302872);
   f_6910101->SetSavedPoint(3,0.007497886);
   f_6910101->SetSavedPoint(4,0.009529199);
   f_6910101->SetSavedPoint(5,0.01146005);
   f_6910101->SetSavedPoint(6,0.01332972);
   f_6910101->SetSavedPoint(7,0.01515991);
   f_6910101->SetSavedPoint(8,0.01695982);
   f_6910101->SetSavedPoint(9,0.0187302);
   f_6910101->SetSavedPoint(10,0.02046643);
   f_6910101->SetSavedPoint(11,0.02216097);
   f_6910101->SetSavedPoint(12,0.02380508);
   f_6910101->SetSavedPoint(13,0.02539011);
   f_6910101->SetSavedPoint(14,0.02690836);
   f_6910101->SetSavedPoint(15,0.02835367);
   f_6910101->SetSavedPoint(16,0.02972166);
   f_6910101->SetSavedPoint(17,0.03100989);
   f_6910101->SetSavedPoint(18,0.03221782);
   f_6910101->SetSavedPoint(19,0.03334664);
   f_6910101->SetSavedPoint(20,0.03439911);
   f_6910101->SetSavedPoint(21,0.03537928);
   f_6910101->SetSavedPoint(22,0.03629225);
   f_6910101->SetSavedPoint(23,0.03714386);
   f_6910101->SetSavedPoint(24,0.03794046);
   f_6910101->SetSavedPoint(25,0.03868862);
   f_6910101->SetSavedPoint(26,0.03939497);
   f_6910101->SetSavedPoint(27,0.04006592);
   f_6910101->SetSavedPoint(28,0.04070757);
   f_6910101->SetSavedPoint(29,0.04132552);
   f_6910101->SetSavedPoint(30,0.0419248);
   f_6910101->SetSavedPoint(31,0.04250978);
   f_6910101->SetSavedPoint(32,0.04308412);
   f_6910101->SetSavedPoint(33,0.04365076);
   f_6910101->SetSavedPoint(34,0.04421192);
   f_6910101->SetSavedPoint(35,0.0447691);
   f_6910101->SetSavedPoint(36,0.04532316);
   f_6910101->SetSavedPoint(37,0.04587434);
   f_6910101->SetSavedPoint(38,0.04642232);
   f_6910101->SetSavedPoint(39,0.04696631);
   f_6910101->SetSavedPoint(40,0.04750512);
   f_6910101->SetSavedPoint(41,0.04803723);
   f_6910101->SetSavedPoint(42,0.04856086);
   f_6910101->SetSavedPoint(43,0.04907408);
   f_6910101->SetSavedPoint(44,0.04957487);
   f_6910101->SetSavedPoint(45,0.05006118);
   f_6910101->SetSavedPoint(46,0.050531);
   f_6910101->SetSavedPoint(47,0.05098244);
   f_6910101->SetSavedPoint(48,0.05141376);
   f_6910101->SetSavedPoint(49,0.05182341);
   f_6910101->SetSavedPoint(50,0.0522101);
   f_6910101->SetSavedPoint(51,0.05257278);
   f_6910101->SetSavedPoint(52,0.05291073);
   f_6910101->SetSavedPoint(53,0.0532235);
   f_6910101->SetSavedPoint(54,0.05351097);
   f_6910101->SetSavedPoint(55,0.05377334);
   f_6910101->SetSavedPoint(56,0.05401108);
   f_6910101->SetSavedPoint(57,0.054225);
   f_6910101->SetSavedPoint(58,0.05441615);
   f_6910101->SetSavedPoint(59,0.05458587);
   f_6910101->SetSavedPoint(60,0.0547357);
   f_6910101->SetSavedPoint(61,0.05486739);
   f_6910101->SetSavedPoint(62,0.05498287);
   f_6910101->SetSavedPoint(63,0.05508421);
   f_6910101->SetSavedPoint(64,0.05517356);
   f_6910101->SetSavedPoint(65,0.05525318);
   f_6910101->SetSavedPoint(66,0.05532532);
   f_6910101->SetSavedPoint(67,0.05539227);
   f_6910101->SetSavedPoint(68,0.05545627);
   f_6910101->SetSavedPoint(69,0.0555195);
   f_6910101->SetSavedPoint(70,0.05558405);
   f_6910101->SetSavedPoint(71,0.0556519);
   f_6910101->SetSavedPoint(72,0.05572489);
   f_6910101->SetSavedPoint(73,0.05580467);
   f_6910101->SetSavedPoint(74,0.05589274);
   f_6910101->SetSavedPoint(75,0.05599038);
   f_6910101->SetSavedPoint(76,0.05609869);
   f_6910101->SetSavedPoint(77,0.05621852);
   f_6910101->SetSavedPoint(78,0.0563505);
   f_6910101->SetSavedPoint(79,0.05649506);
   f_6910101->SetSavedPoint(80,0.05665238);
   f_6910101->SetSavedPoint(81,0.05682243);
   f_6910101->SetSavedPoint(82,0.05700496);
   f_6910101->SetSavedPoint(83,0.0571995);
   f_6910101->SetSavedPoint(84,0.05740543);
   f_6910101->SetSavedPoint(85,0.05762189);
   f_6910101->SetSavedPoint(86,0.05784789);
   f_6910101->SetSavedPoint(87,0.0580823);
   f_6910101->SetSavedPoint(88,0.05832384);
   f_6910101->SetSavedPoint(89,0.05857112);
   f_6910101->SetSavedPoint(90,0.05882269);
   f_6910101->SetSavedPoint(91,0.05907701);
   f_6910101->SetSavedPoint(92,0.0593325);
   f_6910101->SetSavedPoint(93,0.05958757);
   f_6910101->SetSavedPoint(94,0.05984061);
   f_6910101->SetSavedPoint(95,0.06009007);
   f_6910101->SetSavedPoint(96,0.06033441);
   f_6910101->SetSavedPoint(97,0.06057216);
   f_6910101->SetSavedPoint(98,0.06080196);
   f_6910101->SetSavedPoint(99,0.06102252);
   f_6910101->SetSavedPoint(100,0.0612327);
   f_6910101->SetSavedPoint(101,0.06143146);
   f_6910101->SetSavedPoint(102,0.06161794);
   f_6910101->SetSavedPoint(103,0.06179143);
   f_6910101->SetSavedPoint(104,0.0619514);
   f_6910101->SetSavedPoint(105,0.06209748);
   f_6910101->SetSavedPoint(106,0.06222951);
   f_6910101->SetSavedPoint(107,0.06234751);
   f_6910101->SetSavedPoint(108,0.06245168);
   f_6910101->SetSavedPoint(109,0.06254245);
   f_6910101->SetSavedPoint(110,0.06262041);
   f_6910101->SetSavedPoint(111,0.06268635);
   f_6910101->SetSavedPoint(112,0.06274127);
   f_6910101->SetSavedPoint(113,0.0627863);
   f_6910101->SetSavedPoint(114,0.06282279);
   f_6910101->SetSavedPoint(115,0.06285222);
   f_6910101->SetSavedPoint(116,0.06287623);
   f_6910101->SetSavedPoint(117,0.06289659);
   f_6910101->SetSavedPoint(118,0.0629152);
   f_6910101->SetSavedPoint(119,0.06293406);
   f_6910101->SetSavedPoint(120,0.06295527);
   f_6910101->SetSavedPoint(121,0.062981);
   f_6910101->SetSavedPoint(122,0.06301347);
   f_6910101->SetSavedPoint(123,0.06305496);
   f_6910101->SetSavedPoint(124,0.06310774);
   f_6910101->SetSavedPoint(125,0.06317411);
   f_6910101->SetSavedPoint(126,0.06325635);
   f_6910101->SetSavedPoint(127,0.0633567);
   f_6910101->SetSavedPoint(128,0.06347733);
   f_6910101->SetSavedPoint(129,0.06362038);
   f_6910101->SetSavedPoint(130,0.06378787);
   f_6910101->SetSavedPoint(131,0.06398173);
   f_6910101->SetSavedPoint(132,0.06420376);
   f_6910101->SetSavedPoint(133,0.06445562);
   f_6910101->SetSavedPoint(134,0.06473886);
   f_6910101->SetSavedPoint(135,0.0650548);
   f_6910101->SetSavedPoint(136,0.06540465);
   f_6910101->SetSavedPoint(137,0.0657894);
   f_6910101->SetSavedPoint(138,0.06620985);
   f_6910101->SetSavedPoint(139,0.06666659);
   f_6910101->SetSavedPoint(140,0.06716001);
   f_6910101->SetSavedPoint(141,0.06769029);
   f_6910101->SetSavedPoint(142,0.06825738);
   f_6910101->SetSavedPoint(143,0.06886099);
   f_6910101->SetSavedPoint(144,0.06950064);
   f_6910101->SetSavedPoint(145,0.07017561);
   f_6910101->SetSavedPoint(146,0.07088494);
   f_6910101->SetSavedPoint(147,0.07162749);
   f_6910101->SetSavedPoint(148,0.07240186);
   f_6910101->SetSavedPoint(149,0.07320648);
   f_6910101->SetSavedPoint(150,0.07403954);
   f_6910101->SetSavedPoint(151,0.07489907);
   f_6910101->SetSavedPoint(152,0.07578288);
   f_6910101->SetSavedPoint(153,0.07668864);
   f_6910101->SetSavedPoint(154,0.07761383);
   f_6910101->SetSavedPoint(155,0.07855578);
   f_6910101->SetSavedPoint(156,0.07951169);
   f_6910101->SetSavedPoint(157,0.08047862);
   f_6910101->SetSavedPoint(158,0.08145355);
   f_6910101->SetSavedPoint(159,0.08243332);
   f_6910101->SetSavedPoint(160,0.08341471);
   f_6910101->SetSavedPoint(161,0.08439445);
   f_6910101->SetSavedPoint(162,0.08536919);
   f_6910101->SetSavedPoint(163,0.08633558);
   f_6910101->SetSavedPoint(164,0.08729021);
   f_6910101->SetSavedPoint(165,0.08822971);
   f_6910101->SetSavedPoint(166,0.0891507);
   f_6910101->SetSavedPoint(167,0.09004985);
   f_6910101->SetSavedPoint(168,0.09092386);
   f_6910101->SetSavedPoint(169,0.0917695);
   f_6910101->SetSavedPoint(170,0.09258362);
   f_6910101->SetSavedPoint(171,0.09336315);
   f_6910101->SetSavedPoint(172,0.09410514);
   f_6910101->SetSavedPoint(173,0.09480675);
   f_6910101->SetSavedPoint(174,0.09546526);
   f_6910101->SetSavedPoint(175,0.09607812);
   f_6910101->SetSavedPoint(176,0.09664292);
   f_6910101->SetSavedPoint(177,0.09715739);
   f_6910101->SetSavedPoint(178,0.09761946);
   f_6910101->SetSavedPoint(179,0.09802724);
   f_6910101->SetSavedPoint(180,0.09837901);
   f_6910101->SetSavedPoint(181,0.09867325);
   f_6910101->SetSavedPoint(182,0.09890864);
   f_6910101->SetSavedPoint(183,0.09908406);
   f_6910101->SetSavedPoint(184,0.0991986);
   f_6910101->SetSavedPoint(185,0.09925156);
   f_6910101->SetSavedPoint(186,0.09924242);
   f_6910101->SetSavedPoint(187,0.09917091);
   f_6910101->SetSavedPoint(188,0.09903693);
   f_6910101->SetSavedPoint(189,0.0988406);
   f_6910101->SetSavedPoint(190,0.09858225);
   f_6910101->SetSavedPoint(191,0.0982624);
   f_6910101->SetSavedPoint(192,0.09788175);
   f_6910101->SetSavedPoint(193,0.0974412);
   f_6910101->SetSavedPoint(194,0.09694184);
   f_6910101->SetSavedPoint(195,0.09638491);
   f_6910101->SetSavedPoint(196,0.09577185);
   f_6910101->SetSavedPoint(197,0.09510421);
   f_6910101->SetSavedPoint(198,0.09438374);
   f_6910101->SetSavedPoint(199,0.09361228);
   f_6910101->SetSavedPoint(200,0.09279184);
   f_6910101->SetSavedPoint(201,0.09192453);
   f_6910101->SetSavedPoint(202,0.09101255);
   f_6910101->SetSavedPoint(203,0.09005824);
   f_6910101->SetSavedPoint(204,0.08906398);
   f_6910101->SetSavedPoint(205,0.08803225);
   f_6910101->SetSavedPoint(206,0.08696559);
   f_6910101->SetSavedPoint(207,0.08586657);
   f_6910101->SetSavedPoint(208,0.08473783);
   f_6910101->SetSavedPoint(209,0.08358202);
   f_6910101->SetSavedPoint(210,0.0824018);
   f_6910101->SetSavedPoint(211,0.08119984);
   f_6910101->SetSavedPoint(212,0.07997881);
   f_6910101->SetSavedPoint(213,0.07874136);
   f_6910101->SetSavedPoint(214,0.07749011);
   f_6910101->SetSavedPoint(215,0.07622764);
   f_6910101->SetSavedPoint(216,0.07495649);
   f_6910101->SetSavedPoint(217,0.07367914);
   f_6910101->SetSavedPoint(218,0.07239801);
   f_6910101->SetSavedPoint(219,0.07111545);
   f_6910101->SetSavedPoint(220,0.06983372);
   f_6910101->SetSavedPoint(221,0.06855499);
   f_6910101->SetSavedPoint(222,0.06728135);
   f_6910101->SetSavedPoint(223,0.06601479);
   f_6910101->SetSavedPoint(224,0.0647572);
   f_6910101->SetSavedPoint(225,0.06351034);
   f_6910101->SetSavedPoint(226,0.06227587);
   f_6910101->SetSavedPoint(227,0.06105536);
   f_6910101->SetSavedPoint(228,0.05985022);
   f_6910101->SetSavedPoint(229,0.05866176);
   f_6910101->SetSavedPoint(230,0.05749118);
   f_6910101->SetSavedPoint(231,0.05633955);
   f_6910101->SetSavedPoint(232,0.05520782);
   f_6910101->SetSavedPoint(233,0.0540968);
   f_6910101->SetSavedPoint(234,0.05300722);
   f_6910101->SetSavedPoint(235,0.05193967);
   f_6910101->SetSavedPoint(236,0.05089461);
   f_6910101->SetSavedPoint(237,0.04987242);
   f_6910101->SetSavedPoint(238,0.04887335);
   f_6910101->SetSavedPoint(239,0.04789755);
   f_6910101->SetSavedPoint(240,0.04694507);
   f_6910101->SetSavedPoint(241,0.04601587);
   f_6910101->SetSavedPoint(242,0.0451098);
   f_6910101->SetSavedPoint(243,0.04422664);
   f_6910101->SetSavedPoint(244,0.04336608);
   f_6910101->SetSavedPoint(245,0.04252774);
   f_6910101->SetSavedPoint(246,0.04171118);
   f_6910101->SetSavedPoint(247,0.04091587);
   f_6910101->SetSavedPoint(248,0.04014124);
   f_6910101->SetSavedPoint(249,0.03938666);
   f_6910101->SetSavedPoint(250,0.03865148);
   f_6910101->SetSavedPoint(251,0.03793497);
   f_6910101->SetSavedPoint(252,0.03723639);
   f_6910101->SetSavedPoint(253,0.03655499);
   f_6910101->SetSavedPoint(254,0.03588996);
   f_6910101->SetSavedPoint(255,0.03524051);
   f_6910101->SetSavedPoint(256,0.03460582);
   f_6910101->SetSavedPoint(257,0.03398508);
   f_6910101->SetSavedPoint(258,0.03337747);
   f_6910101->SetSavedPoint(259,0.03278219);
   f_6910101->SetSavedPoint(260,0.03219843);
   f_6910101->SetSavedPoint(261,0.03162542);
   f_6910101->SetSavedPoint(262,0.0310624);
   f_6910101->SetSavedPoint(263,0.03050864);
   f_6910101->SetSavedPoint(264,0.02996343);
   f_6910101->SetSavedPoint(265,0.02942609);
   f_6910101->SetSavedPoint(266,0.02889599);
   f_6910101->SetSavedPoint(267,0.02837253);
   f_6910101->SetSavedPoint(268,0.02785514);
   f_6910101->SetSavedPoint(269,0.02734329);
   f_6910101->SetSavedPoint(270,0.02683652);
   f_6910101->SetSavedPoint(271,0.02633438);
   f_6910101->SetSavedPoint(272,0.02583648);
   f_6910101->SetSavedPoint(273,0.02534248);
   f_6910101->SetSavedPoint(274,0.02485208);
   f_6910101->SetSavedPoint(275,0.02436503);
   f_6910101->SetSavedPoint(276,0.02388111);
   f_6910101->SetSavedPoint(277,0.02340017);
   f_6910101->SetSavedPoint(278,0.02292206);
   f_6910101->SetSavedPoint(279,0.02244673);
   f_6910101->SetSavedPoint(280,0.02197412);
   f_6910101->SetSavedPoint(281,0.02150423);
   f_6910101->SetSavedPoint(282,0.02103709);
   f_6910101->SetSavedPoint(283,0.02057278);
   f_6910101->SetSavedPoint(284,0.02011138);
   f_6910101->SetSavedPoint(285,0.01965304);
   f_6910101->SetSavedPoint(286,0.01919789);
   f_6910101->SetSavedPoint(287,0.01874613);
   f_6910101->SetSavedPoint(288,0.01829794);
   f_6910101->SetSavedPoint(289,0.01785355);
   f_6910101->SetSavedPoint(290,0.01741318);
   f_6910101->SetSavedPoint(291,0.01697709);
   f_6910101->SetSavedPoint(292,0.01654552);
   f_6910101->SetSavedPoint(293,0.01611873);
   f_6910101->SetSavedPoint(294,0.01569699);
   f_6910101->SetSavedPoint(295,0.01528056);
   f_6910101->SetSavedPoint(296,0.0148697);
   f_6910101->SetSavedPoint(297,0.01446467);
   f_6910101->SetSavedPoint(298,0.01406572);
   f_6910101->SetSavedPoint(299,0.0136731);
   f_6910101->SetSavedPoint(300,0.01328703);
   f_6910101->SetSavedPoint(301,0.01290774);
   f_6910101->SetSavedPoint(302,0.01253542);
   f_6910101->SetSavedPoint(303,0.01217027);
   f_6910101->SetSavedPoint(304,0.01181244);
   f_6910101->SetSavedPoint(305,0.0114621);
   f_6910101->SetSavedPoint(306,0.01111938);
   f_6910101->SetSavedPoint(307,0.01078437);
   f_6910101->SetSavedPoint(308,0.01045717);
   f_6910101->SetSavedPoint(309,0.01013784);
   f_6910101->SetSavedPoint(310,0.009826434);
   f_6910101->SetSavedPoint(311,0.009522962);
   f_6910101->SetSavedPoint(312,0.009227427);
   f_6910101->SetSavedPoint(313,0.008939807);
   f_6910101->SetSavedPoint(314,0.008660058);
   f_6910101->SetSavedPoint(315,0.008388115);
   f_6910101->SetSavedPoint(316,0.008123895);
   f_6910101->SetSavedPoint(317,0.007867296);
   f_6910101->SetSavedPoint(318,0.007618199);
   f_6910101->SetSavedPoint(319,0.007376468);
   f_6910101->SetSavedPoint(320,0.007141953);
   f_6910101->SetSavedPoint(321,0.006914488);
   f_6910101->SetSavedPoint(322,0.006693899);
   f_6910101->SetSavedPoint(323,0.00648);
   f_6910101->SetSavedPoint(324,0.006272596);
   f_6910101->SetSavedPoint(325,0.006071484);
   f_6910101->SetSavedPoint(326,0.005876459);
   f_6910101->SetSavedPoint(327,0.005687308);
   f_6910101->SetSavedPoint(328,0.00550382);
   f_6910101->SetSavedPoint(329,0.00532578);
   f_6910101->SetSavedPoint(330,0.005152977);
   f_6910101->SetSavedPoint(331,0.004985201);
   f_6910101->SetSavedPoint(332,0.004822245);
   f_6910101->SetSavedPoint(333,0.00466391);
   f_6910101->SetSavedPoint(334,0.004510003);
   f_6910101->SetSavedPoint(335,0.004360336);
   f_6910101->SetSavedPoint(336,0.004214732);
   f_6910101->SetSavedPoint(337,0.004073025);
   f_6910101->SetSavedPoint(338,0.003935057);
   f_6910101->SetSavedPoint(339,0.003800681);
   f_6910101->SetSavedPoint(340,0.003669763);
   f_6910101->SetSavedPoint(341,0.003542181);
   f_6910101->SetSavedPoint(342,0.003417822);
   f_6910101->SetSavedPoint(343,0.00329659);
   f_6910101->SetSavedPoint(344,0.003178398);
   f_6910101->SetSavedPoint(345,0.00306317);
   f_6910101->SetSavedPoint(346,0.002950845);
   f_6910101->SetSavedPoint(347,0.002841369);
   f_6910101->SetSavedPoint(348,0.002734702);
   f_6910101->SetSavedPoint(349,0.002630812);
   f_6910101->SetSavedPoint(350,0.002529676);
   f_6910101->SetSavedPoint(351,0.002431279);
   f_6910101->SetSavedPoint(352,0.002335614);
   f_6910101->SetSavedPoint(353,0.002242679);
   f_6910101->SetSavedPoint(354,0.002152478);
   f_6910101->SetSavedPoint(355,0.002065018);
   f_6910101->SetSavedPoint(356,0.001980308);
   f_6910101->SetSavedPoint(357,0.001898361);
   f_6910101->SetSavedPoint(358,0.001819187);
   f_6910101->SetSavedPoint(359,0.001742798);
   f_6910101->SetSavedPoint(360,0.001669203);
   f_6910101->SetSavedPoint(361,0.001598406);
   f_6910101->SetSavedPoint(362,0.001530409);
   f_6910101->SetSavedPoint(363,0.001465209);
   f_6910101->SetSavedPoint(364,0.001402796);
   f_6910101->SetSavedPoint(365,0.001343152);
   f_6910101->SetSavedPoint(366,0.001286254);
   f_6910101->SetSavedPoint(367,0.00123207);
   f_6910101->SetSavedPoint(368,0.001180558);
   f_6910101->SetSavedPoint(369,0.001131669);
   f_6910101->SetSavedPoint(370,0.001085343);
   f_6910101->SetSavedPoint(371,0.001041513);
   f_6910101->SetSavedPoint(372,0.001000101);
   f_6910101->SetSavedPoint(373,0.0009610207);
   f_6910101->SetSavedPoint(374,0.0009241776);
   f_6910101->SetSavedPoint(375,0.0008894685);
   f_6910101->SetSavedPoint(376,0.0008567833);
   f_6910101->SetSavedPoint(377,0.0008260047);
   f_6910101->SetSavedPoint(378,0.0007970098);
   f_6910101->SetSavedPoint(379,0.0007696708);
   f_6910101->SetSavedPoint(380,0.0007438559);
   f_6910101->SetSavedPoint(381,0.0007194309);
   f_6910101->SetSavedPoint(382,0.0006962599);
   f_6910101->SetSavedPoint(383,0.000674207);
   f_6910101->SetSavedPoint(384,0.0006531371);
   f_6910101->SetSavedPoint(385,0.0006329181);
   f_6910101->SetSavedPoint(386,0.0006134211);
   f_6910101->SetSavedPoint(387,0.0005945228);
   f_6910101->SetSavedPoint(388,0.000576106);
   f_6910101->SetSavedPoint(389,0.0005580614);
   f_6910101->SetSavedPoint(390,0.0005402881);
   f_6910101->SetSavedPoint(391,0.0005226956);
   f_6910101->SetSavedPoint(392,0.0005052037);
   f_6910101->SetSavedPoint(393,0.0004877442);
   f_6910101->SetSavedPoint(394,0.0004702612);
   f_6910101->SetSavedPoint(395,0.0004527114);
   f_6910101->SetSavedPoint(396,0.0004350651);
   f_6910101->SetSavedPoint(397,0.0004173058);
   f_6910101->SetSavedPoint(398,0.0003994303);
   f_6910101->SetSavedPoint(399,0.0003814488);
   f_6910101->SetSavedPoint(400,0.0003633842);
   f_6910101->SetSavedPoint(401,0.0003452714);
   f_6910101->SetSavedPoint(402,0.0003271568);
   f_6910101->SetSavedPoint(403,0.0003090971);
   f_6910101->SetSavedPoint(404,0.0002911581);
   f_6910101->SetSavedPoint(405,0.0002734133);
   f_6910101->SetSavedPoint(406,0.0002559425);
   f_6910101->SetSavedPoint(407,0.00023883);
   f_6910101->SetSavedPoint(408,0.000222163);
   f_6910101->SetSavedPoint(409,0.0002060295);
   f_6910101->SetSavedPoint(410,0.0001905162);
   f_6910101->SetSavedPoint(411,0.0001757072);
   f_6910101->SetSavedPoint(412,0.0001616812);
   f_6910101->SetSavedPoint(413,0.0001485101);
   f_6910101->SetSavedPoint(414,0.000136257);
   f_6910101->SetSavedPoint(415,0.0001249741);
   f_6910101->SetSavedPoint(416,0.0001147018);
   f_6910101->SetSavedPoint(417,0.0001054665);
   f_6910101->SetSavedPoint(418,9.727996e-05);
   f_6910101->SetSavedPoint(419,9.013825e-05);
   f_6910101->SetSavedPoint(420,8.402101e-05);
   f_6910101->SetSavedPoint(421,7.889135e-05);
   f_6910101->SetSavedPoint(422,7.469587e-05);
   f_6910101->SetSavedPoint(423,7.136519e-05);
   f_6910101->SetSavedPoint(424,6.881485e-05);
   f_6910101->SetSavedPoint(425,6.694668e-05);
   f_6910101->SetSavedPoint(426,6.565052e-05);
   f_6910101->SetSavedPoint(427,6.480648e-05);
   f_6910101->SetSavedPoint(428,6.428748e-05);
   f_6910101->SetSavedPoint(429,6.396228e-05);
   f_6910101->SetSavedPoint(430,6.369878e-05);
   f_6910101->SetSavedPoint(431,6.336768e-05);
   f_6910101->SetSavedPoint(432,6.28463e-05);
   f_6910101->SetSavedPoint(433,6.202259e-05);
   f_6910101->SetSavedPoint(434,6.079916e-05);
   f_6910101->SetSavedPoint(435,5.909731e-05);
   f_6910101->SetSavedPoint(436,5.686076e-05);
   f_6910101->SetSavedPoint(437,5.405915e-05);
   f_6910101->SetSavedPoint(438,5.069097e-05);
   f_6910101->SetSavedPoint(439,4.678585e-05);
   f_6910101->SetSavedPoint(440,4.240599e-05);
   f_6910101->SetSavedPoint(441,3.764645e-05);
   f_6910101->SetSavedPoint(442,3.263422e-05);
   f_6910101->SetSavedPoint(443,2.752575e-05);
   f_6910101->SetSavedPoint(444,2.250266e-05);
   f_6910101->SetSavedPoint(445,1.776553e-05);
   f_6910101->SetSavedPoint(446,1.35254e-05);
   f_6910101->SetSavedPoint(447,9.992811e-06);
   f_6910101->SetSavedPoint(448,7.364091e-06);
   f_6910101->SetSavedPoint(449,5.804805e-06);
   f_6910101->SetSavedPoint(450,5.430029e-06);
   f_6910101->SetSavedPoint(451,6.281395e-06);
   f_6910101->SetSavedPoint(452,8.30075e-06);
   f_6910101->SetSavedPoint(453,1.130038e-05);
   f_6910101->SetSavedPoint(454,1.492979e-05);
   f_6910101->SetSavedPoint(455,1.863912e-05);
   f_6910101->SetSavedPoint(456,2.163942e-05);
   f_6910101->SetSavedPoint(457,2.28599e-05);
   f_6910101->SetSavedPoint(458,2.090281e-05);
   f_6910101->SetSavedPoint(459,1.399625e-05);
   f_6910101->SetSavedPoint(460,-5.419881e-08);
   f_6910101->SetSavedPoint(461,-2.391418e-05);
   f_6910101->SetSavedPoint(462,-6.076852e-05);
   f_6910101->SetSavedPoint(463,-0.000114367);
   f_6910101->SetSavedPoint(464,-0.0001890661);
   f_6910101->SetSavedPoint(465,-0.0002898657);
   f_6910101->SetSavedPoint(466,-0.0004224365);
   f_6910101->SetSavedPoint(467,-0.0005931382);
   f_6910101->SetSavedPoint(468,-0.0008090224);
   f_6910101->SetSavedPoint(469,-0.001077819);
   f_6910101->SetSavedPoint(470,-0.001407902);
   f_6910101->SetSavedPoint(471,-0.001808226);
   f_6910101->SetSavedPoint(472,-0.002288235);
   f_6910101->SetSavedPoint(473,-0.002857734);
   f_6910101->SetSavedPoint(474,-0.003526711);
   f_6910101->SetSavedPoint(475,-0.004305117);
   f_6910101->SetSavedPoint(476,-0.005202579);
   f_6910101->SetSavedPoint(477,-0.006228048);
   f_6910101->SetSavedPoint(478,-0.007389365);
   f_6910101->SetSavedPoint(479,-0.008692744);
   f_6910101->SetSavedPoint(480,-0.01014214);
   f_6910101->SetSavedPoint(481,-0.01173852);
   f_6910101->SetSavedPoint(482,-0.01347898);
   f_6910101->SetSavedPoint(483,-0.01535572);
   f_6910101->SetSavedPoint(484,-0.01735491);
   f_6910101->SetSavedPoint(485,-0.01945525);
   f_6910101->SetSavedPoint(486,-0.02162644);
   f_6910101->SetSavedPoint(487,-0.02382739);
   f_6910101->SetSavedPoint(488,-0.02600413);
   f_6910101->SetSavedPoint(489,-0.02808751);
   f_6910101->SetSavedPoint(490,-0.02999052);
   f_6910101->SetSavedPoint(491,-0.03160538);
   f_6910101->SetSavedPoint(492,-0.03280011);
   f_6910101->SetSavedPoint(493,-0.03341482);
   f_6910101->SetSavedPoint(494,-0.03325749);
   f_6910101->SetSavedPoint(495,-0.03209927);
   f_6910101->SetSavedPoint(496,-0.02966928);
   f_6910101->SetSavedPoint(497,-0.02564881);
   f_6910101->SetSavedPoint(498,-0.01966487);
   f_6910101->SetSavedPoint(499,-0.01128311);
   f_6910101->SetSavedPoint(500,0);
   f_6910101->SetSavedPoint(501,0);
   f_6910101->SetSavedPoint(502,29.925);
   f_6910101->SetFillColor(19);
   f_6910101->SetFillStyle(0);
   f_6910101->SetMarkerStyle(20);
   f_6910101->SetMarkerSize(1.2);
   f_6910101->SetLineColor(6);
   f_6910101->SetLineWidth(3);
   f_6910101->SetLineStyle(11);
   f_6910101->GetXaxis()->SetNdivisions(505);
   f_6910101->GetXaxis()->SetLabelFont(132);
   f_6910101->GetXaxis()->SetLabelOffset(0.015);
   f_6910101->GetXaxis()->SetLabelSize(0.05);
   f_6910101->GetXaxis()->SetTitleSize(0.06);
   f_6910101->GetXaxis()->SetTitleFont(132);
   f_6910101->GetYaxis()->SetLabelFont(132);
   f_6910101->GetYaxis()->SetLabelSize(0.05);
   f_6910101->GetYaxis()->SetTitleSize(0.06);
   f_6910101->GetYaxis()->SetTitleFont(42);
   f_6910101->SetParameter(0,0);
   f_6910101->SetParError(0,0);
   f_6910101->SetParLimits(0,0,0);
   f_6910101->SetParameter(1,0);
   f_6910101->SetParError(1,0);
   f_6910101->SetParLimits(1,0,0);
   f_6910101->SetParameter(2,0);
   f_6910101->SetParError(2,0);
   f_6910101->SetParLimits(2,0,0);
   f_6910101->SetParameter(3,0);
   f_6910101->SetParError(3,0);
   f_6910101->SetParLimits(3,0,0);
   f_6910101->SetParameter(4,0);
   f_6910101->SetParError(4,0);
   f_6910101->SetParLimits(4,0,0);
   f_6910101->SetParameter(5,0);
   f_6910101->SetParError(5,0);
   f_6910101->SetParLimits(5,0,0);
   f_6910101->SetParameter(6,0);
   f_6910101->SetParError(6,0);
   f_6910101->SetParLimits(6,0,0);
   f_6910101->SetParameter(7,0);
   f_6910101->SetParError(7,0);
   f_6910101->SetParLimits(7,0,0);
   f_6910101->SetParameter(8,0);
   f_6910101->SetParError(8,0);
   f_6910101->SetParLimits(8,0,0);
   f_6910101->SetParameter(9,0);
   f_6910101->SetParError(9,0);
   f_6910101->SetParLimits(9,0,0);
   f_6910101->SetParameter(10,0);
   f_6910101->SetParError(10,0);
   f_6910101->SetParLimits(10,0,0);
   f_6910101->SetParameter(11,0);
   f_6910101->SetParError(11,0);
   f_6910101->SetParLimits(11,0,0);
   f_6910101->SetParameter(12,0);
   f_6910101->SetParError(12,0);
   f_6910101->SetParLimits(12,0,0);
   f_6910101->SetParameter(13,0);
   f_6910101->SetParError(13,0);
   f_6910101->SetParLimits(13,0,0);
   f_6910101->SetParameter(14,0);
   f_6910101->SetParError(14,0);
   f_6910101->SetParLimits(14,0,0);
   f_6910101->SetParameter(15,0);
   f_6910101->SetParError(15,0);
   f_6910101->SetParLimits(15,0,0);
   f_6910101->SetParameter(16,0);
   f_6910101->SetParError(16,0);
   f_6910101->SetParLimits(16,0,0);
   f_6910101->SetParameter(17,0);
   f_6910101->SetParError(17,0);
   f_6910101->SetParLimits(17,0,0);
   f_6910101->SetParameter(18,0);
   f_6910101->SetParError(18,0);
   f_6910101->SetParLimits(18,0,0);
   f_6910101->SetParameter(19,0);
   f_6910101->SetParError(19,0);
   f_6910101->SetParLimits(19,0,0);
   f_6910101->SetParameter(20,0);
   f_6910101->SetParError(20,0);
   f_6910101->SetParLimits(20,0,0);
   f_6910101->SetParameter(21,0);
   f_6910101->SetParError(21,0);
   f_6910101->SetParLimits(21,0,0);
   f_6910101->SetParameter(22,0);
   f_6910101->SetParError(22,0);
   f_6910101->SetParLimits(22,0,0);
   f_6910101->SetParameter(23,0);
   f_6910101->SetParError(23,0);
   f_6910101->SetParLimits(23,0,0);
   f_6910101->SetParameter(24,0);
   f_6910101->SetParError(24,0);
   f_6910101->SetParLimits(24,0,0);
   f_6910101->Draw("same");
   
   Double_t Graph1_fx70[203] = {
   0,
   0.3,
   0.6,
   0.9,
   1.2,
   1.5,
   1.8,
   2.1,
   2.4,
   2.7,
   3,
   3.3,
   3.6,
   3.9,
   4.2,
   4.5,
   4.8,
   5.1,
   5.4,
   5.7,
   6,
   6.3,
   6.6,
   6.9,
   7.2,
   7.5,
   7.8,
   8.1,
   8.4,
   8.7,
   9,
   9.3,
   9.6,
   9.9,
   10.2,
   10.5,
   10.8,
   11.1,
   11.4,
   11.7,
   12,
   12.3,
   12.6,
   12.9,
   13.2,
   13.5,
   13.8,
   14.1,
   14.4,
   14.7,
   15,
   15.3,
   15.6,
   15.9,
   16.2,
   16.5,
   16.8,
   17.1,
   17.4,
   17.7,
   18,
   18.3,
   18.6,
   18.9,
   19.2,
   19.5,
   19.8,
   20.1,
   20.4,
   20.7,
   21,
   21.3,
   21.6,
   21.9,
   22.2,
   22.5,
   22.8,
   23.1,
   23.4,
   23.7,
   24,
   24.3,
   24.6,
   24.9,
   25.2,
   25.5,
   25.8,
   26.1,
   26.4,
   26.7,
   27,
   27.3,
   27.6,
   27.9,
   28.2,
   28.5,
   28.8,
   29.1,
   29.4,
   29.7,
   30,
   30,
   29.7,
   29.4,
   29.1,
   28.8,
   28.5,
   28.2,
   27.9,
   27.6,
   27.3,
   27,
   26.7,
   26.4,
   26.1,
   25.8,
   25.5,
   25.2,
   24.9,
   24.6,
   24.3,
   24,
   23.7,
   23.4,
   23.1,
   22.8,
   22.5,
   22.2,
   21.9,
   21.6,
   21.3,
   21,
   20.7,
   20.4,
   20.1,
   19.8,
   19.5,
   19.2,
   18.9,
   18.6,
   18.3,
   18,
   17.7,
   17.4,
   17.1,
   16.8,
   16.5,
   16.2,
   15.9,
   15.6,
   15.3,
   15,
   14.7,
   14.4,
   14.1,
   13.8,
   13.5,
   13.2,
   12.9,
   12.6,
   12.3,
   12,
   11.7,
   11.4,
   11.1,
   10.8,
   10.5,
   10.2,
   9.9,
   9.6,
   9.3,
   9,
   8.7,
   8.4,
   8.1,
   7.8,
   7.5,
   7.2,
   6.9,
   6.6,
   6.3,
   6,
   5.7,
   5.4,
   5.1,
   4.8,
   4.5,
   4.2,
   3.9,
   3.6,
   3.3,
   3,
   2.7,
   2.4,
   2.1,
   1.8,
   1.5,
   1.2,
   0.9,
   0.6,
   0.3,
   0,
   0};
   Double_t Graph1_fy70[203] = {
   0,
   0.02084367,
   0.03899674,
   0.05280592,
   0.06320309,
   0.07127871,
   0.07760535,
   0.08229966,
   0.08528943,
   0.08654358,
   0.08618838,
   0.08451612,
   0.08192491,
   0.07883254,
   0.07559803,
   0.07247039,
   0.06957133,
   0.06690835,
   0.06440921,
   0.06196628,
   0.05947994,
   0.05689288,
   0.05421021,
   0.05150389,
   0.04890288,
   0.04657253,
   0.04468786,
   0.04340562,
   0.04283964,
   0.0430428,
   0.04399771,
   0.04561661,
   0.04775008,
   0.05020249,
   0.05275225,
   0.05517366,
   0.05725823,
   0.05883269,
   0.05977231,
   0.06000838,
   0.05952956,
   0.05837753,
   0.056638,
   0.05442835,
   0.05188363,
   0.04914242,
   0.04633416,
   0.0435689,
   0.0409305,
   0.03847336,
   0.0362228,
   0.03417844,
   0.03231986,
   0.03061372,
   0.02902114,
   0.02750452,
   0.02603312,
   0.02458664,
   0.02315677,
   0.0217467,
   0.02036889,
   0.01904156,
   0.01778466,
   0.01661594,
   0.01554765,
   0.01458446,
   0.01372277,
   0.01295147,
   0.01225397,
   0.01161102,
   0.01100394,
   0.0104175,
   0.009842111,
   0.009274823,
   0.008719004,
   0.008182794,
   0.007676612,
   0.00721027,
   0.006790297,
   0.006418083,
   0.006089314,
   0.00579487,
   0.005523041,
   0.005262533,
   0.005005444,
   0.004749305,
   0.004497361,
   0.004256729,
   0.004034735,
   0.003834523,
   0.003651749,
   0.003474401,
   0.003287177,
   0.003080109,
   0.002858185,
   0.002645399,
   0.0024749,
   0.002361017,
   0.002266705,
   0.002124341,
   0.002059774,
   0.001431279,
   0.001484179,
   0.001592455,
   0.001668127,
   0.001758693,
   0.001890892,
   0.002055159,
   0.002228096,
   0.002392395,
   0.002544236,
   0.002690717,
   0.002843063,
   0.003010325,
   0.003196018,
   0.003398086,
   0.003611231,
   0.003830172,
   0.004052472,
   0.004280051,
   0.004519109,
   0.004778662,
   0.005068267,
   0.005395652,
   0.005764876,
   0.006175483,
   0.006622825,
   0.007099436,
   0.007597149,
   0.008109462,
   0.008633651,
   0.009172189,
   0.009733158,
   0.01032955,
   0.01097758,
   0.01169423,
   0.01249455,
   0.01338912,
   0.01438218,
   0.01547077,
   0.01664516,
   0.01789057,
   0.01918987,
   0.02052713,
   0.02189123,
   0.02327911,
   0.02469795,
   0.02616586,
   0.02771068,
   0.02936684,
   0.03117039,
   0.0331528,
   0.03533391,
   0.03771528,
   0.04027459,
   0.04296209,
   0.04569995,
   0.04838496,
   0.05089465,
   0.05309679,
   0.05486133,
   0.05607391,
   0.05664945,
   0.05654419,
   0.0557648,
   0.05437296,
   0.05248455,
   0.05026284,
   0.04790609,
   0.04563024,
   0.04364857,
   0.04215038,
   0.04128136,
   0.04112822,
   0.04171007,
   0.04297807,
   0.0448242,
   0.0470985,
   0.04963281,
   0.05226778,
   0.05487879,
   0.05739607,
   0.05981435,
   0.06218869,
   0.06461516,
   0.06719769,
   0.0700061,
   0.07303323,
   0.07616162,
   0.07915079,
   0.0816541,
   0.08326822,
   0.08360902,
   0.08239471,
   0.07950398,
   0.07496746,
   0.06885538,
   0.06105522,
   0.05101362,
   0.03767616,
   0.02014032,
   0,
   0};
   graph = new TGraph(203,Graph1_fx70,Graph1_fy70);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph70 = new TH1F("Graph_Graph70","Graph",203,0,33);
   Graph_Graph70->SetMinimum(0);
   Graph_Graph70->SetMaximum(0.09519793);
   Graph_Graph70->SetDirectory(0);
   Graph_Graph70->SetStats(0);
   Graph_Graph70->SetMarkerStyle(20);
   Graph_Graph70->SetMarkerSize(1.2);
   Graph_Graph70->GetXaxis()->SetNdivisions(505);
   Graph_Graph70->GetXaxis()->SetLabelFont(132);
   Graph_Graph70->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph70->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph70->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph70->GetXaxis()->SetTitleFont(132);
   Graph_Graph70->GetYaxis()->SetLabelFont(132);
   Graph_Graph70->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph70->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph70->GetYaxis()->SetTitleFont(42);
   Graph_Graph70->GetZaxis()->SetLabelFont(132);
   Graph_Graph70->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph70->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph70->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph70);
   
   graph->Draw("flc");
   
   TH1D *h_2160__70 = new TH1D("h_2160__70","",15,0,30);
   h_2160__70->SetBinContent(1,0.03647391);
   h_2160__70->SetBinContent(2,0.1255305);
   h_2160__70->SetBinContent(3,0.06611544);
   h_2160__70->SetBinContent(4,0.07017734);
   h_2160__70->SetBinContent(5,0.05012087);
   h_2160__70->SetBinContent(6,0.03341223);
   h_2160__70->SetBinContent(7,0.04133949);
   h_2160__70->SetBinContent(8,0.01153125);
   h_2160__70->SetBinContent(9,0.03179118);
   h_2160__70->SetBinContent(10,0.01019751);
   h_2160__70->SetBinContent(11,0.01273103);
   h_2160__70->SetBinContent(12,0.000501977);
   h_2160__70->SetBinContent(13,0.005610419);
   h_2160__70->SetBinContent(14,0.004466844);
   h_2160__70->SetBinContent(16,3.820884);
   h_2160__70->SetBinError(1,0.01424971);
   h_2160__70->SetBinError(2,0.02993018);
   h_2160__70->SetBinError(3,0.01930794);
   h_2160__70->SetBinError(4,0.01750648);
   h_2160__70->SetBinError(5,0.01466033);
   h_2160__70->SetBinError(6,0.01803091);
   h_2160__70->SetBinError(7,0.01802895);
   h_2160__70->SetBinError(8,0.01397257);
   h_2160__70->SetBinError(9,0.01208606);
   h_2160__70->SetBinError(10,0.005612352);
   h_2160__70->SetBinError(11,0.004613646);
   h_2160__70->SetBinError(12,0.001754352);
   h_2160__70->SetBinError(13,0.003004142);
   h_2160__70->SetBinError(14,0.004148887);
   h_2160__70->SetBinError(16,7.072168);
   h_2160__70->SetMinimum(0);
   h_2160__70->SetMaximum(0.16);
   h_2160__70->SetEntries(574);
   h_2160__70->SetStats(0);
   h_2160__70->SetMarkerStyle(20);
   h_2160__70->SetMarkerSize(1.2);
   h_2160__70->GetXaxis()->SetNdivisions(505);
   h_2160__70->GetXaxis()->SetLabelFont(132);
   h_2160__70->GetXaxis()->SetLabelOffset(0.015);
   h_2160__70->GetXaxis()->SetLabelSize(0.05);
   h_2160__70->GetXaxis()->SetTitleSize(0.06);
   h_2160__70->GetXaxis()->SetTitleFont(132);
   h_2160__70->GetYaxis()->SetLabelFont(132);
   h_2160__70->GetYaxis()->SetLabelSize(0.05);
   h_2160__70->GetYaxis()->SetTitleSize(0.06);
   h_2160__70->GetYaxis()->SetTitleFont(42);
   h_2160__70->GetZaxis()->SetLabelFont(132);
   h_2160__70->GetZaxis()->SetLabelSize(0.05);
   h_2160__70->GetZaxis()->SetTitleSize(0.06);
   h_2160__70->GetZaxis()->SetTitleFont(42);
   h_2160__70->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5f.C <==
void 2xB_Y2_5GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:23:41 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.2835443,4.654321,1.488608);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2570__71 = new TH1D("h_2570__71","",10,2,4.5);
   h_2570__71->SetBinContent(1,0.07498495);
   h_2570__71->SetBinContent(2,0.5450083);
   h_2570__71->SetBinContent(3,0.6473407);
   h_2570__71->SetBinContent(4,0.8899874);
   h_2570__71->SetBinContent(5,0.7016638);
   h_2570__71->SetBinContent(6,0.7370721);
   h_2570__71->SetBinContent(7,0.2954665);
   h_2570__71->SetBinContent(8,0.1909158);
   h_2570__71->SetBinContent(9,-0.002791297);
   h_2570__71->SetBinContent(10,-0.07964829);
   h_2570__71->SetBinError(1,0.2604531);
   h_2570__71->SetBinError(2,0.1536806);
   h_2570__71->SetBinError(3,0.1448406);
   h_2570__71->SetBinError(4,0.1393933);
   h_2570__71->SetBinError(5,0.1416648);
   h_2570__71->SetBinError(6,0.138957);
   h_2570__71->SetBinError(7,0.1101888);
   h_2570__71->SetBinError(8,0.07377871);
   h_2570__71->SetBinError(9,0.05755124);
   h_2570__71->SetBinError(10,0.05864972);
   h_2570__71->SetMinimum(0);
   h_2570__71->SetMaximum(1.4);
   h_2570__71->SetEntries(569);
   h_2570__71->SetStats(0);
   h_2570__71->SetMarkerStyle(20);
   h_2570__71->SetMarkerSize(1.2);
   h_2570__71->GetXaxis()->SetNdivisions(505);
   h_2570__71->GetXaxis()->SetLabelFont(132);
   h_2570__71->GetXaxis()->SetLabelOffset(0.015);
   h_2570__71->GetXaxis()->SetLabelSize(0.05);
   h_2570__71->GetXaxis()->SetTitleSize(0.06);
   h_2570__71->GetXaxis()->SetTitleFont(132);
   h_2570__71->GetYaxis()->SetLabelFont(132);
   h_2570__71->GetYaxis()->SetLabelSize(0.05);
   h_2570__71->GetYaxis()->SetTitleSize(0.06);
   h_2570__71->GetYaxis()->SetTitleFont(42);
   h_2570__71->GetZaxis()->SetLabelFont(132);
   h_2570__71->GetZaxis()->SetLabelSize(0.05);
   h_2570__71->GetZaxis()->SetTitleSize(0.06);
   h_2570__71->GetZaxis()->SetTitleFont(42);
   h_2570__71->Draw("e1");
   
   TF1 *f_7080102 = new TF1("*f_7080",2,4.5,9);
    //The original function : f_7080 had originally been created by:
    //TF1 *f_7080 = new TF1("f_7080",f_7080,2,4.5,9);
   f_7080102->SetRange(2,4.5);
   f_7080102->SetName("f_7080");
   f_7080102->SetTitle("f_7080");
   f_7080102->SetNpx(500);
   f_7080102->SetSavedPoint(0,0);
   f_7080102->SetSavedPoint(1,0.01048212);
   f_7080102->SetSavedPoint(2,0.02086473);
   f_7080102->SetSavedPoint(3,0.03114933);
   f_7080102->SetSavedPoint(4,0.04133736);
   f_7080102->SetSavedPoint(5,0.0514302);
   f_7080102->SetSavedPoint(6,0.06142923);
   f_7080102->SetSavedPoint(7,0.07133574);
   f_7080102->SetSavedPoint(8,0.08115101);
   f_7080102->SetSavedPoint(9,0.09087626);
   f_7080102->SetSavedPoint(10,0.1005127);
   f_7080102->SetSavedPoint(11,0.1100614);
   f_7080102->SetSavedPoint(12,0.1195235);
   f_7080102->SetSavedPoint(13,0.1289002);
   f_7080102->SetSavedPoint(14,0.1381923);
   f_7080102->SetSavedPoint(15,0.147401);
   f_7080102->SetSavedPoint(16,0.1565271);
   f_7080102->SetSavedPoint(17,0.1655716);
   f_7080102->SetSavedPoint(18,0.1745354);
   f_7080102->SetSavedPoint(19,0.1834194);
   f_7080102->SetSavedPoint(20,0.1922243);
   f_7080102->SetSavedPoint(21,0.200951);
   f_7080102->SetSavedPoint(22,0.2096002);
   f_7080102->SetSavedPoint(23,0.2181727);
   f_7080102->SetSavedPoint(24,0.2266692);
   f_7080102->SetSavedPoint(25,0.2350903);
   f_7080102->SetSavedPoint(26,0.2434367);
   f_7080102->SetSavedPoint(27,0.2517091);
   f_7080102->SetSavedPoint(28,0.2599079);
   f_7080102->SetSavedPoint(29,0.2680339);
   f_7080102->SetSavedPoint(30,0.2760874);
   f_7080102->SetSavedPoint(31,0.2840692);
   f_7080102->SetSavedPoint(32,0.2919796);
   f_7080102->SetSavedPoint(33,0.2998191);
   f_7080102->SetSavedPoint(34,0.3075882);
   f_7080102->SetSavedPoint(35,0.3152873);
   f_7080102->SetSavedPoint(36,0.3229169);
   f_7080102->SetSavedPoint(37,0.3304773);
   f_7080102->SetSavedPoint(38,0.3379689);
   f_7080102->SetSavedPoint(39,0.345392);
   f_7080102->SetSavedPoint(40,0.352747);
   f_7080102->SetSavedPoint(41,0.3600343);
   f_7080102->SetSavedPoint(42,0.367254);
   f_7080102->SetSavedPoint(43,0.3744065);
   f_7080102->SetSavedPoint(44,0.3814921);
   f_7080102->SetSavedPoint(45,0.3885109);
   f_7080102->SetSavedPoint(46,0.3954633);
   f_7080102->SetSavedPoint(47,0.4023495);
   f_7080102->SetSavedPoint(48,0.4091696);
   f_7080102->SetSavedPoint(49,0.4159239);
   f_7080102->SetSavedPoint(50,0.4226126);
   f_7080102->SetSavedPoint(51,0.4292357);
   f_7080102->SetSavedPoint(52,0.4357936);
   f_7080102->SetSavedPoint(53,0.4422862);
   f_7080102->SetSavedPoint(54,0.4487139);
   f_7080102->SetSavedPoint(55,0.4550766);
   f_7080102->SetSavedPoint(56,0.4613745);
   f_7080102->SetSavedPoint(57,0.4676077);
   f_7080102->SetSavedPoint(58,0.4737762);
   f_7080102->SetSavedPoint(59,0.4798803);
   f_7080102->SetSavedPoint(60,0.48592);
   f_7080102->SetSavedPoint(61,0.4918952);
   f_7080102->SetSavedPoint(62,0.4978062);
   f_7080102->SetSavedPoint(63,0.5036529);
   f_7080102->SetSavedPoint(64,0.5094354);
   f_7080102->SetSavedPoint(65,0.5151538);
   f_7080102->SetSavedPoint(66,0.520808);
   f_7080102->SetSavedPoint(67,0.5263982);
   f_7080102->SetSavedPoint(68,0.5319243);
   f_7080102->SetSavedPoint(69,0.5373863);
   f_7080102->SetSavedPoint(70,0.5427844);
   f_7080102->SetSavedPoint(71,0.5481184);
   f_7080102->SetSavedPoint(72,0.5533884);
   f_7080102->SetSavedPoint(73,0.5585944);
   f_7080102->SetSavedPoint(74,0.5637364);
   f_7080102->SetSavedPoint(75,0.5688145);
   f_7080102->SetSavedPoint(76,0.5738285);
   f_7080102->SetSavedPoint(77,0.5787785);
   f_7080102->SetSavedPoint(78,0.5836645);
   f_7080102->SetSavedPoint(79,0.5884865);
   f_7080102->SetSavedPoint(80,0.5932445);
   f_7080102->SetSavedPoint(81,0.5979384);
   f_7080102->SetSavedPoint(82,0.6025682);
   f_7080102->SetSavedPoint(83,0.607134);
   f_7080102->SetSavedPoint(84,0.6116356);
   f_7080102->SetSavedPoint(85,0.6160732);
   f_7080102->SetSavedPoint(86,0.6204467);
   f_7080102->SetSavedPoint(87,0.624756);
   f_7080102->SetSavedPoint(88,0.6290012);
   f_7080102->SetSavedPoint(89,0.6331822);
   f_7080102->SetSavedPoint(90,0.637299);
   f_7080102->SetSavedPoint(91,0.6413517);
   f_7080102->SetSavedPoint(92,0.6453401);
   f_7080102->SetSavedPoint(93,0.6492644);
   f_7080102->SetSavedPoint(94,0.6531245);
   f_7080102->SetSavedPoint(95,0.6569203);
   f_7080102->SetSavedPoint(96,0.660652);
   f_7080102->SetSavedPoint(97,0.6643194);
   f_7080102->SetSavedPoint(98,0.6679226);
   f_7080102->SetSavedPoint(99,0.6714616);
   f_7080102->SetSavedPoint(100,0.6749364);
   f_7080102->SetSavedPoint(101,0.6783471);
   f_7080102->SetSavedPoint(102,0.6816935);
   f_7080102->SetSavedPoint(103,0.6849759);
   f_7080102->SetSavedPoint(104,0.6881941);
   f_7080102->SetSavedPoint(105,0.6913481);
   f_7080102->SetSavedPoint(106,0.6944381);
   f_7080102->SetSavedPoint(107,0.6974641);
   f_7080102->SetSavedPoint(108,0.7004261);
   f_7080102->SetSavedPoint(109,0.7033241);
   f_7080102->SetSavedPoint(110,0.7061581);
   f_7080102->SetSavedPoint(111,0.7089283);
   f_7080102->SetSavedPoint(112,0.7116347);
   f_7080102->SetSavedPoint(113,0.7142773);
   f_7080102->SetSavedPoint(114,0.7168562);
   f_7080102->SetSavedPoint(115,0.7193715);
   f_7080102->SetSavedPoint(116,0.7218232);
   f_7080102->SetSavedPoint(117,0.7242114);
   f_7080102->SetSavedPoint(118,0.7265363);
   f_7080102->SetSavedPoint(119,0.7287978);
   f_7080102->SetSavedPoint(120,0.7309961);
   f_7080102->SetSavedPoint(121,0.7331312);
   f_7080102->SetSavedPoint(122,0.7352034);
   f_7080102->SetSavedPoint(123,0.7372126);
   f_7080102->SetSavedPoint(124,0.739159);
   f_7080102->SetSavedPoint(125,0.7410427);
   f_7080102->SetSavedPoint(126,0.7428639);
   f_7080102->SetSavedPoint(127,0.7446226);
   f_7080102->SetSavedPoint(128,0.7463191);
   f_7080102->SetSavedPoint(129,0.7479533);
   f_7080102->SetSavedPoint(130,0.7495256);
   f_7080102->SetSavedPoint(131,0.751036);
   f_7080102->SetSavedPoint(132,0.7524847);
   f_7080102->SetSavedPoint(133,0.7538718);
   f_7080102->SetSavedPoint(134,0.7551976);
   f_7080102->SetSavedPoint(135,0.7564622);
   f_7080102->SetSavedPoint(136,0.7576658);
   f_7080102->SetSavedPoint(137,0.7588085);
   f_7080102->SetSavedPoint(138,0.7598906);
   f_7080102->SetSavedPoint(139,0.7609122);
   f_7080102->SetSavedPoint(140,0.7618736);
   f_7080102->SetSavedPoint(141,0.762775);
   f_7080102->SetSavedPoint(142,0.7636166);
   f_7080102->SetSavedPoint(143,0.7643985);
   f_7080102->SetSavedPoint(144,0.7651211);
   f_7080102->SetSavedPoint(145,0.7657846);
   f_7080102->SetSavedPoint(146,0.7663891);
   f_7080102->SetSavedPoint(147,0.766935);
   f_7080102->SetSavedPoint(148,0.7674225);
   f_7080102->SetSavedPoint(149,0.7678518);
   f_7080102->SetSavedPoint(150,0.7682232);
   f_7080102->SetSavedPoint(151,0.768537);
   f_7080102->SetSavedPoint(152,0.7687935);
   f_7080102->SetSavedPoint(153,0.7689928);
   f_7080102->SetSavedPoint(154,0.7691354);
   f_7080102->SetSavedPoint(155,0.7692215);
   f_7080102->SetSavedPoint(156,0.7692513);
   f_7080102->SetSavedPoint(157,0.7692253);
   f_7080102->SetSavedPoint(158,0.7691436);
   f_7080102->SetSavedPoint(159,0.7690066);
   f_7080102->SetSavedPoint(160,0.7688147);
   f_7080102->SetSavedPoint(161,0.7685681);
   f_7080102->SetSavedPoint(162,0.7682671);
   f_7080102->SetSavedPoint(163,0.7679121);
   f_7080102->SetSavedPoint(164,0.7675035);
   f_7080102->SetSavedPoint(165,0.7670415);
   f_7080102->SetSavedPoint(166,0.7665266);
   f_7080102->SetSavedPoint(167,0.765959);
   f_7080102->SetSavedPoint(168,0.7653392);
   f_7080102->SetSavedPoint(169,0.7646674);
   f_7080102->SetSavedPoint(170,0.7639441);
   f_7080102->SetSavedPoint(171,0.7631696);
   f_7080102->SetSavedPoint(172,0.7623443);
   f_7080102->SetSavedPoint(173,0.7614686);
   f_7080102->SetSavedPoint(174,0.7605428);
   f_7080102->SetSavedPoint(175,0.7595674);
   f_7080102->SetSavedPoint(176,0.7585427);
   f_7080102->SetSavedPoint(177,0.7574692);
   f_7080102->SetSavedPoint(178,0.7563472);
   f_7080102->SetSavedPoint(179,0.7551771);
   f_7080102->SetSavedPoint(180,0.7539594);
   f_7080102->SetSavedPoint(181,0.7526945);
   f_7080102->SetSavedPoint(182,0.7513828);
   f_7080102->SetSavedPoint(183,0.7500247);
   f_7080102->SetSavedPoint(184,0.7486206);
   f_7080102->SetSavedPoint(185,0.747171);
   f_7080102->SetSavedPoint(186,0.7456762);
   f_7080102->SetSavedPoint(187,0.7441368);
   f_7080102->SetSavedPoint(188,0.7425532);
   f_7080102->SetSavedPoint(189,0.7409258);
   f_7080102->SetSavedPoint(190,0.7392551);
   f_7080102->SetSavedPoint(191,0.7375414);
   f_7080102->SetSavedPoint(192,0.7357854);
   f_7080102->SetSavedPoint(193,0.7339873);
   f_7080102->SetSavedPoint(194,0.7321478);
   f_7080102->SetSavedPoint(195,0.7302672);
   f_7080102->SetSavedPoint(196,0.7283459);
   f_7080102->SetSavedPoint(197,0.7263846);
   f_7080102->SetSavedPoint(198,0.7243836);
   f_7080102->SetSavedPoint(199,0.7223434);
   f_7080102->SetSavedPoint(200,0.7202645);
   f_7080102->SetSavedPoint(201,0.7181474);
   f_7080102->SetSavedPoint(202,0.7159925);
   f_7080102->SetSavedPoint(203,0.7138004);
   f_7080102->SetSavedPoint(204,0.7115714);
   f_7080102->SetSavedPoint(205,0.7093062);
   f_7080102->SetSavedPoint(206,0.7070051);
   f_7080102->SetSavedPoint(207,0.7046687);
   f_7080102->SetSavedPoint(208,0.7022975);
   f_7080102->SetSavedPoint(209,0.6998919);
   f_7080102->SetSavedPoint(210,0.6974525);
   f_7080102->SetSavedPoint(211,0.6949797);
   f_7080102->SetSavedPoint(212,0.6924741);
   f_7080102->SetSavedPoint(213,0.6899361);
   f_7080102->SetSavedPoint(214,0.6873663);
   f_7080102->SetSavedPoint(215,0.6847651);
   f_7080102->SetSavedPoint(216,0.682133);
   f_7080102->SetSavedPoint(217,0.6794706);
   f_7080102->SetSavedPoint(218,0.6767783);
   f_7080102->SetSavedPoint(219,0.6740566);
   f_7080102->SetSavedPoint(220,0.6713062);
   f_7080102->SetSavedPoint(221,0.6685274);
   f_7080102->SetSavedPoint(222,0.6657207);
   f_7080102->SetSavedPoint(223,0.6628867);
   f_7080102->SetSavedPoint(224,0.6600259);
   f_7080102->SetSavedPoint(225,0.6571388);
   f_7080102->SetSavedPoint(226,0.6542259);
   f_7080102->SetSavedPoint(227,0.6512876);
   f_7080102->SetSavedPoint(228,0.6483246);
   f_7080102->SetSavedPoint(229,0.6453372);
   f_7080102->SetSavedPoint(230,0.6423261);
   f_7080102->SetSavedPoint(231,0.6392917);
   f_7080102->SetSavedPoint(232,0.6362345);
   f_7080102->SetSavedPoint(233,0.633155);
   f_7080102->SetSavedPoint(234,0.6300537);
   f_7080102->SetSavedPoint(235,0.6269312);
   f_7080102->SetSavedPoint(236,0.6237879);
   f_7080102->SetSavedPoint(237,0.6206244);
   f_7080102->SetSavedPoint(238,0.6174411);
   f_7080102->SetSavedPoint(239,0.6142385);
   f_7080102->SetSavedPoint(240,0.6110171);
   f_7080102->SetSavedPoint(241,0.6077775);
   f_7080102->SetSavedPoint(242,0.60452);
   f_7080102->SetSavedPoint(243,0.6012453);
   f_7080102->SetSavedPoint(244,0.5979538);
   f_7080102->SetSavedPoint(245,0.594646);
   f_7080102->SetSavedPoint(246,0.5913224);
   f_7080102->SetSavedPoint(247,0.5879835);
   f_7080102->SetSavedPoint(248,0.5846297);
   f_7080102->SetSavedPoint(249,0.5812616);
   f_7080102->SetSavedPoint(250,0.5778796);
   f_7080102->SetSavedPoint(251,0.5744842);
   f_7080102->SetSavedPoint(252,0.5710758);
   f_7080102->SetSavedPoint(253,0.5676551);
   f_7080102->SetSavedPoint(254,0.5642224);
   f_7080102->SetSavedPoint(255,0.5607781);
   f_7080102->SetSavedPoint(256,0.5573229);
   f_7080102->SetSavedPoint(257,0.5538571);
   f_7080102->SetSavedPoint(258,0.5503812);
   f_7080102->SetSavedPoint(259,0.5468956);
   f_7080102->SetSavedPoint(260,0.5434009);
   f_7080102->SetSavedPoint(261,0.5398975);
   f_7080102->SetSavedPoint(262,0.5363858);
   f_7080102->SetSavedPoint(263,0.5328663);
   f_7080102->SetSavedPoint(264,0.5293394);
   f_7080102->SetSavedPoint(265,0.5258056);
   f_7080102->SetSavedPoint(266,0.5222653);
   f_7080102->SetSavedPoint(267,0.5187189);
   f_7080102->SetSavedPoint(268,0.515167);
   f_7080102->SetSavedPoint(269,0.5116099);
   f_7080102->SetSavedPoint(270,0.508048);
   f_7080102->SetSavedPoint(271,0.5044818);
   f_7080102->SetSavedPoint(272,0.5009118);
   f_7080102->SetSavedPoint(273,0.4973382);
   f_7080102->SetSavedPoint(274,0.4937616);
   f_7080102->SetSavedPoint(275,0.4901823);
   f_7080102->SetSavedPoint(276,0.4866008);
   f_7080102->SetSavedPoint(277,0.4830174);
   f_7080102->SetSavedPoint(278,0.4794326);
   f_7080102->SetSavedPoint(279,0.4758468);
   f_7080102->SetSavedPoint(280,0.4722604);
   f_7080102->SetSavedPoint(281,0.4686736);
   f_7080102->SetSavedPoint(282,0.465087);
   f_7080102->SetSavedPoint(283,0.461501);
   f_7080102->SetSavedPoint(284,0.4579158);
   f_7080102->SetSavedPoint(285,0.4543319);
   f_7080102->SetSavedPoint(286,0.4507496);
   f_7080102->SetSavedPoint(287,0.4471693);
   f_7080102->SetSavedPoint(288,0.4435914);
   f_7080102->SetSavedPoint(289,0.4400162);
   f_7080102->SetSavedPoint(290,0.4364442);
   f_7080102->SetSavedPoint(291,0.4328755);
   f_7080102->SetSavedPoint(292,0.4293106);
   f_7080102->SetSavedPoint(293,0.4257499);
   f_7080102->SetSavedPoint(294,0.4221936);
   f_7080102->SetSavedPoint(295,0.418642);
   f_7080102->SetSavedPoint(296,0.4150957);
   f_7080102->SetSavedPoint(297,0.4115547);
   f_7080102->SetSavedPoint(298,0.4080195);
   f_7080102->SetSavedPoint(299,0.4044904);
   f_7080102->SetSavedPoint(300,0.4009677);
   f_7080102->SetSavedPoint(301,0.3974517);
   f_7080102->SetSavedPoint(302,0.3939428);
   f_7080102->SetSavedPoint(303,0.3904411);
   f_7080102->SetSavedPoint(304,0.386947);
   f_7080102->SetSavedPoint(305,0.3834608);
   f_7080102->SetSavedPoint(306,0.3799828);
   f_7080102->SetSavedPoint(307,0.3765132);
   f_7080102->SetSavedPoint(308,0.3730524);
   f_7080102->SetSavedPoint(309,0.3696006);
   f_7080102->SetSavedPoint(310,0.366158);
   f_7080102->SetSavedPoint(311,0.362725);
   f_7080102->SetSavedPoint(312,0.3593018);
   f_7080102->SetSavedPoint(313,0.3558886);
   f_7080102->SetSavedPoint(314,0.3524857);
   f_7080102->SetSavedPoint(315,0.3490934);
   f_7080102->SetSavedPoint(316,0.3457118);
   f_7080102->SetSavedPoint(317,0.3423413);
   f_7080102->SetSavedPoint(318,0.338982);
   f_7080102->SetSavedPoint(319,0.3356342);
   f_7080102->SetSavedPoint(320,0.3322982);
   f_7080102->SetSavedPoint(321,0.328974);
   f_7080102->SetSavedPoint(322,0.325662);
   f_7080102->SetSavedPoint(323,0.3223623);
   f_7080102->SetSavedPoint(324,0.3190751);
   f_7080102->SetSavedPoint(325,0.3158007);
   f_7080102->SetSavedPoint(326,0.3125393);
   f_7080102->SetSavedPoint(327,0.309291);
   f_7080102->SetSavedPoint(328,0.306056);
   f_7080102->SetSavedPoint(329,0.3028346);
   f_7080102->SetSavedPoint(330,0.2996268);
   f_7080102->SetSavedPoint(331,0.2964329);
   f_7080102->SetSavedPoint(332,0.293253);
   f_7080102->SetSavedPoint(333,0.2900873);
   f_7080102->SetSavedPoint(334,0.286936);
   f_7080102->SetSavedPoint(335,0.2837992);
   f_7080102->SetSavedPoint(336,0.280677);
   f_7080102->SetSavedPoint(337,0.2775697);
   f_7080102->SetSavedPoint(338,0.2744774);
   f_7080102->SetSavedPoint(339,0.2714001);
   f_7080102->SetSavedPoint(340,0.2683381);
   f_7080102->SetSavedPoint(341,0.2652915);
   f_7080102->SetSavedPoint(342,0.2622603);
   f_7080102->SetSavedPoint(343,0.2592449);
   f_7080102->SetSavedPoint(344,0.2562451);
   f_7080102->SetSavedPoint(345,0.2532612);
   f_7080102->SetSavedPoint(346,0.2502933);
   f_7080102->SetSavedPoint(347,0.2473415);
   f_7080102->SetSavedPoint(348,0.2444059);
   f_7080102->SetSavedPoint(349,0.2414865);
   f_7080102->SetSavedPoint(350,0.2385836);
   f_7080102->SetSavedPoint(351,0.2356972);
   f_7080102->SetSavedPoint(352,0.2328273);
   f_7080102->SetSavedPoint(353,0.2299741);
   f_7080102->SetSavedPoint(354,0.2271376);
   f_7080102->SetSavedPoint(355,0.2243179);
   f_7080102->SetSavedPoint(356,0.2215152);
   f_7080102->SetSavedPoint(357,0.2187294);
   f_7080102->SetSavedPoint(358,0.2159607);
   f_7080102->SetSavedPoint(359,0.2132091);
   f_7080102->SetSavedPoint(360,0.2104747);
   f_7080102->SetSavedPoint(361,0.2077575);
   f_7080102->SetSavedPoint(362,0.2050575);
   f_7080102->SetSavedPoint(363,0.202375);
   f_7080102->SetSavedPoint(364,0.1997098);
   f_7080102->SetSavedPoint(365,0.197062);
   f_7080102->SetSavedPoint(366,0.1944318);
   f_7080102->SetSavedPoint(367,0.191819);
   f_7080102->SetSavedPoint(368,0.1892239);
   f_7080102->SetSavedPoint(369,0.1866463);
   f_7080102->SetSavedPoint(370,0.1840863);
   f_7080102->SetSavedPoint(371,0.1815441);
   f_7080102->SetSavedPoint(372,0.1790195);
   f_7080102->SetSavedPoint(373,0.1765126);
   f_7080102->SetSavedPoint(374,0.1740235);
   f_7080102->SetSavedPoint(375,0.1715521);
   f_7080102->SetSavedPoint(376,0.1690985);
   f_7080102->SetSavedPoint(377,0.1666627);
   f_7080102->SetSavedPoint(378,0.1642447);
   f_7080102->SetSavedPoint(379,0.1618445);
   f_7080102->SetSavedPoint(380,0.1594621);
   f_7080102->SetSavedPoint(381,0.1570976);
   f_7080102->SetSavedPoint(382,0.1547509);
   f_7080102->SetSavedPoint(383,0.152422);
   f_7080102->SetSavedPoint(384,0.150111);
   f_7080102->SetSavedPoint(385,0.1478178);
   f_7080102->SetSavedPoint(386,0.1455425);
   f_7080102->SetSavedPoint(387,0.1432849);
   f_7080102->SetSavedPoint(388,0.1410453);
   f_7080102->SetSavedPoint(389,0.1388234);
   f_7080102->SetSavedPoint(390,0.1366193);
   f_7080102->SetSavedPoint(391,0.1344331);
   f_7080102->SetSavedPoint(392,0.1322646);
   f_7080102->SetSavedPoint(393,0.1301139);
   f_7080102->SetSavedPoint(394,0.1279809);
   f_7080102->SetSavedPoint(395,0.1258657);
   f_7080102->SetSavedPoint(396,0.1237683);
   f_7080102->SetSavedPoint(397,0.1216885);
   f_7080102->SetSavedPoint(398,0.1196265);
   f_7080102->SetSavedPoint(399,0.1175821);
   f_7080102->SetSavedPoint(400,0.1155553);
   f_7080102->SetSavedPoint(401,0.1135462);
   f_7080102->SetSavedPoint(402,0.1115547);
   f_7080102->SetSavedPoint(403,0.1095808);
   f_7080102->SetSavedPoint(404,0.1076244);
   f_7080102->SetSavedPoint(405,0.1056856);
   f_7080102->SetSavedPoint(406,0.1037643);
   f_7080102->SetSavedPoint(407,0.1018605);
   f_7080102->SetSavedPoint(408,0.09997418);
   f_7080102->SetSavedPoint(409,0.09810529);
   f_7080102->SetSavedPoint(410,0.09625381);
   f_7080102->SetSavedPoint(411,0.09441973);
   f_7080102->SetSavedPoint(412,0.09260301);
   f_7080102->SetSavedPoint(413,0.09080363);
   f_7080102->SetSavedPoint(414,0.08902158);
   f_7080102->SetSavedPoint(415,0.08725681);
   f_7080102->SetSavedPoint(416,0.08550931);
   f_7080102->SetSavedPoint(417,0.08377905);
   f_7080102->SetSavedPoint(418,0.08206601);
   f_7080102->SetSavedPoint(419,0.08037016);
   f_7080102->SetSavedPoint(420,0.07869149);
   f_7080102->SetSavedPoint(421,0.07702996);
   f_7080102->SetSavedPoint(422,0.07538555);
   f_7080102->SetSavedPoint(423,0.07375825);
   f_7080102->SetSavedPoint(424,0.07214804);
   f_7080102->SetSavedPoint(425,0.07055488);
   f_7080102->SetSavedPoint(426,0.06897876);
   f_7080102->SetSavedPoint(427,0.06741967);
   f_7080102->SetSavedPoint(428,0.06587758);
   f_7080102->SetSavedPoint(429,0.06435248);
   f_7080102->SetSavedPoint(430,0.06284435);
   f_7080102->SetSavedPoint(431,0.06135318);
   f_7080102->SetSavedPoint(432,0.05987894);
   f_7080102->SetSavedPoint(433,0.05842164);
   f_7080102->SetSavedPoint(434,0.05698125);
   f_7080102->SetSavedPoint(435,0.05555777);
   f_7080102->SetSavedPoint(436,0.05415118);
   f_7080102->SetSavedPoint(437,0.05276148);
   f_7080102->SetSavedPoint(438,0.05138866);
   f_7080102->SetSavedPoint(439,0.05003272);
   f_7080102->SetSavedPoint(440,0.04869365);
   f_7080102->SetSavedPoint(441,0.04737145);
   f_7080102->SetSavedPoint(442,0.04606611);
   f_7080102->SetSavedPoint(443,0.04477764);
   f_7080102->SetSavedPoint(444,0.04350603);
   f_7080102->SetSavedPoint(445,0.0422513);
   f_7080102->SetSavedPoint(446,0.04101345);
   f_7080102->SetSavedPoint(447,0.03979247);
   f_7080102->SetSavedPoint(448,0.03858839);
   f_7080102->SetSavedPoint(449,0.03740121);
   f_7080102->SetSavedPoint(450,0.03623093);
   f_7080102->SetSavedPoint(451,0.03507758);
   f_7080102->SetSavedPoint(452,0.03394117);
   f_7080102->SetSavedPoint(453,0.03282171);
   f_7080102->SetSavedPoint(454,0.03171923);
   f_7080102->SetSavedPoint(455,0.03063373);
   f_7080102->SetSavedPoint(456,0.02956525);
   f_7080102->SetSavedPoint(457,0.0285138);
   f_7080102->SetSavedPoint(458,0.02747941);
   f_7080102->SetSavedPoint(459,0.02646211);
   f_7080102->SetSavedPoint(460,0.02546193);
   f_7080102->SetSavedPoint(461,0.02447889);
   f_7080102->SetSavedPoint(462,0.02351303);
   f_7080102->SetSavedPoint(463,0.02256437);
   f_7080102->SetSavedPoint(464,0.02163296);
   f_7080102->SetSavedPoint(465,0.02071883);
   f_7080102->SetSavedPoint(466,0.01982203);
   f_7080102->SetSavedPoint(467,0.01894258);
   f_7080102->SetSavedPoint(468,0.01808053);
   f_7080102->SetSavedPoint(469,0.01723593);
   f_7080102->SetSavedPoint(470,0.01640881);
   f_7080102->SetSavedPoint(471,0.01559923);
   f_7080102->SetSavedPoint(472,0.01480724);
   f_7080102->SetSavedPoint(473,0.01403287);
   f_7080102->SetSavedPoint(474,0.01327619);
   f_7080102->SetSavedPoint(475,0.01253725);
   f_7080102->SetSavedPoint(476,0.01181609);
   f_7080102->SetSavedPoint(477,0.01111277);
   f_7080102->SetSavedPoint(478,0.01042735);
   f_7080102->SetSavedPoint(479,0.009759888);
   f_7080102->SetSavedPoint(480,0.009110436);
   f_7080102->SetSavedPoint(481,0.008479057);
   f_7080102->SetSavedPoint(482,0.00786581);
   f_7080102->SetSavedPoint(483,0.007270756);
   f_7080102->SetSavedPoint(484,0.006693956);
   f_7080102->SetSavedPoint(485,0.006135473);
   f_7080102->SetSavedPoint(486,0.005595371);
   f_7080102->SetSavedPoint(487,0.005073712);
   f_7080102->SetSavedPoint(488,0.004570562);
   f_7080102->SetSavedPoint(489,0.004085984);
   f_7080102->SetSavedPoint(490,0.003620044);
   f_7080102->SetSavedPoint(491,0.003172807);
   f_7080102->SetSavedPoint(492,0.002744337);
   f_7080102->SetSavedPoint(493,0.002334701);
   f_7080102->SetSavedPoint(494,0.001943964);
   f_7080102->SetSavedPoint(495,0.001572189);
   f_7080102->SetSavedPoint(496,0.001219442);
   f_7080102->SetSavedPoint(497,0.0008857865);
   f_7080102->SetSavedPoint(498,0.0005712861);
   f_7080102->SetSavedPoint(499,0.0002760034);
   f_7080102->SetSavedPoint(500,0);
   f_7080102->SetSavedPoint(501,2);
   f_7080102->SetSavedPoint(502,4.5);
   f_7080102->SetFillColor(19);
   f_7080102->SetFillStyle(0);
   f_7080102->SetMarkerStyle(20);
   f_7080102->SetMarkerSize(1.2);
   f_7080102->SetLineColor(8);
   f_7080102->SetLineWidth(3);
   f_7080102->GetXaxis()->SetNdivisions(505);
   f_7080102->GetXaxis()->SetLabelFont(132);
   f_7080102->GetXaxis()->SetLabelOffset(0.015);
   f_7080102->GetXaxis()->SetLabelSize(0.05);
   f_7080102->GetXaxis()->SetTitleSize(0.06);
   f_7080102->GetXaxis()->SetTitleFont(132);
   f_7080102->GetYaxis()->SetLabelFont(132);
   f_7080102->GetYaxis()->SetLabelSize(0.05);
   f_7080102->GetYaxis()->SetTitleSize(0.06);
   f_7080102->GetYaxis()->SetTitleFont(42);
   f_7080102->SetParameter(0,0);
   f_7080102->SetParError(0,0);
   f_7080102->SetParLimits(0,0,0);
   f_7080102->SetParameter(1,0);
   f_7080102->SetParError(1,0);
   f_7080102->SetParLimits(1,0,0);
   f_7080102->SetParameter(2,0);
   f_7080102->SetParError(2,0);
   f_7080102->SetParLimits(2,0,0);
   f_7080102->SetParameter(3,0);
   f_7080102->SetParError(3,0);
   f_7080102->SetParLimits(3,0,0);
   f_7080102->SetParameter(4,0);
   f_7080102->SetParError(4,0);
   f_7080102->SetParLimits(4,0,0);
   f_7080102->SetParameter(5,0);
   f_7080102->SetParError(5,0);
   f_7080102->SetParLimits(5,0,0);
   f_7080102->SetParameter(6,0);
   f_7080102->SetParError(6,0);
   f_7080102->SetParLimits(6,0,0);
   f_7080102->SetParameter(7,0);
   f_7080102->SetParError(7,0);
   f_7080102->SetParLimits(7,0,0);
   f_7080102->SetParameter(8,0);
   f_7080102->SetParError(8,0);
   f_7080102->SetParLimits(8,0,0);
   f_7080102->Draw("same");
   
   Double_t Graph0_fx71[203] = {
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.525,
   2.55,
   2.575,
   2.6,
   2.625,
   2.65,
   2.675,
   2.7,
   2.725,
   2.75,
   2.775,
   2.8,
   2.825,
   2.85,
   2.875,
   2.9,
   2.925,
   2.95,
   2.975,
   3,
   3.025,
   3.05,
   3.075,
   3.1,
   3.125,
   3.15,
   3.175,
   3.2,
   3.225,
   3.25,
   3.275,
   3.3,
   3.325,
   3.35,
   3.375,
   3.4,
   3.425,
   3.45,
   3.475,
   3.5,
   3.525,
   3.55,
   3.575,
   3.6,
   3.625,
   3.65,
   3.675,
   3.7,
   3.725,
   3.75,
   3.775,
   3.8,
   3.825,
   3.85,
   3.875,
   3.9,
   3.925,
   3.95,
   3.975,
   4,
   4.025,
   4.05,
   4.075,
   4.1,
   4.125,
   4.15,
   4.175,
   4.2,
   4.225,
   4.25,
   4.275,
   4.3,
   4.325,
   4.35,
   4.375,
   4.4,
   4.425,
   4.45,
   4.475,
   4.5,
   4.5,
   4.475,
   4.45,
   4.425,
   4.4,
   4.375,
   4.35,
   4.325,
   4.3,
   4.275,
   4.25,
   4.225,
   4.2,
   4.175,
   4.15,
   4.125,
   4.1,
   4.075,
   4.05,
   4.025,
   4,
   3.975,
   3.95,
   3.925,
   3.9,
   3.875,
   3.85,
   3.825,
   3.8,
   3.775,
   3.75,
   3.725,
   3.7,
   3.675,
   3.65,
   3.625,
   3.6,
   3.575,
   3.55,
   3.525,
   3.5,
   3.475,
   3.45,
   3.425,
   3.4,
   3.375,
   3.35,
   3.325,
   3.3,
   3.275,
   3.25,
   3.225,
   3.2,
   3.175,
   3.15,
   3.125,
   3.1,
   3.075,
   3.05,
   3.025,
   3,
   2.975,
   2.95,
   2.925,
   2.9,
   2.875,
   2.85,
   2.825,
   2.8,
   2.775,
   2.75,
   2.725,
   2.7,
   2.675,
   2.65,
   2.625,
   2.6,
   2.575,
   2.55,
   2.525,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   2};
   Double_t Graph0_fy71[203] = {
   0,
   0.05288036,
   0.1031614,
   0.1510281,
   0.1966377,
   0.2401224,
   0.2815926,
   0.3211396,
   0.3588378,
   0.3947472,
   0.4289154,
   0.4613795,
   0.4921676,
   0.5213009,
   0.5487946,
   0.5746593,
   0.5989026,
   0.6215295,
   0.6425437,
   0.6619484,
   0.679747,
   0.6959438,
   0.7105442,
   0.7235559,
   0.7349884,
   0.7448541,
   0.7531681,
   0.7599487,
   0.7652172,
   0.7689984,
   0.7713202,
   0.7722142,
   0.7717149,
   0.7698604,
   0.7666917,
   0.7622529,
   0.7565909,
   0.7497554,
   0.7417983,
   0.7327738,
   0.7227383,
   0.7117495,
   0.6998669,
   0.6871511,
   0.6736636,
   0.6594665,
   0.6446223,
   0.6291936,
   0.6132428,
   0.5968319,
   0.5800221,
   0.5628736,
   0.5454456,
   0.5277957,
   0.5099798,
   0.4920523,
   0.4740652,
   0.4560684,
   0.4381098,
   0.4202343,
   0.4024848,
   0.384901,
   0.3675203,
   0.3503772,
   0.3335032,
   0.3169274,
   0.3006757,
   0.2847715,
   0.2692354,
   0.2540853,
   0.2393368,
   0.2250028,
   0.211094,
   0.1976189,
   0.184584,
   0.171994,
   0.1598519,
   0.1481591,
   0.1369157,
   0.126121,
   0.1157732,
   0.1058697,
   0.09640764,
   0.08738384,
   0.07879503,
   0.07063807,
   0.06291014,
   0.0556089,
   0.04873264,
   0.04228043,
   0.03625222,
   0.03064896,
   0.0254726,
   0.02072619,
   0.01641385,
   0.01254071,
   0.009112847,
   0.006137153,
   0.00362115,
   0.001572758,
   0,
   0,
   0.001407567,
   0.003265471,
   0.005574003,
   0.008332467,
   0.01153953,
   0.01519352,
   0.01929269,
   0.02383542,
   0.02882039,
   0.03424668,
   0.04011388,
   0.04642209,
   0.05317195,
   0.06036459,
   0.06800159,
   0.07608486,
   0.08461657,
   0.09359899,
   0.1030343,
   0.1129246,
   0.1232715,
   0.134076,
   0.1453385,
   0.1570584,
   0.1692338,
   0.1818619,
   0.1949381,
   0.2084561,
   0.222408,
   0.2367838,
   0.2515714,
   0.2667565,
   0.2823223,
   0.2982497,
   0.3145171,
   0.3311002,
   0.3479722,
   0.3651035,
   0.382462,
   0.4000128,
   0.4177184,
   0.435539,
   0.453432,
   0.4713525,
   0.4892532,
   0.5070849,
   0.524796,
   0.5423332,
   0.5596415,
   0.5766643,
   0.5933435,
   0.6096202,
   0.6254343,
   0.640725,
   0.6554312,
   0.6694916,
   0.6828446,
   0.6954293,
   0.707185,
   0.7180521,
   0.7279718,
   0.7368867,
   0.7447411,
   0.7514808,
   0.7570539,
   0.7614107,
   0.7645038,
   0.7662888,
   0.7667238,
   0.7657701,
   0.7633921,
   0.7595575,
   0.7542371,
   0.7474052,
   0.7390395,
   0.7291208,
   0.7176333,
   0.7045642,
   0.6899036,
   0.6736442,
   0.6557809,
   0.6363108,
   0.615232,
   0.592544,
   0.5682463,
   0.542338,
   0.514817,
   0.485679,
   0.4549165,
   0.4225179,
   0.3884657,
   0.3527357,
   0.3152954,
   0.276102,
   0.235101,
   0.1922242,
   0.1473879,
   0.1004902,
   0.05140915,
   0,
   0};
   TGraph *graph = new TGraph(203,Graph0_fx71,Graph0_fy71);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph71 = new TH1F("Graph_Graph71","Graph",203,1.75,4.75);
   Graph_Graph71->SetMinimum(0);
   Graph_Graph71->SetMaximum(0.8494356);
   Graph_Graph71->SetDirectory(0);
   Graph_Graph71->SetStats(0);
   Graph_Graph71->SetMarkerStyle(20);
   Graph_Graph71->SetMarkerSize(1.2);
   Graph_Graph71->GetXaxis()->SetNdivisions(505);
   Graph_Graph71->GetXaxis()->SetLabelFont(132);
   Graph_Graph71->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph71->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph71->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph71->GetXaxis()->SetTitleFont(132);
   Graph_Graph71->GetYaxis()->SetLabelFont(132);
   Graph_Graph71->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph71->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph71->GetYaxis()->SetTitleFont(42);
   Graph_Graph71->GetZaxis()->SetLabelFont(132);
   Graph_Graph71->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph71->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph71->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph71);
   
   graph->Draw("flc");
   
   TF1 *f_7050103 = new TF1("*f_7050",2,4.5,9);
    //The original function : f_7050 had originally been created by:
    //TF1 *f_7050 = new TF1("f_7050",f_7050,2,4.5,9);
   f_7050103->SetRange(2,4.5);
   f_7050103->SetName("f_7050");
   f_7050103->SetTitle("f_7050");
   f_7050103->SetNpx(500);
   f_7050103->SetSavedPoint(0,0);
   f_7050103->SetSavedPoint(1,0.008935909);
   f_7050103->SetSavedPoint(2,0.01778153);
   f_7050103->SetSavedPoint(3,0.02653815);
   f_7050103->SetSavedPoint(4,0.03520706);
   f_7050103->SetSavedPoint(5,0.04378952);
   f_7050103->SetSavedPoint(6,0.05228679);
   f_7050103->SetSavedPoint(7,0.06070008);
   f_7050103->SetSavedPoint(8,0.06903061);
   f_7050103->SetSavedPoint(9,0.07727957);
   f_7050103->SetSavedPoint(10,0.08544813);
   f_7050103->SetSavedPoint(11,0.09353746);
   f_7050103->SetSavedPoint(12,0.1015487);
   f_7050103->SetSavedPoint(13,0.1094829);
   f_7050103->SetSavedPoint(14,0.1173413);
   f_7050103->SetSavedPoint(15,0.1251249);
   f_7050103->SetSavedPoint(16,0.1328347);
   f_7050103->SetSavedPoint(17,0.1404718);
   f_7050103->SetSavedPoint(18,0.1480373);
   f_7050103->SetSavedPoint(19,0.1555322);
   f_7050103->SetSavedPoint(20,0.1629574);
   f_7050103->SetSavedPoint(21,0.1703139);
   f_7050103->SetSavedPoint(22,0.1776026);
   f_7050103->SetSavedPoint(23,0.1848246);
   f_7050103->SetSavedPoint(24,0.1919807);
   f_7050103->SetSavedPoint(25,0.1990718);
   f_7050103->SetSavedPoint(26,0.2060989);
   f_7050103->SetSavedPoint(27,0.2130627);
   f_7050103->SetSavedPoint(28,0.2199641);
   f_7050103->SetSavedPoint(29,0.226804);
   f_7050103->SetSavedPoint(30,0.2335831);
   f_7050103->SetSavedPoint(31,0.2403023);
   f_7050103->SetSavedPoint(32,0.2469622);
   f_7050103->SetSavedPoint(33,0.2535638);
   f_7050103->SetSavedPoint(34,0.2601077);
   f_7050103->SetSavedPoint(35,0.2665946);
   f_7050103->SetSavedPoint(36,0.2730252);
   f_7050103->SetSavedPoint(37,0.2794003);
   f_7050103->SetSavedPoint(38,0.2857205);
   f_7050103->SetSavedPoint(39,0.2919864);
   f_7050103->SetSavedPoint(40,0.2981987);
   f_7050103->SetSavedPoint(41,0.304358);
   f_7050103->SetSavedPoint(42,0.3104649);
   f_7050103->SetSavedPoint(43,0.31652);
   f_7050103->SetSavedPoint(44,0.3225238);
   f_7050103->SetSavedPoint(45,0.328477);
   f_7050103->SetSavedPoint(46,0.3343799);
   f_7050103->SetSavedPoint(47,0.3402333);
   f_7050103->SetSavedPoint(48,0.3460375);
   f_7050103->SetSavedPoint(49,0.351793);
   f_7050103->SetSavedPoint(50,0.3575004);
   f_7050103->SetSavedPoint(51,0.3631601);
   f_7050103->SetSavedPoint(52,0.3687724);
   f_7050103->SetSavedPoint(53,0.374338);
   f_7050103->SetSavedPoint(54,0.379857);
   f_7050103->SetSavedPoint(55,0.38533);
   f_7050103->SetSavedPoint(56,0.3907574);
   f_7050103->SetSavedPoint(57,0.3961394);
   f_7050103->SetSavedPoint(58,0.4014765);
   f_7050103->SetSavedPoint(59,0.406769);
   f_7050103->SetSavedPoint(60,0.4120172);
   f_7050103->SetSavedPoint(61,0.4172214);
   f_7050103->SetSavedPoint(62,0.4223819);
   f_7050103->SetSavedPoint(63,0.427499);
   f_7050103->SetSavedPoint(64,0.432573);
   f_7050103->SetSavedPoint(65,0.4376041);
   f_7050103->SetSavedPoint(66,0.4425926);
   f_7050103->SetSavedPoint(67,0.4475386);
   f_7050103->SetSavedPoint(68,0.4524425);
   f_7050103->SetSavedPoint(69,0.4573044);
   f_7050103->SetSavedPoint(70,0.4621245);
   f_7050103->SetSavedPoint(71,0.466903);
   f_7050103->SetSavedPoint(72,0.4716401);
   f_7050103->SetSavedPoint(73,0.4763359);
   f_7050103->SetSavedPoint(74,0.4809905);
   f_7050103->SetSavedPoint(75,0.4856041);
   f_7050103->SetSavedPoint(76,0.4901769);
   f_7050103->SetSavedPoint(77,0.4947089);
   f_7050103->SetSavedPoint(78,0.4992003);
   f_7050103->SetSavedPoint(79,0.5036511);
   f_7050103->SetSavedPoint(80,0.5080614);
   f_7050103->SetSavedPoint(81,0.5124313);
   f_7050103->SetSavedPoint(82,0.5167608);
   f_7050103->SetSavedPoint(83,0.5210501);
   f_7050103->SetSavedPoint(84,0.5252991);
   f_7050103->SetSavedPoint(85,0.5295079);
   f_7050103->SetSavedPoint(86,0.5336765);
   f_7050103->SetSavedPoint(87,0.537805);
   f_7050103->SetSavedPoint(88,0.5418932);
   f_7050103->SetSavedPoint(89,0.5459414);
   f_7050103->SetSavedPoint(90,0.5499493);
   f_7050103->SetSavedPoint(91,0.5539171);
   f_7050103->SetSavedPoint(92,0.5578447);
   f_7050103->SetSavedPoint(93,0.561732);
   f_7050103->SetSavedPoint(94,0.5655791);
   f_7050103->SetSavedPoint(95,0.5693859);
   f_7050103->SetSavedPoint(96,0.5731523);
   f_7050103->SetSavedPoint(97,0.5768783);
   f_7050103->SetSavedPoint(98,0.5805639);
   f_7050103->SetSavedPoint(99,0.5842088);
   f_7050103->SetSavedPoint(100,0.5878132);
   f_7050103->SetSavedPoint(101,0.5913768);
   f_7050103->SetSavedPoint(102,0.5948997);
   f_7050103->SetSavedPoint(103,0.5983817);
   f_7050103->SetSavedPoint(104,0.6018227);
   f_7050103->SetSavedPoint(105,0.6052226);
   f_7050103->SetSavedPoint(106,0.6085814);
   f_7050103->SetSavedPoint(107,0.6118989);
   f_7050103->SetSavedPoint(108,0.6151749);
   f_7050103->SetSavedPoint(109,0.6184095);
   f_7050103->SetSavedPoint(110,0.6216024);
   f_7050103->SetSavedPoint(111,0.6247536);
   f_7050103->SetSavedPoint(112,0.6278628);
   f_7050103->SetSavedPoint(113,0.6309301);
   f_7050103->SetSavedPoint(114,0.6339552);
   f_7050103->SetSavedPoint(115,0.636938);
   f_7050103->SetSavedPoint(116,0.6398783);
   f_7050103->SetSavedPoint(117,0.6427761);
   f_7050103->SetSavedPoint(118,0.6456312);
   f_7050103->SetSavedPoint(119,0.6484435);
   f_7050103->SetSavedPoint(120,0.6512127);
   f_7050103->SetSavedPoint(121,0.6539388);
   f_7050103->SetSavedPoint(122,0.6566216);
   f_7050103->SetSavedPoint(123,0.659261);
   f_7050103->SetSavedPoint(124,0.6618567);
   f_7050103->SetSavedPoint(125,0.6644087);
   f_7050103->SetSavedPoint(126,0.6669168);
   f_7050103->SetSavedPoint(127,0.6693809);
   f_7050103->SetSavedPoint(128,0.6718008);
   f_7050103->SetSavedPoint(129,0.6741763);
   f_7050103->SetSavedPoint(130,0.6765073);
   f_7050103->SetSavedPoint(131,0.6787936);
   f_7050103->SetSavedPoint(132,0.6810351);
   f_7050103->SetSavedPoint(133,0.6832317);
   f_7050103->SetSavedPoint(134,0.6853832);
   f_7050103->SetSavedPoint(135,0.6874894);
   f_7050103->SetSavedPoint(136,0.6895502);
   f_7050103->SetSavedPoint(137,0.6915655);
   f_7050103->SetSavedPoint(138,0.6935351);
   f_7050103->SetSavedPoint(139,0.6954589);
   f_7050103->SetSavedPoint(140,0.6973367);
   f_7050103->SetSavedPoint(141,0.6991684);
   f_7050103->SetSavedPoint(142,0.7009538);
   f_7050103->SetSavedPoint(143,0.7026929);
   f_7050103->SetSavedPoint(144,0.7043855);
   f_7050103->SetSavedPoint(145,0.7060315);
   f_7050103->SetSavedPoint(146,0.7076308);
   f_7050103->SetSavedPoint(147,0.7091831);
   f_7050103->SetSavedPoint(148,0.7106885);
   f_7050103->SetSavedPoint(149,0.7121468);
   f_7050103->SetSavedPoint(150,0.7135579);
   f_7050103->SetSavedPoint(151,0.7149217);
   f_7050103->SetSavedPoint(152,0.7162381);
   f_7050103->SetSavedPoint(153,0.7175069);
   f_7050103->SetSavedPoint(154,0.7187282);
   f_7050103->SetSavedPoint(155,0.7199018);
   f_7050103->SetSavedPoint(156,0.7210275);
   f_7050103->SetSavedPoint(157,0.7221055);
   f_7050103->SetSavedPoint(158,0.7231354);
   f_7050103->SetSavedPoint(159,0.7241174);
   f_7050103->SetSavedPoint(160,0.7250513);
   f_7050103->SetSavedPoint(161,0.7259371);
   f_7050103->SetSavedPoint(162,0.7267746);
   f_7050103->SetSavedPoint(163,0.727564);
   f_7050103->SetSavedPoint(164,0.728305);
   f_7050103->SetSavedPoint(165,0.7289977);
   f_7050103->SetSavedPoint(166,0.729642);
   f_7050103->SetSavedPoint(167,0.7302379);
   f_7050103->SetSavedPoint(168,0.7307855);
   f_7050103->SetSavedPoint(169,0.7312845);
   f_7050103->SetSavedPoint(170,0.7317351);
   f_7050103->SetSavedPoint(171,0.7321373);
   f_7050103->SetSavedPoint(172,0.732491);
   f_7050103->SetSavedPoint(173,0.7327963);
   f_7050103->SetSavedPoint(174,0.7330531);
   f_7050103->SetSavedPoint(175,0.7332615);
   f_7050103->SetSavedPoint(176,0.7334215);
   f_7050103->SetSavedPoint(177,0.7335331);
   f_7050103->SetSavedPoint(178,0.7335964);
   f_7050103->SetSavedPoint(179,0.7336114);
   f_7050103->SetSavedPoint(180,0.7335782);
   f_7050103->SetSavedPoint(181,0.7334969);
   f_7050103->SetSavedPoint(182,0.7333674);
   f_7050103->SetSavedPoint(183,0.7331898);
   f_7050103->SetSavedPoint(184,0.7329644);
   f_7050103->SetSavedPoint(185,0.732691);
   f_7050103->SetSavedPoint(186,0.7323699);
   f_7050103->SetSavedPoint(187,0.732001);
   f_7050103->SetSavedPoint(188,0.7315846);
   f_7050103->SetSavedPoint(189,0.7311208);
   f_7050103->SetSavedPoint(190,0.7306096);
   f_7050103->SetSavedPoint(191,0.7300511);
   f_7050103->SetSavedPoint(192,0.7294456);
   f_7050103->SetSavedPoint(193,0.7287932);
   f_7050103->SetSavedPoint(194,0.728094);
   f_7050103->SetSavedPoint(195,0.7273481);
   f_7050103->SetSavedPoint(196,0.7265558);
   f_7050103->SetSavedPoint(197,0.7257171);
   f_7050103->SetSavedPoint(198,0.7248324);
   f_7050103->SetSavedPoint(199,0.7239017);
   f_7050103->SetSavedPoint(200,0.7229252);
   f_7050103->SetSavedPoint(201,0.7219033);
   f_7050103->SetSavedPoint(202,0.7208359);
   f_7050103->SetSavedPoint(203,0.7197235);
   f_7050103->SetSavedPoint(204,0.7185662);
   f_7050103->SetSavedPoint(205,0.7173642);
   f_7050103->SetSavedPoint(206,0.7161177);
   f_7050103->SetSavedPoint(207,0.7148271);
   f_7050103->SetSavedPoint(208,0.7134925);
   f_7050103->SetSavedPoint(209,0.7121142);
   f_7050103->SetSavedPoint(210,0.7106926);
   f_7050103->SetSavedPoint(211,0.7092278);
   f_7050103->SetSavedPoint(212,0.7077201);
   f_7050103->SetSavedPoint(213,0.7061698);
   f_7050103->SetSavedPoint(214,0.7045773);
   f_7050103->SetSavedPoint(215,0.7029427);
   f_7050103->SetSavedPoint(216,0.7012665);
   f_7050103->SetSavedPoint(217,0.6995489);
   f_7050103->SetSavedPoint(218,0.6977903);
   f_7050103->SetSavedPoint(219,0.695991);
   f_7050103->SetSavedPoint(220,0.6941512);
   f_7050103->SetSavedPoint(221,0.6922715);
   f_7050103->SetSavedPoint(222,0.690352);
   f_7050103->SetSavedPoint(223,0.6883933);
   f_7050103->SetSavedPoint(224,0.6863955);
   f_7050103->SetSavedPoint(225,0.6843591);
   f_7050103->SetSavedPoint(226,0.6822845);
   f_7050103->SetSavedPoint(227,0.6801721);
   f_7050103->SetSavedPoint(228,0.6780222);
   f_7050103->SetSavedPoint(229,0.6758352);
   f_7050103->SetSavedPoint(230,0.6736115);
   f_7050103->SetSavedPoint(231,0.6713516);
   f_7050103->SetSavedPoint(232,0.6690558);
   f_7050103->SetSavedPoint(233,0.6667245);
   f_7050103->SetSavedPoint(234,0.6643583);
   f_7050103->SetSavedPoint(235,0.6619574);
   f_7050103->SetSavedPoint(236,0.6595224);
   f_7050103->SetSavedPoint(237,0.6570537);
   f_7050103->SetSavedPoint(238,0.6545517);
   f_7050103->SetSavedPoint(239,0.6520168);
   f_7050103->SetSavedPoint(240,0.6494496);
   f_7050103->SetSavedPoint(241,0.6468505);
   f_7050103->SetSavedPoint(242,0.64422);
   f_7050103->SetSavedPoint(243,0.6415584);
   f_7050103->SetSavedPoint(244,0.6388664);
   f_7050103->SetSavedPoint(245,0.6361444);
   f_7050103->SetSavedPoint(246,0.6333928);
   f_7050103->SetSavedPoint(247,0.6306121);
   f_7050103->SetSavedPoint(248,0.6278029);
   f_7050103->SetSavedPoint(249,0.6249657);
   f_7050103->SetSavedPoint(250,0.6221009);
   f_7050103->SetSavedPoint(251,0.619209);
   f_7050103->SetSavedPoint(252,0.6162906);
   f_7050103->SetSavedPoint(253,0.6133461);
   f_7050103->SetSavedPoint(254,0.6103761);
   f_7050103->SetSavedPoint(255,0.6073812);
   f_7050103->SetSavedPoint(256,0.6043617);
   f_7050103->SetSavedPoint(257,0.6013183);
   f_7050103->SetSavedPoint(258,0.5982515);
   f_7050103->SetSavedPoint(259,0.5951617);
   f_7050103->SetSavedPoint(260,0.5920496);
   f_7050103->SetSavedPoint(261,0.5889157);
   f_7050103->SetSavedPoint(262,0.5857605);
   f_7050103->SetSavedPoint(263,0.5825846);
   f_7050103->SetSavedPoint(264,0.5793884);
   f_7050103->SetSavedPoint(265,0.5761726);
   f_7050103->SetSavedPoint(266,0.5729377);
   f_7050103->SetSavedPoint(267,0.5696842);
   f_7050103->SetSavedPoint(268,0.5664127);
   f_7050103->SetSavedPoint(269,0.5631237);
   f_7050103->SetSavedPoint(270,0.5598179);
   f_7050103->SetSavedPoint(271,0.5564957);
   f_7050103->SetSavedPoint(272,0.5531576);
   f_7050103->SetSavedPoint(273,0.5498044);
   f_7050103->SetSavedPoint(274,0.5464364);
   f_7050103->SetSavedPoint(275,0.5430544);
   f_7050103->SetSavedPoint(276,0.5396587);
   f_7050103->SetSavedPoint(277,0.53625);
   f_7050103->SetSavedPoint(278,0.5328289);
   f_7050103->SetSavedPoint(279,0.5293958);
   f_7050103->SetSavedPoint(280,0.5259514);
   f_7050103->SetSavedPoint(281,0.5224963);
   f_7050103->SetSavedPoint(282,0.5190308);
   f_7050103->SetSavedPoint(283,0.5155557);
   f_7050103->SetSavedPoint(284,0.5120715);
   f_7050103->SetSavedPoint(285,0.5085787);
   f_7050103->SetSavedPoint(286,0.5050778);
   f_7050103->SetSavedPoint(287,0.5015695);
   f_7050103->SetSavedPoint(288,0.4980542);
   f_7050103->SetSavedPoint(289,0.4945326);
   f_7050103->SetSavedPoint(290,0.4910051);
   f_7050103->SetSavedPoint(291,0.4874723);
   f_7050103->SetSavedPoint(292,0.4839347);
   f_7050103->SetSavedPoint(293,0.4803929);
   f_7050103->SetSavedPoint(294,0.4768474);
   f_7050103->SetSavedPoint(295,0.4732988);
   f_7050103->SetSavedPoint(296,0.4697475);
   f_7050103->SetSavedPoint(297,0.4661941);
   f_7050103->SetSavedPoint(298,0.4626391);
   f_7050103->SetSavedPoint(299,0.459083);
   f_7050103->SetSavedPoint(300,0.4555264);
   f_7050103->SetSavedPoint(301,0.4519697);
   f_7050103->SetSavedPoint(302,0.4484135);
   f_7050103->SetSavedPoint(303,0.4448583);
   f_7050103->SetSavedPoint(304,0.4413045);
   f_7050103->SetSavedPoint(305,0.4377526);
   f_7050103->SetSavedPoint(306,0.4342032);
   f_7050103->SetSavedPoint(307,0.4306567);
   f_7050103->SetSavedPoint(308,0.4271136);
   f_7050103->SetSavedPoint(309,0.4235744);
   f_7050103->SetSavedPoint(310,0.4200395);
   f_7050103->SetSavedPoint(311,0.4165094);
   f_7050103->SetSavedPoint(312,0.4129846);
   f_7050103->SetSavedPoint(313,0.4094656);
   f_7050103->SetSavedPoint(314,0.4059526);
   f_7050103->SetSavedPoint(315,0.4024463);
   f_7050103->SetSavedPoint(316,0.398947);
   f_7050103->SetSavedPoint(317,0.3954552);
   f_7050103->SetSavedPoint(318,0.3919712);
   f_7050103->SetSavedPoint(319,0.3884956);
   f_7050103->SetSavedPoint(320,0.3850287);
   f_7050103->SetSavedPoint(321,0.3815708);
   f_7050103->SetSavedPoint(322,0.3781225);
   f_7050103->SetSavedPoint(323,0.374684);
   f_7050103->SetSavedPoint(324,0.3712559);
   f_7050103->SetSavedPoint(325,0.3678383);
   f_7050103->SetSavedPoint(326,0.3644318);
   f_7050103->SetSavedPoint(327,0.3610366);
   f_7050103->SetSavedPoint(328,0.3576531);
   f_7050103->SetSavedPoint(329,0.3542817);
   f_7050103->SetSavedPoint(330,0.3509227);
   f_7050103->SetSavedPoint(331,0.3475764);
   f_7050103->SetSavedPoint(332,0.3442431);
   f_7050103->SetSavedPoint(333,0.3409231);
   f_7050103->SetSavedPoint(334,0.3376168);
   f_7050103->SetSavedPoint(335,0.3343244);
   f_7050103->SetSavedPoint(336,0.3310462);
   f_7050103->SetSavedPoint(337,0.3277826);
   f_7050103->SetSavedPoint(338,0.3245336);
   f_7050103->SetSavedPoint(339,0.3212997);
   f_7050103->SetSavedPoint(340,0.318081);
   f_7050103->SetSavedPoint(341,0.3148779);
   f_7050103->SetSavedPoint(342,0.3116904);
   f_7050103->SetSavedPoint(343,0.308519);
   f_7050103->SetSavedPoint(344,0.3053636);
   f_7050103->SetSavedPoint(345,0.3022247);
   f_7050103->SetSavedPoint(346,0.2991023);
   f_7050103->SetSavedPoint(347,0.2959966);
   f_7050103->SetSavedPoint(348,0.2929079);
   f_7050103->SetSavedPoint(349,0.2898363);
   f_7050103->SetSavedPoint(350,0.2867818);
   f_7050103->SetSavedPoint(351,0.2837448);
   f_7050103->SetSavedPoint(352,0.2807253);
   f_7050103->SetSavedPoint(353,0.2777234);
   f_7050103->SetSavedPoint(354,0.2747394);
   f_7050103->SetSavedPoint(355,0.2717731);
   f_7050103->SetSavedPoint(356,0.2688249);
   f_7050103->SetSavedPoint(357,0.2658947);
   f_7050103->SetSavedPoint(358,0.2629826);
   f_7050103->SetSavedPoint(359,0.2600888);
   f_7050103->SetSavedPoint(360,0.2572132);
   f_7050103->SetSavedPoint(361,0.2543559);
   f_7050103->SetSavedPoint(362,0.251517);
   f_7050103->SetSavedPoint(363,0.2486965);
   f_7050103->SetSavedPoint(364,0.2458944);
   f_7050103->SetSavedPoint(365,0.2431107);
   f_7050103->SetSavedPoint(366,0.2403454);
   f_7050103->SetSavedPoint(367,0.2375986);
   f_7050103->SetSavedPoint(368,0.2348701);
   f_7050103->SetSavedPoint(369,0.23216);
   f_7050103->SetSavedPoint(370,0.2294683);
   f_7050103->SetSavedPoint(371,0.2267949);
   f_7050103->SetSavedPoint(372,0.2241397);
   f_7050103->SetSavedPoint(373,0.2215026);
   f_7050103->SetSavedPoint(374,0.2188837);
   f_7050103->SetSavedPoint(375,0.2162828);
   f_7050103->SetSavedPoint(376,0.2136999);
   f_7050103->SetSavedPoint(377,0.2111348);
   f_7050103->SetSavedPoint(378,0.2085875);
   f_7050103->SetSavedPoint(379,0.2060577);
   f_7050103->SetSavedPoint(380,0.2035455);
   f_7050103->SetSavedPoint(381,0.2010507);
   f_7050103->SetSavedPoint(382,0.1985731);
   f_7050103->SetSavedPoint(383,0.1961126);
   f_7050103->SetSavedPoint(384,0.1936691);
   f_7050103->SetSavedPoint(385,0.1912423);
   f_7050103->SetSavedPoint(386,0.1888322);
   f_7050103->SetSavedPoint(387,0.1864385);
   f_7050103->SetSavedPoint(388,0.1840611);
   f_7050103->SetSavedPoint(389,0.1816998);
   f_7050103->SetSavedPoint(390,0.1793544);
   f_7050103->SetSavedPoint(391,0.1770246);
   f_7050103->SetSavedPoint(392,0.1747104);
   f_7050103->SetSavedPoint(393,0.1724115);
   f_7050103->SetSavedPoint(394,0.1701276);
   f_7050103->SetSavedPoint(395,0.1678586);
   f_7050103->SetSavedPoint(396,0.1656042);
   f_7050103->SetSavedPoint(397,0.1633642);
   f_7050103->SetSavedPoint(398,0.1611384);
   f_7050103->SetSavedPoint(399,0.1589265);
   f_7050103->SetSavedPoint(400,0.1567283);
   f_7050103->SetSavedPoint(401,0.1545436);
   f_7050103->SetSavedPoint(402,0.1523721);
   f_7050103->SetSavedPoint(403,0.1502136);
   f_7050103->SetSavedPoint(404,0.1480678);
   f_7050103->SetSavedPoint(405,0.1459344);
   f_7050103->SetSavedPoint(406,0.1438133);
   f_7050103->SetSavedPoint(407,0.1417041);
   f_7050103->SetSavedPoint(408,0.1396067);
   f_7050103->SetSavedPoint(409,0.1375207);
   f_7050103->SetSavedPoint(410,0.135446);
   f_7050103->SetSavedPoint(411,0.1333822);
   f_7050103->SetSavedPoint(412,0.1313291);
   f_7050103->SetSavedPoint(413,0.1292865);
   f_7050103->SetSavedPoint(414,0.1272541);
   f_7050103->SetSavedPoint(415,0.1252317);
   f_7050103->SetSavedPoint(416,0.123219);
   f_7050103->SetSavedPoint(417,0.1212158);
   f_7050103->SetSavedPoint(418,0.119222);
   f_7050103->SetSavedPoint(419,0.1172371);
   f_7050103->SetSavedPoint(420,0.1152611);
   f_7050103->SetSavedPoint(421,0.1132938);
   f_7050103->SetSavedPoint(422,0.1113348);
   f_7050103->SetSavedPoint(423,0.109384);
   f_7050103->SetSavedPoint(424,0.1074413);
   f_7050103->SetSavedPoint(425,0.1055064);
   f_7050103->SetSavedPoint(426,0.1035792);
   f_7050103->SetSavedPoint(427,0.1016595);
   f_7050103->SetSavedPoint(428,0.09974712);
   f_7050103->SetSavedPoint(429,0.09784194);
   f_7050103->SetSavedPoint(430,0.09594384);
   f_7050103->SetSavedPoint(431,0.0940527);
   f_7050103->SetSavedPoint(432,0.0921684);
   f_7050103->SetSavedPoint(433,0.09029086);
   f_7050103->SetSavedPoint(434,0.08841999);
   f_7050103->SetSavedPoint(435,0.08655575);
   f_7050103->SetSavedPoint(436,0.08469809);
   f_7050103->SetSavedPoint(437,0.08284697);
   f_7050103->SetSavedPoint(438,0.08100238);
   f_7050103->SetSavedPoint(439,0.07916434);
   f_7050103->SetSavedPoint(440,0.07733288);
   f_7050103->SetSavedPoint(441,0.07550803);
   f_7050103->SetSavedPoint(442,0.07368988);
   f_7050103->SetSavedPoint(443,0.07187852);
   f_7050103->SetSavedPoint(444,0.07007405);
   f_7050103->SetSavedPoint(445,0.06827662);
   f_7050103->SetSavedPoint(446,0.06648639);
   f_7050103->SetSavedPoint(447,0.06470355);
   f_7050103->SetSavedPoint(448,0.06292832);
   f_7050103->SetSavedPoint(449,0.06116095);
   f_7050103->SetSavedPoint(450,0.0594017);
   f_7050103->SetSavedPoint(451,0.05765087);
   f_7050103->SetSavedPoint(452,0.05590882);
   f_7050103->SetSavedPoint(453,0.05417589);
   f_7050103->SetSavedPoint(454,0.05245249);
   f_7050103->SetSavedPoint(455,0.05073905);
   f_7050103->SetSavedPoint(456,0.04903604);
   f_7050103->SetSavedPoint(457,0.04734396);
   f_7050103->SetSavedPoint(458,0.04566336);
   f_7050103->SetSavedPoint(459,0.04399482);
   f_7050103->SetSavedPoint(460,0.04233895);
   f_7050103->SetSavedPoint(461,0.04069643);
   f_7050103->SetSavedPoint(462,0.03906795);
   f_7050103->SetSavedPoint(463,0.03745426);
   f_7050103->SetSavedPoint(464,0.03585616);
   f_7050103->SetSavedPoint(465,0.03427448);
   f_7050103->SetSavedPoint(466,0.03271011);
   f_7050103->SetSavedPoint(467,0.03116398);
   f_7050103->SetSavedPoint(468,0.02963709);
   f_7050103->SetSavedPoint(469,0.02813046);
   f_7050103->SetSavedPoint(470,0.02664518);
   f_7050103->SetSavedPoint(471,0.0251824);
   f_7050103->SetSavedPoint(472,0.02374332);
   f_7050103->SetSavedPoint(473,0.02232919);
   f_7050103->SetSavedPoint(474,0.02094133);
   f_7050103->SetSavedPoint(475,0.01958111);
   f_7050103->SetSavedPoint(476,0.01824997);
   f_7050103->SetSavedPoint(477,0.01694941);
   f_7050103->SetSavedPoint(478,0.01568099);
   f_7050103->SetSavedPoint(479,0.01444634);
   f_7050103->SetSavedPoint(480,0.01324716);
   f_7050103->SetSavedPoint(481,0.01208522);
   f_7050103->SetSavedPoint(482,0.01096236);
   f_7050103->SetSavedPoint(483,0.009880483);
   f_7050103->SetSavedPoint(484,0.008841581);
   f_7050103->SetSavedPoint(485,0.007847714);
   f_7050103->SetSavedPoint(486,0.006901024);
   f_7050103->SetSavedPoint(487,0.006003728);
   f_7050103->SetSavedPoint(488,0.005158128);
   f_7050103->SetSavedPoint(489,0.004366608);
   f_7050103->SetSavedPoint(490,0.003631638);
   f_7050103->SetSavedPoint(491,0.002955773);
   f_7050103->SetSavedPoint(492,0.002341658);
   f_7050103->SetSavedPoint(493,0.00179203);
   f_7050103->SetSavedPoint(494,0.001309717);
   f_7050103->SetSavedPoint(495,0.0008976413);
   f_7050103->SetSavedPoint(496,0.0005588225);
   f_7050103->SetSavedPoint(497,0.0002963787);
   f_7050103->SetSavedPoint(498,0.0001135287);
   f_7050103->SetSavedPoint(499,1.359382e-05);
   f_7050103->SetSavedPoint(500,0);
   f_7050103->SetSavedPoint(501,2);
   f_7050103->SetSavedPoint(502,4.5);
   f_7050103->SetFillColor(19);
   f_7050103->SetFillStyle(0);
   f_7050103->SetMarkerStyle(20);
   f_7050103->SetMarkerSize(1.2);
   f_7050103->SetLineColor(92);
   f_7050103->SetLineWidth(3);
   f_7050103->GetXaxis()->SetNdivisions(505);
   f_7050103->GetXaxis()->SetLabelFont(132);
   f_7050103->GetXaxis()->SetLabelOffset(0.015);
   f_7050103->GetXaxis()->SetLabelSize(0.05);
   f_7050103->GetXaxis()->SetTitleSize(0.06);
   f_7050103->GetXaxis()->SetTitleFont(132);
   f_7050103->GetYaxis()->SetLabelFont(132);
   f_7050103->GetYaxis()->SetLabelSize(0.05);
   f_7050103->GetYaxis()->SetTitleSize(0.06);
   f_7050103->GetYaxis()->SetTitleFont(42);
   f_7050103->SetParameter(0,0);
   f_7050103->SetParError(0,0);
   f_7050103->SetParLimits(0,0,0);
   f_7050103->SetParameter(1,0);
   f_7050103->SetParError(1,0);
   f_7050103->SetParLimits(1,0,0);
   f_7050103->SetParameter(2,0);
   f_7050103->SetParError(2,0);
   f_7050103->SetParLimits(2,0,0);
   f_7050103->SetParameter(3,0);
   f_7050103->SetParError(3,0);
   f_7050103->SetParLimits(3,0,0);
   f_7050103->SetParameter(4,0);
   f_7050103->SetParError(4,0);
   f_7050103->SetParLimits(4,0,0);
   f_7050103->SetParameter(5,0);
   f_7050103->SetParError(5,0);
   f_7050103->SetParLimits(5,0,0);
   f_7050103->SetParameter(6,0);
   f_7050103->SetParError(6,0);
   f_7050103->SetParLimits(6,0,0);
   f_7050103->SetParameter(7,0);
   f_7050103->SetParError(7,0);
   f_7050103->SetParLimits(7,0,0);
   f_7050103->SetParameter(8,0);
   f_7050103->SetParError(8,0);
   f_7050103->SetParLimits(8,0,0);
   f_7050103->Draw("same");
   
   TF1 *f_7090104 = new TF1("*f_7090",2,4.5,9);
    //The original function : f_7090 had originally been created by:
    //TF1 *f_7090 = new TF1("f_7090",f_7090,2,4.5,9);
   f_7090104->SetRange(2,4.5);
   f_7090104->SetName("f_7090");
   f_7090104->SetTitle("f_7090");
   f_7090104->SetNpx(500);
   f_7090104->SetSavedPoint(0,0);
   f_7090104->SetSavedPoint(1,0.008986378);
   f_7090104->SetSavedPoint(2,0.01797044);
   f_7090104->SetSavedPoint(3,0.02695085);
   f_7090104->SetSavedPoint(4,0.03592624);
   f_7090104->SetSavedPoint(5,0.04489529);
   f_7090104->SetSavedPoint(6,0.05385669);
   f_7090104->SetSavedPoint(7,0.06280914);
   f_7090104->SetSavedPoint(8,0.07175135);
   f_7090104->SetSavedPoint(9,0.08068204);
   f_7090104->SetSavedPoint(10,0.08959996);
   f_7090104->SetSavedPoint(11,0.09850385);
   f_7090104->SetSavedPoint(12,0.1073925);
   f_7090104->SetSavedPoint(13,0.1162646);
   f_7090104->SetSavedPoint(14,0.1251191);
   f_7090104->SetSavedPoint(15,0.1339547);
   f_7090104->SetSavedPoint(16,0.1427702);
   f_7090104->SetSavedPoint(17,0.1515645);
   f_7090104->SetSavedPoint(18,0.1603364);
   f_7090104->SetSavedPoint(19,0.1690848);
   f_7090104->SetSavedPoint(20,0.1778085);
   f_7090104->SetSavedPoint(21,0.1865064);
   f_7090104->SetSavedPoint(22,0.1951775);
   f_7090104->SetSavedPoint(23,0.2038205);
   f_7090104->SetSavedPoint(24,0.2124346);
   f_7090104->SetSavedPoint(25,0.2210185);
   f_7090104->SetSavedPoint(26,0.2295712);
   f_7090104->SetSavedPoint(27,0.2380917);
   f_7090104->SetSavedPoint(28,0.246579);
   f_7090104->SetSavedPoint(29,0.2550321);
   f_7090104->SetSavedPoint(30,0.2634499);
   f_7090104->SetSavedPoint(31,0.2718314);
   f_7090104->SetSavedPoint(32,0.2801758);
   f_7090104->SetSavedPoint(33,0.2884819);
   f_7090104->SetSavedPoint(34,0.2967489);
   f_7090104->SetSavedPoint(35,0.3049759);
   f_7090104->SetSavedPoint(36,0.3131618);
   f_7090104->SetSavedPoint(37,0.3213058);
   f_7090104->SetSavedPoint(38,0.329407);
   f_7090104->SetSavedPoint(39,0.3374645);
   f_7090104->SetSavedPoint(40,0.3454774);
   f_7090104->SetSavedPoint(41,0.3534449);
   f_7090104->SetSavedPoint(42,0.361366);
   f_7090104->SetSavedPoint(43,0.36924);
   f_7090104->SetSavedPoint(44,0.377066);
   f_7090104->SetSavedPoint(45,0.3848433);
   f_7090104->SetSavedPoint(46,0.3925709);
   f_7090104->SetSavedPoint(47,0.4002481);
   f_7090104->SetSavedPoint(48,0.4078742);
   f_7090104->SetSavedPoint(49,0.4154483);
   f_7090104->SetSavedPoint(50,0.4229697);
   f_7090104->SetSavedPoint(51,0.4304377);
   f_7090104->SetSavedPoint(52,0.4378515);
   f_7090104->SetSavedPoint(53,0.4452104);
   f_7090104->SetSavedPoint(54,0.4525138);
   f_7090104->SetSavedPoint(55,0.4597608);
   f_7090104->SetSavedPoint(56,0.4669508);
   f_7090104->SetSavedPoint(57,0.4740832);
   f_7090104->SetSavedPoint(58,0.4811573);
   f_7090104->SetSavedPoint(59,0.4881724);
   f_7090104->SetSavedPoint(60,0.4951279);
   f_7090104->SetSavedPoint(61,0.5020231);
   f_7090104->SetSavedPoint(62,0.5088576);
   f_7090104->SetSavedPoint(63,0.5156306);
   f_7090104->SetSavedPoint(64,0.5223415);
   f_7090104->SetSavedPoint(65,0.5289898);
   f_7090104->SetSavedPoint(66,0.535575);
   f_7090104->SetSavedPoint(67,0.5420964);
   f_7090104->SetSavedPoint(68,0.5485536);
   f_7090104->SetSavedPoint(69,0.5549459);
   f_7090104->SetSavedPoint(70,0.5612729);
   f_7090104->SetSavedPoint(71,0.567534);
   f_7090104->SetSavedPoint(72,0.5737289);
   f_7090104->SetSavedPoint(73,0.5798568);
   f_7090104->SetSavedPoint(74,0.5859175);
   f_7090104->SetSavedPoint(75,0.5919105);
   f_7090104->SetSavedPoint(76,0.5978352);
   f_7090104->SetSavedPoint(77,0.6036912);
   f_7090104->SetSavedPoint(78,0.6094782);
   f_7090104->SetSavedPoint(79,0.6151956);
   f_7090104->SetSavedPoint(80,0.6208432);
   f_7090104->SetSavedPoint(81,0.6264204);
   f_7090104->SetSavedPoint(82,0.631927);
   f_7090104->SetSavedPoint(83,0.6373625);
   f_7090104->SetSavedPoint(84,0.6427266);
   f_7090104->SetSavedPoint(85,0.6480189);
   f_7090104->SetSavedPoint(86,0.653239);
   f_7090104->SetSavedPoint(87,0.6583868);
   f_7090104->SetSavedPoint(88,0.6634618);
   f_7090104->SetSavedPoint(89,0.6684637);
   f_7090104->SetSavedPoint(90,0.6733922);
   f_7090104->SetSavedPoint(91,0.6782471);
   f_7090104->SetSavedPoint(92,0.6830281);
   f_7090104->SetSavedPoint(93,0.6877349);
   f_7090104->SetSavedPoint(94,0.6923673);
   f_7090104->SetSavedPoint(95,0.696925);
   f_7090104->SetSavedPoint(96,0.7014078);
   f_7090104->SetSavedPoint(97,0.7058155);
   f_7090104->SetSavedPoint(98,0.7101479);
   f_7090104->SetSavedPoint(99,0.7144047);
   f_7090104->SetSavedPoint(100,0.7185858);
   f_7090104->SetSavedPoint(101,0.722691);
   f_7090104->SetSavedPoint(102,0.7267202);
   f_7090104->SetSavedPoint(103,0.7306731);
   f_7090104->SetSavedPoint(104,0.7345497);
   f_7090104->SetSavedPoint(105,0.7383498);
   f_7090104->SetSavedPoint(106,0.7420734);
   f_7090104->SetSavedPoint(107,0.7457201);
   f_7090104->SetSavedPoint(108,0.7492901);
   f_7090104->SetSavedPoint(109,0.7527831);
   f_7090104->SetSavedPoint(110,0.7561992);
   f_7090104->SetSavedPoint(111,0.7595381);
   f_7090104->SetSavedPoint(112,0.7628);
   f_7090104->SetSavedPoint(113,0.7659846);
   f_7090104->SetSavedPoint(114,0.769092);
   f_7090104->SetSavedPoint(115,0.7721222);
   f_7090104->SetSavedPoint(116,0.7750751);
   f_7090104->SetSavedPoint(117,0.7779507);
   f_7090104->SetSavedPoint(118,0.7807491);
   f_7090104->SetSavedPoint(119,0.7834701);
   f_7090104->SetSavedPoint(120,0.7861139);
   f_7090104->SetSavedPoint(121,0.7886805);
   f_7090104->SetSavedPoint(122,0.7911699);
   f_7090104->SetSavedPoint(123,0.7935821);
   f_7090104->SetSavedPoint(124,0.7959173);
   f_7090104->SetSavedPoint(125,0.7981754);
   f_7090104->SetSavedPoint(126,0.8003566);
   f_7090104->SetSavedPoint(127,0.802461);
   f_7090104->SetSavedPoint(128,0.8044886);
   f_7090104->SetSavedPoint(129,0.8064396);
   f_7090104->SetSavedPoint(130,0.8083141);
   f_7090104->SetSavedPoint(131,0.8101121);
   f_7090104->SetSavedPoint(132,0.8118339);
   f_7090104->SetSavedPoint(133,0.8134796);
   f_7090104->SetSavedPoint(134,0.8150493);
   f_7090104->SetSavedPoint(135,0.8165432);
   f_7090104->SetSavedPoint(136,0.8179614);
   f_7090104->SetSavedPoint(137,0.8193042);
   f_7090104->SetSavedPoint(138,0.8205718);
   f_7090104->SetSavedPoint(139,0.8217643);
   f_7090104->SetSavedPoint(140,0.8228819);
   f_7090104->SetSavedPoint(141,0.8239249);
   f_7090104->SetSavedPoint(142,0.8248934);
   f_7090104->SetSavedPoint(143,0.8257878);
   f_7090104->SetSavedPoint(144,0.8266083);
   f_7090104->SetSavedPoint(145,0.827355);
   f_7090104->SetSavedPoint(146,0.8280284);
   f_7090104->SetSavedPoint(147,0.8286285);
   f_7090104->SetSavedPoint(148,0.8291558);
   f_7090104->SetSavedPoint(149,0.8296105);
   f_7090104->SetSavedPoint(150,0.8299929);
   f_7090104->SetSavedPoint(151,0.8303033);
   f_7090104->SetSavedPoint(152,0.830542);
   f_7090104->SetSavedPoint(153,0.8307094);
   f_7090104->SetSavedPoint(154,0.8308056);
   f_7090104->SetSavedPoint(155,0.8308312);
   f_7090104->SetSavedPoint(156,0.8307864);
   f_7090104->SetSavedPoint(157,0.8306716);
   f_7090104->SetSavedPoint(158,0.8304871);
   f_7090104->SetSavedPoint(159,0.8302333);
   f_7090104->SetSavedPoint(160,0.8299105);
   f_7090104->SetSavedPoint(161,0.8295193);
   f_7090104->SetSavedPoint(162,0.8290598);
   f_7090104->SetSavedPoint(163,0.8285326);
   f_7090104->SetSavedPoint(164,0.8279381);
   f_7090104->SetSavedPoint(165,0.8272765);
   f_7090104->SetSavedPoint(166,0.8265485);
   f_7090104->SetSavedPoint(167,0.8257543);
   f_7090104->SetSavedPoint(168,0.8248945);
   f_7090104->SetSavedPoint(169,0.8239694);
   f_7090104->SetSavedPoint(170,0.8229795);
   f_7090104->SetSavedPoint(171,0.8219252);
   f_7090104->SetSavedPoint(172,0.8208071);
   f_7090104->SetSavedPoint(173,0.8196256);
   f_7090104->SetSavedPoint(174,0.818381);
   f_7090104->SetSavedPoint(175,0.8170741);
   f_7090104->SetSavedPoint(176,0.8157051);
   f_7090104->SetSavedPoint(177,0.8142746);
   f_7090104->SetSavedPoint(178,0.8127831);
   f_7090104->SetSavedPoint(179,0.8112311);
   f_7090104->SetSavedPoint(180,0.8096191);
   f_7090104->SetSavedPoint(181,0.8079477);
   f_7090104->SetSavedPoint(182,0.8062173);
   f_7090104->SetSavedPoint(183,0.8044284);
   f_7090104->SetSavedPoint(184,0.8025817);
   f_7090104->SetSavedPoint(185,0.8006776);
   f_7090104->SetSavedPoint(186,0.7987166);
   f_7090104->SetSavedPoint(187,0.7966994);
   f_7090104->SetSavedPoint(188,0.7946265);
   f_7090104->SetSavedPoint(189,0.7924984);
   f_7090104->SetSavedPoint(190,0.7903158);
   f_7090104->SetSavedPoint(191,0.7880791);
   f_7090104->SetSavedPoint(192,0.7857889);
   f_7090104->SetSavedPoint(193,0.7834459);
   f_7090104->SetSavedPoint(194,0.7810507);
   f_7090104->SetSavedPoint(195,0.7786037);
   f_7090104->SetSavedPoint(196,0.7761056);
   f_7090104->SetSavedPoint(197,0.773557);
   f_7090104->SetSavedPoint(198,0.7709585);
   f_7090104->SetSavedPoint(199,0.7683107);
   f_7090104->SetSavedPoint(200,0.7656142);
   f_7090104->SetSavedPoint(201,0.7628697);
   f_7090104->SetSavedPoint(202,0.7600777);
   f_7090104->SetSavedPoint(203,0.7572389);
   f_7090104->SetSavedPoint(204,0.7543538);
   f_7090104->SetSavedPoint(205,0.7514232);
   f_7090104->SetSavedPoint(206,0.7484477);
   f_7090104->SetSavedPoint(207,0.7454279);
   f_7090104->SetSavedPoint(208,0.7423644);
   f_7090104->SetSavedPoint(209,0.7392579);
   f_7090104->SetSavedPoint(210,0.736109);
   f_7090104->SetSavedPoint(211,0.7329184);
   f_7090104->SetSavedPoint(212,0.7296868);
   f_7090104->SetSavedPoint(213,0.7264147);
   f_7090104->SetSavedPoint(214,0.7231029);
   f_7090104->SetSavedPoint(215,0.719752);
   f_7090104->SetSavedPoint(216,0.7163627);
   f_7090104->SetSavedPoint(217,0.7129356);
   f_7090104->SetSavedPoint(218,0.7094715);
   f_7090104->SetSavedPoint(219,0.7059709);
   f_7090104->SetSavedPoint(220,0.7024346);
   f_7090104->SetSavedPoint(221,0.6988633);
   f_7090104->SetSavedPoint(222,0.6952576);
   f_7090104->SetSavedPoint(223,0.6916181);
   f_7090104->SetSavedPoint(224,0.6879457);
   f_7090104->SetSavedPoint(225,0.6842409);
   f_7090104->SetSavedPoint(226,0.6805044);
   f_7090104->SetSavedPoint(227,0.676737);
   f_7090104->SetSavedPoint(228,0.6729393);
   f_7090104->SetSavedPoint(229,0.669112);
   f_7090104->SetSavedPoint(230,0.6652558);
   f_7090104->SetSavedPoint(231,0.6613714);
   f_7090104->SetSavedPoint(232,0.6574595);
   f_7090104->SetSavedPoint(233,0.6535207);
   f_7090104->SetSavedPoint(234,0.6495559);
   f_7090104->SetSavedPoint(235,0.6455655);
   f_7090104->SetSavedPoint(236,0.6415505);
   f_7090104->SetSavedPoint(237,0.6375114);
   f_7090104->SetSavedPoint(238,0.6334489);
   f_7090104->SetSavedPoint(239,0.6293638);
   f_7090104->SetSavedPoint(240,0.6252566);
   f_7090104->SetSavedPoint(241,0.6211283);
   f_7090104->SetSavedPoint(242,0.6169793);
   f_7090104->SetSavedPoint(243,0.6128105);
   f_7090104->SetSavedPoint(244,0.6086225);
   f_7090104->SetSavedPoint(245,0.6044159);
   f_7090104->SetSavedPoint(246,0.6001916);
   f_7090104->SetSavedPoint(247,0.5959502);
   f_7090104->SetSavedPoint(248,0.5916923);
   f_7090104->SetSavedPoint(249,0.5874187);
   f_7090104->SetSavedPoint(250,0.5831301);
   f_7090104->SetSavedPoint(251,0.5788271);
   f_7090104->SetSavedPoint(252,0.5745104);
   f_7090104->SetSavedPoint(253,0.5701807);
   f_7090104->SetSavedPoint(254,0.5658388);
   f_7090104->SetSavedPoint(255,0.5614852);
   f_7090104->SetSavedPoint(256,0.5571207);
   f_7090104->SetSavedPoint(257,0.5527459);
   f_7090104->SetSavedPoint(258,0.5483615);
   f_7090104->SetSavedPoint(259,0.5439682);
   f_7090104->SetSavedPoint(260,0.5395667);
   f_7090104->SetSavedPoint(261,0.5351575);
   f_7090104->SetSavedPoint(262,0.5307415);
   f_7090104->SetSavedPoint(263,0.5263192);
   f_7090104->SetSavedPoint(264,0.5218914);
   f_7090104->SetSavedPoint(265,0.5174586);
   f_7090104->SetSavedPoint(266,0.5130216);
   f_7090104->SetSavedPoint(267,0.5085809);
   f_7090104->SetSavedPoint(268,0.5041372);
   f_7090104->SetSavedPoint(269,0.4996913);
   f_7090104->SetSavedPoint(270,0.4952436);
   f_7090104->SetSavedPoint(271,0.490795);
   f_7090104->SetSavedPoint(272,0.4863459);
   f_7090104->SetSavedPoint(273,0.481897);
   f_7090104->SetSavedPoint(274,0.477449);
   f_7090104->SetSavedPoint(275,0.4730025);
   f_7090104->SetSavedPoint(276,0.4685581);
   f_7090104->SetSavedPoint(277,0.4641164);
   f_7090104->SetSavedPoint(278,0.4596781);
   f_7090104->SetSavedPoint(279,0.4552436);
   f_7090104->SetSavedPoint(280,0.4508138);
   f_7090104->SetSavedPoint(281,0.4463891);
   f_7090104->SetSavedPoint(282,0.4419701);
   f_7090104->SetSavedPoint(283,0.4375574);
   f_7090104->SetSavedPoint(284,0.4331517);
   f_7090104->SetSavedPoint(285,0.4287534);
   f_7090104->SetSavedPoint(286,0.4243632);
   f_7090104->SetSavedPoint(287,0.4199817);
   f_7090104->SetSavedPoint(288,0.4156094);
   f_7090104->SetSavedPoint(289,0.4112468);
   f_7090104->SetSavedPoint(290,0.4068946);
   f_7090104->SetSavedPoint(291,0.4025532);
   f_7090104->SetSavedPoint(292,0.3982233);
   f_7090104->SetSavedPoint(293,0.3939053);
   f_7090104->SetSavedPoint(294,0.3895998);
   f_7090104->SetSavedPoint(295,0.3853073);
   f_7090104->SetSavedPoint(296,0.3810283);
   f_7090104->SetSavedPoint(297,0.3767634);
   f_7090104->SetSavedPoint(298,0.372513);
   f_7090104->SetSavedPoint(299,0.3682777);
   f_7090104->SetSavedPoint(300,0.364058);
   f_7090104->SetSavedPoint(301,0.3598543);
   f_7090104->SetSavedPoint(302,0.3556671);
   f_7090104->SetSavedPoint(303,0.351497);
   f_7090104->SetSavedPoint(304,0.3473443);
   f_7090104->SetSavedPoint(305,0.3432095);
   f_7090104->SetSavedPoint(306,0.3390932);
   f_7090104->SetSavedPoint(307,0.3349956);
   f_7090104->SetSavedPoint(308,0.3309174);
   f_7090104->SetSavedPoint(309,0.3268589);
   f_7090104->SetSavedPoint(310,0.3228206);
   f_7090104->SetSavedPoint(311,0.3188028);
   f_7090104->SetSavedPoint(312,0.314806);
   f_7090104->SetSavedPoint(313,0.3108306);
   f_7090104->SetSavedPoint(314,0.306877);
   f_7090104->SetSavedPoint(315,0.3029456);
   f_7090104->SetSavedPoint(316,0.2990367);
   f_7090104->SetSavedPoint(317,0.2951508);
   f_7090104->SetSavedPoint(318,0.2912882);
   f_7090104->SetSavedPoint(319,0.2874493);
   f_7090104->SetSavedPoint(320,0.2836345);
   f_7090104->SetSavedPoint(321,0.279844);
   f_7090104->SetSavedPoint(322,0.2760782);
   f_7090104->SetSavedPoint(323,0.2723375);
   f_7090104->SetSavedPoint(324,0.2686222);
   f_7090104->SetSavedPoint(325,0.2649325);
   f_7090104->SetSavedPoint(326,0.2612688);
   f_7090104->SetSavedPoint(327,0.2576314);
   f_7090104->SetSavedPoint(328,0.2540206);
   f_7090104->SetSavedPoint(329,0.2504367);
   f_7090104->SetSavedPoint(330,0.2468799);
   f_7090104->SetSavedPoint(331,0.2433505);
   f_7090104->SetSavedPoint(332,0.2398487);
   f_7090104->SetSavedPoint(333,0.2363748);
   f_7090104->SetSavedPoint(334,0.2329291);
   f_7090104->SetSavedPoint(335,0.2295118);
   f_7090104->SetSavedPoint(336,0.226123);
   f_7090104->SetSavedPoint(337,0.2227631);
   f_7090104->SetSavedPoint(338,0.2194321);
   f_7090104->SetSavedPoint(339,0.2161304);
   f_7090104->SetSavedPoint(340,0.2128581);
   f_7090104->SetSavedPoint(341,0.2096154);
   f_7090104->SetSavedPoint(342,0.2064024);
   f_7090104->SetSavedPoint(343,0.2032193);
   f_7090104->SetSavedPoint(344,0.2000663);
   f_7090104->SetSavedPoint(345,0.1969434);
   f_7090104->SetSavedPoint(346,0.193851);
   f_7090104->SetSavedPoint(347,0.190789);
   f_7090104->SetSavedPoint(348,0.1877575);
   f_7090104->SetSavedPoint(349,0.1847568);
   f_7090104->SetSavedPoint(350,0.1817869);
   f_7090104->SetSavedPoint(351,0.1788478);
   f_7090104->SetSavedPoint(352,0.1759398);
   f_7090104->SetSavedPoint(353,0.1730627);
   f_7090104->SetSavedPoint(354,0.1702168);
   f_7090104->SetSavedPoint(355,0.167402);
   f_7090104->SetSavedPoint(356,0.1646185);
   f_7090104->SetSavedPoint(357,0.1618662);
   f_7090104->SetSavedPoint(358,0.1591452);
   f_7090104->SetSavedPoint(359,0.1564555);
   f_7090104->SetSavedPoint(360,0.1537971);
   f_7090104->SetSavedPoint(361,0.15117);
   f_7090104->SetSavedPoint(362,0.1485742);
   f_7090104->SetSavedPoint(363,0.1460097);
   f_7090104->SetSavedPoint(364,0.1434765);
   f_7090104->SetSavedPoint(365,0.1409746);
   f_7090104->SetSavedPoint(366,0.1385038);
   f_7090104->SetSavedPoint(367,0.1360642);
   f_7090104->SetSavedPoint(368,0.1336558);
   f_7090104->SetSavedPoint(369,0.1312783);
   f_7090104->SetSavedPoint(370,0.1289318);
   f_7090104->SetSavedPoint(371,0.1266162);
   f_7090104->SetSavedPoint(372,0.1243314);
   f_7090104->SetSavedPoint(373,0.1220773);
   f_7090104->SetSavedPoint(374,0.1198537);
   f_7090104->SetSavedPoint(375,0.1176607);
   f_7090104->SetSavedPoint(376,0.115498);
   f_7090104->SetSavedPoint(377,0.1133655);
   f_7090104->SetSavedPoint(378,0.1112631);
   f_7090104->SetSavedPoint(379,0.1091906);
   f_7090104->SetSavedPoint(380,0.107148);
   f_7090104->SetSavedPoint(381,0.1051349);
   f_7090104->SetSavedPoint(382,0.1031513);
   f_7090104->SetSavedPoint(383,0.101197);
   f_7090104->SetSavedPoint(384,0.09927179);
   f_7090104->SetSavedPoint(385,0.09737548);
   f_7090104->SetSavedPoint(386,0.09550787);
   f_7090104->SetSavedPoint(387,0.09366878);
   f_7090104->SetSavedPoint(388,0.09185797);
   f_7090104->SetSavedPoint(389,0.09007524);
   f_7090104->SetSavedPoint(390,0.08832036);
   f_7090104->SetSavedPoint(391,0.0865931);
   f_7090104->SetSavedPoint(392,0.08489322);
   f_7090104->SetSavedPoint(393,0.08322048);
   f_7090104->SetSavedPoint(394,0.08157462);
   f_7090104->SetSavedPoint(395,0.07995539);
   f_7090104->SetSavedPoint(396,0.07836253);
   f_7090104->SetSavedPoint(397,0.07679577);
   f_7090104->SetSavedPoint(398,0.07525483);
   f_7090104->SetSavedPoint(399,0.07373944);
   f_7090104->SetSavedPoint(400,0.07224931);
   f_7090104->SetSavedPoint(401,0.07078415);
   f_7090104->SetSavedPoint(402,0.06934367);
   f_7090104->SetSavedPoint(403,0.06792758);
   f_7090104->SetSavedPoint(404,0.06653555);
   f_7090104->SetSavedPoint(405,0.06516729);
   f_7090104->SetSavedPoint(406,0.06382249);
   f_7090104->SetSavedPoint(407,0.06250082);
   f_7090104->SetSavedPoint(408,0.06120198);
   f_7090104->SetSavedPoint(409,0.05992562);
   f_7090104->SetSavedPoint(410,0.05867143);
   f_7090104->SetSavedPoint(411,0.05743908);
   f_7090104->SetSavedPoint(412,0.05622822);
   f_7090104->SetSavedPoint(413,0.05503853);
   f_7090104->SetSavedPoint(414,0.05386966);
   f_7090104->SetSavedPoint(415,0.05272128);
   f_7090104->SetSavedPoint(416,0.05159304);
   f_7090104->SetSavedPoint(417,0.05048458);
   f_7090104->SetSavedPoint(418,0.04939558);
   f_7090104->SetSavedPoint(419,0.04832567);
   f_7090104->SetSavedPoint(420,0.0472745);
   f_7090104->SetSavedPoint(421,0.04624173);
   f_7090104->SetSavedPoint(422,0.045227);
   f_7090104->SetSavedPoint(423,0.04422997);
   f_7090104->SetSavedPoint(424,0.04325027);
   f_7090104->SetSavedPoint(425,0.04228755);
   f_7090104->SetSavedPoint(426,0.04134147);
   f_7090104->SetSavedPoint(427,0.04041168);
   f_7090104->SetSavedPoint(428,0.03949781);
   f_7090104->SetSavedPoint(429,0.03859953);
   f_7090104->SetSavedPoint(430,0.03771648);
   f_7090104->SetSavedPoint(431,0.03684832);
   f_7090104->SetSavedPoint(432,0.03599471);
   f_7090104->SetSavedPoint(433,0.03515531);
   f_7090104->SetSavedPoint(434,0.03432977);
   f_7090104->SetSavedPoint(435,0.03351776);
   f_7090104->SetSavedPoint(436,0.03271896);
   f_7090104->SetSavedPoint(437,0.03193302);
   f_7090104->SetSavedPoint(438,0.03115964);
   f_7090104->SetSavedPoint(439,0.03039849);
   f_7090104->SetSavedPoint(440,0.02964925);
   f_7090104->SetSavedPoint(441,0.02891163);
   f_7090104->SetSavedPoint(442,0.0281853);
   f_7090104->SetSavedPoint(443,0.02746999);
   f_7090104->SetSavedPoint(444,0.02676539);
   f_7090104->SetSavedPoint(445,0.02607122);
   f_7090104->SetSavedPoint(446,0.02538721);
   f_7090104->SetSavedPoint(447,0.02471309);
   f_7090104->SetSavedPoint(448,0.02404859);
   f_7090104->SetSavedPoint(449,0.02339346);
   f_7090104->SetSavedPoint(450,0.02274746);
   f_7090104->SetSavedPoint(451,0.02211035);
   f_7090104->SetSavedPoint(452,0.0214819);
   f_7090104->SetSavedPoint(453,0.02086191);
   f_7090104->SetSavedPoint(454,0.02025017);
   f_7090104->SetSavedPoint(455,0.01964648);
   f_7090104->SetSavedPoint(456,0.01905066);
   f_7090104->SetSavedPoint(457,0.01846253);
   f_7090104->SetSavedPoint(458,0.01788195);
   f_7090104->SetSavedPoint(459,0.01730877);
   f_7090104->SetSavedPoint(460,0.01674285);
   f_7090104->SetSavedPoint(461,0.01618408);
   f_7090104->SetSavedPoint(462,0.01563235);
   f_7090104->SetSavedPoint(463,0.01508757);
   f_7090104->SetSavedPoint(464,0.01454967);
   f_7090104->SetSavedPoint(465,0.0140186);
   f_7090104->SetSavedPoint(466,0.0134943);
   f_7090104->SetSavedPoint(467,0.01297676);
   f_7090104->SetSavedPoint(468,0.01246597);
   f_7090104->SetSavedPoint(469,0.01196194);
   f_7090104->SetSavedPoint(470,0.0114647);
   f_7090104->SetSavedPoint(471,0.0109743);
   f_7090104->SetSavedPoint(472,0.0104908);
   f_7090104->SetSavedPoint(473,0.0100143);
   f_7090104->SetSavedPoint(474,0.009544904);
   f_7090104->SetSavedPoint(475,0.009082742);
   f_7090104->SetSavedPoint(476,0.008627968);
   f_7090104->SetSavedPoint(477,0.008180758);
   f_7090104->SetSavedPoint(478,0.007741311);
   f_7090104->SetSavedPoint(479,0.007309849);
   f_7090104->SetSavedPoint(480,0.006886621);
   f_7090104->SetSavedPoint(481,0.006471897);
   f_7090104->SetSavedPoint(482,0.006065977);
   f_7090104->SetSavedPoint(483,0.005669185);
   f_7090104->SetSavedPoint(484,0.005281873);
   f_7090104->SetSavedPoint(485,0.004904421);
   f_7090104->SetSavedPoint(486,0.004537237);
   f_7090104->SetSavedPoint(487,0.004180758);
   f_7090104->SetSavedPoint(488,0.003835452);
   f_7090104->SetSavedPoint(489,0.003501816);
   f_7090104->SetSavedPoint(490,0.003180379);
   f_7090104->SetSavedPoint(491,0.002871703);
   f_7090104->SetSavedPoint(492,0.002576381);
   f_7090104->SetSavedPoint(493,0.00229504);
   f_7090104->SetSavedPoint(494,0.002028341);
   f_7090104->SetSavedPoint(495,0.001776982);
   f_7090104->SetSavedPoint(496,0.001541695);
   f_7090104->SetSavedPoint(497,0.001323247);
   f_7090104->SetSavedPoint(498,0.001122446);
   f_7090104->SetSavedPoint(499,0.0009401346);
   f_7090104->SetSavedPoint(500,0.0007771962);
   f_7090104->SetSavedPoint(501,2);
   f_7090104->SetSavedPoint(502,4.5);
   f_7090104->SetFillColor(19);
   f_7090104->SetFillStyle(0);
   f_7090104->SetMarkerStyle(20);
   f_7090104->SetMarkerSize(1.2);
   f_7090104->SetLineColor(6);
   f_7090104->SetLineWidth(3);
   f_7090104->SetLineStyle(11);
   f_7090104->GetXaxis()->SetNdivisions(505);
   f_7090104->GetXaxis()->SetLabelFont(132);
   f_7090104->GetXaxis()->SetLabelOffset(0.015);
   f_7090104->GetXaxis()->SetLabelSize(0.05);
   f_7090104->GetXaxis()->SetTitleSize(0.06);
   f_7090104->GetXaxis()->SetTitleFont(132);
   f_7090104->GetYaxis()->SetLabelFont(132);
   f_7090104->GetYaxis()->SetLabelSize(0.05);
   f_7090104->GetYaxis()->SetTitleSize(0.06);
   f_7090104->GetYaxis()->SetTitleFont(42);
   f_7090104->SetParameter(0,0);
   f_7090104->SetParError(0,0);
   f_7090104->SetParLimits(0,0,0);
   f_7090104->SetParameter(1,0);
   f_7090104->SetParError(1,0);
   f_7090104->SetParLimits(1,0,0);
   f_7090104->SetParameter(2,0);
   f_7090104->SetParError(2,0);
   f_7090104->SetParLimits(2,0,0);
   f_7090104->SetParameter(3,0);
   f_7090104->SetParError(3,0);
   f_7090104->SetParLimits(3,0,0);
   f_7090104->SetParameter(4,0);
   f_7090104->SetParError(4,0);
   f_7090104->SetParLimits(4,0,0);
   f_7090104->SetParameter(5,0);
   f_7090104->SetParError(5,0);
   f_7090104->SetParLimits(5,0,0);
   f_7090104->SetParameter(6,0);
   f_7090104->SetParError(6,0);
   f_7090104->SetParLimits(6,0,0);
   f_7090104->SetParameter(7,0);
   f_7090104->SetParError(7,0);
   f_7090104->SetParLimits(7,0,0);
   f_7090104->SetParameter(8,0);
   f_7090104->SetParError(8,0);
   f_7090104->SetParLimits(8,0,0);
   f_7090104->Draw("same");
   
   Double_t Graph1_fx72[203] = {
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.525,
   2.55,
   2.575,
   2.6,
   2.625,
   2.65,
   2.675,
   2.7,
   2.725,
   2.75,
   2.775,
   2.8,
   2.825,
   2.85,
   2.875,
   2.9,
   2.925,
   2.95,
   2.975,
   3,
   3.025,
   3.05,
   3.075,
   3.1,
   3.125,
   3.15,
   3.175,
   3.2,
   3.225,
   3.25,
   3.275,
   3.3,
   3.325,
   3.35,
   3.375,
   3.4,
   3.425,
   3.45,
   3.475,
   3.5,
   3.525,
   3.55,
   3.575,
   3.6,
   3.625,
   3.65,
   3.675,
   3.7,
   3.725,
   3.75,
   3.775,
   3.8,
   3.825,
   3.85,
   3.875,
   3.9,
   3.925,
   3.95,
   3.975,
   4,
   4.025,
   4.05,
   4.075,
   4.1,
   4.125,
   4.15,
   4.175,
   4.2,
   4.225,
   4.25,
   4.275,
   4.3,
   4.325,
   4.35,
   4.375,
   4.4,
   4.425,
   4.45,
   4.475,
   4.5,
   4.5,
   4.475,
   4.45,
   4.425,
   4.4,
   4.375,
   4.35,
   4.325,
   4.3,
   4.275,
   4.25,
   4.225,
   4.2,
   4.175,
   4.15,
   4.125,
   4.1,
   4.075,
   4.05,
   4.025,
   4,
   3.975,
   3.95,
   3.925,
   3.9,
   3.875,
   3.85,
   3.825,
   3.8,
   3.775,
   3.75,
   3.725,
   3.7,
   3.675,
   3.65,
   3.625,
   3.6,
   3.575,
   3.55,
   3.525,
   3.5,
   3.475,
   3.45,
   3.425,
   3.4,
   3.375,
   3.35,
   3.325,
   3.3,
   3.275,
   3.25,
   3.225,
   3.2,
   3.175,
   3.15,
   3.125,
   3.1,
   3.075,
   3.05,
   3.025,
   3,
   2.975,
   2.95,
   2.925,
   2.9,
   2.875,
   2.85,
   2.825,
   2.8,
   2.775,
   2.75,
   2.725,
   2.7,
   2.675,
   2.65,
   2.625,
   2.6,
   2.575,
   2.55,
   2.525,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   2};
   Double_t Graph1_fy72[203] = {
   0,
   0.04858203,
   0.09405158,
   0.1366902,
   0.1767534,
   0.214472,
   0.2500537,
   0.2836843,
   0.315529,
   0.3457342,
   0.374428,
   0.4017222,
   0.4277128,
   0.4524818,
   0.4760979,
   0.4986175,
   0.5200863,
   0.5405397,
   0.5600039,
   0.5784974,
   0.5960309,
   0.612609,
   0.628231,
   0.642891,
   0.6565796,
   0.6692841,
   0.6809893,
   0.6916785,
   0.7013337,
   0.7099368,
   0.7174695,
   0.7239148,
   0.7292567,
   0.7334812,
   0.7365764,
   0.7385335,
   0.7393466,
   0.7390134,
   0.7375354,
   0.7349182,
   0.7311716,
   0.72631,
   0.7203523,
   0.7133221,
   0.7052476,
   0.6961617,
   0.6861019,
   0.67511,
   0.6632323,
   0.6505189,
   0.6370239,
   0.6228045,
   0.6079214,
   0.5924378,
   0.5764192,
   0.5599327,
   0.5430471,
   0.5258316,
   0.5083559,
   0.4906891,
   0.4728997,
   0.4550546,
   0.4372186,
   0.419454,
   0.4018198,
   0.3843715,
   0.3671602,
   0.3502326,
   0.33363,
   0.3173884,
   0.3015381,
   0.2861031,
   0.2711013,
   0.2565444,
   0.2424376,
   0.2287798,
   0.2155641,
   0.2027778,
   0.1904028,
   0.1784164,
   0.166792,
   0.1554999,
   0.1445084,
   0.1337851,
   0.1232982,
   0.1130183,
   0.1029204,
   0.09298538,
   0.08320322,
   0.073575,
   0.06411609,
   0.05485935,
   0.04585868,
   0.03719299,
   0.02897051,
   0.02133358,
   0.0144638,
   0.008587835,
   0.003983589,
   0.0009870978,
   0,
   0,
   0.0009091599,
   0.003668772,
   0.007908651,
   0.01331932,
   0.01964511,
   0.02667779,
   0.03425086,
   0.04223414,
   0.05052906,
   0.05906415,
   0.06779111,
   0.07668113,
   0.08572161,
   0.09491317,
   0.104267,
   0.1138023,
   0.1235443,
   0.1335223,
   0.1437679,
   0.1543133,
   0.1651906,
   0.1764298,
   0.1880584,
   0.2001004,
   0.2125757,
   0.2254994,
   0.2388811,
   0.2527252,
   0.2670301,
   0.2817884,
   0.2969864,
   0.3126048,
   0.328618,
   0.3449951,
   0.3616992,
   0.3786886,
   0.3959165,
   0.4133314,
   0.4308779,
   0.4484966,
   0.4661251,
   0.4836982,
   0.5011481,
   0.5184057,
   0.5354003,
   0.5520605,
   0.5683149,
   0.5840923,
   0.5993221,
   0.6139354,
   0.6278648,
   0.6410452,
   0.653414,
   0.6649121,
   0.6754833,
   0.6850755,
   0.6936405,
   0.7011346,
   0.7075183,
   0.7127571,
   0.7168213,
   0.719686,
   0.7213313,
   0.7217423,
   0.7209088,
   0.7188255,
   0.7154917,
   0.7109111,
   0.7050915,
   0.6980444,
   0.689785,
   0.6803315,
   0.6697048,
   0.657928,
   0.645026,
   0.6310247,
   0.6159509,
   0.5998314,
   0.5826925,
   0.5645593,
   0.5454556,
   0.5254025,
   0.5044185,
   0.4825187,
   0.4597143,
   0.4360118,
   0.411413,
   0.3859142,
   0.3595061,
   0.3321732,
   0.3038938,
   0.2746396,
   0.2443757,
   0.2130608,
   0.180647,
   0.1470801,
   0.1123001,
   0.07624113,
   0.03883274,
   0,
   0};
   graph = new TGraph(203,Graph1_fx72,Graph1_fy72);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph72 = new TH1F("Graph_Graph72","Graph",203,1.75,4.75);
   Graph_Graph72->SetMinimum(0);
   Graph_Graph72->SetMaximum(0.8132812);
   Graph_Graph72->SetDirectory(0);
   Graph_Graph72->SetStats(0);
   Graph_Graph72->SetMarkerStyle(20);
   Graph_Graph72->SetMarkerSize(1.2);
   Graph_Graph72->GetXaxis()->SetNdivisions(505);
   Graph_Graph72->GetXaxis()->SetLabelFont(132);
   Graph_Graph72->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph72->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph72->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph72->GetXaxis()->SetTitleFont(132);
   Graph_Graph72->GetYaxis()->SetLabelFont(132);
   Graph_Graph72->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph72->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph72->GetYaxis()->SetTitleFont(42);
   Graph_Graph72->GetZaxis()->SetLabelFont(132);
   Graph_Graph72->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph72->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph72->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph72);
   
   graph->Draw("flc");
   
   TH1D *h_2570__72 = new TH1D("h_2570__72","",10,2,4.5);
   h_2570__72->SetBinContent(1,0.07498495);
   h_2570__72->SetBinContent(2,0.5450083);
   h_2570__72->SetBinContent(3,0.6473407);
   h_2570__72->SetBinContent(4,0.8899874);
   h_2570__72->SetBinContent(5,0.7016638);
   h_2570__72->SetBinContent(6,0.7370721);
   h_2570__72->SetBinContent(7,0.2954665);
   h_2570__72->SetBinContent(8,0.1909158);
   h_2570__72->SetBinContent(9,-0.002791297);
   h_2570__72->SetBinContent(10,-0.07964829);
   h_2570__72->SetBinError(1,0.2604531);
   h_2570__72->SetBinError(2,0.1536806);
   h_2570__72->SetBinError(3,0.1448406);
   h_2570__72->SetBinError(4,0.1393933);
   h_2570__72->SetBinError(5,0.1416648);
   h_2570__72->SetBinError(6,0.138957);
   h_2570__72->SetBinError(7,0.1101888);
   h_2570__72->SetBinError(8,0.07377871);
   h_2570__72->SetBinError(9,0.05755124);
   h_2570__72->SetBinError(10,0.05864972);
   h_2570__72->SetMinimum(0);
   h_2570__72->SetMaximum(1.4);
   h_2570__72->SetEntries(569);
   h_2570__72->SetStats(0);
   h_2570__72->SetMarkerStyle(20);
   h_2570__72->SetMarkerSize(1.2);
   h_2570__72->GetXaxis()->SetNdivisions(505);
   h_2570__72->GetXaxis()->SetLabelFont(132);
   h_2570__72->GetXaxis()->SetLabelOffset(0.015);
   h_2570__72->GetXaxis()->SetLabelSize(0.05);
   h_2570__72->GetXaxis()->SetTitleSize(0.06);
   h_2570__72->GetXaxis()->SetTitleFont(132);
   h_2570__72->GetYaxis()->SetLabelFont(132);
   h_2570__72->GetYaxis()->SetLabelSize(0.05);
   h_2570__72->GetYaxis()->SetTitleSize(0.06);
   h_2570__72->GetYaxis()->SetTitleFont(42);
   h_2570__72->GetZaxis()->SetLabelFont(132);
   h_2570__72->GetZaxis()->SetLabelSize(0.05);
   h_2570__72->GetZaxis()->SetTitleSize(0.06);
   h_2570__72->GetZaxis()->SetTitleFont(42);
   h_2570__72->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6a.C <==
void 2xB_DPHI_7GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:54:47 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1728395,-0.9113924,1.061728,4.78481);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2980__127 = new TH1D("h_2980__127","",10,0,1);
   h_2980__127->SetBinContent(1,1.574448);
   h_2980__127->SetBinContent(2,0.6626503);
   h_2980__127->SetBinContent(3,0.1282564);
   h_2980__127->SetBinContent(4,0.7130526);
   h_2980__127->SetBinContent(5,0.3043738);
   h_2980__127->SetBinContent(6,0.368634);
   h_2980__127->SetBinContent(7,1.186068);
   h_2980__127->SetBinContent(8,0.4141925);
   h_2980__127->SetBinContent(9,1.759673);
   h_2980__127->SetBinContent(10,2.888653);
   h_2980__127->SetBinError(1,0.7073005);
   h_2980__127->SetBinError(2,0.3222802);
   h_2980__127->SetBinError(3,0.2136522);
   h_2980__127->SetBinError(4,0.3208217);
   h_2980__127->SetBinError(5,0.3895446);
   h_2980__127->SetBinError(6,0.2049683);
   h_2980__127->SetBinError(7,0.4202383);
   h_2980__127->SetBinError(8,0.4072868);
   h_2980__127->SetBinError(9,1.056717);
   h_2980__127->SetBinError(10,0.6527921);
   h_2980__127->SetMinimum(0);
   h_2980__127->SetMaximum(4.5);
   h_2980__127->SetEntries(159);
   h_2980__127->SetStats(0);
   h_2980__127->SetMarkerStyle(20);
   h_2980__127->SetMarkerSize(1.2);
   h_2980__127->GetXaxis()->SetNdivisions(505);
   h_2980__127->GetXaxis()->SetLabelFont(132);
   h_2980__127->GetXaxis()->SetLabelOffset(0.015);
   h_2980__127->GetXaxis()->SetLabelSize(0.05);
   h_2980__127->GetXaxis()->SetTitleSize(0.06);
   h_2980__127->GetXaxis()->SetTitleFont(132);
   h_2980__127->GetYaxis()->SetLabelFont(132);
   h_2980__127->GetYaxis()->SetLabelSize(0.05);
   h_2980__127->GetYaxis()->SetTitleSize(0.06);
   h_2980__127->GetYaxis()->SetTitleFont(42);
   h_2980__127->GetZaxis()->SetLabelFont(132);
   h_2980__127->GetZaxis()->SetLabelSize(0.05);
   h_2980__127->GetZaxis()->SetTitleSize(0.06);
   h_2980__127->GetZaxis()->SetTitleFont(42);
   h_2980__127->Draw("e1");
   
   TF1 *f_11190183 = new TF1("*f_11190",0,1,5);
    //The original function : f_11190 had originally been created by:
    //TF1 *f_11190 = new TF1("f_11190",f_11190,0,1,5);
   f_11190183->SetRange(0,1);
   f_11190183->SetName("f_11190");
   f_11190183->SetTitle("f_11190");
   f_11190183->SetNpx(500);
   f_11190183->SetSavedPoint(0,0.6027519);
   f_11190183->SetSavedPoint(1,0.599127);
   f_11190183->SetSavedPoint(2,0.595541);
   f_11190183->SetSavedPoint(3,0.5919937);
   f_11190183->SetSavedPoint(4,0.5884847);
   f_11190183->SetSavedPoint(5,0.5850139);
   f_11190183->SetSavedPoint(6,0.581581);
   f_11190183->SetSavedPoint(7,0.5781857);
   f_11190183->SetSavedPoint(8,0.5748278);
   f_11190183->SetSavedPoint(9,0.5715071);
   f_11190183->SetSavedPoint(10,0.5682232);
   f_11190183->SetSavedPoint(11,0.5649761);
   f_11190183->SetSavedPoint(12,0.5617653);
   f_11190183->SetSavedPoint(13,0.5585907);
   f_11190183->SetSavedPoint(14,0.5554521);
   f_11190183->SetSavedPoint(15,0.5523491);
   f_11190183->SetSavedPoint(16,0.5492817);
   f_11190183->SetSavedPoint(17,0.5462495);
   f_11190183->SetSavedPoint(18,0.5432523);
   f_11190183->SetSavedPoint(19,0.5402899);
   f_11190183->SetSavedPoint(20,0.5373621);
   f_11190183->SetSavedPoint(21,0.5344686);
   f_11190183->SetSavedPoint(22,0.5316093);
   f_11190183->SetSavedPoint(23,0.5287838);
   f_11190183->SetSavedPoint(24,0.5259921);
   f_11190183->SetSavedPoint(25,0.5232338);
   f_11190183->SetSavedPoint(26,0.5205089);
   f_11190183->SetSavedPoint(27,0.5178169);
   f_11190183->SetSavedPoint(28,0.5151579);
   f_11190183->SetSavedPoint(29,0.5125314);
   f_11190183->SetSavedPoint(30,0.5099374);
   f_11190183->SetSavedPoint(31,0.5073757);
   f_11190183->SetSavedPoint(32,0.504846);
   f_11190183->SetSavedPoint(33,0.5023481);
   f_11190183->SetSavedPoint(34,0.4998819);
   f_11190183->SetSavedPoint(35,0.4974471);
   f_11190183->SetSavedPoint(36,0.4950436);
   f_11190183->SetSavedPoint(37,0.4926711);
   f_11190183->SetSavedPoint(38,0.4903295);
   f_11190183->SetSavedPoint(39,0.4880186);
   f_11190183->SetSavedPoint(40,0.4857383);
   f_11190183->SetSavedPoint(41,0.4834882);
   f_11190183->SetSavedPoint(42,0.4812683);
   f_11190183->SetSavedPoint(43,0.4790784);
   f_11190183->SetSavedPoint(44,0.4769182);
   f_11190183->SetSavedPoint(45,0.4747877);
   f_11190183->SetSavedPoint(46,0.4726866);
   f_11190183->SetSavedPoint(47,0.4706148);
   f_11190183->SetSavedPoint(48,0.4685721);
   f_11190183->SetSavedPoint(49,0.4665584);
   f_11190183->SetSavedPoint(50,0.4645734);
   f_11190183->SetSavedPoint(51,0.462617);
   f_11190183->SetSavedPoint(52,0.4606891);
   f_11190183->SetSavedPoint(53,0.4587895);
   f_11190183->SetSavedPoint(54,0.456918);
   f_11190183->SetSavedPoint(55,0.4550745);
   f_11190183->SetSavedPoint(56,0.4532588);
   f_11190183->SetSavedPoint(57,0.4514708);
   f_11190183->SetSavedPoint(58,0.4497104);
   f_11190183->SetSavedPoint(59,0.4479773);
   f_11190183->SetSavedPoint(60,0.4462714);
   f_11190183->SetSavedPoint(61,0.4445927);
   f_11190183->SetSavedPoint(62,0.4429409);
   f_11190183->SetSavedPoint(63,0.441316);
   f_11190183->SetSavedPoint(64,0.4397177);
   f_11190183->SetSavedPoint(65,0.438146);
   f_11190183->SetSavedPoint(66,0.4366006);
   f_11190183->SetSavedPoint(67,0.4350816);
   f_11190183->SetSavedPoint(68,0.4335887);
   f_11190183->SetSavedPoint(69,0.4321219);
   f_11190183->SetSavedPoint(70,0.430681);
   f_11190183->SetSavedPoint(71,0.4292658);
   f_11190183->SetSavedPoint(72,0.4278763);
   f_11190183->SetSavedPoint(73,0.4265124);
   f_11190183->SetSavedPoint(74,0.4251738);
   f_11190183->SetSavedPoint(75,0.4238606);
   f_11190183->SetSavedPoint(76,0.4225726);
   f_11190183->SetSavedPoint(77,0.4213097);
   f_11190183->SetSavedPoint(78,0.4200717);
   f_11190183->SetSavedPoint(79,0.4188586);
   f_11190183->SetSavedPoint(80,0.4176703);
   f_11190183->SetSavedPoint(81,0.4165067);
   f_11190183->SetSavedPoint(82,0.4153676);
   f_11190183->SetSavedPoint(83,0.414253);
   f_11190183->SetSavedPoint(84,0.4131627);
   f_11190183->SetSavedPoint(85,0.4120967);
   f_11190183->SetSavedPoint(86,0.4110549);
   f_11190183->SetSavedPoint(87,0.4100372);
   f_11190183->SetSavedPoint(88,0.4090435);
   f_11190183->SetSavedPoint(89,0.4080737);
   f_11190183->SetSavedPoint(90,0.4071277);
   f_11190183->SetSavedPoint(91,0.4062055);
   f_11190183->SetSavedPoint(92,0.4053069);
   f_11190183->SetSavedPoint(93,0.404432);
   f_11190183->SetSavedPoint(94,0.4035805);
   f_11190183->SetSavedPoint(95,0.4027525);
   f_11190183->SetSavedPoint(96,0.4019478);
   f_11190183->SetSavedPoint(97,0.4011664);
   f_11190183->SetSavedPoint(98,0.4004082);
   f_11190183->SetSavedPoint(99,0.3996732);
   f_11190183->SetSavedPoint(100,0.3989613);
   f_11190183->SetSavedPoint(101,0.3982724);
   f_11190183->SetSavedPoint(102,0.3976065);
   f_11190183->SetSavedPoint(103,0.3969634);
   f_11190183->SetSavedPoint(104,0.3963433);
   f_11190183->SetSavedPoint(105,0.3957459);
   f_11190183->SetSavedPoint(106,0.3951712);
   f_11190183->SetSavedPoint(107,0.3946193);
   f_11190183->SetSavedPoint(108,0.3940899);
   f_11190183->SetSavedPoint(109,0.3935832);
   f_11190183->SetSavedPoint(110,0.393099);
   f_11190183->SetSavedPoint(111,0.3926373);
   f_11190183->SetSavedPoint(112,0.3921981);
   f_11190183->SetSavedPoint(113,0.3917813);
   f_11190183->SetSavedPoint(114,0.3913869);
   f_11190183->SetSavedPoint(115,0.3910148);
   f_11190183->SetSavedPoint(116,0.3906651);
   f_11190183->SetSavedPoint(117,0.3903376);
   f_11190183->SetSavedPoint(118,0.3900324);
   f_11190183->SetSavedPoint(119,0.3897494);
   f_11190183->SetSavedPoint(120,0.3894886);
   f_11190183->SetSavedPoint(121,0.38925);
   f_11190183->SetSavedPoint(122,0.3890336);
   f_11190183->SetSavedPoint(123,0.3888393);
   f_11190183->SetSavedPoint(124,0.3886671);
   f_11190183->SetSavedPoint(125,0.388517);
   f_11190183->SetSavedPoint(126,0.388389);
   f_11190183->SetSavedPoint(127,0.3882831);
   f_11190183->SetSavedPoint(128,0.3881993);
   f_11190183->SetSavedPoint(129,0.3881375);
   f_11190183->SetSavedPoint(130,0.3880978);
   f_11190183->SetSavedPoint(131,0.3880802);
   f_11190183->SetSavedPoint(132,0.3880846);
   f_11190183->SetSavedPoint(133,0.388111);
   f_11190183->SetSavedPoint(134,0.3881595);
   f_11190183->SetSavedPoint(135,0.3882301);
   f_11190183->SetSavedPoint(136,0.3883227);
   f_11190183->SetSavedPoint(137,0.3884374);
   f_11190183->SetSavedPoint(138,0.3885742);
   f_11190183->SetSavedPoint(139,0.3887331);
   f_11190183->SetSavedPoint(140,0.3889141);
   f_11190183->SetSavedPoint(141,0.3891173);
   f_11190183->SetSavedPoint(142,0.3893426);
   f_11190183->SetSavedPoint(143,0.38959);
   f_11190183->SetSavedPoint(144,0.3898596);
   f_11190183->SetSavedPoint(145,0.3901515);
   f_11190183->SetSavedPoint(146,0.3904656);
   f_11190183->SetSavedPoint(147,0.390802);
   f_11190183->SetSavedPoint(148,0.3911606);
   f_11190183->SetSavedPoint(149,0.3915416);
   f_11190183->SetSavedPoint(150,0.391945);
   f_11190183->SetSavedPoint(151,0.3923707);
   f_11190183->SetSavedPoint(152,0.3928189);
   f_11190183->SetSavedPoint(153,0.3932896);
   f_11190183->SetSavedPoint(154,0.3937828);
   f_11190183->SetSavedPoint(155,0.3942985);
   f_11190183->SetSavedPoint(156,0.3948369);
   f_11190183->SetSavedPoint(157,0.3953979);
   f_11190183->SetSavedPoint(158,0.3959817);
   f_11190183->SetSavedPoint(159,0.3965882);
   f_11190183->SetSavedPoint(160,0.3972175);
   f_11190183->SetSavedPoint(161,0.3978697);
   f_11190183->SetSavedPoint(162,0.3985448);
   f_11190183->SetSavedPoint(163,0.3992429);
   f_11190183->SetSavedPoint(164,0.3999641);
   f_11190183->SetSavedPoint(165,0.4007084);
   f_11190183->SetSavedPoint(166,0.4014758);
   f_11190183->SetSavedPoint(167,0.4022665);
   f_11190183->SetSavedPoint(168,0.4030806);
   f_11190183->SetSavedPoint(169,0.403918);
   f_11190183->SetSavedPoint(170,0.4047789);
   f_11190183->SetSavedPoint(171,0.4056633);
   f_11190183->SetSavedPoint(172,0.4065714);
   f_11190183->SetSavedPoint(173,0.4075031);
   f_11190183->SetSavedPoint(174,0.4084586);
   f_11190183->SetSavedPoint(175,0.409438);
   f_11190183->SetSavedPoint(176,0.4104414);
   f_11190183->SetSavedPoint(177,0.4114688);
   f_11190183->SetSavedPoint(178,0.4125203);
   f_11190183->SetSavedPoint(179,0.413596);
   f_11190183->SetSavedPoint(180,0.414696);
   f_11190183->SetSavedPoint(181,0.4158205);
   f_11190183->SetSavedPoint(182,0.4169695);
   f_11190183->SetSavedPoint(183,0.418143);
   f_11190183->SetSavedPoint(184,0.4193413);
   f_11190183->SetSavedPoint(185,0.4205644);
   f_11190183->SetSavedPoint(186,0.4218124);
   f_11190183->SetSavedPoint(187,0.4230854);
   f_11190183->SetSavedPoint(188,0.4243836);
   f_11190183->SetSavedPoint(189,0.425707);
   f_11190183->SetSavedPoint(190,0.4270558);
   f_11190183->SetSavedPoint(191,0.4284301);
   f_11190183->SetSavedPoint(192,0.4298299);
   f_11190183->SetSavedPoint(193,0.4312555);
   f_11190183->SetSavedPoint(194,0.4327069);
   f_11190183->SetSavedPoint(195,0.4341842);
   f_11190183->SetSavedPoint(196,0.4356877);
   f_11190183->SetSavedPoint(197,0.4372173);
   f_11190183->SetSavedPoint(198,0.4387733);
   f_11190183->SetSavedPoint(199,0.4403558);
   f_11190183->SetSavedPoint(200,0.4419648);
   f_11190183->SetSavedPoint(201,0.4436007);
   f_11190183->SetSavedPoint(202,0.4452634);
   f_11190183->SetSavedPoint(203,0.4469531);
   f_11190183->SetSavedPoint(204,0.4486699);
   f_11190183->SetSavedPoint(205,0.4504141);
   f_11190183->SetSavedPoint(206,0.4521857);
   f_11190183->SetSavedPoint(207,0.453985);
   f_11190183->SetSavedPoint(208,0.4558119);
   f_11190183->SetSavedPoint(209,0.4576668);
   f_11190183->SetSavedPoint(210,0.4595497);
   f_11190183->SetSavedPoint(211,0.4614608);
   f_11190183->SetSavedPoint(212,0.4634003);
   f_11190183->SetSavedPoint(213,0.4653683);
   f_11190183->SetSavedPoint(214,0.467365);
   f_11190183->SetSavedPoint(215,0.4693905);
   f_11190183->SetSavedPoint(216,0.4714451);
   f_11190183->SetSavedPoint(217,0.4735288);
   f_11190183->SetSavedPoint(218,0.4756418);
   f_11190183->SetSavedPoint(219,0.4777844);
   f_11190183->SetSavedPoint(220,0.4799567);
   f_11190183->SetSavedPoint(221,0.4821589);
   f_11190183->SetSavedPoint(222,0.4843911);
   f_11190183->SetSavedPoint(223,0.4866535);
   f_11190183->SetSavedPoint(224,0.4889463);
   f_11190183->SetSavedPoint(225,0.4912697);
   f_11190183->SetSavedPoint(226,0.4936239);
   f_11190183->SetSavedPoint(227,0.4960091);
   f_11190183->SetSavedPoint(228,0.4984254);
   f_11190183->SetSavedPoint(229,0.500873);
   f_11190183->SetSavedPoint(230,0.5033522);
   f_11190183->SetSavedPoint(231,0.5058631);
   f_11190183->SetSavedPoint(232,0.5084059);
   f_11190183->SetSavedPoint(233,0.5109809);
   f_11190183->SetSavedPoint(234,0.5135882);
   f_11190183->SetSavedPoint(235,0.516228);
   f_11190183->SetSavedPoint(236,0.5189005);
   f_11190183->SetSavedPoint(237,0.521606);
   f_11190183->SetSavedPoint(238,0.5243446);
   f_11190183->SetSavedPoint(239,0.5271166);
   f_11190183->SetSavedPoint(240,0.5299222);
   f_11190183->SetSavedPoint(241,0.5327616);
   f_11190183->SetSavedPoint(242,0.5356349);
   f_11190183->SetSavedPoint(243,0.5385425);
   f_11190183->SetSavedPoint(244,0.5414845);
   f_11190183->SetSavedPoint(245,0.5444612);
   f_11190183->SetSavedPoint(246,0.5474728);
   f_11190183->SetSavedPoint(247,0.5505195);
   f_11190183->SetSavedPoint(248,0.5536016);
   f_11190183->SetSavedPoint(249,0.5567192);
   f_11190183->SetSavedPoint(250,0.5598727);
   f_11190183->SetSavedPoint(251,0.5630622);
   f_11190183->SetSavedPoint(252,0.566288);
   f_11190183->SetSavedPoint(253,0.5695503);
   f_11190183->SetSavedPoint(254,0.5728494);
   f_11190183->SetSavedPoint(255,0.5761854);
   f_11190183->SetSavedPoint(256,0.5795588);
   f_11190183->SetSavedPoint(257,0.5829696);
   f_11190183->SetSavedPoint(258,0.5864181);
   f_11190183->SetSavedPoint(259,0.5899047);
   f_11190183->SetSavedPoint(260,0.5934295);
   f_11190183->SetSavedPoint(261,0.5969928);
   f_11190183->SetSavedPoint(262,0.6005949);
   f_11190183->SetSavedPoint(263,0.604236);
   f_11190183->SetSavedPoint(264,0.6079164);
   f_11190183->SetSavedPoint(265,0.6116363);
   f_11190183->SetSavedPoint(266,0.615396);
   f_11190183->SetSavedPoint(267,0.6191958);
   f_11190183->SetSavedPoint(268,0.623036);
   f_11190183->SetSavedPoint(269,0.6269167);
   f_11190183->SetSavedPoint(270,0.6308383);
   f_11190183->SetSavedPoint(271,0.6348011);
   f_11190183->SetSavedPoint(272,0.6388054);
   f_11190183->SetSavedPoint(273,0.6428513);
   f_11190183->SetSavedPoint(274,0.6469392);
   f_11190183->SetSavedPoint(275,0.6510695);
   f_11190183->SetSavedPoint(276,0.6552422);
   f_11190183->SetSavedPoint(277,0.6594578);
   f_11190183->SetSavedPoint(278,0.6637166);
   f_11190183->SetSavedPoint(279,0.6680188);
   f_11190183->SetSavedPoint(280,0.6723647);
   f_11190183->SetSavedPoint(281,0.6767546);
   f_11190183->SetSavedPoint(282,0.6811888);
   f_11190183->SetSavedPoint(283,0.6856677);
   f_11190183->SetSavedPoint(284,0.6901914);
   f_11190183->SetSavedPoint(285,0.6947603);
   f_11190183->SetSavedPoint(286,0.6993748);
   f_11190183->SetSavedPoint(287,0.7040351);
   f_11190183->SetSavedPoint(288,0.7087415);
   f_11190183->SetSavedPoint(289,0.7134944);
   f_11190183->SetSavedPoint(290,0.718294);
   f_11190183->SetSavedPoint(291,0.7231406);
   f_11190183->SetSavedPoint(292,0.7280347);
   f_11190183->SetSavedPoint(293,0.7329764);
   f_11190183->SetSavedPoint(294,0.7379662);
   f_11190183->SetSavedPoint(295,0.7430043);
   f_11190183->SetSavedPoint(296,0.7480911);
   f_11190183->SetSavedPoint(297,0.7532268);
   f_11190183->SetSavedPoint(298,0.7584119);
   f_11190183->SetSavedPoint(299,0.7636467);
   f_11190183->SetSavedPoint(300,0.7689314);
   f_11190183->SetSavedPoint(301,0.7742664);
   f_11190183->SetSavedPoint(302,0.7796521);
   f_11190183->SetSavedPoint(303,0.7850888);
   f_11190183->SetSavedPoint(304,0.7905768);
   f_11190183->SetSavedPoint(305,0.7961165);
   f_11190183->SetSavedPoint(306,0.8017082);
   f_11190183->SetSavedPoint(307,0.8073523);
   f_11190183->SetSavedPoint(308,0.813049);
   f_11190183->SetSavedPoint(309,0.8187989);
   f_11190183->SetSavedPoint(310,0.8246021);
   f_11190183->SetSavedPoint(311,0.8304591);
   f_11190183->SetSavedPoint(312,0.8363703);
   f_11190183->SetSavedPoint(313,0.8423359);
   f_11190183->SetSavedPoint(314,0.8483563);
   f_11190183->SetSavedPoint(315,0.854432);
   f_11190183->SetSavedPoint(316,0.8605632);
   f_11190183->SetSavedPoint(317,0.8667504);
   f_11190183->SetSavedPoint(318,0.8729938);
   f_11190183->SetSavedPoint(319,0.8792939);
   f_11190183->SetSavedPoint(320,0.8856511);
   f_11190183->SetSavedPoint(321,0.8920657);
   f_11190183->SetSavedPoint(322,0.898538);
   f_11190183->SetSavedPoint(323,0.9050686);
   f_11190183->SetSavedPoint(324,0.9116576);
   f_11190183->SetSavedPoint(325,0.9183056);
   f_11190183->SetSavedPoint(326,0.925013);
   f_11190183->SetSavedPoint(327,0.93178);
   f_11190183->SetSavedPoint(328,0.9386071);
   f_11190183->SetSavedPoint(329,0.9454947);
   f_11190183->SetSavedPoint(330,0.9524431);
   f_11190183->SetSavedPoint(331,0.9594528);
   f_11190183->SetSavedPoint(332,0.9665242);
   f_11190183->SetSavedPoint(333,0.9736576);
   f_11190183->SetSavedPoint(334,0.9808535);
   f_11190183->SetSavedPoint(335,0.9881122);
   f_11190183->SetSavedPoint(336,0.9954342);
   f_11190183->SetSavedPoint(337,1.00282);
   f_11190183->SetSavedPoint(338,1.01027);
   f_11190183->SetSavedPoint(339,1.017784);
   f_11190183->SetSavedPoint(340,1.025363);
   f_11190183->SetSavedPoint(341,1.033007);
   f_11190183->SetSavedPoint(342,1.040717);
   f_11190183->SetSavedPoint(343,1.048494);
   f_11190183->SetSavedPoint(344,1.056337);
   f_11190183->SetSavedPoint(345,1.064246);
   f_11190183->SetSavedPoint(346,1.072224);
   f_11190183->SetSavedPoint(347,1.080269);
   f_11190183->SetSavedPoint(348,1.088382);
   f_11190183->SetSavedPoint(349,1.096564);
   f_11190183->SetSavedPoint(350,1.104815);
   f_11190183->SetSavedPoint(351,1.113136);
   f_11190183->SetSavedPoint(352,1.121526);
   f_11190183->SetSavedPoint(353,1.129987);
   f_11190183->SetSavedPoint(354,1.138519);
   f_11190183->SetSavedPoint(355,1.147122);
   f_11190183->SetSavedPoint(356,1.155797);
   f_11190183->SetSavedPoint(357,1.164545);
   f_11190183->SetSavedPoint(358,1.173364);
   f_11190183->SetSavedPoint(359,1.182257);
   f_11190183->SetSavedPoint(360,1.191224);
   f_11190183->SetSavedPoint(361,1.200264);
   f_11190183->SetSavedPoint(362,1.209379);
   f_11190183->SetSavedPoint(363,1.218569);
   f_11190183->SetSavedPoint(364,1.227834);
   f_11190183->SetSavedPoint(365,1.237175);
   f_11190183->SetSavedPoint(366,1.246592);
   f_11190183->SetSavedPoint(367,1.256086);
   f_11190183->SetSavedPoint(368,1.265657);
   f_11190183->SetSavedPoint(369,1.275306);
   f_11190183->SetSavedPoint(370,1.285033);
   f_11190183->SetSavedPoint(371,1.294839);
   f_11190183->SetSavedPoint(372,1.304724);
   f_11190183->SetSavedPoint(373,1.314688);
   f_11190183->SetSavedPoint(374,1.324733);
   f_11190183->SetSavedPoint(375,1.334858);
   f_11190183->SetSavedPoint(376,1.345064);
   f_11190183->SetSavedPoint(377,1.355352);
   f_11190183->SetSavedPoint(378,1.365721);
   f_11190183->SetSavedPoint(379,1.376173);
   f_11190183->SetSavedPoint(380,1.386708);
   f_11190183->SetSavedPoint(381,1.397327);
   f_11190183->SetSavedPoint(382,1.408029);
   f_11190183->SetSavedPoint(383,1.418816);
   f_11190183->SetSavedPoint(384,1.429688);
   f_11190183->SetSavedPoint(385,1.440646);
   f_11190183->SetSavedPoint(386,1.451689);
   f_11190183->SetSavedPoint(387,1.462819);
   f_11190183->SetSavedPoint(388,1.474036);
   f_11190183->SetSavedPoint(389,1.48534);
   f_11190183->SetSavedPoint(390,1.496732);
   f_11190183->SetSavedPoint(391,1.508213);
   f_11190183->SetSavedPoint(392,1.519783);
   f_11190183->SetSavedPoint(393,1.531442);
   f_11190183->SetSavedPoint(394,1.543192);
   f_11190183->SetSavedPoint(395,1.555032);
   f_11190183->SetSavedPoint(396,1.566963);
   f_11190183->SetSavedPoint(397,1.578985);
   f_11190183->SetSavedPoint(398,1.5911);
   f_11190183->SetSavedPoint(399,1.603308);
   f_11190183->SetSavedPoint(400,1.615609);
   f_11190183->SetSavedPoint(401,1.628003);
   f_11190183->SetSavedPoint(402,1.640492);
   f_11190183->SetSavedPoint(403,1.653076);
   f_11190183->SetSavedPoint(404,1.665755);
   f_11190183->SetSavedPoint(405,1.67853);
   f_11190183->SetSavedPoint(406,1.691401);
   f_11190183->SetSavedPoint(407,1.70437);
   f_11190183->SetSavedPoint(408,1.717435);
   f_11190183->SetSavedPoint(409,1.730599);
   f_11190183->SetSavedPoint(410,1.743862);
   f_11190183->SetSavedPoint(411,1.757224);
   f_11190183->SetSavedPoint(412,1.770685);
   f_11190183->SetSavedPoint(413,1.784247);
   f_11190183->SetSavedPoint(414,1.79791);
   f_11190183->SetSavedPoint(415,1.811674);
   f_11190183->SetSavedPoint(416,1.82554);
   f_11190183->SetSavedPoint(417,1.839509);
   f_11190183->SetSavedPoint(418,1.85358);
   f_11190183->SetSavedPoint(419,1.867756);
   f_11190183->SetSavedPoint(420,1.882035);
   f_11190183->SetSavedPoint(421,1.89642);
   f_11190183->SetSavedPoint(422,1.91091);
   f_11190183->SetSavedPoint(423,1.925505);
   f_11190183->SetSavedPoint(424,1.940208);
   f_11190183->SetSavedPoint(425,1.955017);
   f_11190183->SetSavedPoint(426,1.969934);
   f_11190183->SetSavedPoint(427,1.98496);
   f_11190183->SetSavedPoint(428,2.000094);
   f_11190183->SetSavedPoint(429,2.015338);
   f_11190183->SetSavedPoint(430,2.030692);
   f_11190183->SetSavedPoint(431,2.046157);
   f_11190183->SetSavedPoint(432,2.061732);
   f_11190183->SetSavedPoint(433,2.07742);
   f_11190183->SetSavedPoint(434,2.09322);
   f_11190183->SetSavedPoint(435,2.109133);
   f_11190183->SetSavedPoint(436,2.12516);
   f_11190183->SetSavedPoint(437,2.141301);
   f_11190183->SetSavedPoint(438,2.157557);
   f_11190183->SetSavedPoint(439,2.173928);
   f_11190183->SetSavedPoint(440,2.190416);
   f_11190183->SetSavedPoint(441,2.20702);
   f_11190183->SetSavedPoint(442,2.223741);
   f_11190183->SetSavedPoint(443,2.24058);
   f_11190183->SetSavedPoint(444,2.257538);
   f_11190183->SetSavedPoint(445,2.274615);
   f_11190183->SetSavedPoint(446,2.291812);
   f_11190183->SetSavedPoint(447,2.309129);
   f_11190183->SetSavedPoint(448,2.326567);
   f_11190183->SetSavedPoint(449,2.344127);
   f_11190183->SetSavedPoint(450,2.361809);
   f_11190183->SetSavedPoint(451,2.379614);
   f_11190183->SetSavedPoint(452,2.397543);
   f_11190183->SetSavedPoint(453,2.415595);
   f_11190183->SetSavedPoint(454,2.433773);
   f_11190183->SetSavedPoint(455,2.452076);
   f_11190183->SetSavedPoint(456,2.470505);
   f_11190183->SetSavedPoint(457,2.489061);
   f_11190183->SetSavedPoint(458,2.507744);
   f_11190183->SetSavedPoint(459,2.526555);
   f_11190183->SetSavedPoint(460,2.545495);
   f_11190183->SetSavedPoint(461,2.564565);
   f_11190183->SetSavedPoint(462,2.583764);
   f_11190183->SetSavedPoint(463,2.603094);
   f_11190183->SetSavedPoint(464,2.622555);
   f_11190183->SetSavedPoint(465,2.642148);
   f_11190183->SetSavedPoint(466,2.661874);
   f_11190183->SetSavedPoint(467,2.681733);
   f_11190183->SetSavedPoint(468,2.701727);
   f_11190183->SetSavedPoint(469,2.721854);
   f_11190183->SetSavedPoint(470,2.742117);
   f_11190183->SetSavedPoint(471,2.762516);
   f_11190183->SetSavedPoint(472,2.783052);
   f_11190183->SetSavedPoint(473,2.803725);
   f_11190183->SetSavedPoint(474,2.824536);
   f_11190183->SetSavedPoint(475,2.845486);
   f_11190183->SetSavedPoint(476,2.866575);
   f_11190183->SetSavedPoint(477,2.887804);
   f_11190183->SetSavedPoint(478,2.909173);
   f_11190183->SetSavedPoint(479,2.930684);
   f_11190183->SetSavedPoint(480,2.952338);
   f_11190183->SetSavedPoint(481,2.974134);
   f_11190183->SetSavedPoint(482,2.996073);
   f_11190183->SetSavedPoint(483,3.018157);
   f_11190183->SetSavedPoint(484,3.040386);
   f_11190183->SetSavedPoint(485,3.06276);
   f_11190183->SetSavedPoint(486,3.08528);
   f_11190183->SetSavedPoint(487,3.107948);
   f_11190183->SetSavedPoint(488,3.130763);
   f_11190183->SetSavedPoint(489,3.153726);
   f_11190183->SetSavedPoint(490,3.176839);
   f_11190183->SetSavedPoint(491,3.200101);
   f_11190183->SetSavedPoint(492,3.223514);
   f_11190183->SetSavedPoint(493,3.247079);
   f_11190183->SetSavedPoint(494,3.270795);
   f_11190183->SetSavedPoint(495,3.294664);
   f_11190183->SetSavedPoint(496,3.318686);
   f_11190183->SetSavedPoint(497,3.342862);
   f_11190183->SetSavedPoint(498,3.367194);
   f_11190183->SetSavedPoint(499,3.39168);
   f_11190183->SetSavedPoint(500,3.416324);
   f_11190183->SetSavedPoint(501,0);
   f_11190183->SetSavedPoint(502,1);
   f_11190183->SetFillColor(19);
   f_11190183->SetFillStyle(0);
   f_11190183->SetMarkerStyle(20);
   f_11190183->SetMarkerSize(1.2);
   f_11190183->SetLineColor(8);
   f_11190183->SetLineWidth(3);
   f_11190183->GetXaxis()->SetNdivisions(505);
   f_11190183->GetXaxis()->SetLabelFont(132);
   f_11190183->GetXaxis()->SetLabelOffset(0.015);
   f_11190183->GetXaxis()->SetLabelSize(0.05);
   f_11190183->GetXaxis()->SetTitleSize(0.06);
   f_11190183->GetXaxis()->SetTitleFont(132);
   f_11190183->GetYaxis()->SetLabelFont(132);
   f_11190183->GetYaxis()->SetLabelSize(0.05);
   f_11190183->GetYaxis()->SetTitleSize(0.06);
   f_11190183->GetYaxis()->SetTitleFont(42);
   f_11190183->SetParameter(0,0);
   f_11190183->SetParError(0,0);
   f_11190183->SetParLimits(0,0,0);
   f_11190183->SetParameter(1,0);
   f_11190183->SetParError(1,0);
   f_11190183->SetParLimits(1,0,0);
   f_11190183->SetParameter(2,0);
   f_11190183->SetParError(2,0);
   f_11190183->SetParLimits(2,0,0);
   f_11190183->SetParameter(3,0);
   f_11190183->SetParError(3,0);
   f_11190183->SetParLimits(3,0,0);
   f_11190183->SetParameter(4,0);
   f_11190183->SetParError(4,0);
   f_11190183->SetParLimits(4,0,0);
   f_11190183->Draw("same");
   
   Double_t Graph0_fx127[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph0_fy127[203] = {
   0.6432907,
   0.62434,
   0.6063212,
   0.5892134,
   0.5729953,
   0.5576457,
   0.5431436,
   0.5294684,
   0.5165998,
   0.5045178,
   0.4932033,
   0.4826377,
   0.4728031,
   0.4636824,
   0.4552594,
   0.4475189,
   0.4404463,
   0.4340285,
   0.4282532,
   0.423109,
   0.4185859,
   0.414675,
   0.4113685,
   0.4086598,
   0.4065436,
   0.4050158,
   0.4040734,
   0.403715,
   0.4039402,
   0.40475,
   0.4061468,
   0.4081343,
   0.4107174,
   0.4139024,
   0.4176971,
   0.4221105,
   0.4271531,
   0.4328366,
   0.4391742,
   0.4461805,
   0.4538715,
   0.4622645,
   0.4713784,
   0.4812333,
   0.4918509,
   0.5032541,
   0.5154673,
   0.5285166,
   0.542429,
   0.5572333,
   0.5729596,
   0.5896394,
   0.6073055,
   0.6259921,
   0.6457351,
   0.6665712,
   0.6885388,
   0.7116776,
   0.7360285,
   0.7616335,
   0.7885361,
   0.8167807,
   0.8464131,
   0.87748,
   0.910029,
   0.9441089,
   0.9797692,
   1.01706,
   1.056033,
   1.096739,
   1.139231,
   1.183561,
   1.229781,
   1.277946,
   1.328106,
   1.380315,
   1.434626,
   1.491089,
   1.549755,
   1.610674,
   1.673895,
   1.739464,
   1.807427,
   1.877827,
   1.950704,
   2.026096,
   2.104038,
   2.184562,
   2.267694,
   2.353459,
   2.441874,
   2.532953,
   2.626704,
   2.723127,
   2.822217,
   2.923962,
   3.02834,
   3.135321,
   3.244868,
   3.356931,
   3.47145,
   3.221803,
   3.120997,
   3.021923,
   2.924662,
   2.829286,
   2.735855,
   2.644422,
   2.555034,
   2.467726,
   2.382528,
   2.299465,
   2.218552,
   2.139802,
   2.063218,
   1.988803,
   1.916552,
   1.846455,
   1.778501,
   1.712672,
   1.64895,
   1.587311,
   1.527729,
   1.470176,
   1.414621,
   1.361032,
   1.309374,
   1.259611,
   1.211705,
   1.165619,
   1.121311,
   1.078742,
   1.037871,
   0.9986549,
   0.9610528,
   0.925022,
   0.8905204,
   0.8575056,
   0.8259355,
   0.7957683,
   0.7669625,
   0.7394772,
   0.7132718,
   0.6883066,
   0.6645425,
   0.6419412,
   0.6204651,
   0.6000778,
   0.5807436,
   0.562428,
   0.5450973,
   0.5287192,
   0.5132623,
   0.4986965,
   0.4849928,
   0.4721235,
   0.4600621,
   0.4487835,
   0.4382636,
   0.42848,
   0.4194114,
   0.4110379,
   0.4033409,
   0.3963033,
   0.3899094,
   0.3841448,
   0.3789966,
   0.3744533,
   0.3705049,
   0.3671428,
   0.3643599,
   0.3621507,
   0.3605112,
   0.3594388,
   0.3589325,
   0.358993,
   0.3596225,
   0.360825,
   0.3626059,
   0.3649725,
   0.3679338,
   0.3715006,
   0.3756855,
   0.3805028,
   0.3859691,
   0.3921027,
   0.3989239,
   0.4064551,
   0.4147212,
   0.4237488,
   0.4335671,
   0.4442078,
   0.4557048,
   0.4680947,
   0.4814167,
   0.4957129,
   0.5110282,
   0.5274103,
   0.5449104,
   0.5635824,
   0.5834841,
   0.6046764,
   0.6432907};
   TGraph *graph = new TGraph(203,Graph0_fx127,Graph0_fy127);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph127 = new TH1F("Graph_Graph127","Graph",203,0,1.1);
   Graph_Graph127->SetMinimum(0.04768069);
   Graph_Graph127->SetMaximum(3.782702);
   Graph_Graph127->SetDirectory(0);
   Graph_Graph127->SetStats(0);
   Graph_Graph127->SetMarkerStyle(20);
   Graph_Graph127->SetMarkerSize(1.2);
   Graph_Graph127->GetXaxis()->SetNdivisions(505);
   Graph_Graph127->GetXaxis()->SetLabelFont(132);
   Graph_Graph127->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph127->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph127->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph127->GetXaxis()->SetTitleFont(132);
   Graph_Graph127->GetYaxis()->SetLabelFont(132);
   Graph_Graph127->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph127->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph127->GetYaxis()->SetTitleFont(42);
   Graph_Graph127->GetZaxis()->SetLabelFont(132);
   Graph_Graph127->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph127->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph127->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph127);
   
   graph->Draw("flc");
   
   TF1 *f_11160184 = new TF1("*f_11160",0,1,7);
    //The original function : f_11160 had originally been created by:
    //TF1 *f_11160 = new TF1("f_11160",f_11160,0,1,7);
   f_11160184->SetRange(0,1);
   f_11160184->SetName("f_11160");
   f_11160184->SetTitle("f_11160");
   f_11160184->SetNpx(500);
   f_11160184->SetSavedPoint(0,1.598187);
   f_11160184->SetSavedPoint(1,1.595515);
   f_11160184->SetSavedPoint(2,1.592494);
   f_11160184->SetSavedPoint(3,1.589135);
   f_11160184->SetSavedPoint(4,1.585448);
   f_11160184->SetSavedPoint(5,1.581444);
   f_11160184->SetSavedPoint(6,1.577131);
   f_11160184->SetSavedPoint(7,1.572521);
   f_11160184->SetSavedPoint(8,1.567623);
   f_11160184->SetSavedPoint(9,1.562447);
   f_11160184->SetSavedPoint(10,1.557002);
   f_11160184->SetSavedPoint(11,1.551297);
   f_11160184->SetSavedPoint(12,1.545341);
   f_11160184->SetSavedPoint(13,1.539144);
   f_11160184->SetSavedPoint(14,1.532714);
   f_11160184->SetSavedPoint(15,1.526059);
   f_11160184->SetSavedPoint(16,1.519189);
   f_11160184->SetSavedPoint(17,1.512111);
   f_11160184->SetSavedPoint(18,1.504834);
   f_11160184->SetSavedPoint(19,1.497365);
   f_11160184->SetSavedPoint(20,1.489714);
   f_11160184->SetSavedPoint(21,1.481886);
   f_11160184->SetSavedPoint(22,1.473891);
   f_11160184->SetSavedPoint(23,1.465735);
   f_11160184->SetSavedPoint(24,1.457426);
   f_11160184->SetSavedPoint(25,1.448971);
   f_11160184->SetSavedPoint(26,1.440377);
   f_11160184->SetSavedPoint(27,1.431651);
   f_11160184->SetSavedPoint(28,1.4228);
   f_11160184->SetSavedPoint(29,1.41383);
   f_11160184->SetSavedPoint(30,1.404748);
   f_11160184->SetSavedPoint(31,1.395561);
   f_11160184->SetSavedPoint(32,1.386274);
   f_11160184->SetSavedPoint(33,1.376894);
   f_11160184->SetSavedPoint(34,1.367427);
   f_11160184->SetSavedPoint(35,1.357878);
   f_11160184->SetSavedPoint(36,1.348253);
   f_11160184->SetSavedPoint(37,1.338559);
   f_11160184->SetSavedPoint(38,1.3288);
   f_11160184->SetSavedPoint(39,1.318983);
   f_11160184->SetSavedPoint(40,1.309111);
   f_11160184->SetSavedPoint(41,1.299191);
   f_11160184->SetSavedPoint(42,1.289227);
   f_11160184->SetSavedPoint(43,1.279225);
   f_11160184->SetSavedPoint(44,1.269189);
   f_11160184->SetSavedPoint(45,1.259124);
   f_11160184->SetSavedPoint(46,1.249035);
   f_11160184->SetSavedPoint(47,1.238926);
   f_11160184->SetSavedPoint(48,1.228801);
   f_11160184->SetSavedPoint(49,1.218665);
   f_11160184->SetSavedPoint(50,1.208522);
   f_11160184->SetSavedPoint(51,1.198376);
   f_11160184->SetSavedPoint(52,1.188231);
   f_11160184->SetSavedPoint(53,1.178091);
   f_11160184->SetSavedPoint(54,1.16796);
   f_11160184->SetSavedPoint(55,1.157841);
   f_11160184->SetSavedPoint(56,1.147738);
   f_11160184->SetSavedPoint(57,1.137654);
   f_11160184->SetSavedPoint(58,1.127593);
   f_11160184->SetSavedPoint(59,1.117558);
   f_11160184->SetSavedPoint(60,1.107553);
   f_11160184->SetSavedPoint(61,1.097579);
   f_11160184->SetSavedPoint(62,1.087642);
   f_11160184->SetSavedPoint(63,1.077742);
   f_11160184->SetSavedPoint(64,1.067884);
   f_11160184->SetSavedPoint(65,1.05807);
   f_11160184->SetSavedPoint(66,1.048302);
   f_11160184->SetSavedPoint(67,1.038584);
   f_11160184->SetSavedPoint(68,1.028918);
   f_11160184->SetSavedPoint(69,1.019305);
   f_11160184->SetSavedPoint(70,1.009749);
   f_11160184->SetSavedPoint(71,1.000252);
   f_11160184->SetSavedPoint(72,0.9908156);
   f_11160184->SetSavedPoint(73,0.9814424);
   f_11160184->SetSavedPoint(74,0.9721342);
   f_11160184->SetSavedPoint(75,0.962893);
   f_11160184->SetSavedPoint(76,0.9537208);
   f_11160184->SetSavedPoint(77,0.9446192);
   f_11160184->SetSavedPoint(78,0.9355901);
   f_11160184->SetSavedPoint(79,0.9266351);
   f_11160184->SetSavedPoint(80,0.9177559);
   f_11160184->SetSavedPoint(81,0.9089538);
   f_11160184->SetSavedPoint(82,0.9002304);
   f_11160184->SetSavedPoint(83,0.8915871);
   f_11160184->SetSavedPoint(84,0.8830251);
   f_11160184->SetSavedPoint(85,0.8745458);
   f_11160184->SetSavedPoint(86,0.8661504);
   f_11160184->SetSavedPoint(87,0.8578399);
   f_11160184->SetSavedPoint(88,0.8496155);
   f_11160184->SetSavedPoint(89,0.8414782);
   f_11160184->SetSavedPoint(90,0.8334289);
   f_11160184->SetSavedPoint(91,0.8254684);
   f_11160184->SetSavedPoint(92,0.8175977);
   f_11160184->SetSavedPoint(93,0.8098176);
   f_11160184->SetSavedPoint(94,0.8021286);
   f_11160184->SetSavedPoint(95,0.7945316);
   f_11160184->SetSavedPoint(96,0.7870271);
   f_11160184->SetSavedPoint(97,0.7796156);
   f_11160184->SetSavedPoint(98,0.7722978);
   f_11160184->SetSavedPoint(99,0.765074);
   f_11160184->SetSavedPoint(100,0.7579447);
   f_11160184->SetSavedPoint(101,0.7509102);
   f_11160184->SetSavedPoint(102,0.7439709);
   f_11160184->SetSavedPoint(103,0.7371269);
   f_11160184->SetSavedPoint(104,0.7303786);
   f_11160184->SetSavedPoint(105,0.723726);
   f_11160184->SetSavedPoint(106,0.7171694);
   f_11160184->SetSavedPoint(107,0.7107088);
   f_11160184->SetSavedPoint(108,0.7043442);
   f_11160184->SetSavedPoint(109,0.6980757);
   f_11160184->SetSavedPoint(110,0.6919033);
   f_11160184->SetSavedPoint(111,0.6858267);
   f_11160184->SetSavedPoint(112,0.6798461);
   f_11160184->SetSavedPoint(113,0.673961);
   f_11160184->SetSavedPoint(114,0.6681715);
   f_11160184->SetSavedPoint(115,0.6624772);
   f_11160184->SetSavedPoint(116,0.6568779);
   f_11160184->SetSavedPoint(117,0.6513733);
   f_11160184->SetSavedPoint(118,0.6459631);
   f_11160184->SetSavedPoint(119,0.6406469);
   f_11160184->SetSavedPoint(120,0.6354242);
   f_11160184->SetSavedPoint(121,0.6302948);
   f_11160184->SetSavedPoint(122,0.625258);
   f_11160184->SetSavedPoint(123,0.6203135);
   f_11160184->SetSavedPoint(124,0.6154607);
   f_11160184->SetSavedPoint(125,0.6106991);
   f_11160184->SetSavedPoint(126,0.6060281);
   f_11160184->SetSavedPoint(127,0.6014471);
   f_11160184->SetSavedPoint(128,0.5969555);
   f_11160184->SetSavedPoint(129,0.5925526);
   f_11160184->SetSavedPoint(130,0.5882377);
   f_11160184->SetSavedPoint(131,0.5840102);
   f_11160184->SetSavedPoint(132,0.5798694);
   f_11160184->SetSavedPoint(133,0.5758144);
   f_11160184->SetSavedPoint(134,0.5718446);
   f_11160184->SetSavedPoint(135,0.5679592);
   f_11160184->SetSavedPoint(136,0.5641573);
   f_11160184->SetSavedPoint(137,0.5604382);
   f_11160184->SetSavedPoint(138,0.556801);
   f_11160184->SetSavedPoint(139,0.5532448);
   f_11160184->SetSavedPoint(140,0.5497688);
   f_11160184->SetSavedPoint(141,0.5463721);
   f_11160184->SetSavedPoint(142,0.5430538);
   f_11160184->SetSavedPoint(143,0.5398129);
   f_11160184->SetSavedPoint(144,0.5366486);
   f_11160184->SetSavedPoint(145,0.5335599);
   f_11160184->SetSavedPoint(146,0.5305458);
   f_11160184->SetSavedPoint(147,0.5276053);
   f_11160184->SetSavedPoint(148,0.5247376);
   f_11160184->SetSavedPoint(149,0.5219415);
   f_11160184->SetSavedPoint(150,0.5192162);
   f_11160184->SetSavedPoint(151,0.5165605);
   f_11160184->SetSavedPoint(152,0.5139734);
   f_11160184->SetSavedPoint(153,0.511454);
   f_11160184->SetSavedPoint(154,0.5090012);
   f_11160184->SetSavedPoint(155,0.506614);
   f_11160184->SetSavedPoint(156,0.5042912);
   f_11160184->SetSavedPoint(157,0.502032);
   f_11160184->SetSavedPoint(158,0.4998351);
   f_11160184->SetSavedPoint(159,0.4976995);
   f_11160184->SetSavedPoint(160,0.4956242);
   f_11160184->SetSavedPoint(161,0.4936081);
   f_11160184->SetSavedPoint(162,0.4916502);
   f_11160184->SetSavedPoint(163,0.4897493);
   f_11160184->SetSavedPoint(164,0.4879043);
   f_11160184->SetSavedPoint(165,0.4861143);
   f_11160184->SetSavedPoint(166,0.4843781);
   f_11160184->SetSavedPoint(167,0.4826946);
   f_11160184->SetSavedPoint(168,0.4810628);
   f_11160184->SetSavedPoint(169,0.4794816);
   f_11160184->SetSavedPoint(170,0.4779499);
   f_11160184->SetSavedPoint(171,0.4764667);
   f_11160184->SetSavedPoint(172,0.4750308);
   f_11160184->SetSavedPoint(173,0.4736413);
   f_11160184->SetSavedPoint(174,0.472297);
   f_11160184->SetSavedPoint(175,0.4709969);
   f_11160184->SetSavedPoint(176,0.46974);
   f_11160184->SetSavedPoint(177,0.4685252);
   f_11160184->SetSavedPoint(178,0.4673514);
   f_11160184->SetSavedPoint(179,0.4662176);
   f_11160184->SetSavedPoint(180,0.4651229);
   f_11160184->SetSavedPoint(181,0.4640661);
   f_11160184->SetSavedPoint(182,0.4630463);
   f_11160184->SetSavedPoint(183,0.4620624);
   f_11160184->SetSavedPoint(184,0.4611135);
   f_11160184->SetSavedPoint(185,0.4601986);
   f_11160184->SetSavedPoint(186,0.4593167);
   f_11160184->SetSavedPoint(187,0.4584668);
   f_11160184->SetSavedPoint(188,0.457648);
   f_11160184->SetSavedPoint(189,0.4568593);
   f_11160184->SetSavedPoint(190,0.4560998);
   f_11160184->SetSavedPoint(191,0.4553685);
   f_11160184->SetSavedPoint(192,0.4546646);
   f_11160184->SetSavedPoint(193,0.4539872);
   f_11160184->SetSavedPoint(194,0.4533353);
   f_11160184->SetSavedPoint(195,0.4527081);
   f_11160184->SetSavedPoint(196,0.4521047);
   f_11160184->SetSavedPoint(197,0.4515243);
   f_11160184->SetSavedPoint(198,0.450966);
   f_11160184->SetSavedPoint(199,0.4504291);
   f_11160184->SetSavedPoint(200,0.4499127);
   f_11160184->SetSavedPoint(201,0.449416);
   f_11160184->SetSavedPoint(202,0.4489383);
   f_11160184->SetSavedPoint(203,0.4484788);
   f_11160184->SetSavedPoint(204,0.4480367);
   f_11160184->SetSavedPoint(205,0.4476114);
   f_11160184->SetSavedPoint(206,0.447202);
   f_11160184->SetSavedPoint(207,0.4468081);
   f_11160184->SetSavedPoint(208,0.4464287);
   f_11160184->SetSavedPoint(209,0.4460634);
   f_11160184->SetSavedPoint(210,0.4457114);
   f_11160184->SetSavedPoint(211,0.4453722);
   f_11160184->SetSavedPoint(212,0.4450451);
   f_11160184->SetSavedPoint(213,0.4447296);
   f_11160184->SetSavedPoint(214,0.4444251);
   f_11160184->SetSavedPoint(215,0.444131);
   f_11160184->SetSavedPoint(216,0.4438468);
   f_11160184->SetSavedPoint(217,0.4435721);
   f_11160184->SetSavedPoint(218,0.4433063);
   f_11160184->SetSavedPoint(219,0.4430489);
   f_11160184->SetSavedPoint(220,0.4427996);
   f_11160184->SetSavedPoint(221,0.4425579);
   f_11160184->SetSavedPoint(222,0.4423234);
   f_11160184->SetSavedPoint(223,0.4420957);
   f_11160184->SetSavedPoint(224,0.4418744);
   f_11160184->SetSavedPoint(225,0.4416593);
   f_11160184->SetSavedPoint(226,0.4414499);
   f_11160184->SetSavedPoint(227,0.4412461);
   f_11160184->SetSavedPoint(228,0.4410475);
   f_11160184->SetSavedPoint(229,0.4408539);
   f_11160184->SetSavedPoint(230,0.440665);
   f_11160184->SetSavedPoint(231,0.4404806);
   f_11160184->SetSavedPoint(232,0.4403007);
   f_11160184->SetSavedPoint(233,0.4401249);
   f_11160184->SetSavedPoint(234,0.4399532);
   f_11160184->SetSavedPoint(235,0.4397854);
   f_11160184->SetSavedPoint(236,0.4396215);
   f_11160184->SetSavedPoint(237,0.4394614);
   f_11160184->SetSavedPoint(238,0.439305);
   f_11160184->SetSavedPoint(239,0.4391524);
   f_11160184->SetSavedPoint(240,0.4390034);
   f_11160184->SetSavedPoint(241,0.4388583);
   f_11160184->SetSavedPoint(242,0.4387169);
   f_11160184->SetSavedPoint(243,0.4385795);
   f_11160184->SetSavedPoint(244,0.438446);
   f_11160184->SetSavedPoint(245,0.4383166);
   f_11160184->SetSavedPoint(246,0.4381915);
   f_11160184->SetSavedPoint(247,0.4380708);
   f_11160184->SetSavedPoint(248,0.4379547);
   f_11160184->SetSavedPoint(249,0.4378434);
   f_11160184->SetSavedPoint(250,0.4377373);
   f_11160184->SetSavedPoint(251,0.4376365);
   f_11160184->SetSavedPoint(252,0.4375414);
   f_11160184->SetSavedPoint(253,0.4374522);
   f_11160184->SetSavedPoint(254,0.4373694);
   f_11160184->SetSavedPoint(255,0.4372932);
   f_11160184->SetSavedPoint(256,0.4372241);
   f_11160184->SetSavedPoint(257,0.4371625);
   f_11160184->SetSavedPoint(258,0.4371089);
   f_11160184->SetSavedPoint(259,0.4370636);
   f_11160184->SetSavedPoint(260,0.4370272);
   f_11160184->SetSavedPoint(261,0.4370003);
   f_11160184->SetSavedPoint(262,0.4369833);
   f_11160184->SetSavedPoint(263,0.4369768);
   f_11160184->SetSavedPoint(264,0.4369814);
   f_11160184->SetSavedPoint(265,0.4369978);
   f_11160184->SetSavedPoint(266,0.4370265);
   f_11160184->SetSavedPoint(267,0.4370682);
   f_11160184->SetSavedPoint(268,0.4371236);
   f_11160184->SetSavedPoint(269,0.4371934);
   f_11160184->SetSavedPoint(270,0.4372784);
   f_11160184->SetSavedPoint(271,0.4373793);
   f_11160184->SetSavedPoint(272,0.4374969);
   f_11160184->SetSavedPoint(273,0.437632);
   f_11160184->SetSavedPoint(274,0.4377854);
   f_11160184->SetSavedPoint(275,0.437958);
   f_11160184->SetSavedPoint(276,0.4381507);
   f_11160184->SetSavedPoint(277,0.4383643);
   f_11160184->SetSavedPoint(278,0.4385999);
   f_11160184->SetSavedPoint(279,0.4388582);
   f_11160184->SetSavedPoint(280,0.4391404);
   f_11160184->SetSavedPoint(281,0.4394474);
   f_11160184->SetSavedPoint(282,0.4397801);
   f_11160184->SetSavedPoint(283,0.4401398);
   f_11160184->SetSavedPoint(284,0.4405273);
   f_11160184->SetSavedPoint(285,0.4409439);
   f_11160184->SetSavedPoint(286,0.4413906);
   f_11160184->SetSavedPoint(287,0.4418685);
   f_11160184->SetSavedPoint(288,0.4423787);
   f_11160184->SetSavedPoint(289,0.4429226);
   f_11160184->SetSavedPoint(290,0.4435011);
   f_11160184->SetSavedPoint(291,0.4441157);
   f_11160184->SetSavedPoint(292,0.4447674);
   f_11160184->SetSavedPoint(293,0.4454576);
   f_11160184->SetSavedPoint(294,0.4461875);
   f_11160184->SetSavedPoint(295,0.4469584);
   f_11160184->SetSavedPoint(296,0.4477716);
   f_11160184->SetSavedPoint(297,0.4486285);
   f_11160184->SetSavedPoint(298,0.4495305);
   f_11160184->SetSavedPoint(299,0.4504788);
   f_11160184->SetSavedPoint(300,0.4514749);
   f_11160184->SetSavedPoint(301,0.4525203);
   f_11160184->SetSavedPoint(302,0.4536162);
   f_11160184->SetSavedPoint(303,0.4547643);
   f_11160184->SetSavedPoint(304,0.4559659);
   f_11160184->SetSavedPoint(305,0.4572225);
   f_11160184->SetSavedPoint(306,0.4585356);
   f_11160184->SetSavedPoint(307,0.4599069);
   f_11160184->SetSavedPoint(308,0.4613377);
   f_11160184->SetSavedPoint(309,0.4628296);
   f_11160184->SetSavedPoint(310,0.4643843);
   f_11160184->SetSavedPoint(311,0.4660032);
   f_11160184->SetSavedPoint(312,0.467688);
   f_11160184->SetSavedPoint(313,0.4694404);
   f_11160184->SetSavedPoint(314,0.4712619);
   f_11160184->SetSavedPoint(315,0.4731541);
   f_11160184->SetSavedPoint(316,0.4751188);
   f_11160184->SetSavedPoint(317,0.4771576);
   f_11160184->SetSavedPoint(318,0.4792722);
   f_11160184->SetSavedPoint(319,0.4814643);
   f_11160184->SetSavedPoint(320,0.4837356);
   f_11160184->SetSavedPoint(321,0.4860878);
   f_11160184->SetSavedPoint(322,0.4885227);
   f_11160184->SetSavedPoint(323,0.491042);
   f_11160184->SetSavedPoint(324,0.4936474);
   f_11160184->SetSavedPoint(325,0.4963408);
   f_11160184->SetSavedPoint(326,0.4991239);
   f_11160184->SetSavedPoint(327,0.5019985);
   f_11160184->SetSavedPoint(328,0.5049664);
   f_11160184->SetSavedPoint(329,0.5080294);
   f_11160184->SetSavedPoint(330,0.5111893);
   f_11160184->SetSavedPoint(331,0.5144479);
   f_11160184->SetSavedPoint(332,0.5178072);
   f_11160184->SetSavedPoint(333,0.5212688);
   f_11160184->SetSavedPoint(334,0.5248347);
   f_11160184->SetSavedPoint(335,0.5285066);
   f_11160184->SetSavedPoint(336,0.5322866);
   f_11160184->SetSavedPoint(337,0.5361764);
   f_11160184->SetSavedPoint(338,0.5401778);
   f_11160184->SetSavedPoint(339,0.5442928);
   f_11160184->SetSavedPoint(340,0.5485233);
   f_11160184->SetSavedPoint(341,0.552871);
   f_11160184->SetSavedPoint(342,0.557338);
   f_11160184->SetSavedPoint(343,0.561926);
   f_11160184->SetSavedPoint(344,0.566637);
   f_11160184->SetSavedPoint(345,0.5714728);
   f_11160184->SetSavedPoint(346,0.5764354);
   f_11160184->SetSavedPoint(347,0.5815266);
   f_11160184->SetSavedPoint(348,0.5867483);
   f_11160184->SetSavedPoint(349,0.5921024);
   f_11160184->SetSavedPoint(350,0.5975908);
   f_11160184->SetSavedPoint(351,0.6032153);
   f_11160184->SetSavedPoint(352,0.6089778);
   f_11160184->SetSavedPoint(353,0.6148803);
   f_11160184->SetSavedPoint(354,0.6209246);
   f_11160184->SetSavedPoint(355,0.6271125);
   f_11160184->SetSavedPoint(356,0.633446);
   f_11160184->SetSavedPoint(357,0.6399268);
   f_11160184->SetSavedPoint(358,0.6465568);
   f_11160184->SetSavedPoint(359,0.653338);
   f_11160184->SetSavedPoint(360,0.660272);
   f_11160184->SetSavedPoint(361,0.6673608);
   f_11160184->SetSavedPoint(362,0.6746061);
   f_11160184->SetSavedPoint(363,0.6820098);
   f_11160184->SetSavedPoint(364,0.6895736);
   f_11160184->SetSavedPoint(365,0.6972995);
   f_11160184->SetSavedPoint(366,0.705189);
   f_11160184->SetSavedPoint(367,0.7132441);
   f_11160184->SetSavedPoint(368,0.7214664);
   f_11160184->SetSavedPoint(369,0.7298578);
   f_11160184->SetSavedPoint(370,0.7384198);
   f_11160184->SetSavedPoint(371,0.7471544);
   f_11160184->SetSavedPoint(372,0.756063);
   f_11160184->SetSavedPoint(373,0.7651475);
   f_11160184->SetSavedPoint(374,0.7744095);
   f_11160184->SetSavedPoint(375,0.7838506);
   f_11160184->SetSavedPoint(376,0.7934724);
   f_11160184->SetSavedPoint(377,0.8032767);
   f_11160184->SetSavedPoint(378,0.8132649);
   f_11160184->SetSavedPoint(379,0.8234386);
   f_11160184->SetSavedPoint(380,0.8337995);
   f_11160184->SetSavedPoint(381,0.8443489);
   f_11160184->SetSavedPoint(382,0.8550885);
   f_11160184->SetSavedPoint(383,0.8660196);
   f_11160184->SetSavedPoint(384,0.8771439);
   f_11160184->SetSavedPoint(385,0.8884626);
   f_11160184->SetSavedPoint(386,0.8999772);
   f_11160184->SetSavedPoint(387,0.9116891);
   f_11160184->SetSavedPoint(388,0.9235996);
   f_11160184->SetSavedPoint(389,0.9357101);
   f_11160184->SetSavedPoint(390,0.9480218);
   f_11160184->SetSavedPoint(391,0.960536);
   f_11160184->SetSavedPoint(392,0.973254);
   f_11160184->SetSavedPoint(393,0.986177);
   f_11160184->SetSavedPoint(394,0.9993061);
   f_11160184->SetSavedPoint(395,1.012643);
   f_11160184->SetSavedPoint(396,1.026187);
   f_11160184->SetSavedPoint(397,1.039942);
   f_11160184->SetSavedPoint(398,1.053906);
   f_11160184->SetSavedPoint(399,1.068082);
   f_11160184->SetSavedPoint(400,1.082471);
   f_11160184->SetSavedPoint(401,1.097073);
   f_11160184->SetSavedPoint(402,1.111889);
   f_11160184->SetSavedPoint(403,1.126921);
   f_11160184->SetSavedPoint(404,1.142168);
   f_11160184->SetSavedPoint(405,1.157632);
   f_11160184->SetSavedPoint(406,1.173314);
   f_11160184->SetSavedPoint(407,1.189213);
   f_11160184->SetSavedPoint(408,1.205332);
   f_11160184->SetSavedPoint(409,1.221669);
   f_11160184->SetSavedPoint(410,1.238227);
   f_11160184->SetSavedPoint(411,1.255004);
   f_11160184->SetSavedPoint(412,1.272003);
   f_11160184->SetSavedPoint(413,1.289223);
   f_11160184->SetSavedPoint(414,1.306664);
   f_11160184->SetSavedPoint(415,1.324327);
   f_11160184->SetSavedPoint(416,1.342212);
   f_11160184->SetSavedPoint(417,1.36032);
   f_11160184->SetSavedPoint(418,1.37865);
   f_11160184->SetSavedPoint(419,1.397202);
   f_11160184->SetSavedPoint(420,1.415978);
   f_11160184->SetSavedPoint(421,1.434975);
   f_11160184->SetSavedPoint(422,1.454195);
   f_11160184->SetSavedPoint(423,1.473637);
   f_11160184->SetSavedPoint(424,1.493302);
   f_11160184->SetSavedPoint(425,1.513188);
   f_11160184->SetSavedPoint(426,1.533296);
   f_11160184->SetSavedPoint(427,1.553625);
   f_11160184->SetSavedPoint(428,1.574174);
   f_11160184->SetSavedPoint(429,1.594944);
   f_11160184->SetSavedPoint(430,1.615933);
   f_11160184->SetSavedPoint(431,1.637141);
   f_11160184->SetSavedPoint(432,1.658568);
   f_11160184->SetSavedPoint(433,1.680212);
   f_11160184->SetSavedPoint(434,1.702072);
   f_11160184->SetSavedPoint(435,1.724148);
   f_11160184->SetSavedPoint(436,1.746439);
   f_11160184->SetSavedPoint(437,1.768943);
   f_11160184->SetSavedPoint(438,1.79166);
   f_11160184->SetSavedPoint(439,1.814588);
   f_11160184->SetSavedPoint(440,1.837726);
   f_11160184->SetSavedPoint(441,1.861072);
   f_11160184->SetSavedPoint(442,1.884626);
   f_11160184->SetSavedPoint(443,1.908385);
   f_11160184->SetSavedPoint(444,1.932348);
   f_11160184->SetSavedPoint(445,1.956513);
   f_11160184->SetSavedPoint(446,1.980879);
   f_11160184->SetSavedPoint(447,2.005443);
   f_11160184->SetSavedPoint(448,2.030204);
   f_11160184->SetSavedPoint(449,2.055159);
   f_11160184->SetSavedPoint(450,2.080308);
   f_11160184->SetSavedPoint(451,2.105646);
   f_11160184->SetSavedPoint(452,2.131172);
   f_11160184->SetSavedPoint(453,2.156884);
   f_11160184->SetSavedPoint(454,2.182779);
   f_11160184->SetSavedPoint(455,2.208855);
   f_11160184->SetSavedPoint(456,2.235108);
   f_11160184->SetSavedPoint(457,2.261537);
   f_11160184->SetSavedPoint(458,2.288137);
   f_11160184->SetSavedPoint(459,2.314907);
   f_11160184->SetSavedPoint(460,2.341843);
   f_11160184->SetSavedPoint(461,2.368942);
   f_11160184->SetSavedPoint(462,2.396201);
   f_11160184->SetSavedPoint(463,2.423616);
   f_11160184->SetSavedPoint(464,2.451184);
   f_11160184->SetSavedPoint(465,2.478901);
   f_11160184->SetSavedPoint(466,2.506764);
   f_11160184->SetSavedPoint(467,2.534769);
   f_11160184->SetSavedPoint(468,2.562911);
   f_11160184->SetSavedPoint(469,2.591188);
   f_11160184->SetSavedPoint(470,2.619594);
   f_11160184->SetSavedPoint(471,2.648125);
   f_11160184->SetSavedPoint(472,2.676778);
   f_11160184->SetSavedPoint(473,2.705547);
   f_11160184->SetSavedPoint(474,2.734429);
   f_11160184->SetSavedPoint(475,2.763417);
   f_11160184->SetSavedPoint(476,2.792509);
   f_11160184->SetSavedPoint(477,2.821697);
   f_11160184->SetSavedPoint(478,2.850978);
   f_11160184->SetSavedPoint(479,2.880347);
   f_11160184->SetSavedPoint(480,2.909797);
   f_11160184->SetSavedPoint(481,2.939324);
   f_11160184->SetSavedPoint(482,2.968921);
   f_11160184->SetSavedPoint(483,2.998584);
   f_11160184->SetSavedPoint(484,3.028306);
   f_11160184->SetSavedPoint(485,3.058081);
   f_11160184->SetSavedPoint(486,3.087904);
   f_11160184->SetSavedPoint(487,3.117767);
   f_11160184->SetSavedPoint(488,3.147665);
   f_11160184->SetSavedPoint(489,3.177592);
   f_11160184->SetSavedPoint(490,3.207539);
   f_11160184->SetSavedPoint(491,3.237501);
   f_11160184->SetSavedPoint(492,3.267471);
   f_11160184->SetSavedPoint(493,3.297441);
   f_11160184->SetSavedPoint(494,3.327405);
   f_11160184->SetSavedPoint(495,3.357355);
   f_11160184->SetSavedPoint(496,3.387283);
   f_11160184->SetSavedPoint(497,3.417182);
   f_11160184->SetSavedPoint(498,3.447044);
   f_11160184->SetSavedPoint(499,3.47686);
   f_11160184->SetSavedPoint(500,3.506624);
   f_11160184->SetSavedPoint(501,0);
   f_11160184->SetSavedPoint(502,1);
   f_11160184->SetFillColor(19);
   f_11160184->SetFillStyle(0);
   f_11160184->SetMarkerStyle(20);
   f_11160184->SetMarkerSize(1.2);
   f_11160184->SetLineColor(92);
   f_11160184->SetLineWidth(3);
   f_11160184->GetXaxis()->SetNdivisions(505);
   f_11160184->GetXaxis()->SetLabelFont(132);
   f_11160184->GetXaxis()->SetLabelOffset(0.015);
   f_11160184->GetXaxis()->SetLabelSize(0.05);
   f_11160184->GetXaxis()->SetTitleSize(0.06);
   f_11160184->GetXaxis()->SetTitleFont(132);
   f_11160184->GetYaxis()->SetLabelFont(132);
   f_11160184->GetYaxis()->SetLabelSize(0.05);
   f_11160184->GetYaxis()->SetTitleSize(0.06);
   f_11160184->GetYaxis()->SetTitleFont(42);
   f_11160184->SetParameter(0,0);
   f_11160184->SetParError(0,0);
   f_11160184->SetParLimits(0,0,0);
   f_11160184->SetParameter(1,0);
   f_11160184->SetParError(1,0);
   f_11160184->SetParLimits(1,0,0);
   f_11160184->SetParameter(2,0);
   f_11160184->SetParError(2,0);
   f_11160184->SetParLimits(2,0,0);
   f_11160184->SetParameter(3,0);
   f_11160184->SetParError(3,0);
   f_11160184->SetParLimits(3,0,0);
   f_11160184->SetParameter(4,0);
   f_11160184->SetParError(4,0);
   f_11160184->SetParLimits(4,0,0);
   f_11160184->SetParameter(5,0);
   f_11160184->SetParError(5,0);
   f_11160184->SetParLimits(5,0,0);
   f_11160184->SetParameter(6,0);
   f_11160184->SetParError(6,0);
   f_11160184->SetParLimits(6,0,0);
   f_11160184->Draw("same");
   
   TF1 *f_11200185 = new TF1("*f_11200",0,1,1);
    //The original function : f_11200 had originally been created by:
    //TF1 *f_11200 = new TF1("f_11200",f_11200,0,1,1);
   f_11200185->SetRange(0,1);
   f_11200185->SetName("f_11200");
   f_11200185->SetTitle("f_11200");
   f_11200185->SetNpx(500);
   f_11200185->SetSavedPoint(0,1);
   f_11200185->SetSavedPoint(1,1);
   f_11200185->SetSavedPoint(2,1);
   f_11200185->SetSavedPoint(3,1);
   f_11200185->SetSavedPoint(4,1);
   f_11200185->SetSavedPoint(5,1);
   f_11200185->SetSavedPoint(6,1);
   f_11200185->SetSavedPoint(7,1);
   f_11200185->SetSavedPoint(8,1);
   f_11200185->SetSavedPoint(9,1);
   f_11200185->SetSavedPoint(10,1);
   f_11200185->SetSavedPoint(11,1);
   f_11200185->SetSavedPoint(12,1);
   f_11200185->SetSavedPoint(13,1);
   f_11200185->SetSavedPoint(14,1);
   f_11200185->SetSavedPoint(15,1);
   f_11200185->SetSavedPoint(16,1);
   f_11200185->SetSavedPoint(17,1);
   f_11200185->SetSavedPoint(18,1);
   f_11200185->SetSavedPoint(19,1);
   f_11200185->SetSavedPoint(20,1);
   f_11200185->SetSavedPoint(21,1);
   f_11200185->SetSavedPoint(22,1);
   f_11200185->SetSavedPoint(23,1);
   f_11200185->SetSavedPoint(24,1);
   f_11200185->SetSavedPoint(25,1);
   f_11200185->SetSavedPoint(26,1);
   f_11200185->SetSavedPoint(27,1);
   f_11200185->SetSavedPoint(28,1);
   f_11200185->SetSavedPoint(29,1);
   f_11200185->SetSavedPoint(30,1);
   f_11200185->SetSavedPoint(31,1);
   f_11200185->SetSavedPoint(32,1);
   f_11200185->SetSavedPoint(33,1);
   f_11200185->SetSavedPoint(34,1);
   f_11200185->SetSavedPoint(35,1);
   f_11200185->SetSavedPoint(36,1);
   f_11200185->SetSavedPoint(37,1);
   f_11200185->SetSavedPoint(38,1);
   f_11200185->SetSavedPoint(39,1);
   f_11200185->SetSavedPoint(40,1);
   f_11200185->SetSavedPoint(41,1);
   f_11200185->SetSavedPoint(42,1);
   f_11200185->SetSavedPoint(43,1);
   f_11200185->SetSavedPoint(44,1);
   f_11200185->SetSavedPoint(45,1);
   f_11200185->SetSavedPoint(46,1);
   f_11200185->SetSavedPoint(47,1);
   f_11200185->SetSavedPoint(48,1);
   f_11200185->SetSavedPoint(49,1);
   f_11200185->SetSavedPoint(50,1);
   f_11200185->SetSavedPoint(51,1);
   f_11200185->SetSavedPoint(52,1);
   f_11200185->SetSavedPoint(53,1);
   f_11200185->SetSavedPoint(54,1);
   f_11200185->SetSavedPoint(55,1);
   f_11200185->SetSavedPoint(56,1);
   f_11200185->SetSavedPoint(57,1);
   f_11200185->SetSavedPoint(58,1);
   f_11200185->SetSavedPoint(59,1);
   f_11200185->SetSavedPoint(60,1);
   f_11200185->SetSavedPoint(61,1);
   f_11200185->SetSavedPoint(62,1);
   f_11200185->SetSavedPoint(63,1);
   f_11200185->SetSavedPoint(64,1);
   f_11200185->SetSavedPoint(65,1);
   f_11200185->SetSavedPoint(66,1);
   f_11200185->SetSavedPoint(67,1);
   f_11200185->SetSavedPoint(68,1);
   f_11200185->SetSavedPoint(69,1);
   f_11200185->SetSavedPoint(70,1);
   f_11200185->SetSavedPoint(71,1);
   f_11200185->SetSavedPoint(72,1);
   f_11200185->SetSavedPoint(73,1);
   f_11200185->SetSavedPoint(74,1);
   f_11200185->SetSavedPoint(75,1);
   f_11200185->SetSavedPoint(76,1);
   f_11200185->SetSavedPoint(77,1);
   f_11200185->SetSavedPoint(78,1);
   f_11200185->SetSavedPoint(79,1);
   f_11200185->SetSavedPoint(80,1);
   f_11200185->SetSavedPoint(81,1);
   f_11200185->SetSavedPoint(82,1);
   f_11200185->SetSavedPoint(83,1);
   f_11200185->SetSavedPoint(84,1);
   f_11200185->SetSavedPoint(85,1);
   f_11200185->SetSavedPoint(86,1);
   f_11200185->SetSavedPoint(87,1);
   f_11200185->SetSavedPoint(88,1);
   f_11200185->SetSavedPoint(89,1);
   f_11200185->SetSavedPoint(90,1);
   f_11200185->SetSavedPoint(91,1);
   f_11200185->SetSavedPoint(92,1);
   f_11200185->SetSavedPoint(93,1);
   f_11200185->SetSavedPoint(94,1);
   f_11200185->SetSavedPoint(95,1);
   f_11200185->SetSavedPoint(96,1);
   f_11200185->SetSavedPoint(97,1);
   f_11200185->SetSavedPoint(98,1);
   f_11200185->SetSavedPoint(99,1);
   f_11200185->SetSavedPoint(100,1);
   f_11200185->SetSavedPoint(101,1);
   f_11200185->SetSavedPoint(102,1);
   f_11200185->SetSavedPoint(103,1);
   f_11200185->SetSavedPoint(104,1);
   f_11200185->SetSavedPoint(105,1);
   f_11200185->SetSavedPoint(106,1);
   f_11200185->SetSavedPoint(107,1);
   f_11200185->SetSavedPoint(108,1);
   f_11200185->SetSavedPoint(109,1);
   f_11200185->SetSavedPoint(110,1);
   f_11200185->SetSavedPoint(111,1);
   f_11200185->SetSavedPoint(112,1);
   f_11200185->SetSavedPoint(113,1);
   f_11200185->SetSavedPoint(114,1);
   f_11200185->SetSavedPoint(115,1);
   f_11200185->SetSavedPoint(116,1);
   f_11200185->SetSavedPoint(117,1);
   f_11200185->SetSavedPoint(118,1);
   f_11200185->SetSavedPoint(119,1);
   f_11200185->SetSavedPoint(120,1);
   f_11200185->SetSavedPoint(121,1);
   f_11200185->SetSavedPoint(122,1);
   f_11200185->SetSavedPoint(123,1);
   f_11200185->SetSavedPoint(124,1);
   f_11200185->SetSavedPoint(125,1);
   f_11200185->SetSavedPoint(126,1);
   f_11200185->SetSavedPoint(127,1);
   f_11200185->SetSavedPoint(128,1);
   f_11200185->SetSavedPoint(129,1);
   f_11200185->SetSavedPoint(130,1);
   f_11200185->SetSavedPoint(131,1);
   f_11200185->SetSavedPoint(132,1);
   f_11200185->SetSavedPoint(133,1);
   f_11200185->SetSavedPoint(134,1);
   f_11200185->SetSavedPoint(135,1);
   f_11200185->SetSavedPoint(136,1);
   f_11200185->SetSavedPoint(137,1);
   f_11200185->SetSavedPoint(138,1);
   f_11200185->SetSavedPoint(139,1);
   f_11200185->SetSavedPoint(140,1);
   f_11200185->SetSavedPoint(141,1);
   f_11200185->SetSavedPoint(142,1);
   f_11200185->SetSavedPoint(143,1);
   f_11200185->SetSavedPoint(144,1);
   f_11200185->SetSavedPoint(145,1);
   f_11200185->SetSavedPoint(146,1);
   f_11200185->SetSavedPoint(147,1);
   f_11200185->SetSavedPoint(148,1);
   f_11200185->SetSavedPoint(149,1);
   f_11200185->SetSavedPoint(150,1);
   f_11200185->SetSavedPoint(151,1);
   f_11200185->SetSavedPoint(152,1);
   f_11200185->SetSavedPoint(153,1);
   f_11200185->SetSavedPoint(154,1);
   f_11200185->SetSavedPoint(155,1);
   f_11200185->SetSavedPoint(156,1);
   f_11200185->SetSavedPoint(157,1);
   f_11200185->SetSavedPoint(158,1);
   f_11200185->SetSavedPoint(159,1);
   f_11200185->SetSavedPoint(160,1);
   f_11200185->SetSavedPoint(161,1);
   f_11200185->SetSavedPoint(162,1);
   f_11200185->SetSavedPoint(163,1);
   f_11200185->SetSavedPoint(164,1);
   f_11200185->SetSavedPoint(165,1);
   f_11200185->SetSavedPoint(166,1);
   f_11200185->SetSavedPoint(167,1);
   f_11200185->SetSavedPoint(168,1);
   f_11200185->SetSavedPoint(169,1);
   f_11200185->SetSavedPoint(170,1);
   f_11200185->SetSavedPoint(171,1);
   f_11200185->SetSavedPoint(172,1);
   f_11200185->SetSavedPoint(173,1);
   f_11200185->SetSavedPoint(174,1);
   f_11200185->SetSavedPoint(175,1);
   f_11200185->SetSavedPoint(176,1);
   f_11200185->SetSavedPoint(177,1);
   f_11200185->SetSavedPoint(178,1);
   f_11200185->SetSavedPoint(179,1);
   f_11200185->SetSavedPoint(180,1);
   f_11200185->SetSavedPoint(181,1);
   f_11200185->SetSavedPoint(182,1);
   f_11200185->SetSavedPoint(183,1);
   f_11200185->SetSavedPoint(184,1);
   f_11200185->SetSavedPoint(185,1);
   f_11200185->SetSavedPoint(186,1);
   f_11200185->SetSavedPoint(187,1);
   f_11200185->SetSavedPoint(188,1);
   f_11200185->SetSavedPoint(189,1);
   f_11200185->SetSavedPoint(190,1);
   f_11200185->SetSavedPoint(191,1);
   f_11200185->SetSavedPoint(192,1);
   f_11200185->SetSavedPoint(193,1);
   f_11200185->SetSavedPoint(194,1);
   f_11200185->SetSavedPoint(195,1);
   f_11200185->SetSavedPoint(196,1);
   f_11200185->SetSavedPoint(197,1);
   f_11200185->SetSavedPoint(198,1);
   f_11200185->SetSavedPoint(199,1);
   f_11200185->SetSavedPoint(200,1);
   f_11200185->SetSavedPoint(201,1);
   f_11200185->SetSavedPoint(202,1);
   f_11200185->SetSavedPoint(203,1);
   f_11200185->SetSavedPoint(204,1);
   f_11200185->SetSavedPoint(205,1);
   f_11200185->SetSavedPoint(206,1);
   f_11200185->SetSavedPoint(207,1);
   f_11200185->SetSavedPoint(208,1);
   f_11200185->SetSavedPoint(209,1);
   f_11200185->SetSavedPoint(210,1);
   f_11200185->SetSavedPoint(211,1);
   f_11200185->SetSavedPoint(212,1);
   f_11200185->SetSavedPoint(213,1);
   f_11200185->SetSavedPoint(214,1);
   f_11200185->SetSavedPoint(215,1);
   f_11200185->SetSavedPoint(216,1);
   f_11200185->SetSavedPoint(217,1);
   f_11200185->SetSavedPoint(218,1);
   f_11200185->SetSavedPoint(219,1);
   f_11200185->SetSavedPoint(220,1);
   f_11200185->SetSavedPoint(221,1);
   f_11200185->SetSavedPoint(222,1);
   f_11200185->SetSavedPoint(223,1);
   f_11200185->SetSavedPoint(224,1);
   f_11200185->SetSavedPoint(225,1);
   f_11200185->SetSavedPoint(226,1);
   f_11200185->SetSavedPoint(227,1);
   f_11200185->SetSavedPoint(228,1);
   f_11200185->SetSavedPoint(229,1);
   f_11200185->SetSavedPoint(230,1);
   f_11200185->SetSavedPoint(231,1);
   f_11200185->SetSavedPoint(232,1);
   f_11200185->SetSavedPoint(233,1);
   f_11200185->SetSavedPoint(234,1);
   f_11200185->SetSavedPoint(235,1);
   f_11200185->SetSavedPoint(236,1);
   f_11200185->SetSavedPoint(237,1);
   f_11200185->SetSavedPoint(238,1);
   f_11200185->SetSavedPoint(239,1);
   f_11200185->SetSavedPoint(240,1);
   f_11200185->SetSavedPoint(241,1);
   f_11200185->SetSavedPoint(242,1);
   f_11200185->SetSavedPoint(243,1);
   f_11200185->SetSavedPoint(244,1);
   f_11200185->SetSavedPoint(245,1);
   f_11200185->SetSavedPoint(246,1);
   f_11200185->SetSavedPoint(247,1);
   f_11200185->SetSavedPoint(248,1);
   f_11200185->SetSavedPoint(249,1);
   f_11200185->SetSavedPoint(250,1);
   f_11200185->SetSavedPoint(251,1);
   f_11200185->SetSavedPoint(252,1);
   f_11200185->SetSavedPoint(253,1);
   f_11200185->SetSavedPoint(254,1);
   f_11200185->SetSavedPoint(255,1);
   f_11200185->SetSavedPoint(256,1);
   f_11200185->SetSavedPoint(257,1);
   f_11200185->SetSavedPoint(258,1);
   f_11200185->SetSavedPoint(259,1);
   f_11200185->SetSavedPoint(260,1);
   f_11200185->SetSavedPoint(261,1);
   f_11200185->SetSavedPoint(262,1);
   f_11200185->SetSavedPoint(263,1);
   f_11200185->SetSavedPoint(264,1);
   f_11200185->SetSavedPoint(265,1);
   f_11200185->SetSavedPoint(266,1);
   f_11200185->SetSavedPoint(267,1);
   f_11200185->SetSavedPoint(268,1);
   f_11200185->SetSavedPoint(269,1);
   f_11200185->SetSavedPoint(270,1);
   f_11200185->SetSavedPoint(271,1);
   f_11200185->SetSavedPoint(272,1);
   f_11200185->SetSavedPoint(273,1);
   f_11200185->SetSavedPoint(274,1);
   f_11200185->SetSavedPoint(275,1);
   f_11200185->SetSavedPoint(276,1);
   f_11200185->SetSavedPoint(277,1);
   f_11200185->SetSavedPoint(278,1);
   f_11200185->SetSavedPoint(279,1);
   f_11200185->SetSavedPoint(280,1);
   f_11200185->SetSavedPoint(281,1);
   f_11200185->SetSavedPoint(282,1);
   f_11200185->SetSavedPoint(283,1);
   f_11200185->SetSavedPoint(284,1);
   f_11200185->SetSavedPoint(285,1);
   f_11200185->SetSavedPoint(286,1);
   f_11200185->SetSavedPoint(287,1);
   f_11200185->SetSavedPoint(288,1);
   f_11200185->SetSavedPoint(289,1);
   f_11200185->SetSavedPoint(290,1);
   f_11200185->SetSavedPoint(291,1);
   f_11200185->SetSavedPoint(292,1);
   f_11200185->SetSavedPoint(293,1);
   f_11200185->SetSavedPoint(294,1);
   f_11200185->SetSavedPoint(295,1);
   f_11200185->SetSavedPoint(296,1);
   f_11200185->SetSavedPoint(297,1);
   f_11200185->SetSavedPoint(298,1);
   f_11200185->SetSavedPoint(299,1);
   f_11200185->SetSavedPoint(300,1);
   f_11200185->SetSavedPoint(301,1);
   f_11200185->SetSavedPoint(302,1);
   f_11200185->SetSavedPoint(303,1);
   f_11200185->SetSavedPoint(304,1);
   f_11200185->SetSavedPoint(305,1);
   f_11200185->SetSavedPoint(306,1);
   f_11200185->SetSavedPoint(307,1);
   f_11200185->SetSavedPoint(308,1);
   f_11200185->SetSavedPoint(309,1);
   f_11200185->SetSavedPoint(310,1);
   f_11200185->SetSavedPoint(311,1);
   f_11200185->SetSavedPoint(312,1);
   f_11200185->SetSavedPoint(313,1);
   f_11200185->SetSavedPoint(314,1);
   f_11200185->SetSavedPoint(315,1);
   f_11200185->SetSavedPoint(316,1);
   f_11200185->SetSavedPoint(317,1);
   f_11200185->SetSavedPoint(318,1);
   f_11200185->SetSavedPoint(319,1);
   f_11200185->SetSavedPoint(320,1);
   f_11200185->SetSavedPoint(321,1);
   f_11200185->SetSavedPoint(322,1);
   f_11200185->SetSavedPoint(323,1);
   f_11200185->SetSavedPoint(324,1);
   f_11200185->SetSavedPoint(325,1);
   f_11200185->SetSavedPoint(326,1);
   f_11200185->SetSavedPoint(327,1);
   f_11200185->SetSavedPoint(328,1);
   f_11200185->SetSavedPoint(329,1);
   f_11200185->SetSavedPoint(330,1);
   f_11200185->SetSavedPoint(331,1);
   f_11200185->SetSavedPoint(332,1);
   f_11200185->SetSavedPoint(333,1);
   f_11200185->SetSavedPoint(334,1);
   f_11200185->SetSavedPoint(335,1);
   f_11200185->SetSavedPoint(336,1);
   f_11200185->SetSavedPoint(337,1);
   f_11200185->SetSavedPoint(338,1);
   f_11200185->SetSavedPoint(339,1);
   f_11200185->SetSavedPoint(340,1);
   f_11200185->SetSavedPoint(341,1);
   f_11200185->SetSavedPoint(342,1);
   f_11200185->SetSavedPoint(343,1);
   f_11200185->SetSavedPoint(344,1);
   f_11200185->SetSavedPoint(345,1);
   f_11200185->SetSavedPoint(346,1);
   f_11200185->SetSavedPoint(347,1);
   f_11200185->SetSavedPoint(348,1);
   f_11200185->SetSavedPoint(349,1);
   f_11200185->SetSavedPoint(350,1);
   f_11200185->SetSavedPoint(351,1);
   f_11200185->SetSavedPoint(352,1);
   f_11200185->SetSavedPoint(353,1);
   f_11200185->SetSavedPoint(354,1);
   f_11200185->SetSavedPoint(355,1);
   f_11200185->SetSavedPoint(356,1);
   f_11200185->SetSavedPoint(357,1);
   f_11200185->SetSavedPoint(358,1);
   f_11200185->SetSavedPoint(359,1);
   f_11200185->SetSavedPoint(360,1);
   f_11200185->SetSavedPoint(361,1);
   f_11200185->SetSavedPoint(362,1);
   f_11200185->SetSavedPoint(363,1);
   f_11200185->SetSavedPoint(364,1);
   f_11200185->SetSavedPoint(365,1);
   f_11200185->SetSavedPoint(366,1);
   f_11200185->SetSavedPoint(367,1);
   f_11200185->SetSavedPoint(368,1);
   f_11200185->SetSavedPoint(369,1);
   f_11200185->SetSavedPoint(370,1);
   f_11200185->SetSavedPoint(371,1);
   f_11200185->SetSavedPoint(372,1);
   f_11200185->SetSavedPoint(373,1);
   f_11200185->SetSavedPoint(374,1);
   f_11200185->SetSavedPoint(375,1);
   f_11200185->SetSavedPoint(376,1);
   f_11200185->SetSavedPoint(377,1);
   f_11200185->SetSavedPoint(378,1);
   f_11200185->SetSavedPoint(379,1);
   f_11200185->SetSavedPoint(380,1);
   f_11200185->SetSavedPoint(381,1);
   f_11200185->SetSavedPoint(382,1);
   f_11200185->SetSavedPoint(383,1);
   f_11200185->SetSavedPoint(384,1);
   f_11200185->SetSavedPoint(385,1);
   f_11200185->SetSavedPoint(386,1);
   f_11200185->SetSavedPoint(387,1);
   f_11200185->SetSavedPoint(388,1);
   f_11200185->SetSavedPoint(389,1);
   f_11200185->SetSavedPoint(390,1);
   f_11200185->SetSavedPoint(391,1);
   f_11200185->SetSavedPoint(392,1);
   f_11200185->SetSavedPoint(393,1);
   f_11200185->SetSavedPoint(394,1);
   f_11200185->SetSavedPoint(395,1);
   f_11200185->SetSavedPoint(396,1);
   f_11200185->SetSavedPoint(397,1);
   f_11200185->SetSavedPoint(398,1);
   f_11200185->SetSavedPoint(399,1);
   f_11200185->SetSavedPoint(400,1);
   f_11200185->SetSavedPoint(401,1);
   f_11200185->SetSavedPoint(402,1);
   f_11200185->SetSavedPoint(403,1);
   f_11200185->SetSavedPoint(404,1);
   f_11200185->SetSavedPoint(405,1);
   f_11200185->SetSavedPoint(406,1);
   f_11200185->SetSavedPoint(407,1);
   f_11200185->SetSavedPoint(408,1);
   f_11200185->SetSavedPoint(409,1);
   f_11200185->SetSavedPoint(410,1);
   f_11200185->SetSavedPoint(411,1);
   f_11200185->SetSavedPoint(412,1);
   f_11200185->SetSavedPoint(413,1);
   f_11200185->SetSavedPoint(414,1);
   f_11200185->SetSavedPoint(415,1);
   f_11200185->SetSavedPoint(416,1);
   f_11200185->SetSavedPoint(417,1);
   f_11200185->SetSavedPoint(418,1);
   f_11200185->SetSavedPoint(419,1);
   f_11200185->SetSavedPoint(420,1);
   f_11200185->SetSavedPoint(421,1);
   f_11200185->SetSavedPoint(422,1);
   f_11200185->SetSavedPoint(423,1);
   f_11200185->SetSavedPoint(424,1);
   f_11200185->SetSavedPoint(425,1);
   f_11200185->SetSavedPoint(426,1);
   f_11200185->SetSavedPoint(427,1);
   f_11200185->SetSavedPoint(428,1);
   f_11200185->SetSavedPoint(429,1);
   f_11200185->SetSavedPoint(430,1);
   f_11200185->SetSavedPoint(431,1);
   f_11200185->SetSavedPoint(432,1);
   f_11200185->SetSavedPoint(433,1);
   f_11200185->SetSavedPoint(434,1);
   f_11200185->SetSavedPoint(435,1);
   f_11200185->SetSavedPoint(436,1);
   f_11200185->SetSavedPoint(437,1);
   f_11200185->SetSavedPoint(438,1);
   f_11200185->SetSavedPoint(439,1);
   f_11200185->SetSavedPoint(440,1);
   f_11200185->SetSavedPoint(441,1);
   f_11200185->SetSavedPoint(442,1);
   f_11200185->SetSavedPoint(443,1);
   f_11200185->SetSavedPoint(444,1);
   f_11200185->SetSavedPoint(445,1);
   f_11200185->SetSavedPoint(446,1);
   f_11200185->SetSavedPoint(447,1);
   f_11200185->SetSavedPoint(448,1);
   f_11200185->SetSavedPoint(449,1);
   f_11200185->SetSavedPoint(450,1);
   f_11200185->SetSavedPoint(451,1);
   f_11200185->SetSavedPoint(452,1);
   f_11200185->SetSavedPoint(453,1);
   f_11200185->SetSavedPoint(454,1);
   f_11200185->SetSavedPoint(455,1);
   f_11200185->SetSavedPoint(456,1);
   f_11200185->SetSavedPoint(457,1);
   f_11200185->SetSavedPoint(458,1);
   f_11200185->SetSavedPoint(459,1);
   f_11200185->SetSavedPoint(460,1);
   f_11200185->SetSavedPoint(461,1);
   f_11200185->SetSavedPoint(462,1);
   f_11200185->SetSavedPoint(463,1);
   f_11200185->SetSavedPoint(464,1);
   f_11200185->SetSavedPoint(465,1);
   f_11200185->SetSavedPoint(466,1);
   f_11200185->SetSavedPoint(467,1);
   f_11200185->SetSavedPoint(468,1);
   f_11200185->SetSavedPoint(469,1);
   f_11200185->SetSavedPoint(470,1);
   f_11200185->SetSavedPoint(471,1);
   f_11200185->SetSavedPoint(472,1);
   f_11200185->SetSavedPoint(473,1);
   f_11200185->SetSavedPoint(474,1);
   f_11200185->SetSavedPoint(475,1);
   f_11200185->SetSavedPoint(476,1);
   f_11200185->SetSavedPoint(477,1);
   f_11200185->SetSavedPoint(478,1);
   f_11200185->SetSavedPoint(479,1);
   f_11200185->SetSavedPoint(480,1);
   f_11200185->SetSavedPoint(481,1);
   f_11200185->SetSavedPoint(482,1);
   f_11200185->SetSavedPoint(483,1);
   f_11200185->SetSavedPoint(484,1);
   f_11200185->SetSavedPoint(485,1);
   f_11200185->SetSavedPoint(486,1);
   f_11200185->SetSavedPoint(487,1);
   f_11200185->SetSavedPoint(488,1);
   f_11200185->SetSavedPoint(489,1);
   f_11200185->SetSavedPoint(490,1);
   f_11200185->SetSavedPoint(491,1);
   f_11200185->SetSavedPoint(492,1);
   f_11200185->SetSavedPoint(493,1);
   f_11200185->SetSavedPoint(494,1);
   f_11200185->SetSavedPoint(495,1);
   f_11200185->SetSavedPoint(496,1);
   f_11200185->SetSavedPoint(497,1);
   f_11200185->SetSavedPoint(498,1);
   f_11200185->SetSavedPoint(499,1);
   f_11200185->SetSavedPoint(500,1);
   f_11200185->SetSavedPoint(501,0);
   f_11200185->SetSavedPoint(502,1);
   f_11200185->SetFillColor(19);
   f_11200185->SetFillStyle(0);
   f_11200185->SetMarkerStyle(20);
   f_11200185->SetMarkerSize(1.2);
   f_11200185->SetLineColor(6);
   f_11200185->SetLineWidth(3);
   f_11200185->SetLineStyle(11);
   f_11200185->GetXaxis()->SetNdivisions(505);
   f_11200185->GetXaxis()->SetLabelFont(132);
   f_11200185->GetXaxis()->SetLabelOffset(0.015);
   f_11200185->GetXaxis()->SetLabelSize(0.05);
   f_11200185->GetXaxis()->SetTitleSize(0.06);
   f_11200185->GetXaxis()->SetTitleFont(132);
   f_11200185->GetYaxis()->SetLabelFont(132);
   f_11200185->GetYaxis()->SetLabelSize(0.05);
   f_11200185->GetYaxis()->SetTitleSize(0.06);
   f_11200185->GetYaxis()->SetTitleFont(42);
   f_11200185->SetParameter(0,0);
   f_11200185->SetParError(0,0);
   f_11200185->SetParLimits(0,0,0);
   f_11200185->Draw("same");
   
   Double_t Graph1_fx128[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph1_fy128[203] = {
   2.096934,
   2.073306,
   2.038546,
   1.994376,
   1.942401,
   1.884103,
   1.820845,
   1.753869,
   1.684298,
   1.613141,
   1.541294,
   1.469547,
   1.398588,
   1.329008,
   1.26131,
   1.19591,
   1.133147,
   1.073289,
   1.016536,
   0.9630324,
   0.9128651,
   0.8660753,
   0.8226616,
   0.7825856,
   0.7457773,
   0.7121395,
   0.6815524,
   0.6538779,
   0.6289632,
   0.6066446,
   0.5867504,
   0.5691043,
   0.5535278,
   0.5398426,
   0.5278729,
   0.5174471,
   0.5083998,
   0.5005729,
   0.4938171,
   0.4879933,
   0.482973,
   0.4786395,
   0.4748886,
   0.471629,
   0.4687832,
   0.4662875,
   0.4640928,
   0.4621644,
   0.4604828,
   0.4590438,
   0.4578583,
   0.4569531,
   0.4563705,
   0.4561687,
   0.4564218,
   0.4572196,
   0.4586681,
   0.4608889,
   0.4640194,
   0.4682125,
   0.473636,
   0.480473,
   0.4889205,
   0.4991893,
   0.511503,
   0.5260971,
   0.5432181,
   0.5631216,
   0.5860713,
   0.6123368,
   0.6421918,
   0.6759117,
   0.7137711,
   0.7560406,
   0.802984,
   0.8548545,
   0.911891,
   0.974314,
   1.042321,
   1.116082,
   1.195735,
   1.281378,
   1.373067,
   1.47081,
   1.574557,
   1.684199,
   1.799557,
   1.920383,
   2.046344,
   2.177026,
   2.311921,
   2.450427,
   2.591838,
   2.735344,
   2.880028,
   3.024857,
   3.16869,
   3.31027,
   3.448229,
   3.581091,
   3.707277,
   2.467155,
   2.455586,
   2.428204,
   2.386947,
   2.333708,
   2.270311,
   2.198494,
   2.119895,
   2.036042,
   1.948349,
   1.858105,
   1.766482,
   1.674526,
   1.583163,
   1.493202,
   1.40534,
   1.320166,
   1.238167,
   1.159735,
   1.085174,
   1.014709,
   0.9484904,
   0.8866017,
   0.8290692,
   0.7758667,
   0.7269237,
   0.6821309,
   0.6413474,
   0.6044057,
   0.5711174,
   0.5412785,
   0.5146735,
   0.4910797,
   0.470271,
   0.4520212,
   0.4361067,
   0.4223091,
   0.4104173,
   0.4002295,
   0.3915543,
   0.384212,
   0.3780356,
   0.3728714,
   0.3685795,
   0.3650339,
   0.3621227,
   0.3597482,
   0.3578266,
   0.3562879,
   0.3550754,
   0.3541457,
   0.3534679,
   0.3530238,
   0.3528067,
   0.352822,
   0.3530858,
   0.3536251,
   0.3544774,
   0.3556901,
   0.35732,
   0.3594334,
   0.3621051,
   0.3654183,
   0.3694638,
   0.3743397,
   0.3801504,
   0.387006,
   0.3950215,
   0.4043153,
   0.4150083,
   0.4272224,
   0.4410789,
   0.4566965,
   0.4741892,
   0.4936642,
   0.515219,
   0.5389385,
   0.5648921,
   0.59313,
   0.6236795,
   0.6565416,
   0.6916861,
   0.7290479,
   0.7685221,
   0.8099601,
   0.8531641,
   0.8978838,
   0.943811,
   0.9905761,
   1.037744,
   1.084812,
   1.131206,
   1.176279,
   1.21931,
   1.259508,
   1.296007,
   1.327879,
   1.354132,
   1.373722,
   1.385563,
   1.388542,
   2.096934};
   graph = new TGraph(203,Graph1_fx128,Graph1_fy128);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph128 = new TH1F("Graph_Graph128","Graph",203,0,1.1);
   Graph_Graph128->SetMinimum(0.01735974);
   Graph_Graph128->SetMaximum(4.042724);
   Graph_Graph128->SetDirectory(0);
   Graph_Graph128->SetStats(0);
   Graph_Graph128->SetMarkerStyle(20);
   Graph_Graph128->SetMarkerSize(1.2);
   Graph_Graph128->GetXaxis()->SetNdivisions(505);
   Graph_Graph128->GetXaxis()->SetLabelFont(132);
   Graph_Graph128->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph128->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph128->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph128->GetXaxis()->SetTitleFont(132);
   Graph_Graph128->GetYaxis()->SetLabelFont(132);
   Graph_Graph128->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph128->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph128->GetYaxis()->SetTitleFont(42);
   Graph_Graph128->GetZaxis()->SetLabelFont(132);
   Graph_Graph128->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph128->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph128->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph128);
   
   graph->Draw("flc");
   
   TH1D *h_2980__128 = new TH1D("h_2980__128","",10,0,1);
   h_2980__128->SetBinContent(1,1.574448);
   h_2980__128->SetBinContent(2,0.6626503);
   h_2980__128->SetBinContent(3,0.1282564);
   h_2980__128->SetBinContent(4,0.7130526);
   h_2980__128->SetBinContent(5,0.3043738);
   h_2980__128->SetBinContent(6,0.368634);
   h_2980__128->SetBinContent(7,1.186068);
   h_2980__128->SetBinContent(8,0.4141925);
   h_2980__128->SetBinContent(9,1.759673);
   h_2980__128->SetBinContent(10,2.888653);
   h_2980__128->SetBinError(1,0.7073005);
   h_2980__128->SetBinError(2,0.3222802);
   h_2980__128->SetBinError(3,0.2136522);
   h_2980__128->SetBinError(4,0.3208217);
   h_2980__128->SetBinError(5,0.3895446);
   h_2980__128->SetBinError(6,0.2049683);
   h_2980__128->SetBinError(7,0.4202383);
   h_2980__128->SetBinError(8,0.4072868);
   h_2980__128->SetBinError(9,1.056717);
   h_2980__128->SetBinError(10,0.6527921);
   h_2980__128->SetMinimum(0);
   h_2980__128->SetMaximum(4.5);
   h_2980__128->SetEntries(159);
   h_2980__128->SetStats(0);
   h_2980__128->SetMarkerStyle(20);
   h_2980__128->SetMarkerSize(1.2);
   h_2980__128->GetXaxis()->SetNdivisions(505);
   h_2980__128->GetXaxis()->SetLabelFont(132);
   h_2980__128->GetXaxis()->SetLabelOffset(0.015);
   h_2980__128->GetXaxis()->SetLabelSize(0.05);
   h_2980__128->GetXaxis()->SetTitleSize(0.06);
   h_2980__128->GetXaxis()->SetTitleFont(132);
   h_2980__128->GetYaxis()->SetLabelFont(132);
   h_2980__128->GetYaxis()->SetLabelSize(0.05);
   h_2980__128->GetYaxis()->SetTitleSize(0.06);
   h_2980__128->GetYaxis()->SetTitleFont(42);
   h_2980__128->GetZaxis()->SetLabelFont(132);
   h_2980__128->GetZaxis()->SetLabelSize(0.05);
   h_2980__128->GetZaxis()->SetTitleSize(0.06);
   h_2980__128->GetZaxis()->SetTitleFont(42);
   h_2980__128->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6b.C <==
void 2xB_DETA_7GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:54:49 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.4320988,-0.4860759,2.654321,2.551899);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3440__129 = new TH1D("h_3440__129","",10,0,2.5);
   h_3440__129->SetBinContent(1,1.771437);
   h_3440__129->SetBinContent(2,0.7455171);
   h_3440__129->SetBinContent(3,0.7658785);
   h_3440__129->SetBinContent(4,0.3569713);
   h_3440__129->SetBinContent(5,0.00535512);
   h_3440__129->SetBinContent(6,0.2237394);
   h_3440__129->SetBinContent(7,0.06250536);
   h_3440__129->SetBinContent(8,0.09756462);
   h_3440__129->SetBinContent(10,-0.02896818);
   h_3440__129->SetBinError(1,0.4824463);
   h_3440__129->SetBinError(2,0.2531467);
   h_3440__129->SetBinError(3,0.2923437);
   h_3440__129->SetBinError(4,0.1626285);
   h_3440__129->SetBinError(5,0.1163384);
   h_3440__129->SetBinError(6,0.1054088);
   h_3440__129->SetBinError(7,0.07742771);
   h_3440__129->SetBinError(8,0.1133491);
   h_3440__129->SetBinError(10,0.02896818);
   h_3440__129->SetMinimum(0);
   h_3440__129->SetMaximum(2.4);
   h_3440__129->SetEntries(159);
   h_3440__129->SetStats(0);
   h_3440__129->SetMarkerStyle(20);
   h_3440__129->SetMarkerSize(1.2);
   h_3440__129->GetXaxis()->SetNdivisions(505);
   h_3440__129->GetXaxis()->SetLabelFont(132);
   h_3440__129->GetXaxis()->SetLabelOffset(0.015);
   h_3440__129->GetXaxis()->SetLabelSize(0.05);
   h_3440__129->GetXaxis()->SetTitleSize(0.06);
   h_3440__129->GetXaxis()->SetTitleFont(132);
   h_3440__129->GetYaxis()->SetLabelFont(132);
   h_3440__129->GetYaxis()->SetLabelSize(0.05);
   h_3440__129->GetYaxis()->SetTitleSize(0.06);
   h_3440__129->GetYaxis()->SetTitleFont(42);
   h_3440__129->GetZaxis()->SetLabelFont(132);
   h_3440__129->GetZaxis()->SetLabelSize(0.05);
   h_3440__129->GetZaxis()->SetTitleSize(0.06);
   h_3440__129->GetZaxis()->SetTitleFont(42);
   h_3440__129->Draw("e1");
   
   TF1 *f_11280186 = new TF1("*f_11280",0,2.5,6);
    //The original function : f_11280 had originally been created by:
    //TF1 *f_11280 = new TF1("f_11280",f_11280,0,2.5,6);
   f_11280186->SetRange(0,2.5);
   f_11280186->SetName("f_11280");
   f_11280186->SetTitle("f_11280");
   f_11280186->SetNpx(500);
   f_11280186->SetSavedPoint(0,1.171403);
   f_11280186->SetSavedPoint(1,1.166441);
   f_11280186->SetSavedPoint(2,1.161505);
   f_11280186->SetSavedPoint(3,1.156594);
   f_11280186->SetSavedPoint(4,1.151709);
   f_11280186->SetSavedPoint(5,1.146849);
   f_11280186->SetSavedPoint(6,1.142013);
   f_11280186->SetSavedPoint(7,1.137202);
   f_11280186->SetSavedPoint(8,1.132414);
   f_11280186->SetSavedPoint(9,1.12765);
   f_11280186->SetSavedPoint(10,1.12291);
   f_11280186->SetSavedPoint(11,1.118193);
   f_11280186->SetSavedPoint(12,1.113498);
   f_11280186->SetSavedPoint(13,1.108826);
   f_11280186->SetSavedPoint(14,1.104177);
   f_11280186->SetSavedPoint(15,1.099549);
   f_11280186->SetSavedPoint(16,1.094943);
   f_11280186->SetSavedPoint(17,1.090359);
   f_11280186->SetSavedPoint(18,1.085796);
   f_11280186->SetSavedPoint(19,1.081254);
   f_11280186->SetSavedPoint(20,1.076732);
   f_11280186->SetSavedPoint(21,1.072231);
   f_11280186->SetSavedPoint(22,1.06775);
   f_11280186->SetSavedPoint(23,1.063288);
   f_11280186->SetSavedPoint(24,1.058847);
   f_11280186->SetSavedPoint(25,1.054425);
   f_11280186->SetSavedPoint(26,1.050022);
   f_11280186->SetSavedPoint(27,1.045638);
   f_11280186->SetSavedPoint(28,1.041272);
   f_11280186->SetSavedPoint(29,1.036925);
   f_11280186->SetSavedPoint(30,1.032596);
   f_11280186->SetSavedPoint(31,1.028286);
   f_11280186->SetSavedPoint(32,1.023993);
   f_11280186->SetSavedPoint(33,1.019717);
   f_11280186->SetSavedPoint(34,1.015459);
   f_11280186->SetSavedPoint(35,1.011217);
   f_11280186->SetSavedPoint(36,1.006993);
   f_11280186->SetSavedPoint(37,1.002785);
   f_11280186->SetSavedPoint(38,0.9985936);
   f_11280186->SetSavedPoint(39,0.9944183);
   f_11280186->SetSavedPoint(40,0.9902591);
   f_11280186->SetSavedPoint(41,0.9861156);
   f_11280186->SetSavedPoint(42,0.9819876);
   f_11280186->SetSavedPoint(43,0.9778751);
   f_11280186->SetSavedPoint(44,0.9737777);
   f_11280186->SetSavedPoint(45,0.9696952);
   f_11280186->SetSavedPoint(46,0.9656275);
   f_11280186->SetSavedPoint(47,0.9615745);
   f_11280186->SetSavedPoint(48,0.9575358);
   f_11280186->SetSavedPoint(49,0.9535112);
   f_11280186->SetSavedPoint(50,0.9495007);
   f_11280186->SetSavedPoint(51,0.9455041);
   f_11280186->SetSavedPoint(52,0.9415211);
   f_11280186->SetSavedPoint(53,0.9375515);
   f_11280186->SetSavedPoint(54,0.9335953);
   f_11280186->SetSavedPoint(55,0.9296521);
   f_11280186->SetSavedPoint(56,0.9257219);
   f_11280186->SetSavedPoint(57,0.9218045);
   f_11280186->SetSavedPoint(58,0.9178997);
   f_11280186->SetSavedPoint(59,0.9140073);
   f_11280186->SetSavedPoint(60,0.9101273);
   f_11280186->SetSavedPoint(61,0.9062593);
   f_11280186->SetSavedPoint(62,0.9024033);
   f_11280186->SetSavedPoint(63,0.8985591);
   f_11280186->SetSavedPoint(64,0.8947266);
   f_11280186->SetSavedPoint(65,0.8909056);
   f_11280186->SetSavedPoint(66,0.8870959);
   f_11280186->SetSavedPoint(67,0.8832974);
   f_11280186->SetSavedPoint(68,0.87951);
   f_11280186->SetSavedPoint(69,0.8757335);
   f_11280186->SetSavedPoint(70,0.8719678);
   f_11280186->SetSavedPoint(71,0.8682127);
   f_11280186->SetSavedPoint(72,0.8644681);
   f_11280186->SetSavedPoint(73,0.8607339);
   f_11280186->SetSavedPoint(74,0.8570099);
   f_11280186->SetSavedPoint(75,0.853296);
   f_11280186->SetSavedPoint(76,0.8495921);
   f_11280186->SetSavedPoint(77,0.8458981);
   f_11280186->SetSavedPoint(78,0.8422137);
   f_11280186->SetSavedPoint(79,0.838539);
   f_11280186->SetSavedPoint(80,0.8348737);
   f_11280186->SetSavedPoint(81,0.8312178);
   f_11280186->SetSavedPoint(82,0.8275712);
   f_11280186->SetSavedPoint(83,0.8239337);
   f_11280186->SetSavedPoint(84,0.8203052);
   f_11280186->SetSavedPoint(85,0.8166856);
   f_11280186->SetSavedPoint(86,0.8130749);
   f_11280186->SetSavedPoint(87,0.8094728);
   f_11280186->SetSavedPoint(88,0.8058793);
   f_11280186->SetSavedPoint(89,0.8022943);
   f_11280186->SetSavedPoint(90,0.7987177);
   f_11280186->SetSavedPoint(91,0.7951494);
   f_11280186->SetSavedPoint(92,0.7915893);
   f_11280186->SetSavedPoint(93,0.7880373);
   f_11280186->SetSavedPoint(94,0.7844933);
   f_11280186->SetSavedPoint(95,0.7809572);
   f_11280186->SetSavedPoint(96,0.7774289);
   f_11280186->SetSavedPoint(97,0.7739084);
   f_11280186->SetSavedPoint(98,0.7703955);
   f_11280186->SetSavedPoint(99,0.7668902);
   f_11280186->SetSavedPoint(100,0.7633923);
   f_11280186->SetSavedPoint(101,0.7599019);
   f_11280186->SetSavedPoint(102,0.7564188);
   f_11280186->SetSavedPoint(103,0.752943);
   f_11280186->SetSavedPoint(104,0.7494743);
   f_11280186->SetSavedPoint(105,0.7460127);
   f_11280186->SetSavedPoint(106,0.7425582);
   f_11280186->SetSavedPoint(107,0.7391106);
   f_11280186->SetSavedPoint(108,0.7356699);
   f_11280186->SetSavedPoint(109,0.732236);
   f_11280186->SetSavedPoint(110,0.7288089);
   f_11280186->SetSavedPoint(111,0.7253885);
   f_11280186->SetSavedPoint(112,0.7219747);
   f_11280186->SetSavedPoint(113,0.7185675);
   f_11280186->SetSavedPoint(114,0.7151668);
   f_11280186->SetSavedPoint(115,0.7117726);
   f_11280186->SetSavedPoint(116,0.7083848);
   f_11280186->SetSavedPoint(117,0.7050033);
   f_11280186->SetSavedPoint(118,0.7016281);
   f_11280186->SetSavedPoint(119,0.6982592);
   f_11280186->SetSavedPoint(120,0.6948965);
   f_11280186->SetSavedPoint(121,0.6915399);
   f_11280186->SetSavedPoint(122,0.6881894);
   f_11280186->SetSavedPoint(123,0.684845);
   f_11280186->SetSavedPoint(124,0.6815066);
   f_11280186->SetSavedPoint(125,0.6781742);
   f_11280186->SetSavedPoint(126,0.6748478);
   f_11280186->SetSavedPoint(127,0.6715272);
   f_11280186->SetSavedPoint(128,0.6682125);
   f_11280186->SetSavedPoint(129,0.6649036);
   f_11280186->SetSavedPoint(130,0.6616005);
   f_11280186->SetSavedPoint(131,0.6583032);
   f_11280186->SetSavedPoint(132,0.6550116);
   f_11280186->SetSavedPoint(133,0.6517257);
   f_11280186->SetSavedPoint(134,0.6484455);
   f_11280186->SetSavedPoint(135,0.6451709);
   f_11280186->SetSavedPoint(136,0.641902);
   f_11280186->SetSavedPoint(137,0.6386386);
   f_11280186->SetSavedPoint(138,0.6353808);
   f_11280186->SetSavedPoint(139,0.6321286);
   f_11280186->SetSavedPoint(140,0.6288819);
   f_11280186->SetSavedPoint(141,0.6256407);
   f_11280186->SetSavedPoint(142,0.622405);
   f_11280186->SetSavedPoint(143,0.6191747);
   f_11280186->SetSavedPoint(144,0.61595);
   f_11280186->SetSavedPoint(145,0.6127307);
   f_11280186->SetSavedPoint(146,0.6095168);
   f_11280186->SetSavedPoint(147,0.6063084);
   f_11280186->SetSavedPoint(148,0.6031053);
   f_11280186->SetSavedPoint(149,0.5999077);
   f_11280186->SetSavedPoint(150,0.5967155);
   f_11280186->SetSavedPoint(151,0.5935286);
   f_11280186->SetSavedPoint(152,0.5903472);
   f_11280186->SetSavedPoint(153,0.5871711);
   f_11280186->SetSavedPoint(154,0.5840004);
   f_11280186->SetSavedPoint(155,0.5808351);
   f_11280186->SetSavedPoint(156,0.5776752);
   f_11280186->SetSavedPoint(157,0.5745207);
   f_11280186->SetSavedPoint(158,0.5713715);
   f_11280186->SetSavedPoint(159,0.5682277);
   f_11280186->SetSavedPoint(160,0.5650893);
   f_11280186->SetSavedPoint(161,0.5619563);
   f_11280186->SetSavedPoint(162,0.5588287);
   f_11280186->SetSavedPoint(163,0.5557065);
   f_11280186->SetSavedPoint(164,0.5525897);
   f_11280186->SetSavedPoint(165,0.5494784);
   f_11280186->SetSavedPoint(166,0.5463724);
   f_11280186->SetSavedPoint(167,0.5432719);
   f_11280186->SetSavedPoint(168,0.5401769);
   f_11280186->SetSavedPoint(169,0.5370873);
   f_11280186->SetSavedPoint(170,0.5340032);
   f_11280186->SetSavedPoint(171,0.5309247);
   f_11280186->SetSavedPoint(172,0.5278516);
   f_11280186->SetSavedPoint(173,0.524784);
   f_11280186->SetSavedPoint(174,0.521722);
   f_11280186->SetSavedPoint(175,0.5186656);
   f_11280186->SetSavedPoint(176,0.5156148);
   f_11280186->SetSavedPoint(177,0.5125695);
   f_11280186->SetSavedPoint(178,0.5095299);
   f_11280186->SetSavedPoint(179,0.506496);
   f_11280186->SetSavedPoint(180,0.5034677);
   f_11280186->SetSavedPoint(181,0.5004451);
   f_11280186->SetSavedPoint(182,0.4974283);
   f_11280186->SetSavedPoint(183,0.4944171);
   f_11280186->SetSavedPoint(184,0.4914118);
   f_11280186->SetSavedPoint(185,0.4884123);
   f_11280186->SetSavedPoint(186,0.4854186);
   f_11280186->SetSavedPoint(187,0.4824307);
   f_11280186->SetSavedPoint(188,0.4794488);
   f_11280186->SetSavedPoint(189,0.4764728);
   f_11280186->SetSavedPoint(190,0.4735027);
   f_11280186->SetSavedPoint(191,0.4705386);
   f_11280186->SetSavedPoint(192,0.4675805);
   f_11280186->SetSavedPoint(193,0.4646285);
   f_11280186->SetSavedPoint(194,0.4616825);
   f_11280186->SetSavedPoint(195,0.4587427);
   f_11280186->SetSavedPoint(196,0.455809);
   f_11280186->SetSavedPoint(197,0.4528815);
   f_11280186->SetSavedPoint(198,0.4499602);
   f_11280186->SetSavedPoint(199,0.4470452);
   f_11280186->SetSavedPoint(200,0.4441365);
   f_11280186->SetSavedPoint(201,0.4412342);
   f_11280186->SetSavedPoint(202,0.4383382);
   f_11280186->SetSavedPoint(203,0.4354486);
   f_11280186->SetSavedPoint(204,0.4325655);
   f_11280186->SetSavedPoint(205,0.4296889);
   f_11280186->SetSavedPoint(206,0.4268188);
   f_11280186->SetSavedPoint(207,0.4239553);
   f_11280186->SetSavedPoint(208,0.4210985);
   f_11280186->SetSavedPoint(209,0.4182483);
   f_11280186->SetSavedPoint(210,0.4154048);
   f_11280186->SetSavedPoint(211,0.4125681);
   f_11280186->SetSavedPoint(212,0.4097381);
   f_11280186->SetSavedPoint(213,0.4069151);
   f_11280186->SetSavedPoint(214,0.4040989);
   f_11280186->SetSavedPoint(215,0.4012896);
   f_11280186->SetSavedPoint(216,0.3984873);
   f_11280186->SetSavedPoint(217,0.3956921);
   f_11280186->SetSavedPoint(218,0.3929039);
   f_11280186->SetSavedPoint(219,0.3901229);
   f_11280186->SetSavedPoint(220,0.387349);
   f_11280186->SetSavedPoint(221,0.3845824);
   f_11280186->SetSavedPoint(222,0.381823);
   f_11280186->SetSavedPoint(223,0.3790709);
   f_11280186->SetSavedPoint(224,0.3763262);
   f_11280186->SetSavedPoint(225,0.3735889);
   f_11280186->SetSavedPoint(226,0.3708591);
   f_11280186->SetSavedPoint(227,0.3681368);
   f_11280186->SetSavedPoint(228,0.3654221);
   f_11280186->SetSavedPoint(229,0.362715);
   f_11280186->SetSavedPoint(230,0.3600156);
   f_11280186->SetSavedPoint(231,0.3573239);
   f_11280186->SetSavedPoint(232,0.35464);
   f_11280186->SetSavedPoint(233,0.3519639);
   f_11280186->SetSavedPoint(234,0.3492956);
   f_11280186->SetSavedPoint(235,0.3466353);
   f_11280186->SetSavedPoint(236,0.343983);
   f_11280186->SetSavedPoint(237,0.3413388);
   f_11280186->SetSavedPoint(238,0.3387026);
   f_11280186->SetSavedPoint(239,0.3360745);
   f_11280186->SetSavedPoint(240,0.3334547);
   f_11280186->SetSavedPoint(241,0.3308431);
   f_11280186->SetSavedPoint(242,0.3282398);
   f_11280186->SetSavedPoint(243,0.3256449);
   f_11280186->SetSavedPoint(244,0.3230584);
   f_11280186->SetSavedPoint(245,0.3204803);
   f_11280186->SetSavedPoint(246,0.3179108);
   f_11280186->SetSavedPoint(247,0.3153498);
   f_11280186->SetSavedPoint(248,0.3127975);
   f_11280186->SetSavedPoint(249,0.3102538);
   f_11280186->SetSavedPoint(250,0.3077189);
   f_11280186->SetSavedPoint(251,0.3051928);
   f_11280186->SetSavedPoint(252,0.3026755);
   f_11280186->SetSavedPoint(253,0.3001672);
   f_11280186->SetSavedPoint(254,0.2976678);
   f_11280186->SetSavedPoint(255,0.2951774);
   f_11280186->SetSavedPoint(256,0.292696);
   f_11280186->SetSavedPoint(257,0.2902238);
   f_11280186->SetSavedPoint(258,0.2877607);
   f_11280186->SetSavedPoint(259,0.2853069);
   f_11280186->SetSavedPoint(260,0.2828624);
   f_11280186->SetSavedPoint(261,0.2804272);
   f_11280186->SetSavedPoint(262,0.2780013);
   f_11280186->SetSavedPoint(263,0.275585);
   f_11280186->SetSavedPoint(264,0.2731781);
   f_11280186->SetSavedPoint(265,0.2707808);
   f_11280186->SetSavedPoint(266,0.268393);
   f_11280186->SetSavedPoint(267,0.266015);
   f_11280186->SetSavedPoint(268,0.2636466);
   f_11280186->SetSavedPoint(269,0.261288);
   f_11280186->SetSavedPoint(270,0.2589392);
   f_11280186->SetSavedPoint(271,0.2566003);
   f_11280186->SetSavedPoint(272,0.2542714);
   f_11280186->SetSavedPoint(273,0.2519523);
   f_11280186->SetSavedPoint(274,0.2496434);
   f_11280186->SetSavedPoint(275,0.2473444);
   f_11280186->SetSavedPoint(276,0.2450557);
   f_11280186->SetSavedPoint(277,0.2427771);
   f_11280186->SetSavedPoint(278,0.2405087);
   f_11280186->SetSavedPoint(279,0.2382506);
   f_11280186->SetSavedPoint(280,0.2360029);
   f_11280186->SetSavedPoint(281,0.2337655);
   f_11280186->SetSavedPoint(282,0.2315386);
   f_11280186->SetSavedPoint(283,0.2293221);
   f_11280186->SetSavedPoint(284,0.2271162);
   f_11280186->SetSavedPoint(285,0.2249208);
   f_11280186->SetSavedPoint(286,0.2227361);
   f_11280186->SetSavedPoint(287,0.220562);
   f_11280186->SetSavedPoint(288,0.2183987);
   f_11280186->SetSavedPoint(289,0.2162462);
   f_11280186->SetSavedPoint(290,0.2141044);
   f_11280186->SetSavedPoint(291,0.2119735);
   f_11280186->SetSavedPoint(292,0.2098536);
   f_11280186->SetSavedPoint(293,0.2077446);
   f_11280186->SetSavedPoint(294,0.2056465);
   f_11280186->SetSavedPoint(295,0.2035596);
   f_11280186->SetSavedPoint(296,0.2014837);
   f_11280186->SetSavedPoint(297,0.1994189);
   f_11280186->SetSavedPoint(298,0.1973653);
   f_11280186->SetSavedPoint(299,0.195323);
   f_11280186->SetSavedPoint(300,0.1932919);
   f_11280186->SetSavedPoint(301,0.191272);
   f_11280186->SetSavedPoint(302,0.1892636);
   f_11280186->SetSavedPoint(303,0.1872665);
   f_11280186->SetSavedPoint(304,0.1852808);
   f_11280186->SetSavedPoint(305,0.1833066);
   f_11280186->SetSavedPoint(306,0.1813438);
   f_11280186->SetSavedPoint(307,0.1793926);
   f_11280186->SetSavedPoint(308,0.177453);
   f_11280186->SetSavedPoint(309,0.175525);
   f_11280186->SetSavedPoint(310,0.1736086);
   f_11280186->SetSavedPoint(311,0.1717039);
   f_11280186->SetSavedPoint(312,0.169811);
   f_11280186->SetSavedPoint(313,0.1679297);
   f_11280186->SetSavedPoint(314,0.1660603);
   f_11280186->SetSavedPoint(315,0.1642026);
   f_11280186->SetSavedPoint(316,0.1623568);
   f_11280186->SetSavedPoint(317,0.1605229);
   f_11280186->SetSavedPoint(318,0.1587009);
   f_11280186->SetSavedPoint(319,0.1568908);
   f_11280186->SetSavedPoint(320,0.1550927);
   f_11280186->SetSavedPoint(321,0.1533065);
   f_11280186->SetSavedPoint(322,0.1515324);
   f_11280186->SetSavedPoint(323,0.1497704);
   f_11280186->SetSavedPoint(324,0.1480204);
   f_11280186->SetSavedPoint(325,0.1462824);
   f_11280186->SetSavedPoint(326,0.1445567);
   f_11280186->SetSavedPoint(327,0.142843);
   f_11280186->SetSavedPoint(328,0.1411415);
   f_11280186->SetSavedPoint(329,0.1394522);
   f_11280186->SetSavedPoint(330,0.1377751);
   f_11280186->SetSavedPoint(331,0.1361102);
   f_11280186->SetSavedPoint(332,0.1344576);
   f_11280186->SetSavedPoint(333,0.1328172);
   f_11280186->SetSavedPoint(334,0.1311891);
   f_11280186->SetSavedPoint(335,0.1295733);
   f_11280186->SetSavedPoint(336,0.1279698);
   f_11280186->SetSavedPoint(337,0.1263787);
   f_11280186->SetSavedPoint(338,0.1247998);
   f_11280186->SetSavedPoint(339,0.1232333);
   f_11280186->SetSavedPoint(340,0.1216792);
   f_11280186->SetSavedPoint(341,0.1201374);
   f_11280186->SetSavedPoint(342,0.118608);
   f_11280186->SetSavedPoint(343,0.117091);
   f_11280186->SetSavedPoint(344,0.1155863);
   f_11280186->SetSavedPoint(345,0.1140941);
   f_11280186->SetSavedPoint(346,0.1126143);
   f_11280186->SetSavedPoint(347,0.1111468);
   f_11280186->SetSavedPoint(348,0.1096918);
   f_11280186->SetSavedPoint(349,0.1082492);
   f_11280186->SetSavedPoint(350,0.106819);
   f_11280186->SetSavedPoint(351,0.1054012);
   f_11280186->SetSavedPoint(352,0.1039958);
   f_11280186->SetSavedPoint(353,0.1026028);
   f_11280186->SetSavedPoint(354,0.1012222);
   f_11280186->SetSavedPoint(355,0.09985394);
   f_11280186->SetSavedPoint(356,0.09849811);
   f_11280186->SetSavedPoint(357,0.09715465);
   f_11280186->SetSavedPoint(358,0.09582357);
   f_11280186->SetSavedPoint(359,0.09450483);
   f_11280186->SetSavedPoint(360,0.09319844);
   f_11280186->SetSavedPoint(361,0.09190439);
   f_11280186->SetSavedPoint(362,0.09062265);
   f_11280186->SetSavedPoint(363,0.08935321);
   f_11280186->SetSavedPoint(364,0.08809606);
   f_11280186->SetSavedPoint(365,0.08685118);
   f_11280186->SetSavedPoint(366,0.08561855);
   f_11280186->SetSavedPoint(367,0.08439814);
   f_11280186->SetSavedPoint(368,0.08318994);
   f_11280186->SetSavedPoint(369,0.08199392);
   f_11280186->SetSavedPoint(370,0.08081006);
   f_11280186->SetSavedPoint(371,0.07963834);
   f_11280186->SetSavedPoint(372,0.07847871);
   f_11280186->SetSavedPoint(373,0.07733117);
   f_11280186->SetSavedPoint(374,0.07619566);
   f_11280186->SetSavedPoint(375,0.07507218);
   f_11280186->SetSavedPoint(376,0.07396067);
   f_11280186->SetSavedPoint(377,0.07286112);
   f_11280186->SetSavedPoint(378,0.07177347);
   f_11280186->SetSavedPoint(379,0.0706977);
   f_11280186->SetSavedPoint(380,0.06963376);
   f_11280186->SetSavedPoint(381,0.06858162);
   f_11280186->SetSavedPoint(382,0.06754123);
   f_11280186->SetSavedPoint(383,0.06651255);
   f_11280186->SetSavedPoint(384,0.06549553);
   f_11280186->SetSavedPoint(385,0.06449014);
   f_11280186->SetSavedPoint(386,0.06349632);
   f_11280186->SetSavedPoint(387,0.06251402);
   f_11280186->SetSavedPoint(388,0.06154319);
   f_11280186->SetSavedPoint(389,0.06058377);
   f_11280186->SetSavedPoint(390,0.05963573);
   f_11280186->SetSavedPoint(391,0.05869899);
   f_11280186->SetSavedPoint(392,0.05777351);
   f_11280186->SetSavedPoint(393,0.05685921);
   f_11280186->SetSavedPoint(394,0.05595605);
   f_11280186->SetSavedPoint(395,0.05506396);
   f_11280186->SetSavedPoint(396,0.05418288);
   f_11280186->SetSavedPoint(397,0.05331274);
   f_11280186->SetSavedPoint(398,0.05245347);
   f_11280186->SetSavedPoint(399,0.05160501);
   f_11280186->SetSavedPoint(400,0.05076728);
   f_11280186->SetSavedPoint(401,0.04994022);
   f_11280186->SetSavedPoint(402,0.04912374);
   f_11280186->SetSavedPoint(403,0.04831778);
   f_11280186->SetSavedPoint(404,0.04752225);
   f_11280186->SetSavedPoint(405,0.04673708);
   f_11280186->SetSavedPoint(406,0.04596218);
   f_11280186->SetSavedPoint(407,0.04519748);
   f_11280186->SetSavedPoint(408,0.04444288);
   f_11280186->SetSavedPoint(409,0.04369831);
   f_11280186->SetSavedPoint(410,0.04296367);
   f_11280186->SetSavedPoint(411,0.04223888);
   f_11280186->SetSavedPoint(412,0.04152383);
   f_11280186->SetSavedPoint(413,0.04081845);
   f_11280186->SetSavedPoint(414,0.04012263);
   f_11280186->SetSavedPoint(415,0.03943627);
   f_11280186->SetSavedPoint(416,0.03875928);
   f_11280186->SetSavedPoint(417,0.03809156);
   f_11280186->SetSavedPoint(418,0.037433);
   f_11280186->SetSavedPoint(419,0.03678349);
   f_11280186->SetSavedPoint(420,0.03614294);
   f_11280186->SetSavedPoint(421,0.03551123);
   f_11280186->SetSavedPoint(422,0.03488824);
   f_11280186->SetSavedPoint(423,0.03427388);
   f_11280186->SetSavedPoint(424,0.03366802);
   f_11280186->SetSavedPoint(425,0.03307054);
   f_11280186->SetSavedPoint(426,0.03248134);
   f_11280186->SetSavedPoint(427,0.03190028);
   f_11280186->SetSavedPoint(428,0.03132724);
   f_11280186->SetSavedPoint(429,0.03076211);
   f_11280186->SetSavedPoint(430,0.03020475);
   f_11280186->SetSavedPoint(431,0.02965503);
   f_11280186->SetSavedPoint(432,0.02911282);
   f_11280186->SetSavedPoint(433,0.02857799);
   f_11280186->SetSavedPoint(434,0.02805041);
   f_11280186->SetSavedPoint(435,0.02752994);
   f_11280186->SetSavedPoint(436,0.02701643);
   f_11280186->SetSavedPoint(437,0.02650975);
   f_11280186->SetSavedPoint(438,0.02600975);
   f_11280186->SetSavedPoint(439,0.02551629);
   f_11280186->SetSavedPoint(440,0.02502922);
   f_11280186->SetSavedPoint(441,0.02454838);
   f_11280186->SetSavedPoint(442,0.02407364);
   f_11280186->SetSavedPoint(443,0.02360482);
   f_11280186->SetSavedPoint(444,0.02314178);
   f_11280186->SetSavedPoint(445,0.02268436);
   f_11280186->SetSavedPoint(446,0.0222324);
   f_11280186->SetSavedPoint(447,0.02178572);
   f_11280186->SetSavedPoint(448,0.02134417);
   f_11280186->SetSavedPoint(449,0.02090758);
   f_11280186->SetSavedPoint(450,0.02047578);
   f_11280186->SetSavedPoint(451,0.02004859);
   f_11280186->SetSavedPoint(452,0.01962584);
   f_11280186->SetSavedPoint(453,0.01920736);
   f_11280186->SetSavedPoint(454,0.01879296);
   f_11280186->SetSavedPoint(455,0.01838246);
   f_11280186->SetSavedPoint(456,0.01797569);
   f_11280186->SetSavedPoint(457,0.01757244);
   f_11280186->SetSavedPoint(458,0.01717253);
   f_11280186->SetSavedPoint(459,0.01677578);
   f_11280186->SetSavedPoint(460,0.01638199);
   f_11280186->SetSavedPoint(461,0.01599095);
   f_11280186->SetSavedPoint(462,0.01560248);
   f_11280186->SetSavedPoint(463,0.01521638);
   f_11280186->SetSavedPoint(464,0.01483243);
   f_11280186->SetSavedPoint(465,0.01445043);
   f_11280186->SetSavedPoint(466,0.01407018);
   f_11280186->SetSavedPoint(467,0.01369147);
   f_11280186->SetSavedPoint(468,0.01331407);
   f_11280186->SetSavedPoint(469,0.01293778);
   f_11280186->SetSavedPoint(470,0.01256238);
   f_11280186->SetSavedPoint(471,0.01218765);
   f_11280186->SetSavedPoint(472,0.01181335);
   f_11280186->SetSavedPoint(473,0.01143928);
   f_11280186->SetSavedPoint(474,0.01106519);
   f_11280186->SetSavedPoint(475,0.01069086);
   f_11280186->SetSavedPoint(476,0.01031605);
   f_11280186->SetSavedPoint(477,0.009940538);
   f_11280186->SetSavedPoint(478,0.009564069);
   f_11280186->SetSavedPoint(479,0.009186409);
   f_11280186->SetSavedPoint(480,0.008807313);
   f_11280186->SetSavedPoint(481,0.008426534);
   f_11280186->SetSavedPoint(482,0.008043823);
   f_11280186->SetSavedPoint(483,0.007658927);
   f_11280186->SetSavedPoint(484,0.007271594);
   f_11280186->SetSavedPoint(485,0.006881564);
   f_11280186->SetSavedPoint(486,0.006488578);
   f_11280186->SetSavedPoint(487,0.006092374);
   f_11280186->SetSavedPoint(488,0.005692685);
   f_11280186->SetSavedPoint(489,0.005289244);
   f_11280186->SetSavedPoint(490,0.00488178);
   f_11280186->SetSavedPoint(491,0.004470019);
   f_11280186->SetSavedPoint(492,0.004053685);
   f_11280186->SetSavedPoint(493,0.003632498);
   f_11280186->SetSavedPoint(494,0.003206176);
   f_11280186->SetSavedPoint(495,0.002774435);
   f_11280186->SetSavedPoint(496,0.002336987);
   f_11280186->SetSavedPoint(497,0.001893542);
   f_11280186->SetSavedPoint(498,0.001443806);
   f_11280186->SetSavedPoint(499,0.0009874826);
   f_11280186->SetSavedPoint(500,0.0005242736);
   f_11280186->SetSavedPoint(501,0);
   f_11280186->SetSavedPoint(502,2.5);
   f_11280186->SetFillColor(19);
   f_11280186->SetFillStyle(0);
   f_11280186->SetMarkerStyle(20);
   f_11280186->SetMarkerSize(1.2);
   f_11280186->SetLineColor(8);
   f_11280186->SetLineWidth(3);
   f_11280186->GetXaxis()->SetNdivisions(505);
   f_11280186->GetXaxis()->SetLabelFont(132);
   f_11280186->GetXaxis()->SetLabelOffset(0.015);
   f_11280186->GetXaxis()->SetLabelSize(0.05);
   f_11280186->GetXaxis()->SetTitleSize(0.06);
   f_11280186->GetXaxis()->SetTitleFont(132);
   f_11280186->GetYaxis()->SetLabelFont(132);
   f_11280186->GetYaxis()->SetLabelSize(0.05);
   f_11280186->GetYaxis()->SetTitleSize(0.06);
   f_11280186->GetYaxis()->SetTitleFont(42);
   f_11280186->SetParameter(0,0);
   f_11280186->SetParError(0,0);
   f_11280186->SetParLimits(0,0,0);
   f_11280186->SetParameter(1,0);
   f_11280186->SetParError(1,0);
   f_11280186->SetParLimits(1,0,0);
   f_11280186->SetParameter(2,0);
   f_11280186->SetParError(2,0);
   f_11280186->SetParLimits(2,0,0);
   f_11280186->SetParameter(3,0);
   f_11280186->SetParError(3,0);
   f_11280186->SetParLimits(3,0,0);
   f_11280186->SetParameter(4,0);
   f_11280186->SetParError(4,0);
   f_11280186->SetParLimits(4,0,0);
   f_11280186->SetParameter(5,0);
   f_11280186->SetParError(5,0);
   f_11280186->SetParLimits(5,0,0);
   f_11280186->Draw("same");
   
   Double_t Graph0_fx129[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph0_fy129[203] = {
   1.248355,
   1.209285,
   1.172818,
   1.138729,
   1.106812,
   1.076874,
   1.048737,
   1.022233,
   0.9972094,
   0.9735218,
   0.9510374,
   0.929633,
   0.9091944,
   0.8896162,
   0.8708007,
   0.852658,
   0.8351056,
   0.8180674,
   0.8014741,
   0.7852622,
   0.7693741,
   0.7537579,
   0.7383667,
   0.7231586,
   0.7080963,
   0.6931474,
   0.6782834,
   0.6634799,
   0.6487164,
   0.6339762,
   0.6192458,
   0.604515,
   0.5897767,
   0.5750267,
   0.5602635,
   0.545488,
   0.5307034,
   0.5159152,
   0.5011306,
   0.4863588,
   0.4716104,
   0.4568976,
   0.4422335,
   0.4276326,
   0.4131102,
   0.3986821,
   0.384365,
   0.3701757,
   0.3561313,
   0.3422491,
   0.3285463,
   0.3150397,
   0.3017461,
   0.2886815,
   0.2758617,
   0.2633014,
   0.2510149,
   0.2390155,
   0.2273154,
   0.2159259,
   0.2048573,
   0.1941187,
   0.1837179,
   0.1736618,
   0.1639558,
   0.1546041,
   0.14561,
   0.136975,
   0.1287,
   0.1207843,
   0.1132263,
   0.106023,
   0.09917066,
   0.09266425,
   0.08649787,
   0.08066463,
   0.07515673,
   0.06996552,
   0.06508144,
   0.06049416,
   0.05619246,
   0.0521643,
   0.04839676,
   0.04487596,
   0.04158703,
   0.03851393,
   0.03563937,
   0.03294455,
   0.03040897,
   0.02801014,
   0.02572322,
   0.02352061,
   0.0213715,
   0.01924132,
   0.01709108,
   0.0148767,
   0.01254812,
   0.01004848,
   0.007312996,
   0.004267857,
   0.0008289196,
   0.0004979959,
   0.002619249,
   0.004583593,
   0.006430158,
   0.008195113,
   0.009911978,
   0.01161191,
   0.01332392,
   0.01507514,
   0.01689095,
   0.01879514,
   0.02081008,
   0.02295681,
   0.02525512,
   0.02772364,
   0.03037989,
   0.03324033,
   0.03632041,
   0.03963457,
   0.04319626,
   0.04701796,
   0.0511112,
   0.0554865,
   0.06015344,
   0.0651206,
   0.07039558,
   0.07598497,
   0.08189437,
   0.08812837,
   0.09469055,
   0.1015835,
   0.1088086,
   0.1163666,
   0.1242569,
   0.1324781,
   0.1410277,
   0.1499024,
   0.1590978,
   0.1686087,
   0.1784291,
   0.188552,
   0.1989698,
   0.2096741,
   0.2206557,
   0.231905,
   0.2434116,
   0.2551649,
   0.2671537,
   0.2793665,
   0.2917913,
   0.3044164,
   0.3172295,
   0.3302186,
   0.3433716,
   0.3566766,
   0.370122,
   0.3836965,
   0.3973893,
   0.4111899,
   0.4250888,
   0.4390769,
   0.4531462,
   0.4672893,
   0.4815001,
   0.4957735,
   0.5101057,
   0.524494,
   0.5389374,
   0.5534363,
   0.5679926,
   0.5826101,
   0.5972942,
   0.6120523,
   0.6268939,
   0.6418305,
   0.6568758,
   0.6720459,
   0.6873592,
   0.7028368,
   0.7185022,
   0.7343819,
   0.7505053,
   0.7669046,
   0.7836155,
   0.8006766,
   0.8181303,
   0.8360227,
   0.8544033,
   0.8733262,
   0.8928492,
   0.913035,
   0.9339508,
   0.9556688,
   0.9782666,
   1.001827,
   1.02644,
   1.0522,
   1.07921,
   1.107578,
   1.137423,
   1.16887,
   1.248355};
   TGraph *graph = new TGraph(203,Graph0_fx129,Graph0_fy129);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph129 = new TH1F("Graph_Graph129","Graph",203,0,2.75);
   Graph_Graph129->SetMinimum(0);
   Graph_Graph129->SetMaximum(1.373141);
   Graph_Graph129->SetDirectory(0);
   Graph_Graph129->SetStats(0);
   Graph_Graph129->SetMarkerStyle(20);
   Graph_Graph129->SetMarkerSize(1.2);
   Graph_Graph129->GetXaxis()->SetNdivisions(505);
   Graph_Graph129->GetXaxis()->SetLabelFont(132);
   Graph_Graph129->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph129->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph129->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph129->GetXaxis()->SetTitleFont(132);
   Graph_Graph129->GetYaxis()->SetLabelFont(132);
   Graph_Graph129->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph129->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph129->GetYaxis()->SetTitleFont(42);
   Graph_Graph129->GetZaxis()->SetLabelFont(132);
   Graph_Graph129->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph129->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph129->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph129);
   
   graph->Draw("flc");
   
   TF1 *f_11250187 = new TF1("*f_11250",0,2.5,6);
    //The original function : f_11250 had originally been created by:
    //TF1 *f_11250 = new TF1("f_11250",f_11250,0,2.5,6);
   f_11250187->SetRange(0,2.5);
   f_11250187->SetName("f_11250");
   f_11250187->SetTitle("f_11250");
   f_11250187->SetNpx(500);
   f_11250187->SetSavedPoint(0,1.338644);
   f_11250187->SetSavedPoint(1,1.33039);
   f_11250187->SetSavedPoint(2,1.322194);
   f_11250187->SetSavedPoint(3,1.314055);
   f_11250187->SetSavedPoint(4,1.305974);
   f_11250187->SetSavedPoint(5,1.297948);
   f_11250187->SetSavedPoint(6,1.289979);
   f_11250187->SetSavedPoint(7,1.282065);
   f_11250187->SetSavedPoint(8,1.274207);
   f_11250187->SetSavedPoint(9,1.266403);
   f_11250187->SetSavedPoint(10,1.258653);
   f_11250187->SetSavedPoint(11,1.250957);
   f_11250187->SetSavedPoint(12,1.243315);
   f_11250187->SetSavedPoint(13,1.235725);
   f_11250187->SetSavedPoint(14,1.228188);
   f_11250187->SetSavedPoint(15,1.220703);
   f_11250187->SetSavedPoint(16,1.21327);
   f_11250187->SetSavedPoint(17,1.205888);
   f_11250187->SetSavedPoint(18,1.198557);
   f_11250187->SetSavedPoint(19,1.191276);
   f_11250187->SetSavedPoint(20,1.184045);
   f_11250187->SetSavedPoint(21,1.176864);
   f_11250187->SetSavedPoint(22,1.169731);
   f_11250187->SetSavedPoint(23,1.162648);
   f_11250187->SetSavedPoint(24,1.155613);
   f_11250187->SetSavedPoint(25,1.148626);
   f_11250187->SetSavedPoint(26,1.141687);
   f_11250187->SetSavedPoint(27,1.134794);
   f_11250187->SetSavedPoint(28,1.127949);
   f_11250187->SetSavedPoint(29,1.12115);
   f_11250187->SetSavedPoint(30,1.114396);
   f_11250187->SetSavedPoint(31,1.107689);
   f_11250187->SetSavedPoint(32,1.101027);
   f_11250187->SetSavedPoint(33,1.094409);
   f_11250187->SetSavedPoint(34,1.087836);
   f_11250187->SetSavedPoint(35,1.081308);
   f_11250187->SetSavedPoint(36,1.074823);
   f_11250187->SetSavedPoint(37,1.068381);
   f_11250187->SetSavedPoint(38,1.061982);
   f_11250187->SetSavedPoint(39,1.055627);
   f_11250187->SetSavedPoint(40,1.049313);
   f_11250187->SetSavedPoint(41,1.043041);
   f_11250187->SetSavedPoint(42,1.036811);
   f_11250187->SetSavedPoint(43,1.030622);
   f_11250187->SetSavedPoint(44,1.024474);
   f_11250187->SetSavedPoint(45,1.018367);
   f_11250187->SetSavedPoint(46,1.0123);
   f_11250187->SetSavedPoint(47,1.006273);
   f_11250187->SetSavedPoint(48,1.000285);
   f_11250187->SetSavedPoint(49,0.9943364);
   f_11250187->SetSavedPoint(50,0.9884267);
   f_11250187->SetSavedPoint(51,0.9825555);
   f_11250187->SetSavedPoint(52,0.9767226);
   f_11250187->SetSavedPoint(53,0.9709275);
   f_11250187->SetSavedPoint(54,0.96517);
   f_11250187->SetSavedPoint(55,0.9594497);
   f_11250187->SetSavedPoint(56,0.9537663);
   f_11250187->SetSavedPoint(57,0.9481196);
   f_11250187->SetSavedPoint(58,0.9425091);
   f_11250187->SetSavedPoint(59,0.9369346);
   f_11250187->SetSavedPoint(60,0.9313958);
   f_11250187->SetSavedPoint(61,0.9258923);
   f_11250187->SetSavedPoint(62,0.9204239);
   f_11250187->SetSavedPoint(63,0.9149903);
   f_11250187->SetSavedPoint(64,0.9095911);
   f_11250187->SetSavedPoint(65,0.9042261);
   f_11250187->SetSavedPoint(66,0.8988949);
   f_11250187->SetSavedPoint(67,0.8935973);
   f_11250187->SetSavedPoint(68,0.888333);
   f_11250187->SetSavedPoint(69,0.8831018);
   f_11250187->SetSavedPoint(70,0.8779032);
   f_11250187->SetSavedPoint(71,0.872737);
   f_11250187->SetSavedPoint(72,0.8676031);
   f_11250187->SetSavedPoint(73,0.862501);
   f_11250187->SetSavedPoint(74,0.8574304);
   f_11250187->SetSavedPoint(75,0.8523913);
   f_11250187->SetSavedPoint(76,0.8473831);
   f_11250187->SetSavedPoint(77,0.8424058);
   f_11250187->SetSavedPoint(78,0.837459);
   f_11250187->SetSavedPoint(79,0.8325424);
   f_11250187->SetSavedPoint(80,0.8276559);
   f_11250187->SetSavedPoint(81,0.822799);
   f_11250187->SetSavedPoint(82,0.8179717);
   f_11250187->SetSavedPoint(83,0.8131735);
   f_11250187->SetSavedPoint(84,0.8084044);
   f_11250187->SetSavedPoint(85,0.8036639);
   f_11250187->SetSavedPoint(86,0.7989519);
   f_11250187->SetSavedPoint(87,0.7942682);
   f_11250187->SetSavedPoint(88,0.7896124);
   f_11250187->SetSavedPoint(89,0.7849843);
   f_11250187->SetSavedPoint(90,0.7803838);
   f_11250187->SetSavedPoint(91,0.7758105);
   f_11250187->SetSavedPoint(92,0.7712642);
   f_11250187->SetSavedPoint(93,0.7667447);
   f_11250187->SetSavedPoint(94,0.7622517);
   f_11250187->SetSavedPoint(95,0.7577851);
   f_11250187->SetSavedPoint(96,0.7533446);
   f_11250187->SetSavedPoint(97,0.7489299);
   f_11250187->SetSavedPoint(98,0.7445409);
   f_11250187->SetSavedPoint(99,0.7401773);
   f_11250187->SetSavedPoint(100,0.7358389);
   f_11250187->SetSavedPoint(101,0.7315255);
   f_11250187->SetSavedPoint(102,0.7272368);
   f_11250187->SetSavedPoint(103,0.7229728);
   f_11250187->SetSavedPoint(104,0.718733);
   f_11250187->SetSavedPoint(105,0.7145174);
   f_11250187->SetSavedPoint(106,0.7103257);
   f_11250187->SetSavedPoint(107,0.7061578);
   f_11250187->SetSavedPoint(108,0.7020133);
   f_11250187->SetSavedPoint(109,0.6978922);
   f_11250187->SetSavedPoint(110,0.6937942);
   f_11250187->SetSavedPoint(111,0.6897191);
   f_11250187->SetSavedPoint(112,0.6856667);
   f_11250187->SetSavedPoint(113,0.6816369);
   f_11250187->SetSavedPoint(114,0.6776294);
   f_11250187->SetSavedPoint(115,0.673644);
   f_11250187->SetSavedPoint(116,0.6696806);
   f_11250187->SetSavedPoint(117,0.665739);
   f_11250187->SetSavedPoint(118,0.6618189);
   f_11250187->SetSavedPoint(119,0.6579202);
   f_11250187->SetSavedPoint(120,0.6540428);
   f_11250187->SetSavedPoint(121,0.6501864);
   f_11250187->SetSavedPoint(122,0.6463509);
   f_11250187->SetSavedPoint(123,0.642536);
   f_11250187->SetSavedPoint(124,0.6387417);
   f_11250187->SetSavedPoint(125,0.6349677);
   f_11250187->SetSavedPoint(126,0.6312138);
   f_11250187->SetSavedPoint(127,0.62748);
   f_11250187->SetSavedPoint(128,0.623766);
   f_11250187->SetSavedPoint(129,0.6200717);
   f_11250187->SetSavedPoint(130,0.6163968);
   f_11250187->SetSavedPoint(131,0.6127414);
   f_11250187->SetSavedPoint(132,0.6091051);
   f_11250187->SetSavedPoint(133,0.6054878);
   f_11250187->SetSavedPoint(134,0.6018894);
   f_11250187->SetSavedPoint(135,0.5983097);
   f_11250187->SetSavedPoint(136,0.5947486);
   f_11250187->SetSavedPoint(137,0.5912058);
   f_11250187->SetSavedPoint(138,0.5876814);
   f_11250187->SetSavedPoint(139,0.584175);
   f_11250187->SetSavedPoint(140,0.5806866);
   f_11250187->SetSavedPoint(141,0.5772161);
   f_11250187->SetSavedPoint(142,0.5737632);
   f_11250187->SetSavedPoint(143,0.5703278);
   f_11250187->SetSavedPoint(144,0.5669098);
   f_11250187->SetSavedPoint(145,0.5635091);
   f_11250187->SetSavedPoint(146,0.5601255);
   f_11250187->SetSavedPoint(147,0.5567589);
   f_11250187->SetSavedPoint(148,0.5534091);
   f_11250187->SetSavedPoint(149,0.5500761);
   f_11250187->SetSavedPoint(150,0.5467596);
   f_11250187->SetSavedPoint(151,0.5434596);
   f_11250187->SetSavedPoint(152,0.5401759);
   f_11250187->SetSavedPoint(153,0.5369084);
   f_11250187->SetSavedPoint(154,0.533657);
   f_11250187->SetSavedPoint(155,0.5304216);
   f_11250187->SetSavedPoint(156,0.527202);
   f_11250187->SetSavedPoint(157,0.5239981);
   f_11250187->SetSavedPoint(158,0.5208097);
   f_11250187->SetSavedPoint(159,0.5176369);
   f_11250187->SetSavedPoint(160,0.5144794);
   f_11250187->SetSavedPoint(161,0.5113372);
   f_11250187->SetSavedPoint(162,0.5082101);
   f_11250187->SetSavedPoint(163,0.505098);
   f_11250187->SetSavedPoint(164,0.5020008);
   f_11250187->SetSavedPoint(165,0.4989184);
   f_11250187->SetSavedPoint(166,0.4958508);
   f_11250187->SetSavedPoint(167,0.4927977);
   f_11250187->SetSavedPoint(168,0.4897591);
   f_11250187->SetSavedPoint(169,0.4867348);
   f_11250187->SetSavedPoint(170,0.4837249);
   f_11250187->SetSavedPoint(171,0.4807291);
   f_11250187->SetSavedPoint(172,0.4777474);
   f_11250187->SetSavedPoint(173,0.4747797);
   f_11250187->SetSavedPoint(174,0.4718258);
   f_11250187->SetSavedPoint(175,0.4688858);
   f_11250187->SetSavedPoint(176,0.4659594);
   f_11250187->SetSavedPoint(177,0.4630466);
   f_11250187->SetSavedPoint(178,0.4601474);
   f_11250187->SetSavedPoint(179,0.4572615);
   f_11250187->SetSavedPoint(180,0.454389);
   f_11250187->SetSavedPoint(181,0.4515298);
   f_11250187->SetSavedPoint(182,0.4486836);
   f_11250187->SetSavedPoint(183,0.4458506);
   f_11250187->SetSavedPoint(184,0.4430305);
   f_11250187->SetSavedPoint(185,0.4402234);
   f_11250187->SetSavedPoint(186,0.437429);
   f_11250187->SetSavedPoint(187,0.4346474);
   f_11250187->SetSavedPoint(188,0.4318785);
   f_11250187->SetSavedPoint(189,0.4291221);
   f_11250187->SetSavedPoint(190,0.4263782);
   f_11250187->SetSavedPoint(191,0.4236468);
   f_11250187->SetSavedPoint(192,0.4209277);
   f_11250187->SetSavedPoint(193,0.4182209);
   f_11250187->SetSavedPoint(194,0.4155263);
   f_11250187->SetSavedPoint(195,0.4128438);
   f_11250187->SetSavedPoint(196,0.4101734);
   f_11250187->SetSavedPoint(197,0.407515);
   f_11250187->SetSavedPoint(198,0.4048685);
   f_11250187->SetSavedPoint(199,0.4022339);
   f_11250187->SetSavedPoint(200,0.3996111);
   f_11250187->SetSavedPoint(201,0.397);
   f_11250187->SetSavedPoint(202,0.3944006);
   f_11250187->SetSavedPoint(203,0.3918127);
   f_11250187->SetSavedPoint(204,0.3892364);
   f_11250187->SetSavedPoint(205,0.3866716);
   f_11250187->SetSavedPoint(206,0.3841182);
   f_11250187->SetSavedPoint(207,0.3815761);
   f_11250187->SetSavedPoint(208,0.3790454);
   f_11250187->SetSavedPoint(209,0.3765259);
   f_11250187->SetSavedPoint(210,0.3740175);
   f_11250187->SetSavedPoint(211,0.3715204);
   f_11250187->SetSavedPoint(212,0.3690342);
   f_11250187->SetSavedPoint(213,0.3665591);
   f_11250187->SetSavedPoint(214,0.364095);
   f_11250187->SetSavedPoint(215,0.3616418);
   f_11250187->SetSavedPoint(216,0.3591995);
   f_11250187->SetSavedPoint(217,0.356768);
   f_11250187->SetSavedPoint(218,0.3543472);
   f_11250187->SetSavedPoint(219,0.3519372);
   f_11250187->SetSavedPoint(220,0.3495379);
   f_11250187->SetSavedPoint(221,0.3471491);
   f_11250187->SetSavedPoint(222,0.344771);
   f_11250187->SetSavedPoint(223,0.3424034);
   f_11250187->SetSavedPoint(224,0.3400463);
   f_11250187->SetSavedPoint(225,0.3376996);
   f_11250187->SetSavedPoint(226,0.3353634);
   f_11250187->SetSavedPoint(227,0.3330375);
   f_11250187->SetSavedPoint(228,0.330722);
   f_11250187->SetSavedPoint(229,0.3284167);
   f_11250187->SetSavedPoint(230,0.3261217);
   f_11250187->SetSavedPoint(231,0.3238369);
   f_11250187->SetSavedPoint(232,0.3215622);
   f_11250187->SetSavedPoint(233,0.3192977);
   f_11250187->SetSavedPoint(234,0.3170433);
   f_11250187->SetSavedPoint(235,0.314799);
   f_11250187->SetSavedPoint(236,0.3125647);
   f_11250187->SetSavedPoint(237,0.3103404);
   f_11250187->SetSavedPoint(238,0.308126);
   f_11250187->SetSavedPoint(239,0.3059216);
   f_11250187->SetSavedPoint(240,0.303727);
   f_11250187->SetSavedPoint(241,0.3015424);
   f_11250187->SetSavedPoint(242,0.2993675);
   f_11250187->SetSavedPoint(243,0.2972025);
   f_11250187->SetSavedPoint(244,0.2950473);
   f_11250187->SetSavedPoint(245,0.2929017);
   f_11250187->SetSavedPoint(246,0.290766);
   f_11250187->SetSavedPoint(247,0.2886399);
   f_11250187->SetSavedPoint(248,0.2865234);
   f_11250187->SetSavedPoint(249,0.2844166);
   f_11250187->SetSavedPoint(250,0.2823194);
   f_11250187->SetSavedPoint(251,0.2802318);
   f_11250187->SetSavedPoint(252,0.2781538);
   f_11250187->SetSavedPoint(253,0.2760853);
   f_11250187->SetSavedPoint(254,0.2740263);
   f_11250187->SetSavedPoint(255,0.2719767);
   f_11250187->SetSavedPoint(256,0.2699367);
   f_11250187->SetSavedPoint(257,0.2679061);
   f_11250187->SetSavedPoint(258,0.2658849);
   f_11250187->SetSavedPoint(259,0.2638731);
   f_11250187->SetSavedPoint(260,0.2618707);
   f_11250187->SetSavedPoint(261,0.2598777);
   f_11250187->SetSavedPoint(262,0.257894);
   f_11250187->SetSavedPoint(263,0.2559196);
   f_11250187->SetSavedPoint(264,0.2539545);
   f_11250187->SetSavedPoint(265,0.2519987);
   f_11250187->SetSavedPoint(266,0.2500522);
   f_11250187->SetSavedPoint(267,0.2481149);
   f_11250187->SetSavedPoint(268,0.2461869);
   f_11250187->SetSavedPoint(269,0.244268);
   f_11250187->SetSavedPoint(270,0.2423584);
   f_11250187->SetSavedPoint(271,0.2404579);
   f_11250187->SetSavedPoint(272,0.2385666);
   f_11250187->SetSavedPoint(273,0.2366845);
   f_11250187->SetSavedPoint(274,0.2348114);
   f_11250187->SetSavedPoint(275,0.2329475);
   f_11250187->SetSavedPoint(276,0.2310927);
   f_11250187->SetSavedPoint(277,0.229247);
   f_11250187->SetSavedPoint(278,0.2274104);
   f_11250187->SetSavedPoint(279,0.2255828);
   f_11250187->SetSavedPoint(280,0.2237643);
   f_11250187->SetSavedPoint(281,0.2219548);
   f_11250187->SetSavedPoint(282,0.2201543);
   f_11250187->SetSavedPoint(283,0.2183629);
   f_11250187->SetSavedPoint(284,0.2165804);
   f_11250187->SetSavedPoint(285,0.2148069);
   f_11250187->SetSavedPoint(286,0.2130424);
   f_11250187->SetSavedPoint(287,0.2112869);
   f_11250187->SetSavedPoint(288,0.2095403);
   f_11250187->SetSavedPoint(289,0.2078026);
   f_11250187->SetSavedPoint(290,0.2060739);
   f_11250187->SetSavedPoint(291,0.204354);
   f_11250187->SetSavedPoint(292,0.2026431);
   f_11250187->SetSavedPoint(293,0.2009411);
   f_11250187->SetSavedPoint(294,0.199248);
   f_11250187->SetSavedPoint(295,0.1975637);
   f_11250187->SetSavedPoint(296,0.1958883);
   f_11250187->SetSavedPoint(297,0.1942218);
   f_11250187->SetSavedPoint(298,0.1925641);
   f_11250187->SetSavedPoint(299,0.1909152);
   f_11250187->SetSavedPoint(300,0.1892751);
   f_11250187->SetSavedPoint(301,0.1876439);
   f_11250187->SetSavedPoint(302,0.1860215);
   f_11250187->SetSavedPoint(303,0.1844078);
   f_11250187->SetSavedPoint(304,0.182803);
   f_11250187->SetSavedPoint(305,0.1812069);
   f_11250187->SetSavedPoint(306,0.1796195);
   f_11250187->SetSavedPoint(307,0.178041);
   f_11250187->SetSavedPoint(308,0.1764712);
   f_11250187->SetSavedPoint(309,0.1749101);
   f_11250187->SetSavedPoint(310,0.1733577);
   f_11250187->SetSavedPoint(311,0.171814);
   f_11250187->SetSavedPoint(312,0.1702791);
   f_11250187->SetSavedPoint(313,0.1687529);
   f_11250187->SetSavedPoint(314,0.1672353);
   f_11250187->SetSavedPoint(315,0.1657264);
   f_11250187->SetSavedPoint(316,0.1642262);
   f_11250187->SetSavedPoint(317,0.1627346);
   f_11250187->SetSavedPoint(318,0.1612517);
   f_11250187->SetSavedPoint(319,0.1597774);
   f_11250187->SetSavedPoint(320,0.1583118);
   f_11250187->SetSavedPoint(321,0.1568547);
   f_11250187->SetSavedPoint(322,0.1554063);
   f_11250187->SetSavedPoint(323,0.1539664);
   f_11250187->SetSavedPoint(324,0.1525352);
   f_11250187->SetSavedPoint(325,0.1511125);
   f_11250187->SetSavedPoint(326,0.1496983);
   f_11250187->SetSavedPoint(327,0.1482927);
   f_11250187->SetSavedPoint(328,0.1468957);
   f_11250187->SetSavedPoint(329,0.1455072);
   f_11250187->SetSavedPoint(330,0.1441272);
   f_11250187->SetSavedPoint(331,0.1427557);
   f_11250187->SetSavedPoint(332,0.1413926);
   f_11250187->SetSavedPoint(333,0.1400381);
   f_11250187->SetSavedPoint(334,0.138692);
   f_11250187->SetSavedPoint(335,0.1373544);
   f_11250187->SetSavedPoint(336,0.1360252);
   f_11250187->SetSavedPoint(337,0.1347044);
   f_11250187->SetSavedPoint(338,0.133392);
   f_11250187->SetSavedPoint(339,0.1320881);
   f_11250187->SetSavedPoint(340,0.1307925);
   f_11250187->SetSavedPoint(341,0.1295052);
   f_11250187->SetSavedPoint(342,0.1282264);
   f_11250187->SetSavedPoint(343,0.1269558);
   f_11250187->SetSavedPoint(344,0.1256936);
   f_11250187->SetSavedPoint(345,0.1244396);
   f_11250187->SetSavedPoint(346,0.123194);
   f_11250187->SetSavedPoint(347,0.1219566);
   f_11250187->SetSavedPoint(348,0.1207275);
   f_11250187->SetSavedPoint(349,0.1195066);
   f_11250187->SetSavedPoint(350,0.1182939);
   f_11250187->SetSavedPoint(351,0.1170894);
   f_11250187->SetSavedPoint(352,0.1158931);
   f_11250187->SetSavedPoint(353,0.1147049);
   f_11250187->SetSavedPoint(354,0.1135249);
   f_11250187->SetSavedPoint(355,0.112353);
   f_11250187->SetSavedPoint(356,0.1111891);
   f_11250187->SetSavedPoint(357,0.1100334);
   f_11250187->SetSavedPoint(358,0.1088857);
   f_11250187->SetSavedPoint(359,0.107746);
   f_11250187->SetSavedPoint(360,0.1066144);
   f_11250187->SetSavedPoint(361,0.1054907);
   f_11250187->SetSavedPoint(362,0.104375);
   f_11250187->SetSavedPoint(363,0.1032672);
   f_11250187->SetSavedPoint(364,0.1021673);
   f_11250187->SetSavedPoint(365,0.1010753);
   f_11250187->SetSavedPoint(366,0.09999116);
   f_11250187->SetSavedPoint(367,0.09891485);
   f_11250187->SetSavedPoint(368,0.09784634);
   f_11250187->SetSavedPoint(369,0.09678561);
   f_11250187->SetSavedPoint(370,0.09573263);
   f_11250187->SetSavedPoint(371,0.09468736);
   f_11250187->SetSavedPoint(372,0.09364978);
   f_11250187->SetSavedPoint(373,0.09261986);
   f_11250187->SetSavedPoint(374,0.09159757);
   f_11250187->SetSavedPoint(375,0.09058287);
   f_11250187->SetSavedPoint(376,0.08957574);
   f_11250187->SetSavedPoint(377,0.08857613);
   f_11250187->SetSavedPoint(378,0.08758402);
   f_11250187->SetSavedPoint(379,0.08659938);
   f_11250187->SetSavedPoint(380,0.08562216);
   f_11250187->SetSavedPoint(381,0.08465233);
   f_11250187->SetSavedPoint(382,0.08368986);
   f_11250187->SetSavedPoint(383,0.0827347);
   f_11250187->SetSavedPoint(384,0.08178683);
   f_11250187->SetSavedPoint(385,0.0808462);
   f_11250187->SetSavedPoint(386,0.07991277);
   f_11250187->SetSavedPoint(387,0.0789865);
   f_11250187->SetSavedPoint(388,0.07806735);
   f_11250187->SetSavedPoint(389,0.07715528);
   f_11250187->SetSavedPoint(390,0.07625025);
   f_11250187->SetSavedPoint(391,0.07535222);
   f_11250187->SetSavedPoint(392,0.07446113);
   f_11250187->SetSavedPoint(393,0.07357695);
   f_11250187->SetSavedPoint(394,0.07269963);
   f_11250187->SetSavedPoint(395,0.07182911);
   f_11250187->SetSavedPoint(396,0.07096537);
   f_11250187->SetSavedPoint(397,0.07010834);
   f_11250187->SetSavedPoint(398,0.06925798);
   f_11250187->SetSavedPoint(399,0.06841423);
   f_11250187->SetSavedPoint(400,0.06757705);
   f_11250187->SetSavedPoint(401,0.06674639);
   f_11250187->SetSavedPoint(402,0.06592219);
   f_11250187->SetSavedPoint(403,0.0651044);
   f_11250187->SetSavedPoint(404,0.06429296);
   f_11250187->SetSavedPoint(405,0.06348781);
   f_11250187->SetSavedPoint(406,0.06268891);
   f_11250187->SetSavedPoint(407,0.06189619);
   f_11250187->SetSavedPoint(408,0.0611096);
   f_11250187->SetSavedPoint(409,0.06032908);
   f_11250187->SetSavedPoint(410,0.05955456);
   f_11250187->SetSavedPoint(411,0.05878598);
   f_11250187->SetSavedPoint(412,0.05802329);
   f_11250187->SetSavedPoint(413,0.05726641);
   f_11250187->SetSavedPoint(414,0.05651529);
   f_11250187->SetSavedPoint(415,0.05576986);
   f_11250187->SetSavedPoint(416,0.05503005);
   f_11250187->SetSavedPoint(417,0.05429579);
   f_11250187->SetSavedPoint(418,0.05356702);
   f_11250187->SetSavedPoint(419,0.05284367);
   f_11250187->SetSavedPoint(420,0.05212566);
   f_11250187->SetSavedPoint(421,0.05141292);
   f_11250187->SetSavedPoint(422,0.05070538);
   f_11250187->SetSavedPoint(423,0.05000297);
   f_11250187->SetSavedPoint(424,0.04930561);
   f_11250187->SetSavedPoint(425,0.04861323);
   f_11250187->SetSavedPoint(426,0.04792574);
   f_11250187->SetSavedPoint(427,0.04724307);
   f_11250187->SetSavedPoint(428,0.04656514);
   f_11250187->SetSavedPoint(429,0.04589186);
   f_11250187->SetSavedPoint(430,0.04522316);
   f_11250187->SetSavedPoint(431,0.04455895);
   f_11250187->SetSavedPoint(432,0.04389915);
   f_11250187->SetSavedPoint(433,0.04324367);
   f_11250187->SetSavedPoint(434,0.04259242);
   f_11250187->SetSavedPoint(435,0.04194532);
   f_11250187->SetSavedPoint(436,0.04130228);
   f_11250187->SetSavedPoint(437,0.0406632);
   f_11250187->SetSavedPoint(438,0.04002799);
   f_11250187->SetSavedPoint(439,0.03939656);
   f_11250187->SetSavedPoint(440,0.03876882);
   f_11250187->SetSavedPoint(441,0.03814467);
   f_11250187->SetSavedPoint(442,0.03752402);
   f_11250187->SetSavedPoint(443,0.03690675);
   f_11250187->SetSavedPoint(444,0.03629278);
   f_11250187->SetSavedPoint(445,0.035682);
   f_11250187->SetSavedPoint(446,0.03507432);
   f_11250187->SetSavedPoint(447,0.03446962);
   f_11250187->SetSavedPoint(448,0.0338678);
   f_11250187->SetSavedPoint(449,0.03326875);
   f_11250187->SetSavedPoint(450,0.03267238);
   f_11250187->SetSavedPoint(451,0.03207856);
   f_11250187->SetSavedPoint(452,0.03148719);
   f_11250187->SetSavedPoint(453,0.03089815);
   f_11250187->SetSavedPoint(454,0.03031133);
   f_11250187->SetSavedPoint(455,0.02972662);
   f_11250187->SetSavedPoint(456,0.02914391);
   f_11250187->SetSavedPoint(457,0.02856306);
   f_11250187->SetSavedPoint(458,0.02798396);
   f_11250187->SetSavedPoint(459,0.0274065);
   f_11250187->SetSavedPoint(460,0.02683055);
   f_11250187->SetSavedPoint(461,0.02625598);
   f_11250187->SetSavedPoint(462,0.02568268);
   f_11250187->SetSavedPoint(463,0.02511051);
   f_11250187->SetSavedPoint(464,0.02453934);
   f_11250187->SetSavedPoint(465,0.02396905);
   f_11250187->SetSavedPoint(466,0.02339951);
   f_11250187->SetSavedPoint(467,0.02283058);
   f_11250187->SetSavedPoint(468,0.02226212);
   f_11250187->SetSavedPoint(469,0.02169401);
   f_11250187->SetSavedPoint(470,0.0211261);
   f_11250187->SetSavedPoint(471,0.02055826);
   f_11250187->SetSavedPoint(472,0.01999034);
   f_11250187->SetSavedPoint(473,0.0194222);
   f_11250187->SetSavedPoint(474,0.0188537);
   f_11250187->SetSavedPoint(475,0.01828469);
   f_11250187->SetSavedPoint(476,0.01771503);
   f_11250187->SetSavedPoint(477,0.01714457);
   f_11250187->SetSavedPoint(478,0.01657315);
   f_11250187->SetSavedPoint(479,0.01600062);
   f_11250187->SetSavedPoint(480,0.01542684);
   f_11250187->SetSavedPoint(481,0.01485164);
   f_11250187->SetSavedPoint(482,0.01427487);
   f_11250187->SetSavedPoint(483,0.01369637);
   f_11250187->SetSavedPoint(484,0.01311597);
   f_11250187->SetSavedPoint(485,0.01253352);
   f_11250187->SetSavedPoint(486,0.01194886);
   f_11250187->SetSavedPoint(487,0.01136181);
   f_11250187->SetSavedPoint(488,0.0107722);
   f_11250187->SetSavedPoint(489,0.01017988);
   f_11250187->SetSavedPoint(490,0.009584668);
   f_11250187->SetSavedPoint(491,0.00898639);
   f_11250187->SetSavedPoint(492,0.008384873);
   f_11250187->SetSavedPoint(493,0.007779941);
   f_11250187->SetSavedPoint(494,0.007171415);
   f_11250187->SetSavedPoint(495,0.006559116);
   f_11250187->SetSavedPoint(496,0.005942862);
   f_11250187->SetSavedPoint(497,0.005322469);
   f_11250187->SetSavedPoint(498,0.004697751);
   f_11250187->SetSavedPoint(499,0.004068522);
   f_11250187->SetSavedPoint(500,0.003434591);
   f_11250187->SetSavedPoint(501,0);
   f_11250187->SetSavedPoint(502,2.5);
   f_11250187->SetFillColor(19);
   f_11250187->SetFillStyle(0);
   f_11250187->SetMarkerStyle(20);
   f_11250187->SetMarkerSize(1.2);
   f_11250187->SetLineColor(92);
   f_11250187->SetLineWidth(3);
   f_11250187->GetXaxis()->SetNdivisions(505);
   f_11250187->GetXaxis()->SetLabelFont(132);
   f_11250187->GetXaxis()->SetLabelOffset(0.015);
   f_11250187->GetXaxis()->SetLabelSize(0.05);
   f_11250187->GetXaxis()->SetTitleSize(0.06);
   f_11250187->GetXaxis()->SetTitleFont(132);
   f_11250187->GetYaxis()->SetLabelFont(132);
   f_11250187->GetYaxis()->SetLabelSize(0.05);
   f_11250187->GetYaxis()->SetTitleSize(0.06);
   f_11250187->GetYaxis()->SetTitleFont(42);
   f_11250187->SetParameter(0,0);
   f_11250187->SetParError(0,0);
   f_11250187->SetParLimits(0,0,0);
   f_11250187->SetParameter(1,0);
   f_11250187->SetParError(1,0);
   f_11250187->SetParLimits(1,0,0);
   f_11250187->SetParameter(2,0);
   f_11250187->SetParError(2,0);
   f_11250187->SetParLimits(2,0,0);
   f_11250187->SetParameter(3,0);
   f_11250187->SetParError(3,0);
   f_11250187->SetParLimits(3,0,0);
   f_11250187->SetParameter(4,0);
   f_11250187->SetParError(4,0);
   f_11250187->SetParLimits(4,0,0);
   f_11250187->SetParameter(5,0);
   f_11250187->SetParError(5,0);
   f_11250187->SetParLimits(5,0,0);
   f_11250187->Draw("same");
   
   Double_t Graph1_fx130[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph1_fy130[203] = {
   1.349291,
   1.314351,
   1.280459,
   1.247561,
   1.215608,
   1.184551,
   1.154347,
   1.124954,
   1.096334,
   1.068449,
   1.041266,
   1.014752,
   0.9888775,
   0.963614,
   0.9389348,
   0.914815,
   0.8912312,
   0.8681613,
   0.8455849,
   0.8234827,
   0.8018367,
   0.7806302,
   0.7598475,
   0.739474,
   0.7194963,
   0.6999018,
   0.6806791,
   0.6618176,
   0.6433074,
   0.6251397,
   0.6073064,
   0.5898001,
   0.5726142,
   0.5557428,
   0.5391806,
   0.5229228,
   0.5069653,
   0.4913046,
   0.4759376,
   0.4608615,
   0.4460743,
   0.4315739,
   0.4173589,
   0.4034281,
   0.3897806,
   0.3764155,
   0.3633323,
   0.3505307,
   0.3380103,
   0.325771,
   0.3138125,
   0.3021348,
   0.2907376,
   0.2796207,
   0.2687839,
   0.2582266,
   0.2479483,
   0.2379484,
   0.2282258,
   0.2187796,
   0.2096083,
   0.2007103,
   0.1920839,
   0.1837269,
   0.1756369,
   0.1678111,
   0.1602466,
   0.1529399,
   0.1458874,
   0.139085,
   0.1325284,
   0.1262126,
   0.1201326,
   0.1142828,
   0.1086572,
   0.1032495,
   0.09805261,
   0.09305937,
   0.08826187,
   0.0836517,
   0.07921987,
   0.07495675,
   0.07085199,
   0.06689449,
   0.06307228,
   0.05937247,
   0.05578111,
   0.05228307,
   0.04886192,
   0.04549979,
   0.04217713,
   0.0388726,
   0.03556277,
   0.03222193,
   0.02882179,
   0.02533119,
   0.02171575,
   0.01793753,
   0.01395458,
   0.009720546,
   0.005184151,
   0.0002799384,
   0.0008576913,
   0.001703629,
   0.002789039,
   0.004090888,
   0.005591063,
   0.00727567,
   0.009134414,
   0.01116004,
   0.01334783,
   0.01569517,
   0.01820113,
   0.02086614,
   0.02369169,
   0.02668005,
   0.02983405,
   0.0331569,
   0.036652,
   0.04032284,
   0.04417288,
   0.04820542,
   0.05242362,
   0.05683037,
   0.0614283,
   0.06621974,
   0.07120675,
   0.07639107,
   0.08177417,
   0.08735727,
   0.09314134,
   0.09912718,
   0.1053154,
   0.1117065,
   0.1183008,
   0.1250988,
   0.1321008,
   0.1393071,
   0.1467183,
   0.154335,
   0.1621578,
   0.1701879,
   0.1784262,
   0.1868744,
   0.195534,
   0.2044072,
   0.2134963,
   0.2228039,
   0.2323333,
   0.2420878,
   0.2520712,
   0.2622879,
   0.2727423,
   0.2834395,
   0.2943847,
   0.3055838,
   0.3170428,
   0.328768,
   0.340766,
   0.3530439,
   0.3656088,
   0.378468,
   0.391629,
   0.4050994,
   0.418887,
   0.4329993,
   0.4474439,
   0.4622281,
   0.4773593,
   0.4928441,
   0.508689,
   0.5248999,
   0.541482,
   0.5584397,
   0.5757766,
   0.593495,
   0.611596,
   0.6300794,
   0.6489431,
   0.6681832,
   0.6877937,
   0.707766,
   0.7280889,
   0.7487482,
   0.7697259,
   0.7910006,
   0.8125464,
   0.8343326,
   0.8563233,
   0.878477,
   0.9007453,
   0.9230731,
   0.9453974,
   0.9676463,
   0.989739,
   1.011584,
   1.033078,
   1.054106,
   1.07454,
   1.094236,
   1.113034,
   1.130757,
   1.349291};
   graph = new TGraph(203,Graph1_fx130,Graph1_fy130);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph130 = new TH1F("Graph_Graph130","Graph",203,0,2.75);
   Graph_Graph130->SetMinimum(0);
   Graph_Graph130->SetMaximum(1.484192);
   Graph_Graph130->SetDirectory(0);
   Graph_Graph130->SetStats(0);
   Graph_Graph130->SetMarkerStyle(20);
   Graph_Graph130->SetMarkerSize(1.2);
   Graph_Graph130->GetXaxis()->SetNdivisions(505);
   Graph_Graph130->GetXaxis()->SetLabelFont(132);
   Graph_Graph130->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph130->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph130->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph130->GetXaxis()->SetTitleFont(132);
   Graph_Graph130->GetYaxis()->SetLabelFont(132);
   Graph_Graph130->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph130->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph130->GetYaxis()->SetTitleFont(42);
   Graph_Graph130->GetZaxis()->SetLabelFont(132);
   Graph_Graph130->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph130->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph130->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph130);
   
   graph->Draw("flc");
   
   TH1D *h_3440__130 = new TH1D("h_3440__130","",10,0,2.5);
   h_3440__130->SetBinContent(1,1.771437);
   h_3440__130->SetBinContent(2,0.7455171);
   h_3440__130->SetBinContent(3,0.7658785);
   h_3440__130->SetBinContent(4,0.3569713);
   h_3440__130->SetBinContent(5,0.00535512);
   h_3440__130->SetBinContent(6,0.2237394);
   h_3440__130->SetBinContent(7,0.06250536);
   h_3440__130->SetBinContent(8,0.09756462);
   h_3440__130->SetBinContent(10,-0.02896818);
   h_3440__130->SetBinError(1,0.4824463);
   h_3440__130->SetBinError(2,0.2531467);
   h_3440__130->SetBinError(3,0.2923437);
   h_3440__130->SetBinError(4,0.1626285);
   h_3440__130->SetBinError(5,0.1163384);
   h_3440__130->SetBinError(6,0.1054088);
   h_3440__130->SetBinError(7,0.07742771);
   h_3440__130->SetBinError(8,0.1133491);
   h_3440__130->SetBinError(10,0.02896818);
   h_3440__130->SetMinimum(0);
   h_3440__130->SetMaximum(2.4);
   h_3440__130->SetEntries(159);
   h_3440__130->SetStats(0);
   h_3440__130->SetMarkerStyle(20);
   h_3440__130->SetMarkerSize(1.2);
   h_3440__130->GetXaxis()->SetNdivisions(505);
   h_3440__130->GetXaxis()->SetLabelFont(132);
   h_3440__130->GetXaxis()->SetLabelOffset(0.015);
   h_3440__130->GetXaxis()->SetLabelSize(0.05);
   h_3440__130->GetXaxis()->SetTitleSize(0.06);
   h_3440__130->GetXaxis()->SetTitleFont(132);
   h_3440__130->GetYaxis()->SetLabelFont(132);
   h_3440__130->GetYaxis()->SetLabelSize(0.05);
   h_3440__130->GetYaxis()->SetTitleSize(0.06);
   h_3440__130->GetYaxis()->SetTitleFont(42);
   h_3440__130->GetZaxis()->SetLabelFont(132);
   h_3440__130->GetZaxis()->SetLabelSize(0.05);
   h_3440__130->GetZaxis()->SetTitleSize(0.06);
   h_3440__130->GetZaxis()->SetTitleFont(42);
   h_3440__130->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6c.C <==
void 2xB_AT_7GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:54:56 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.08641975,-2.43038,0.5308642,12.75949);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3440__137 = new TH1D("h_3440__137","",10,0,0.5);
   h_3440__137->SetBinContent(1,8.650473);
   h_3440__137->SetBinContent(2,4.427876);
   h_3440__137->SetBinContent(3,1.260542);
   h_3440__137->SetBinContent(4,1.072408);
   h_3440__137->SetBinContent(5,1.635988);
   h_3440__137->SetBinContent(6,1.471885);
   h_3440__137->SetBinContent(7,0.7482707);
   h_3440__137->SetBinContent(8,0.5243935);
   h_3440__137->SetBinContent(9,0.2081629);
   h_3440__137->SetBinContent(11,-3.07811);
   h_3440__137->SetBinError(1,2.612043);
   h_3440__137->SetBinError(2,1.346987);
   h_3440__137->SetBinError(3,0.8088278);
   h_3440__137->SetBinError(4,0.553457);
   h_3440__137->SetBinError(5,0.5789953);
   h_3440__137->SetBinError(6,0.7045372);
   h_3440__137->SetBinError(7,0.6354908);
   h_3440__137->SetBinError(8,0.4932742);
   h_3440__137->SetBinError(9,0.2081629);
   h_3440__137->SetBinError(11,2.283935);
   h_3440__137->SetMinimum(0);
   h_3440__137->SetMaximum(12);
   h_3440__137->SetEntries(159);
   h_3440__137->SetStats(0);
   h_3440__137->SetMarkerStyle(20);
   h_3440__137->SetMarkerSize(1.2);
   h_3440__137->GetXaxis()->SetNdivisions(505);
   h_3440__137->GetXaxis()->SetLabelFont(132);
   h_3440__137->GetXaxis()->SetLabelOffset(0.015);
   h_3440__137->GetXaxis()->SetLabelSize(0.05);
   h_3440__137->GetXaxis()->SetTitleSize(0.06);
   h_3440__137->GetXaxis()->SetTitleFont(132);
   h_3440__137->GetYaxis()->SetLabelFont(132);
   h_3440__137->GetYaxis()->SetLabelSize(0.05);
   h_3440__137->GetYaxis()->SetTitleSize(0.06);
   h_3440__137->GetYaxis()->SetTitleFont(42);
   h_3440__137->GetZaxis()->SetLabelFont(132);
   h_3440__137->GetZaxis()->SetLabelSize(0.05);
   h_3440__137->GetZaxis()->SetTitleSize(0.06);
   h_3440__137->GetZaxis()->SetTitleFont(42);
   h_3440__137->Draw("e1");
   
   TF1 *f_11630197 = new TF1("*f_11630",0,0.5,6);
    //The original function : f_11630 had originally been created by:
    //TF1 *f_11630 = new TF1("f_11630",f_11630,0,0.5,6);
   f_11630197->SetRange(0,0.5);
   f_11630197->SetName("f_11630");
   f_11630197->SetTitle("f_11630");
   f_11630197->SetNpx(500);
   f_11630197->SetSavedPoint(0,5.811464);
   f_11630197->SetSavedPoint(1,5.784741);
   f_11630197->SetSavedPoint(2,5.758154);
   f_11630197->SetSavedPoint(3,5.731703);
   f_11630197->SetSavedPoint(4,5.705386);
   f_11630197->SetSavedPoint(5,5.679203);
   f_11630197->SetSavedPoint(6,5.653151);
   f_11630197->SetSavedPoint(7,5.62723);
   f_11630197->SetSavedPoint(8,5.601438);
   f_11630197->SetSavedPoint(9,5.575774);
   f_11630197->SetSavedPoint(10,5.550236);
   f_11630197->SetSavedPoint(11,5.524824);
   f_11630197->SetSavedPoint(12,5.499536);
   f_11630197->SetSavedPoint(13,5.474371);
   f_11630197->SetSavedPoint(14,5.449328);
   f_11630197->SetSavedPoint(15,5.424406);
   f_11630197->SetSavedPoint(16,5.399603);
   f_11630197->SetSavedPoint(17,5.374918);
   f_11630197->SetSavedPoint(18,5.35035);
   f_11630197->SetSavedPoint(19,5.325898);
   f_11630197->SetSavedPoint(20,5.301562);
   f_11630197->SetSavedPoint(21,5.277338);
   f_11630197->SetSavedPoint(22,5.253228);
   f_11630197->SetSavedPoint(23,5.229228);
   f_11630197->SetSavedPoint(24,5.20534);
   f_11630197->SetSavedPoint(25,5.18156);
   f_11630197->SetSavedPoint(26,5.157889);
   f_11630197->SetSavedPoint(27,5.134325);
   f_11630197->SetSavedPoint(28,5.110867);
   f_11630197->SetSavedPoint(29,5.087514);
   f_11630197->SetSavedPoint(30,5.064266);
   f_11630197->SetSavedPoint(31,5.04112);
   f_11630197->SetSavedPoint(32,5.018077);
   f_11630197->SetSavedPoint(33,4.995134);
   f_11630197->SetSavedPoint(34,4.972292);
   f_11630197->SetSavedPoint(35,4.949549);
   f_11630197->SetSavedPoint(36,4.926904);
   f_11630197->SetSavedPoint(37,4.904357);
   f_11630197->SetSavedPoint(38,4.881906);
   f_11630197->SetSavedPoint(39,4.85955);
   f_11630197->SetSavedPoint(40,4.837289);
   f_11630197->SetSavedPoint(41,4.815121);
   f_11630197->SetSavedPoint(42,4.793046);
   f_11630197->SetSavedPoint(43,4.771063);
   f_11630197->SetSavedPoint(44,4.749171);
   f_11630197->SetSavedPoint(45,4.727369);
   f_11630197->SetSavedPoint(46,4.705657);
   f_11630197->SetSavedPoint(47,4.684032);
   f_11630197->SetSavedPoint(48,4.662496);
   f_11630197->SetSavedPoint(49,4.641046);
   f_11630197->SetSavedPoint(50,4.619682);
   f_11630197->SetSavedPoint(51,4.598403);
   f_11630197->SetSavedPoint(52,4.577209);
   f_11630197->SetSavedPoint(53,4.556098);
   f_11630197->SetSavedPoint(54,4.53507);
   f_11630197->SetSavedPoint(55,4.514124);
   f_11630197->SetSavedPoint(56,4.493259);
   f_11630197->SetSavedPoint(57,4.472475);
   f_11630197->SetSavedPoint(58,4.451771);
   f_11630197->SetSavedPoint(59,4.431146);
   f_11630197->SetSavedPoint(60,4.410599);
   f_11630197->SetSavedPoint(61,4.39013);
   f_11630197->SetSavedPoint(62,4.369738);
   f_11630197->SetSavedPoint(63,4.349422);
   f_11630197->SetSavedPoint(64,4.329182);
   f_11630197->SetSavedPoint(65,4.309017);
   f_11630197->SetSavedPoint(66,4.288926);
   f_11630197->SetSavedPoint(67,4.268909);
   f_11630197->SetSavedPoint(68,4.248965);
   f_11630197->SetSavedPoint(69,4.229093);
   f_11630197->SetSavedPoint(70,4.209293);
   f_11630197->SetSavedPoint(71,4.189564);
   f_11630197->SetSavedPoint(72,4.169906);
   f_11630197->SetSavedPoint(73,4.150318);
   f_11630197->SetSavedPoint(74,4.130799);
   f_11630197->SetSavedPoint(75,4.111349);
   f_11630197->SetSavedPoint(76,4.091967);
   f_11630197->SetSavedPoint(77,4.072653);
   f_11630197->SetSavedPoint(78,4.053406);
   f_11630197->SetSavedPoint(79,4.034226);
   f_11630197->SetSavedPoint(80,4.015111);
   f_11630197->SetSavedPoint(81,3.996063);
   f_11630197->SetSavedPoint(82,3.977079);
   f_11630197->SetSavedPoint(83,3.958159);
   f_11630197->SetSavedPoint(84,3.939304);
   f_11630197->SetSavedPoint(85,3.920512);
   f_11630197->SetSavedPoint(86,3.901783);
   f_11630197->SetSavedPoint(87,3.883117);
   f_11630197->SetSavedPoint(88,3.864512);
   f_11630197->SetSavedPoint(89,3.84597);
   f_11630197->SetSavedPoint(90,3.827488);
   f_11630197->SetSavedPoint(91,3.809067);
   f_11630197->SetSavedPoint(92,3.790706);
   f_11630197->SetSavedPoint(93,3.772406);
   f_11630197->SetSavedPoint(94,3.754164);
   f_11630197->SetSavedPoint(95,3.735982);
   f_11630197->SetSavedPoint(96,3.717858);
   f_11630197->SetSavedPoint(97,3.699792);
   f_11630197->SetSavedPoint(98,3.681784);
   f_11630197->SetSavedPoint(99,3.663833);
   f_11630197->SetSavedPoint(100,3.645939);
   f_11630197->SetSavedPoint(101,3.628102);
   f_11630197->SetSavedPoint(102,3.610322);
   f_11630197->SetSavedPoint(103,3.592597);
   f_11630197->SetSavedPoint(104,3.574927);
   f_11630197->SetSavedPoint(105,3.557313);
   f_11630197->SetSavedPoint(106,3.539754);
   f_11630197->SetSavedPoint(107,3.522249);
   f_11630197->SetSavedPoint(108,3.504799);
   f_11630197->SetSavedPoint(109,3.487402);
   f_11630197->SetSavedPoint(110,3.470059);
   f_11630197->SetSavedPoint(111,3.452769);
   f_11630197->SetSavedPoint(112,3.435533);
   f_11630197->SetSavedPoint(113,3.418348);
   f_11630197->SetSavedPoint(114,3.401217);
   f_11630197->SetSavedPoint(115,3.384137);
   f_11630197->SetSavedPoint(116,3.367109);
   f_11630197->SetSavedPoint(117,3.350133);
   f_11630197->SetSavedPoint(118,3.333208);
   f_11630197->SetSavedPoint(119,3.316335);
   f_11630197->SetSavedPoint(120,3.299512);
   f_11630197->SetSavedPoint(121,3.282739);
   f_11630197->SetSavedPoint(122,3.266017);
   f_11630197->SetSavedPoint(123,3.249345);
   f_11630197->SetSavedPoint(124,3.232723);
   f_11630197->SetSavedPoint(125,3.216151);
   f_11630197->SetSavedPoint(126,3.199628);
   f_11630197->SetSavedPoint(127,3.183155);
   f_11630197->SetSavedPoint(128,3.16673);
   f_11630197->SetSavedPoint(129,3.150354);
   f_11630197->SetSavedPoint(130,3.134027);
   f_11630197->SetSavedPoint(131,3.117749);
   f_11630197->SetSavedPoint(132,3.101519);
   f_11630197->SetSavedPoint(133,3.085337);
   f_11630197->SetSavedPoint(134,3.069203);
   f_11630197->SetSavedPoint(135,3.053116);
   f_11630197->SetSavedPoint(136,3.037078);
   f_11630197->SetSavedPoint(137,3.021087);
   f_11630197->SetSavedPoint(138,3.005143);
   f_11630197->SetSavedPoint(139,2.989246);
   f_11630197->SetSavedPoint(140,2.973397);
   f_11630197->SetSavedPoint(141,2.957595);
   f_11630197->SetSavedPoint(142,2.941839);
   f_11630197->SetSavedPoint(143,2.92613);
   f_11630197->SetSavedPoint(144,2.910468);
   f_11630197->SetSavedPoint(145,2.894852);
   f_11630197->SetSavedPoint(146,2.879282);
   f_11630197->SetSavedPoint(147,2.863759);
   f_11630197->SetSavedPoint(148,2.848282);
   f_11630197->SetSavedPoint(149,2.832851);
   f_11630197->SetSavedPoint(150,2.817466);
   f_11630197->SetSavedPoint(151,2.802127);
   f_11630197->SetSavedPoint(152,2.786834);
   f_11630197->SetSavedPoint(153,2.771586);
   f_11630197->SetSavedPoint(154,2.756385);
   f_11630197->SetSavedPoint(155,2.741228);
   f_11630197->SetSavedPoint(156,2.726118);
   f_11630197->SetSavedPoint(157,2.711053);
   f_11630197->SetSavedPoint(158,2.696033);
   f_11630197->SetSavedPoint(159,2.681059);
   f_11630197->SetSavedPoint(160,2.66613);
   f_11630197->SetSavedPoint(161,2.651246);
   f_11630197->SetSavedPoint(162,2.636407);
   f_11630197->SetSavedPoint(163,2.621614);
   f_11630197->SetSavedPoint(164,2.606866);
   f_11630197->SetSavedPoint(165,2.592163);
   f_11630197->SetSavedPoint(166,2.577506);
   f_11630197->SetSavedPoint(167,2.562893);
   f_11630197->SetSavedPoint(168,2.548325);
   f_11630197->SetSavedPoint(169,2.533803);
   f_11630197->SetSavedPoint(170,2.519326);
   f_11630197->SetSavedPoint(171,2.504893);
   f_11630197->SetSavedPoint(172,2.490506);
   f_11630197->SetSavedPoint(173,2.476164);
   f_11630197->SetSavedPoint(174,2.461867);
   f_11630197->SetSavedPoint(175,2.447615);
   f_11630197->SetSavedPoint(176,2.433408);
   f_11630197->SetSavedPoint(177,2.419246);
   f_11630197->SetSavedPoint(178,2.40513);
   f_11630197->SetSavedPoint(179,2.391058);
   f_11630197->SetSavedPoint(180,2.377032);
   f_11630197->SetSavedPoint(181,2.36305);
   f_11630197->SetSavedPoint(182,2.349114);
   f_11630197->SetSavedPoint(183,2.335223);
   f_11630197->SetSavedPoint(184,2.321378);
   f_11630197->SetSavedPoint(185,2.307577);
   f_11630197->SetSavedPoint(186,2.293822);
   f_11630197->SetSavedPoint(187,2.280113);
   f_11630197->SetSavedPoint(188,2.266449);
   f_11630197->SetSavedPoint(189,2.25283);
   f_11630197->SetSavedPoint(190,2.239257);
   f_11630197->SetSavedPoint(191,2.225729);
   f_11630197->SetSavedPoint(192,2.212247);
   f_11630197->SetSavedPoint(193,2.19881);
   f_11630197->SetSavedPoint(194,2.18542);
   f_11630197->SetSavedPoint(195,2.172075);
   f_11630197->SetSavedPoint(196,2.158776);
   f_11630197->SetSavedPoint(197,2.145522);
   f_11630197->SetSavedPoint(198,2.132315);
   f_11630197->SetSavedPoint(199,2.119154);
   f_11630197->SetSavedPoint(200,2.106038);
   f_11630197->SetSavedPoint(201,2.092969);
   f_11630197->SetSavedPoint(202,2.079946);
   f_11630197->SetSavedPoint(203,2.06697);
   f_11630197->SetSavedPoint(204,2.054039);
   f_11630197->SetSavedPoint(205,2.041155);
   f_11630197->SetSavedPoint(206,2.028318);
   f_11630197->SetSavedPoint(207,2.015527);
   f_11630197->SetSavedPoint(208,2.002783);
   f_11630197->SetSavedPoint(209,1.990086);
   f_11630197->SetSavedPoint(210,1.977435);
   f_11630197->SetSavedPoint(211,1.964831);
   f_11630197->SetSavedPoint(212,1.952275);
   f_11630197->SetSavedPoint(213,1.939765);
   f_11630197->SetSavedPoint(214,1.927302);
   f_11630197->SetSavedPoint(215,1.914887);
   f_11630197->SetSavedPoint(216,1.902519);
   f_11630197->SetSavedPoint(217,1.890199);
   f_11630197->SetSavedPoint(218,1.877925);
   f_11630197->SetSavedPoint(219,1.8657);
   f_11630197->SetSavedPoint(220,1.853522);
   f_11630197->SetSavedPoint(221,1.841392);
   f_11630197->SetSavedPoint(222,1.82931);
   f_11630197->SetSavedPoint(223,1.817275);
   f_11630197->SetSavedPoint(224,1.805289);
   f_11630197->SetSavedPoint(225,1.793351);
   f_11630197->SetSavedPoint(226,1.781461);
   f_11630197->SetSavedPoint(227,1.769619);
   f_11630197->SetSavedPoint(228,1.757826);
   f_11630197->SetSavedPoint(229,1.746082);
   f_11630197->SetSavedPoint(230,1.734385);
   f_11630197->SetSavedPoint(231,1.722738);
   f_11630197->SetSavedPoint(232,1.711139);
   f_11630197->SetSavedPoint(233,1.699589);
   f_11630197->SetSavedPoint(234,1.688088);
   f_11630197->SetSavedPoint(235,1.676637);
   f_11630197->SetSavedPoint(236,1.665234);
   f_11630197->SetSavedPoint(237,1.65388);
   f_11630197->SetSavedPoint(238,1.642576);
   f_11630197->SetSavedPoint(239,1.631321);
   f_11630197->SetSavedPoint(240,1.620116);
   f_11630197->SetSavedPoint(241,1.608961);
   f_11630197->SetSavedPoint(242,1.597855);
   f_11630197->SetSavedPoint(243,1.586798);
   f_11630197->SetSavedPoint(244,1.575792);
   f_11630197->SetSavedPoint(245,1.564836);
   f_11630197->SetSavedPoint(246,1.553929);
   f_11630197->SetSavedPoint(247,1.543073);
   f_11630197->SetSavedPoint(248,1.532267);
   f_11630197->SetSavedPoint(249,1.521511);
   f_11630197->SetSavedPoint(250,1.510806);
   f_11630197->SetSavedPoint(251,1.500151);
   f_11630197->SetSavedPoint(252,1.489546);
   f_11630197->SetSavedPoint(253,1.478992);
   f_11630197->SetSavedPoint(254,1.468489);
   f_11630197->SetSavedPoint(255,1.458037);
   f_11630197->SetSavedPoint(256,1.447635);
   f_11630197->SetSavedPoint(257,1.437285);
   f_11630197->SetSavedPoint(258,1.426985);
   f_11630197->SetSavedPoint(259,1.416737);
   f_11630197->SetSavedPoint(260,1.406539);
   f_11630197->SetSavedPoint(261,1.396393);
   f_11630197->SetSavedPoint(262,1.386298);
   f_11630197->SetSavedPoint(263,1.376254);
   f_11630197->SetSavedPoint(264,1.366262);
   f_11630197->SetSavedPoint(265,1.356321);
   f_11630197->SetSavedPoint(266,1.346432);
   f_11630197->SetSavedPoint(267,1.336594);
   f_11630197->SetSavedPoint(268,1.326808);
   f_11630197->SetSavedPoint(269,1.317074);
   f_11630197->SetSavedPoint(270,1.307391);
   f_11630197->SetSavedPoint(271,1.29776);
   f_11630197->SetSavedPoint(272,1.288181);
   f_11630197->SetSavedPoint(273,1.278654);
   f_11630197->SetSavedPoint(274,1.269179);
   f_11630197->SetSavedPoint(275,1.259755);
   f_11630197->SetSavedPoint(276,1.250384);
   f_11630197->SetSavedPoint(277,1.241065);
   f_11630197->SetSavedPoint(278,1.231797);
   f_11630197->SetSavedPoint(279,1.222582);
   f_11630197->SetSavedPoint(280,1.213419);
   f_11630197->SetSavedPoint(281,1.204308);
   f_11630197->SetSavedPoint(282,1.195249);
   f_11630197->SetSavedPoint(283,1.186243);
   f_11630197->SetSavedPoint(284,1.177288);
   f_11630197->SetSavedPoint(285,1.168386);
   f_11630197->SetSavedPoint(286,1.159536);
   f_11630197->SetSavedPoint(287,1.150738);
   f_11630197->SetSavedPoint(288,1.141993);
   f_11630197->SetSavedPoint(289,1.1333);
   f_11630197->SetSavedPoint(290,1.124658);
   f_11630197->SetSavedPoint(291,1.11607);
   f_11630197->SetSavedPoint(292,1.107533);
   f_11630197->SetSavedPoint(293,1.099049);
   f_11630197->SetSavedPoint(294,1.090616);
   f_11630197->SetSavedPoint(295,1.082236);
   f_11630197->SetSavedPoint(296,1.073908);
   f_11630197->SetSavedPoint(297,1.065632);
   f_11630197->SetSavedPoint(298,1.057409);
   f_11630197->SetSavedPoint(299,1.049237);
   f_11630197->SetSavedPoint(300,1.041117);
   f_11630197->SetSavedPoint(301,1.033049);
   f_11630197->SetSavedPoint(302,1.025034);
   f_11630197->SetSavedPoint(303,1.01707);
   f_11630197->SetSavedPoint(304,1.009158);
   f_11630197->SetSavedPoint(305,1.001297);
   f_11630197->SetSavedPoint(306,0.9934887);
   f_11630197->SetSavedPoint(307,0.9857317);
   f_11630197->SetSavedPoint(308,0.9780263);
   f_11630197->SetSavedPoint(309,0.9703724);
   f_11630197->SetSavedPoint(310,0.9627699);
   f_11630197->SetSavedPoint(311,0.9552188);
   f_11630197->SetSavedPoint(312,0.9477189);
   f_11630197->SetSavedPoint(313,0.9402701);
   f_11630197->SetSavedPoint(314,0.9328724);
   f_11630197->SetSavedPoint(315,0.9255257);
   f_11630197->SetSavedPoint(316,0.9182298);
   f_11630197->SetSavedPoint(317,0.9109847);
   f_11630197->SetSavedPoint(318,0.9037902);
   f_11630197->SetSavedPoint(319,0.8966463);
   f_11630197->SetSavedPoint(320,0.8895527);
   f_11630197->SetSavedPoint(321,0.8825094);
   f_11630197->SetSavedPoint(322,0.8755162);
   f_11630197->SetSavedPoint(323,0.868573);
   f_11630197->SetSavedPoint(324,0.8616796);
   f_11630197->SetSavedPoint(325,0.8548359);
   f_11630197->SetSavedPoint(326,0.8480418);
   f_11630197->SetSavedPoint(327,0.8412971);
   f_11630197->SetSavedPoint(328,0.8346015);
   f_11630197->SetSavedPoint(329,0.8279551);
   f_11630197->SetSavedPoint(330,0.8213574);
   f_11630197->SetSavedPoint(331,0.8148085);
   f_11630197->SetSavedPoint(332,0.8083081);
   f_11630197->SetSavedPoint(333,0.801856);
   f_11630197->SetSavedPoint(334,0.7954519);
   f_11630197->SetSavedPoint(335,0.7890958);
   f_11630197->SetSavedPoint(336,0.7827874);
   f_11630197->SetSavedPoint(337,0.7765265);
   f_11630197->SetSavedPoint(338,0.7703129);
   f_11630197->SetSavedPoint(339,0.7641462);
   f_11630197->SetSavedPoint(340,0.7580264);
   f_11630197->SetSavedPoint(341,0.7519532);
   f_11630197->SetSavedPoint(342,0.7459262);
   f_11630197->SetSavedPoint(343,0.7399454);
   f_11630197->SetSavedPoint(344,0.7340103);
   f_11630197->SetSavedPoint(345,0.7281208);
   f_11630197->SetSavedPoint(346,0.7222766);
   f_11630197->SetSavedPoint(347,0.7164774);
   f_11630197->SetSavedPoint(348,0.7107228);
   f_11630197->SetSavedPoint(349,0.7050128);
   f_11630197->SetSavedPoint(350,0.6993468);
   f_11630197->SetSavedPoint(351,0.6937247);
   f_11630197->SetSavedPoint(352,0.6881461);
   f_11630197->SetSavedPoint(353,0.6826108);
   f_11630197->SetSavedPoint(354,0.6771183);
   f_11630197->SetSavedPoint(355,0.6716684);
   f_11630197->SetSavedPoint(356,0.6662607);
   f_11630197->SetSavedPoint(357,0.6608949);
   f_11630197->SetSavedPoint(358,0.6555706);
   f_11630197->SetSavedPoint(359,0.6502875);
   f_11630197->SetSavedPoint(360,0.6450452);
   f_11630197->SetSavedPoint(361,0.6398433);
   f_11630197->SetSavedPoint(362,0.6346815);
   f_11630197->SetSavedPoint(363,0.6295594);
   f_11630197->SetSavedPoint(364,0.6244766);
   f_11630197->SetSavedPoint(365,0.6194327);
   f_11630197->SetSavedPoint(366,0.6144273);
   f_11630197->SetSavedPoint(367,0.6094599);
   f_11630197->SetSavedPoint(368,0.6045301);
   f_11630197->SetSavedPoint(369,0.5996376);
   f_11630197->SetSavedPoint(370,0.5947819);
   f_11630197->SetSavedPoint(371,0.5899625);
   f_11630197->SetSavedPoint(372,0.585179);
   f_11630197->SetSavedPoint(373,0.5804309);
   f_11630197->SetSavedPoint(374,0.5757177);
   f_11630197->SetSavedPoint(375,0.5710391);
   f_11630197->SetSavedPoint(376,0.5663944);
   f_11630197->SetSavedPoint(377,0.5617833);
   f_11630197->SetSavedPoint(378,0.5572051);
   f_11630197->SetSavedPoint(379,0.5526595);
   f_11630197->SetSavedPoint(380,0.5481458);
   f_11630197->SetSavedPoint(381,0.5436636);
   f_11630197->SetSavedPoint(382,0.5392123);
   f_11630197->SetSavedPoint(383,0.5347914);
   f_11630197->SetSavedPoint(384,0.5304003);
   f_11630197->SetSavedPoint(385,0.5260385);
   f_11630197->SetSavedPoint(386,0.5217054);
   f_11630197->SetSavedPoint(387,0.5174004);
   f_11630197->SetSavedPoint(388,0.513123);
   f_11630197->SetSavedPoint(389,0.5088726);
   f_11630197->SetSavedPoint(390,0.5046485);
   f_11630197->SetSavedPoint(391,0.5004502);
   f_11630197->SetSavedPoint(392,0.496277);
   f_11630197->SetSavedPoint(393,0.4921283);
   f_11630197->SetSavedPoint(394,0.4880035);
   f_11630197->SetSavedPoint(395,0.483902);
   f_11630197->SetSavedPoint(396,0.479823);
   f_11630197->SetSavedPoint(397,0.4757659);
   f_11630197->SetSavedPoint(398,0.47173);
   f_11630197->SetSavedPoint(399,0.4677147);
   f_11630197->SetSavedPoint(400,0.4637193);
   f_11630197->SetSavedPoint(401,0.459743);
   f_11630197->SetSavedPoint(402,0.4557852);
   f_11630197->SetSavedPoint(403,0.4518451);
   f_11630197->SetSavedPoint(404,0.447922);
   f_11630197->SetSavedPoint(405,0.4440153);
   f_11630197->SetSavedPoint(406,0.440124);
   f_11630197->SetSavedPoint(407,0.4362475);
   f_11630197->SetSavedPoint(408,0.432385);
   f_11630197->SetSavedPoint(409,0.4285358);
   f_11630197->SetSavedPoint(410,0.4246989);
   f_11630197->SetSavedPoint(411,0.4208738);
   f_11630197->SetSavedPoint(412,0.4170594);
   f_11630197->SetSavedPoint(413,0.4132551);
   f_11630197->SetSavedPoint(414,0.40946);
   f_11630197->SetSavedPoint(415,0.4056732);
   f_11630197->SetSavedPoint(416,0.401894);
   f_11630197->SetSavedPoint(417,0.3981214);
   f_11630197->SetSavedPoint(418,0.3943547);
   f_11630197->SetSavedPoint(419,0.3905928);
   f_11630197->SetSavedPoint(420,0.386835);
   f_11630197->SetSavedPoint(421,0.3830803);
   f_11630197->SetSavedPoint(422,0.3793278);
   f_11630197->SetSavedPoint(423,0.3755766);
   f_11630197->SetSavedPoint(424,0.3718258);
   f_11630197->SetSavedPoint(425,0.3680745);
   f_11630197->SetSavedPoint(426,0.3643216);
   f_11630197->SetSavedPoint(427,0.3605663);
   f_11630197->SetSavedPoint(428,0.3568075);
   f_11630197->SetSavedPoint(429,0.3530443);
   f_11630197->SetSavedPoint(430,0.3492756);
   f_11630197->SetSavedPoint(431,0.3455006);
   f_11630197->SetSavedPoint(432,0.3417181);
   f_11630197->SetSavedPoint(433,0.3379271);
   f_11630197->SetSavedPoint(434,0.3341266);
   f_11630197->SetSavedPoint(435,0.3303156);
   f_11630197->SetSavedPoint(436,0.326493);
   f_11630197->SetSavedPoint(437,0.3226577);
   f_11630197->SetSavedPoint(438,0.3188086);
   f_11630197->SetSavedPoint(439,0.3149446);
   f_11630197->SetSavedPoint(440,0.3110647);
   f_11630197->SetSavedPoint(441,0.3071677);
   f_11630197->SetSavedPoint(442,0.3032525);
   f_11630197->SetSavedPoint(443,0.2993179);
   f_11630197->SetSavedPoint(444,0.2953628);
   f_11630197->SetSavedPoint(445,0.2913861);
   f_11630197->SetSavedPoint(446,0.2873865);
   f_11630197->SetSavedPoint(447,0.2833629);
   f_11630197->SetSavedPoint(448,0.279314);
   f_11630197->SetSavedPoint(449,0.2752387);
   f_11630197->SetSavedPoint(450,0.2711358);
   f_11630197->SetSavedPoint(451,0.2670039);
   f_11630197->SetSavedPoint(452,0.2628419);
   f_11630197->SetSavedPoint(453,0.2586485);
   f_11630197->SetSavedPoint(454,0.2544224);
   f_11630197->SetSavedPoint(455,0.2501623);
   f_11630197->SetSavedPoint(456,0.245867);
   f_11630197->SetSavedPoint(457,0.2415352);
   f_11630197->SetSavedPoint(458,0.2371654);
   f_11630197->SetSavedPoint(459,0.2327564);
   f_11630197->SetSavedPoint(460,0.2283069);
   f_11630197->SetSavedPoint(461,0.2238154);
   f_11630197->SetSavedPoint(462,0.2192806);
   f_11630197->SetSavedPoint(463,0.2147012);
   f_11630197->SetSavedPoint(464,0.2100757);
   f_11630197->SetSavedPoint(465,0.2054026);
   f_11630197->SetSavedPoint(466,0.2006807);
   f_11630197->SetSavedPoint(467,0.1959084);
   f_11630197->SetSavedPoint(468,0.1910844);
   f_11630197->SetSavedPoint(469,0.1862071);
   f_11630197->SetSavedPoint(470,0.181275);
   f_11630197->SetSavedPoint(471,0.1762868);
   f_11630197->SetSavedPoint(472,0.1712408);
   f_11630197->SetSavedPoint(473,0.1661356);
   f_11630197->SetSavedPoint(474,0.1609696);
   f_11630197->SetSavedPoint(475,0.1557413);
   f_11630197->SetSavedPoint(476,0.1504492);
   f_11630197->SetSavedPoint(477,0.1450917);
   f_11630197->SetSavedPoint(478,0.1396671);
   f_11630197->SetSavedPoint(479,0.134174);
   f_11630197->SetSavedPoint(480,0.1286106);
   f_11630197->SetSavedPoint(481,0.1229755);
   f_11630197->SetSavedPoint(482,0.1172668);
   f_11630197->SetSavedPoint(483,0.1114831);
   f_11630197->SetSavedPoint(484,0.1056225);
   f_11630197->SetSavedPoint(485,0.09968352);
   f_11630197->SetSavedPoint(486,0.09366438);
   f_11630197->SetSavedPoint(487,0.08756339);
   f_11630197->SetSavedPoint(488,0.08137883);
   f_11630197->SetSavedPoint(489,0.07510896);
   f_11630197->SetSavedPoint(490,0.06875203);
   f_11630197->SetSavedPoint(491,0.06230629);
   f_11630197->SetSavedPoint(492,0.05576996);
   f_11630197->SetSavedPoint(493,0.04914124);
   f_11630197->SetSavedPoint(494,0.04241833);
   f_11630197->SetSavedPoint(495,0.03559942);
   f_11630197->SetSavedPoint(496,0.02868266);
   f_11630197->SetSavedPoint(497,0.02166621);
   f_11630197->SetSavedPoint(498,0.01454821);
   f_11630197->SetSavedPoint(499,0.007326766);
   f_11630197->SetSavedPoint(500,0);
   f_11630197->SetSavedPoint(501,0);
   f_11630197->SetSavedPoint(502,0.5);
   f_11630197->SetFillColor(19);
   f_11630197->SetFillStyle(0);
   f_11630197->SetMarkerStyle(20);
   f_11630197->SetMarkerSize(1.2);
   f_11630197->SetLineColor(8);
   f_11630197->SetLineWidth(3);
   f_11630197->GetXaxis()->SetNdivisions(505);
   f_11630197->GetXaxis()->SetLabelFont(132);
   f_11630197->GetXaxis()->SetLabelOffset(0.015);
   f_11630197->GetXaxis()->SetLabelSize(0.05);
   f_11630197->GetXaxis()->SetTitleSize(0.06);
   f_11630197->GetXaxis()->SetTitleFont(132);
   f_11630197->GetYaxis()->SetLabelFont(132);
   f_11630197->GetYaxis()->SetLabelSize(0.05);
   f_11630197->GetYaxis()->SetTitleSize(0.06);
   f_11630197->GetYaxis()->SetTitleFont(42);
   f_11630197->SetParameter(0,0);
   f_11630197->SetParError(0,0);
   f_11630197->SetParLimits(0,0,0);
   f_11630197->SetParameter(1,0);
   f_11630197->SetParError(1,0);
   f_11630197->SetParLimits(1,0,0);
   f_11630197->SetParameter(2,0);
   f_11630197->SetParError(2,0);
   f_11630197->SetParLimits(2,0,0);
   f_11630197->SetParameter(3,0);
   f_11630197->SetParError(3,0);
   f_11630197->SetParLimits(3,0,0);
   f_11630197->SetParameter(4,0);
   f_11630197->SetParError(4,0);
   f_11630197->SetParLimits(4,0,0);
   f_11630197->SetParameter(5,0);
   f_11630197->SetParError(5,0);
   f_11630197->SetParLimits(5,0,0);
   f_11630197->Draw("same");
   
   Double_t Graph0_fx137[203] = {
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.31,
   0.315,
   0.32,
   0.325,
   0.33,
   0.335,
   0.34,
   0.345,
   0.35,
   0.355,
   0.36,
   0.365,
   0.37,
   0.375,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495,
   0.5,
   0.5,
   0.495,
   0.49,
   0.485,
   0.48,
   0.475,
   0.47,
   0.465,
   0.46,
   0.455,
   0.45,
   0.445,
   0.44,
   0.435,
   0.43,
   0.425,
   0.42,
   0.415,
   0.41,
   0.405,
   0.4,
   0.395,
   0.39,
   0.385,
   0.38,
   0.375,
   0.37,
   0.365,
   0.36,
   0.355,
   0.35,
   0.345,
   0.34,
   0.335,
   0.33,
   0.325,
   0.32,
   0.315,
   0.31,
   0.305,
   0.3,
   0.295,
   0.29,
   0.285,
   0.28,
   0.275,
   0.27,
   0.265,
   0.26,
   0.255,
   0.25,
   0.245,
   0.24,
   0.235,
   0.23,
   0.225,
   0.22,
   0.215,
   0.21,
   0.205,
   0.2,
   0.195,
   0.19,
   0.185,
   0.18,
   0.175,
   0.17,
   0.165,
   0.16,
   0.155,
   0.15,
   0.145,
   0.14,
   0.135,
   0.13,
   0.125,
   0.12,
   0.115,
   0.11,
   0.105,
   0.1,
   0.095,
   0.09,
   0.085,
   0.08,
   0.075,
   0.07,
   0.065,
   0.06,
   0.055,
   0.05,
   0.045,
   0.04,
   0.035,
   0.03,
   0.025,
   0.02,
   0.015,
   0.01,
   0.005,
   0,
   0};
   Double_t Graph0_fy137[203] = {
   5.827945,
   5.693394,
   5.562507,
   5.435087,
   5.310949,
   5.189916,
   5.071822,
   4.956512,
   4.843836,
   4.733657,
   4.625843,
   4.520274,
   4.416833,
   4.315415,
   4.21592,
   4.118255,
   4.022334,
   3.928079,
   3.835416,
   3.744279,
   3.654605,
   3.566341,
   3.479434,
   3.393841,
   3.309521,
   3.226437,
   3.14456,
   3.063863,
   2.984321,
   2.905916,
   2.828633,
   2.752459,
   2.677386,
   2.603407,
   2.530519,
   2.458721,
   2.388016,
   2.318406,
   2.249897,
   2.182498,
   2.116216,
   2.051063,
   1.987049,
   1.924187,
   1.86249,
   1.801972,
   1.742646,
   1.684527,
   1.62763,
   1.571966,
   1.517551,
   1.464397,
   1.412516,
   1.361919,
   1.312616,
   1.264615,
   1.217923,
   1.172546,
   1.128486,
   1.085746,
   1.044325,
   1.004219,
   0.9654213,
   0.9279248,
   0.8917175,
   0.8567847,
   0.8231088,
   0.7906686,
   0.7594393,
   0.7293925,
   0.7004958,
   0.672713,
   0.6460035,
   0.6203223,
   0.59562,
   0.5718424,
   0.5489306,
   0.5268203,
   0.5054423,
   0.4847219,
   0.4645788,
   0.4449268,
   0.4256738,
   0.4067216,
   0.3879653,
   0.3692935,
   0.3505879,
   0.331723,
   0.312566,
   0.2929762,
   0.272805,
   0.2518955,
   0.2300821,
   0.2071901,
   0.1830356,
   0.1574247,
   0.1301535,
   0.1010072,
   0.06975998,
   0.03617417,
   0,
   0,
   0.03567055,
   0.06883432,
   0.09972941,
   0.128583,
   0.155612,
   0.1810231,
   0.2050133,
   0.2277703,
   0.2494729,
   0.270291,
   0.2903862,
   0.309912,
   0.3290139,
   0.34783,
   0.3664909,
   0.3851201,
   0.4038343,
   0.4227433,
   0.4419506,
   0.4615534,
   0.4816429,
   0.5023042,
   0.5236169,
   0.545655,
   0.5684872,
   0.592177,
   0.6167829,
   0.6423586,
   0.668953,
   0.6966108,
   0.7253721,
   0.755273,
   0.7863454,
   0.8186176,
   0.8521141,
   0.8868559,
   0.9228607,
   0.9601428,
   0.9987139,
   1.038582,
   1.079754,
   1.122233,
   1.16602,
   1.211113,
   1.25751,
   1.305206,
   1.354194,
   1.404465,
   1.456012,
   1.508823,
   1.562886,
   1.61819,
   1.674722,
   1.732469,
   1.791417,
   1.851553,
   1.912864,
   1.975337,
   2.03896,
   2.103721,
   2.169609,
   2.236615,
   2.304732,
   2.373951,
   2.444269,
   2.515681,
   2.588188,
   2.66179,
   2.736492,
   2.812299,
   2.88922,
   2.967269,
   3.046461,
   3.126815,
   3.208354,
   3.291103,
   3.375095,
   3.460364,
   3.54695,
   3.634896,
   3.724251,
   3.815071,
   3.907413,
   4.001344,
   4.096934,
   4.19426,
   4.293404,
   4.394455,
   4.497511,
   4.602674,
   4.710054,
   4.819768,
   4.931942,
   5.046708,
   5.164209,
   5.284593,
   5.408021,
   5.534658,
   5.664683,
   5.798283,
   5.827945};
   TGraph *graph = new TGraph(203,Graph0_fx137,Graph0_fy137);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph137 = new TH1F("Graph_Graph137","Graph",203,0,0.55);
   Graph_Graph137->SetMinimum(0);
   Graph_Graph137->SetMaximum(6.410739);
   Graph_Graph137->SetDirectory(0);
   Graph_Graph137->SetStats(0);
   Graph_Graph137->SetMarkerStyle(20);
   Graph_Graph137->SetMarkerSize(1.2);
   Graph_Graph137->GetXaxis()->SetNdivisions(505);
   Graph_Graph137->GetXaxis()->SetLabelFont(132);
   Graph_Graph137->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph137->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph137->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph137->GetXaxis()->SetTitleFont(132);
   Graph_Graph137->GetYaxis()->SetLabelFont(132);
   Graph_Graph137->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph137->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph137->GetYaxis()->SetTitleFont(42);
   Graph_Graph137->GetZaxis()->SetLabelFont(132);
   Graph_Graph137->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph137->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph137->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph137);
   
   graph->Draw("flc");
   
   TF1 *f_11600198 = new TF1("*f_11600",0,0.5,6);
    //The original function : f_11600 had originally been created by:
    //TF1 *f_11600 = new TF1("f_11600",f_11600,0,0.5,6);
   f_11600198->SetRange(0,0.5);
   f_11600198->SetName("f_11600");
   f_11600198->SetTitle("f_11600");
   f_11600198->SetNpx(500);
   f_11600198->SetSavedPoint(0,5.709261);
   f_11600198->SetSavedPoint(1,5.689554);
   f_11600198->SetSavedPoint(2,5.669819);
   f_11600198->SetSavedPoint(3,5.650056);
   f_11600198->SetSavedPoint(4,5.630267);
   f_11600198->SetSavedPoint(5,5.610452);
   f_11600198->SetSavedPoint(6,5.590613);
   f_11600198->SetSavedPoint(7,5.57075);
   f_11600198->SetSavedPoint(8,5.550865);
   f_11600198->SetSavedPoint(9,5.530958);
   f_11600198->SetSavedPoint(10,5.511031);
   f_11600198->SetSavedPoint(11,5.491083);
   f_11600198->SetSavedPoint(12,5.471117);
   f_11600198->SetSavedPoint(13,5.451133);
   f_11600198->SetSavedPoint(14,5.431131);
   f_11600198->SetSavedPoint(15,5.411114);
   f_11600198->SetSavedPoint(16,5.391081);
   f_11600198->SetSavedPoint(17,5.371034);
   f_11600198->SetSavedPoint(18,5.350973);
   f_11600198->SetSavedPoint(19,5.3309);
   f_11600198->SetSavedPoint(20,5.310814);
   f_11600198->SetSavedPoint(21,5.290718);
   f_11600198->SetSavedPoint(22,5.270612);
   f_11600198->SetSavedPoint(23,5.250496);
   f_11600198->SetSavedPoint(24,5.230373);
   f_11600198->SetSavedPoint(25,5.210241);
   f_11600198->SetSavedPoint(26,5.190103);
   f_11600198->SetSavedPoint(27,5.169958);
   f_11600198->SetSavedPoint(28,5.149809);
   f_11600198->SetSavedPoint(29,5.129655);
   f_11600198->SetSavedPoint(30,5.109498);
   f_11600198->SetSavedPoint(31,5.089338);
   f_11600198->SetSavedPoint(32,5.069176);
   f_11600198->SetSavedPoint(33,5.049013);
   f_11600198->SetSavedPoint(34,5.02885);
   f_11600198->SetSavedPoint(35,5.008687);
   f_11600198->SetSavedPoint(36,4.988525);
   f_11600198->SetSavedPoint(37,4.968364);
   f_11600198->SetSavedPoint(38,4.948207);
   f_11600198->SetSavedPoint(39,4.928053);
   f_11600198->SetSavedPoint(40,4.907903);
   f_11600198->SetSavedPoint(41,4.887758);
   f_11600198->SetSavedPoint(42,4.867618);
   f_11600198->SetSavedPoint(43,4.847485);
   f_11600198->SetSavedPoint(44,4.827359);
   f_11600198->SetSavedPoint(45,4.80724);
   f_11600198->SetSavedPoint(46,4.78713);
   f_11600198->SetSavedPoint(47,4.767029);
   f_11600198->SetSavedPoint(48,4.746938);
   f_11600198->SetSavedPoint(49,4.726857);
   f_11600198->SetSavedPoint(50,4.706787);
   f_11600198->SetSavedPoint(51,4.686729);
   f_11600198->SetSavedPoint(52,4.666684);
   f_11600198->SetSavedPoint(53,4.646652);
   f_11600198->SetSavedPoint(54,4.626634);
   f_11600198->SetSavedPoint(55,4.60663);
   f_11600198->SetSavedPoint(56,4.586641);
   f_11600198->SetSavedPoint(57,4.566668);
   f_11600198->SetSavedPoint(58,4.546711);
   f_11600198->SetSavedPoint(59,4.526771);
   f_11600198->SetSavedPoint(60,4.506849);
   f_11600198->SetSavedPoint(61,4.486945);
   f_11600198->SetSavedPoint(62,4.46706);
   f_11600198->SetSavedPoint(63,4.447194);
   f_11600198->SetSavedPoint(64,4.427349);
   f_11600198->SetSavedPoint(65,4.407524);
   f_11600198->SetSavedPoint(66,4.38772);
   f_11600198->SetSavedPoint(67,4.367938);
   f_11600198->SetSavedPoint(68,4.348178);
   f_11600198->SetSavedPoint(69,4.328441);
   f_11600198->SetSavedPoint(70,4.308728);
   f_11600198->SetSavedPoint(71,4.289039);
   f_11600198->SetSavedPoint(72,4.269374);
   f_11600198->SetSavedPoint(73,4.249735);
   f_11600198->SetSavedPoint(74,4.230121);
   f_11600198->SetSavedPoint(75,4.210533);
   f_11600198->SetSavedPoint(76,4.190973);
   f_11600198->SetSavedPoint(77,4.171439);
   f_11600198->SetSavedPoint(78,4.151933);
   f_11600198->SetSavedPoint(79,4.132456);
   f_11600198->SetSavedPoint(80,4.113007);
   f_11600198->SetSavedPoint(81,4.093588);
   f_11600198->SetSavedPoint(82,4.074199);
   f_11600198->SetSavedPoint(83,4.054839);
   f_11600198->SetSavedPoint(84,4.035511);
   f_11600198->SetSavedPoint(85,4.016214);
   f_11600198->SetSavedPoint(86,3.996949);
   f_11600198->SetSavedPoint(87,3.977716);
   f_11600198->SetSavedPoint(88,3.958516);
   f_11600198->SetSavedPoint(89,3.939348);
   f_11600198->SetSavedPoint(90,3.920215);
   f_11600198->SetSavedPoint(91,3.901116);
   f_11600198->SetSavedPoint(92,3.882051);
   f_11600198->SetSavedPoint(93,3.863021);
   f_11600198->SetSavedPoint(94,3.844026);
   f_11600198->SetSavedPoint(95,3.825068);
   f_11600198->SetSavedPoint(96,3.806146);
   f_11600198->SetSavedPoint(97,3.78726);
   f_11600198->SetSavedPoint(98,3.768411);
   f_11600198->SetSavedPoint(99,3.7496);
   f_11600198->SetSavedPoint(100,3.730827);
   f_11600198->SetSavedPoint(101,3.712093);
   f_11600198->SetSavedPoint(102,3.693397);
   f_11600198->SetSavedPoint(103,3.67474);
   f_11600198->SetSavedPoint(104,3.656123);
   f_11600198->SetSavedPoint(105,3.637545);
   f_11600198->SetSavedPoint(106,3.619008);
   f_11600198->SetSavedPoint(107,3.600512);
   f_11600198->SetSavedPoint(108,3.582056);
   f_11600198->SetSavedPoint(109,3.563642);
   f_11600198->SetSavedPoint(110,3.54527);
   f_11600198->SetSavedPoint(111,3.52694);
   f_11600198->SetSavedPoint(112,3.508652);
   f_11600198->SetSavedPoint(113,3.490407);
   f_11600198->SetSavedPoint(114,3.472206);
   f_11600198->SetSavedPoint(115,3.454047);
   f_11600198->SetSavedPoint(116,3.435933);
   f_11600198->SetSavedPoint(117,3.417863);
   f_11600198->SetSavedPoint(118,3.399837);
   f_11600198->SetSavedPoint(119,3.381856);
   f_11600198->SetSavedPoint(120,3.36392);
   f_11600198->SetSavedPoint(121,3.346029);
   f_11600198->SetSavedPoint(122,3.328185);
   f_11600198->SetSavedPoint(123,3.310386);
   f_11600198->SetSavedPoint(124,3.292634);
   f_11600198->SetSavedPoint(125,3.274928);
   f_11600198->SetSavedPoint(126,3.257269);
   f_11600198->SetSavedPoint(127,3.239657);
   f_11600198->SetSavedPoint(128,3.222093);
   f_11600198->SetSavedPoint(129,3.204576);
   f_11600198->SetSavedPoint(130,3.187108);
   f_11600198->SetSavedPoint(131,3.169688);
   f_11600198->SetSavedPoint(132,3.152316);
   f_11600198->SetSavedPoint(133,3.134993);
   f_11600198->SetSavedPoint(134,3.117719);
   f_11600198->SetSavedPoint(135,3.100494);
   f_11600198->SetSavedPoint(136,3.083319);
   f_11600198->SetSavedPoint(137,3.066194);
   f_11600198->SetSavedPoint(138,3.049119);
   f_11600198->SetSavedPoint(139,3.032094);
   f_11600198->SetSavedPoint(140,3.01512);
   f_11600198->SetSavedPoint(141,2.998196);
   f_11600198->SetSavedPoint(142,2.981323);
   f_11600198->SetSavedPoint(143,2.964501);
   f_11600198->SetSavedPoint(144,2.947731);
   f_11600198->SetSavedPoint(145,2.931012);
   f_11600198->SetSavedPoint(146,2.914345);
   f_11600198->SetSavedPoint(147,2.89773);
   f_11600198->SetSavedPoint(148,2.881167);
   f_11600198->SetSavedPoint(149,2.864657);
   f_11600198->SetSavedPoint(150,2.848199);
   f_11600198->SetSavedPoint(151,2.831794);
   f_11600198->SetSavedPoint(152,2.815442);
   f_11600198->SetSavedPoint(153,2.799143);
   f_11600198->SetSavedPoint(154,2.782897);
   f_11600198->SetSavedPoint(155,2.766704);
   f_11600198->SetSavedPoint(156,2.750565);
   f_11600198->SetSavedPoint(157,2.73448);
   f_11600198->SetSavedPoint(158,2.718449);
   f_11600198->SetSavedPoint(159,2.702472);
   f_11600198->SetSavedPoint(160,2.686549);
   f_11600198->SetSavedPoint(161,2.670681);
   f_11600198->SetSavedPoint(162,2.654867);
   f_11600198->SetSavedPoint(163,2.639108);
   f_11600198->SetSavedPoint(164,2.623404);
   f_11600198->SetSavedPoint(165,2.607754);
   f_11600198->SetSavedPoint(166,2.59216);
   f_11600198->SetSavedPoint(167,2.576621);
   f_11600198->SetSavedPoint(168,2.561137);
   f_11600198->SetSavedPoint(169,2.545708);
   f_11600198->SetSavedPoint(170,2.530335);
   f_11600198->SetSavedPoint(171,2.515018);
   f_11600198->SetSavedPoint(172,2.499757);
   f_11600198->SetSavedPoint(173,2.484551);
   f_11600198->SetSavedPoint(174,2.469402);
   f_11600198->SetSavedPoint(175,2.454308);
   f_11600198->SetSavedPoint(176,2.439271);
   f_11600198->SetSavedPoint(177,2.42429);
   f_11600198->SetSavedPoint(178,2.409365);
   f_11600198->SetSavedPoint(179,2.394497);
   f_11600198->SetSavedPoint(180,2.379685);
   f_11600198->SetSavedPoint(181,2.36493);
   f_11600198->SetSavedPoint(182,2.350232);
   f_11600198->SetSavedPoint(183,2.33559);
   f_11600198->SetSavedPoint(184,2.321005);
   f_11600198->SetSavedPoint(185,2.306477);
   f_11600198->SetSavedPoint(186,2.292006);
   f_11600198->SetSavedPoint(187,2.277592);
   f_11600198->SetSavedPoint(188,2.263235);
   f_11600198->SetSavedPoint(189,2.248935);
   f_11600198->SetSavedPoint(190,2.234693);
   f_11600198->SetSavedPoint(191,2.220507);
   f_11600198->SetSavedPoint(192,2.206379);
   f_11600198->SetSavedPoint(193,2.192308);
   f_11600198->SetSavedPoint(194,2.178294);
   f_11600198->SetSavedPoint(195,2.164338);
   f_11600198->SetSavedPoint(196,2.15044);
   f_11600198->SetSavedPoint(197,2.136598);
   f_11600198->SetSavedPoint(198,2.122814);
   f_11600198->SetSavedPoint(199,2.109088);
   f_11600198->SetSavedPoint(200,2.095419);
   f_11600198->SetSavedPoint(201,2.081808);
   f_11600198->SetSavedPoint(202,2.068254);
   f_11600198->SetSavedPoint(203,2.054758);
   f_11600198->SetSavedPoint(204,2.041319);
   f_11600198->SetSavedPoint(205,2.027938);
   f_11600198->SetSavedPoint(206,2.014614);
   f_11600198->SetSavedPoint(207,2.001348);
   f_11600198->SetSavedPoint(208,1.98814);
   f_11600198->SetSavedPoint(209,1.974989);
   f_11600198->SetSavedPoint(210,1.961896);
   f_11600198->SetSavedPoint(211,1.94886);
   f_11600198->SetSavedPoint(212,1.935882);
   f_11600198->SetSavedPoint(213,1.922961);
   f_11600198->SetSavedPoint(214,1.910098);
   f_11600198->SetSavedPoint(215,1.897292);
   f_11600198->SetSavedPoint(216,1.884544);
   f_11600198->SetSavedPoint(217,1.871853);
   f_11600198->SetSavedPoint(218,1.859219);
   f_11600198->SetSavedPoint(219,1.846643);
   f_11600198->SetSavedPoint(220,1.834125);
   f_11600198->SetSavedPoint(221,1.821663);
   f_11600198->SetSavedPoint(222,1.809259);
   f_11600198->SetSavedPoint(223,1.796912);
   f_11600198->SetSavedPoint(224,1.784622);
   f_11600198->SetSavedPoint(225,1.77239);
   f_11600198->SetSavedPoint(226,1.760214);
   f_11600198->SetSavedPoint(227,1.748096);
   f_11600198->SetSavedPoint(228,1.736034);
   f_11600198->SetSavedPoint(229,1.72403);
   f_11600198->SetSavedPoint(230,1.712082);
   f_11600198->SetSavedPoint(231,1.700191);
   f_11600198->SetSavedPoint(232,1.688357);
   f_11600198->SetSavedPoint(233,1.67658);
   f_11600198->SetSavedPoint(234,1.664859);
   f_11600198->SetSavedPoint(235,1.653195);
   f_11600198->SetSavedPoint(236,1.641587);
   f_11600198->SetSavedPoint(237,1.630036);
   f_11600198->SetSavedPoint(238,1.618541);
   f_11600198->SetSavedPoint(239,1.607103);
   f_11600198->SetSavedPoint(240,1.59572);
   f_11600198->SetSavedPoint(241,1.584394);
   f_11600198->SetSavedPoint(242,1.573123);
   f_11600198->SetSavedPoint(243,1.561909);
   f_11600198->SetSavedPoint(244,1.550751);
   f_11600198->SetSavedPoint(245,1.539648);
   f_11600198->SetSavedPoint(246,1.528601);
   f_11600198->SetSavedPoint(247,1.517609);
   f_11600198->SetSavedPoint(248,1.506673);
   f_11600198->SetSavedPoint(249,1.495793);
   f_11600198->SetSavedPoint(250,1.484967);
   f_11600198->SetSavedPoint(251,1.474197);
   f_11600198->SetSavedPoint(252,1.463482);
   f_11600198->SetSavedPoint(253,1.452822);
   f_11600198->SetSavedPoint(254,1.442217);
   f_11600198->SetSavedPoint(255,1.431667);
   f_11600198->SetSavedPoint(256,1.421171);
   f_11600198->SetSavedPoint(257,1.41073);
   f_11600198->SetSavedPoint(258,1.400343);
   f_11600198->SetSavedPoint(259,1.390011);
   f_11600198->SetSavedPoint(260,1.379733);
   f_11600198->SetSavedPoint(261,1.369509);
   f_11600198->SetSavedPoint(262,1.359339);
   f_11600198->SetSavedPoint(263,1.349223);
   f_11600198->SetSavedPoint(264,1.33916);
   f_11600198->SetSavedPoint(265,1.329151);
   f_11600198->SetSavedPoint(266,1.319196);
   f_11600198->SetSavedPoint(267,1.309294);
   f_11600198->SetSavedPoint(268,1.299445);
   f_11600198->SetSavedPoint(269,1.28965);
   f_11600198->SetSavedPoint(270,1.279907);
   f_11600198->SetSavedPoint(271,1.270217);
   f_11600198->SetSavedPoint(272,1.26058);
   f_11600198->SetSavedPoint(273,1.250996);
   f_11600198->SetSavedPoint(274,1.241463);
   f_11600198->SetSavedPoint(275,1.231984);
   f_11600198->SetSavedPoint(276,1.222556);
   f_11600198->SetSavedPoint(277,1.21318);
   f_11600198->SetSavedPoint(278,1.203856);
   f_11600198->SetSavedPoint(279,1.194584);
   f_11600198->SetSavedPoint(280,1.185364);
   f_11600198->SetSavedPoint(281,1.176195);
   f_11600198->SetSavedPoint(282,1.167077);
   f_11600198->SetSavedPoint(283,1.15801);
   f_11600198->SetSavedPoint(284,1.148995);
   f_11600198->SetSavedPoint(285,1.14003);
   f_11600198->SetSavedPoint(286,1.131116);
   f_11600198->SetSavedPoint(287,1.122252);
   f_11600198->SetSavedPoint(288,1.113439);
   f_11600198->SetSavedPoint(289,1.104676);
   f_11600198->SetSavedPoint(290,1.095963);
   f_11600198->SetSavedPoint(291,1.0873);
   f_11600198->SetSavedPoint(292,1.078686);
   f_11600198->SetSavedPoint(293,1.070123);
   f_11600198->SetSavedPoint(294,1.061608);
   f_11600198->SetSavedPoint(295,1.053143);
   f_11600198->SetSavedPoint(296,1.044727);
   f_11600198->SetSavedPoint(297,1.03636);
   f_11600198->SetSavedPoint(298,1.028042);
   f_11600198->SetSavedPoint(299,1.019772);
   f_11600198->SetSavedPoint(300,1.011551);
   f_11600198->SetSavedPoint(301,1.003378);
   f_11600198->SetSavedPoint(302,0.9952533);
   f_11600198->SetSavedPoint(303,0.9871764);
   f_11600198->SetSavedPoint(304,0.9791472);
   f_11600198->SetSavedPoint(305,0.9711656);
   f_11600198->SetSavedPoint(306,0.9632314);
   f_11600198->SetSavedPoint(307,0.9553445);
   f_11600198->SetSavedPoint(308,0.9475047);
   f_11600198->SetSavedPoint(309,0.9397117);
   f_11600198->SetSavedPoint(310,0.9319655);
   f_11600198->SetSavedPoint(311,0.9242658);
   f_11600198->SetSavedPoint(312,0.9166125);
   f_11600198->SetSavedPoint(313,0.9090054);
   f_11600198->SetSavedPoint(314,0.9014444);
   f_11600198->SetSavedPoint(315,0.8939291);
   f_11600198->SetSavedPoint(316,0.8864596);
   f_11600198->SetSavedPoint(317,0.8790355);
   f_11600198->SetSavedPoint(318,0.8716567);
   f_11600198->SetSavedPoint(319,0.8643231);
   f_11600198->SetSavedPoint(320,0.8570344);
   f_11600198->SetSavedPoint(321,0.8497905);
   f_11600198->SetSavedPoint(322,0.8425911);
   f_11600198->SetSavedPoint(323,0.8354362);
   f_11600198->SetSavedPoint(324,0.8283255);
   f_11600198->SetSavedPoint(325,0.8212588);
   f_11600198->SetSavedPoint(326,0.814236);
   f_11600198->SetSavedPoint(327,0.8072569);
   f_11600198->SetSavedPoint(328,0.8003212);
   f_11600198->SetSavedPoint(329,0.7934289);
   f_11600198->SetSavedPoint(330,0.7865797);
   f_11600198->SetSavedPoint(331,0.7797735);
   f_11600198->SetSavedPoint(332,0.77301);
   f_11600198->SetSavedPoint(333,0.7662891);
   f_11600198->SetSavedPoint(334,0.7596105);
   f_11600198->SetSavedPoint(335,0.7529742);
   f_11600198->SetSavedPoint(336,0.7463799);
   f_11600198->SetSavedPoint(337,0.7398274);
   f_11600198->SetSavedPoint(338,0.7333166);
   f_11600198->SetSavedPoint(339,0.7268472);
   f_11600198->SetSavedPoint(340,0.7204191);
   f_11600198->SetSavedPoint(341,0.7140322);
   f_11600198->SetSavedPoint(342,0.7076861);
   f_11600198->SetSavedPoint(343,0.7013807);
   f_11600198->SetSavedPoint(344,0.6951159);
   f_11600198->SetSavedPoint(345,0.6888914);
   f_11600198->SetSavedPoint(346,0.6827071);
   f_11600198->SetSavedPoint(347,0.6765628);
   f_11600198->SetSavedPoint(348,0.6704583);
   f_11600198->SetSavedPoint(349,0.6643934);
   f_11600198->SetSavedPoint(350,0.6583679);
   f_11600198->SetSavedPoint(351,0.6523816);
   f_11600198->SetSavedPoint(352,0.6464344);
   f_11600198->SetSavedPoint(353,0.6405261);
   f_11600198->SetSavedPoint(354,0.6346564);
   f_11600198->SetSavedPoint(355,0.6288253);
   f_11600198->SetSavedPoint(356,0.6230325);
   f_11600198->SetSavedPoint(357,0.6172778);
   f_11600198->SetSavedPoint(358,0.6115611);
   f_11600198->SetSavedPoint(359,0.6058821);
   f_11600198->SetSavedPoint(360,0.6002407);
   f_11600198->SetSavedPoint(361,0.5946368);
   f_11600198->SetSavedPoint(362,0.58907);
   f_11600198->SetSavedPoint(363,0.5835403);
   f_11600198->SetSavedPoint(364,0.5780474);
   f_11600198->SetSavedPoint(365,0.5725912);
   f_11600198->SetSavedPoint(366,0.5671716);
   f_11600198->SetSavedPoint(367,0.5617882);
   f_11600198->SetSavedPoint(368,0.556441);
   f_11600198->SetSavedPoint(369,0.5511297);
   f_11600198->SetSavedPoint(370,0.5458542);
   f_11600198->SetSavedPoint(371,0.5406143);
   f_11600198->SetSavedPoint(372,0.5354099);
   f_11600198->SetSavedPoint(373,0.5302407);
   f_11600198->SetSavedPoint(374,0.5251065);
   f_11600198->SetSavedPoint(375,0.5200073);
   f_11600198->SetSavedPoint(376,0.5149428);
   f_11600198->SetSavedPoint(377,0.5099128);
   f_11600198->SetSavedPoint(378,0.5049172);
   f_11600198->SetSavedPoint(379,0.4999558);
   f_11600198->SetSavedPoint(380,0.4950284);
   f_11600198->SetSavedPoint(381,0.4901349);
   f_11600198->SetSavedPoint(382,0.4852751);
   f_11600198->SetSavedPoint(383,0.4804488);
   f_11600198->SetSavedPoint(384,0.4756559);
   f_11600198->SetSavedPoint(385,0.4708961);
   f_11600198->SetSavedPoint(386,0.4661693);
   f_11600198->SetSavedPoint(387,0.4614754);
   f_11600198->SetSavedPoint(388,0.4568142);
   f_11600198->SetSavedPoint(389,0.4521855);
   f_11600198->SetSavedPoint(390,0.4475892);
   f_11600198->SetSavedPoint(391,0.443025);
   f_11600198->SetSavedPoint(392,0.4384929);
   f_11600198->SetSavedPoint(393,0.4339926);
   f_11600198->SetSavedPoint(394,0.429524);
   f_11600198->SetSavedPoint(395,0.425087);
   f_11600198->SetSavedPoint(396,0.4206814);
   f_11600198->SetSavedPoint(397,0.416307);
   f_11600198->SetSavedPoint(398,0.4119637);
   f_11600198->SetSavedPoint(399,0.4076513);
   f_11600198->SetSavedPoint(400,0.4033697);
   f_11600198->SetSavedPoint(401,0.3991188);
   f_11600198->SetSavedPoint(402,0.3948982);
   f_11600198->SetSavedPoint(403,0.390708);
   f_11600198->SetSavedPoint(404,0.386548);
   f_11600198->SetSavedPoint(405,0.382418);
   f_11600198->SetSavedPoint(406,0.3783179);
   f_11600198->SetSavedPoint(407,0.3742475);
   f_11600198->SetSavedPoint(408,0.3702067);
   f_11600198->SetSavedPoint(409,0.3661953);
   f_11600198->SetSavedPoint(410,0.3622132);
   f_11600198->SetSavedPoint(411,0.3582603);
   f_11600198->SetSavedPoint(412,0.3543365);
   f_11600198->SetSavedPoint(413,0.3504415);
   f_11600198->SetSavedPoint(414,0.3465753);
   f_11600198->SetSavedPoint(415,0.3427377);
   f_11600198->SetSavedPoint(416,0.3389285);
   f_11600198->SetSavedPoint(417,0.3351478);
   f_11600198->SetSavedPoint(418,0.3313952);
   f_11600198->SetSavedPoint(419,0.3276708);
   f_11600198->SetSavedPoint(420,0.3239743);
   f_11600198->SetSavedPoint(421,0.3203057);
   f_11600198->SetSavedPoint(422,0.3166648);
   f_11600198->SetSavedPoint(423,0.3130515);
   f_11600198->SetSavedPoint(424,0.3094657);
   f_11600198->SetSavedPoint(425,0.3059072);
   f_11600198->SetSavedPoint(426,0.302376);
   f_11600198->SetSavedPoint(427,0.298872);
   f_11600198->SetSavedPoint(428,0.2953949);
   f_11600198->SetSavedPoint(429,0.2919447);
   f_11600198->SetSavedPoint(430,0.2885214);
   f_11600198->SetSavedPoint(431,0.2851247);
   f_11600198->SetSavedPoint(432,0.2817546);
   f_11600198->SetSavedPoint(433,0.2784109);
   f_11600198->SetSavedPoint(434,0.2750937);
   f_11600198->SetSavedPoint(435,0.2718027);
   f_11600198->SetSavedPoint(436,0.2685379);
   f_11600198->SetSavedPoint(437,0.2652991);
   f_11600198->SetSavedPoint(438,0.2620863);
   f_11600198->SetSavedPoint(439,0.2588995);
   f_11600198->SetSavedPoint(440,0.2557383);
   f_11600198->SetSavedPoint(441,0.2526029);
   f_11600198->SetSavedPoint(442,0.2494932);
   f_11600198->SetSavedPoint(443,0.2464089);
   f_11600198->SetSavedPoint(444,0.2433501);
   f_11600198->SetSavedPoint(445,0.2403166);
   f_11600198->SetSavedPoint(446,0.2373084);
   f_11600198->SetSavedPoint(447,0.2343254);
   f_11600198->SetSavedPoint(448,0.2313676);
   f_11600198->SetSavedPoint(449,0.2284348);
   f_11600198->SetSavedPoint(450,0.2255269);
   f_11600198->SetSavedPoint(451,0.222644);
   f_11600198->SetSavedPoint(452,0.219786);
   f_11600198->SetSavedPoint(453,0.2169527);
   f_11600198->SetSavedPoint(454,0.2141441);
   f_11600198->SetSavedPoint(455,0.2113602);
   f_11600198->SetSavedPoint(456,0.2086009);
   f_11600198->SetSavedPoint(457,0.2058661);
   f_11600198->SetSavedPoint(458,0.2031558);
   f_11600198->SetSavedPoint(459,0.20047);
   f_11600198->SetSavedPoint(460,0.1978085);
   f_11600198->SetSavedPoint(461,0.1951714);
   f_11600198->SetSavedPoint(462,0.1925585);
   f_11600198->SetSavedPoint(463,0.18997);
   f_11600198->SetSavedPoint(464,0.1874056);
   f_11600198->SetSavedPoint(465,0.1848654);
   f_11600198->SetSavedPoint(466,0.1823494);
   f_11600198->SetSavedPoint(467,0.1798574);
   f_11600198->SetSavedPoint(468,0.1773896);
   f_11600198->SetSavedPoint(469,0.1749458);
   f_11600198->SetSavedPoint(470,0.172526);
   f_11600198->SetSavedPoint(471,0.1701302);
   f_11600198->SetSavedPoint(472,0.1677584);
   f_11600198->SetSavedPoint(473,0.1654106);
   f_11600198->SetSavedPoint(474,0.1630868);
   f_11600198->SetSavedPoint(475,0.1607868);
   f_11600198->SetSavedPoint(476,0.1585108);
   f_11600198->SetSavedPoint(477,0.1562588);
   f_11600198->SetSavedPoint(478,0.1540306);
   f_11600198->SetSavedPoint(479,0.1518264);
   f_11600198->SetSavedPoint(480,0.1496461);
   f_11600198->SetSavedPoint(481,0.1474898);
   f_11600198->SetSavedPoint(482,0.1453573);
   f_11600198->SetSavedPoint(483,0.1432488);
   f_11600198->SetSavedPoint(484,0.1411643);
   f_11600198->SetSavedPoint(485,0.1391038);
   f_11600198->SetSavedPoint(486,0.1370672);
   f_11600198->SetSavedPoint(487,0.1350546);
   f_11600198->SetSavedPoint(488,0.1330661);
   f_11600198->SetSavedPoint(489,0.1311017);
   f_11600198->SetSavedPoint(490,0.1291613);
   f_11600198->SetSavedPoint(491,0.1272451);
   f_11600198->SetSavedPoint(492,0.125353);
   f_11600198->SetSavedPoint(493,0.1234851);
   f_11600198->SetSavedPoint(494,0.1216415);
   f_11600198->SetSavedPoint(495,0.1198221);
   f_11600198->SetSavedPoint(496,0.1180271);
   f_11600198->SetSavedPoint(497,0.1162565);
   f_11600198->SetSavedPoint(498,0.1145103);
   f_11600198->SetSavedPoint(499,0.1127886);
   f_11600198->SetSavedPoint(500,0.1110915);
   f_11600198->SetSavedPoint(501,0);
   f_11600198->SetSavedPoint(502,0.5);
   f_11600198->SetFillColor(19);
   f_11600198->SetFillStyle(0);
   f_11600198->SetMarkerStyle(20);
   f_11600198->SetMarkerSize(1.2);
   f_11600198->SetLineColor(92);
   f_11600198->SetLineWidth(3);
   f_11600198->GetXaxis()->SetNdivisions(505);
   f_11600198->GetXaxis()->SetLabelFont(132);
   f_11600198->GetXaxis()->SetLabelOffset(0.015);
   f_11600198->GetXaxis()->SetLabelSize(0.05);
   f_11600198->GetXaxis()->SetTitleSize(0.06);
   f_11600198->GetXaxis()->SetTitleFont(132);
   f_11600198->GetYaxis()->SetLabelFont(132);
   f_11600198->GetYaxis()->SetLabelSize(0.05);
   f_11600198->GetYaxis()->SetTitleSize(0.06);
   f_11600198->GetYaxis()->SetTitleFont(42);
   f_11600198->SetParameter(0,0);
   f_11600198->SetParError(0,0);
   f_11600198->SetParLimits(0,0,0);
   f_11600198->SetParameter(1,0);
   f_11600198->SetParError(1,0);
   f_11600198->SetParLimits(1,0,0);
   f_11600198->SetParameter(2,0);
   f_11600198->SetParError(2,0);
   f_11600198->SetParLimits(2,0,0);
   f_11600198->SetParameter(3,0);
   f_11600198->SetParError(3,0);
   f_11600198->SetParLimits(3,0,0);
   f_11600198->SetParameter(4,0);
   f_11600198->SetParError(4,0);
   f_11600198->SetParLimits(4,0,0);
   f_11600198->SetParameter(5,0);
   f_11600198->SetParError(5,0);
   f_11600198->SetParLimits(5,0,0);
   f_11600198->Draw("same");
   
   TF1 *f_11640199 = new TF1("*f_11640",0,0.5,6);
    //The original function : f_11640 had originally been created by:
    //TF1 *f_11640 = new TF1("f_11640",f_11640,0,0.5,6);
   f_11640199->SetRange(0,0.5);
   f_11640199->SetName("f_11640");
   f_11640199->SetTitle("f_11640");
   f_11640199->SetNpx(500);
   f_11640199->SetSavedPoint(0,8.875324);
   f_11640199->SetSavedPoint(1,8.823309);
   f_11640199->SetSavedPoint(2,8.771512);
   f_11640199->SetSavedPoint(3,8.719931);
   f_11640199->SetSavedPoint(4,8.668568);
   f_11640199->SetSavedPoint(5,8.617421);
   f_11640199->SetSavedPoint(6,8.566491);
   f_11640199->SetSavedPoint(7,8.515777);
   f_11640199->SetSavedPoint(8,8.46528);
   f_11640199->SetSavedPoint(9,8.414998);
   f_11640199->SetSavedPoint(10,8.364933);
   f_11640199->SetSavedPoint(11,8.315084);
   f_11640199->SetSavedPoint(12,8.26545);
   f_11640199->SetSavedPoint(13,8.216031);
   f_11640199->SetSavedPoint(14,8.166827);
   f_11640199->SetSavedPoint(15,8.117839);
   f_11640199->SetSavedPoint(16,8.069065);
   f_11640199->SetSavedPoint(17,8.020505);
   f_11640199->SetSavedPoint(18,7.97216);
   f_11640199->SetSavedPoint(19,7.924028);
   f_11640199->SetSavedPoint(20,7.87611);
   f_11640199->SetSavedPoint(21,7.828405);
   f_11640199->SetSavedPoint(22,7.780913);
   f_11640199->SetSavedPoint(23,7.733634);
   f_11640199->SetSavedPoint(24,7.686568);
   f_11640199->SetSavedPoint(25,7.639713);
   f_11640199->SetSavedPoint(26,7.59307);
   f_11640199->SetSavedPoint(27,7.546638);
   f_11640199->SetSavedPoint(28,7.500418);
   f_11640199->SetSavedPoint(29,7.454408);
   f_11640199->SetSavedPoint(30,7.408608);
   f_11640199->SetSavedPoint(31,7.363019);
   f_11640199->SetSavedPoint(32,7.317639);
   f_11640199->SetSavedPoint(33,7.272468);
   f_11640199->SetSavedPoint(34,7.227505);
   f_11640199->SetSavedPoint(35,7.182751);
   f_11640199->SetSavedPoint(36,7.138205);
   f_11640199->SetSavedPoint(37,7.093867);
   f_11640199->SetSavedPoint(38,7.049735);
   f_11640199->SetSavedPoint(39,7.00581);
   f_11640199->SetSavedPoint(40,6.962092);
   f_11640199->SetSavedPoint(41,6.918579);
   f_11640199->SetSavedPoint(42,6.875271);
   f_11640199->SetSavedPoint(43,6.832168);
   f_11640199->SetSavedPoint(44,6.78927);
   f_11640199->SetSavedPoint(45,6.746575);
   f_11640199->SetSavedPoint(46,6.704083);
   f_11640199->SetSavedPoint(47,6.661795);
   f_11640199->SetSavedPoint(48,6.619708);
   f_11640199->SetSavedPoint(49,6.577824);
   f_11640199->SetSavedPoint(50,6.536141);
   f_11640199->SetSavedPoint(51,6.494658);
   f_11640199->SetSavedPoint(52,6.453376);
   f_11640199->SetSavedPoint(53,6.412293);
   f_11640199->SetSavedPoint(54,6.37141);
   f_11640199->SetSavedPoint(55,6.330725);
   f_11640199->SetSavedPoint(56,6.290238);
   f_11640199->SetSavedPoint(57,6.249948);
   f_11640199->SetSavedPoint(58,6.209856);
   f_11640199->SetSavedPoint(59,6.169959);
   f_11640199->SetSavedPoint(60,6.130259);
   f_11640199->SetSavedPoint(61,6.090753);
   f_11640199->SetSavedPoint(62,6.051442);
   f_11640199->SetSavedPoint(63,6.012325);
   f_11640199->SetSavedPoint(64,5.973401);
   f_11640199->SetSavedPoint(65,5.93467);
   f_11640199->SetSavedPoint(66,5.89613);
   f_11640199->SetSavedPoint(67,5.857783);
   f_11640199->SetSavedPoint(68,5.819625);
   f_11640199->SetSavedPoint(69,5.781658);
   f_11640199->SetSavedPoint(70,5.743881);
   f_11640199->SetSavedPoint(71,5.706292);
   f_11640199->SetSavedPoint(72,5.668892);
   f_11640199->SetSavedPoint(73,5.631679);
   f_11640199->SetSavedPoint(74,5.594653);
   f_11640199->SetSavedPoint(75,5.557812);
   f_11640199->SetSavedPoint(76,5.521158);
   f_11640199->SetSavedPoint(77,5.484688);
   f_11640199->SetSavedPoint(78,5.448402);
   f_11640199->SetSavedPoint(79,5.4123);
   f_11640199->SetSavedPoint(80,5.37638);
   f_11640199->SetSavedPoint(81,5.340643);
   f_11640199->SetSavedPoint(82,5.305086);
   f_11640199->SetSavedPoint(83,5.26971);
   f_11640199->SetSavedPoint(84,5.234514);
   f_11640199->SetSavedPoint(85,5.199497);
   f_11640199->SetSavedPoint(86,5.164659);
   f_11640199->SetSavedPoint(87,5.129998);
   f_11640199->SetSavedPoint(88,5.095514);
   f_11640199->SetSavedPoint(89,5.061206);
   f_11640199->SetSavedPoint(90,5.027074);
   f_11640199->SetSavedPoint(91,4.993116);
   f_11640199->SetSavedPoint(92,4.959333);
   f_11640199->SetSavedPoint(93,4.925722);
   f_11640199->SetSavedPoint(94,4.892284);
   f_11640199->SetSavedPoint(95,4.859017);
   f_11640199->SetSavedPoint(96,4.825922);
   f_11640199->SetSavedPoint(97,4.792996);
   f_11640199->SetSavedPoint(98,4.76024);
   f_11640199->SetSavedPoint(99,4.727652);
   f_11640199->SetSavedPoint(100,4.695232);
   f_11640199->SetSavedPoint(101,4.662979);
   f_11640199->SetSavedPoint(102,4.630892);
   f_11640199->SetSavedPoint(103,4.59897);
   f_11640199->SetSavedPoint(104,4.567213);
   f_11640199->SetSavedPoint(105,4.53562);
   f_11640199->SetSavedPoint(106,4.50419);
   f_11640199->SetSavedPoint(107,4.472922);
   f_11640199->SetSavedPoint(108,4.441815);
   f_11640199->SetSavedPoint(109,4.410869);
   f_11640199->SetSavedPoint(110,4.380082);
   f_11640199->SetSavedPoint(111,4.349454);
   f_11640199->SetSavedPoint(112,4.318985);
   f_11640199->SetSavedPoint(113,4.288672);
   f_11640199->SetSavedPoint(114,4.258516);
   f_11640199->SetSavedPoint(115,4.228516);
   f_11640199->SetSavedPoint(116,4.198671);
   f_11640199->SetSavedPoint(117,4.168979);
   f_11640199->SetSavedPoint(118,4.13944);
   f_11640199->SetSavedPoint(119,4.110054);
   f_11640199->SetSavedPoint(120,4.080819);
   f_11640199->SetSavedPoint(121,4.051734);
   f_11640199->SetSavedPoint(122,4.0228);
   f_11640199->SetSavedPoint(123,3.994014);
   f_11640199->SetSavedPoint(124,3.965376);
   f_11640199->SetSavedPoint(125,3.936886);
   f_11640199->SetSavedPoint(126,3.908541);
   f_11640199->SetSavedPoint(127,3.880342);
   f_11640199->SetSavedPoint(128,3.852288);
   f_11640199->SetSavedPoint(129,3.824377);
   f_11640199->SetSavedPoint(130,3.79661);
   f_11640199->SetSavedPoint(131,3.768984);
   f_11640199->SetSavedPoint(132,3.7415);
   f_11640199->SetSavedPoint(133,3.714156);
   f_11640199->SetSavedPoint(134,3.686951);
   f_11640199->SetSavedPoint(135,3.659885);
   f_11640199->SetSavedPoint(136,3.632956);
   f_11640199->SetSavedPoint(137,3.606165);
   f_11640199->SetSavedPoint(138,3.579509);
   f_11640199->SetSavedPoint(139,3.552988);
   f_11640199->SetSavedPoint(140,3.526602);
   f_11640199->SetSavedPoint(141,3.500349);
   f_11640199->SetSavedPoint(142,3.474229);
   f_11640199->SetSavedPoint(143,3.44824);
   f_11640199->SetSavedPoint(144,3.422382);
   f_11640199->SetSavedPoint(145,3.396653);
   f_11640199->SetSavedPoint(146,3.371054);
   f_11640199->SetSavedPoint(147,3.345583);
   f_11640199->SetSavedPoint(148,3.320239);
   f_11640199->SetSavedPoint(149,3.295022);
   f_11640199->SetSavedPoint(150,3.26993);
   f_11640199->SetSavedPoint(151,3.244963);
   f_11640199->SetSavedPoint(152,3.220119);
   f_11640199->SetSavedPoint(153,3.195398);
   f_11640199->SetSavedPoint(154,3.1708);
   f_11640199->SetSavedPoint(155,3.146322);
   f_11640199->SetSavedPoint(156,3.121965);
   f_11640199->SetSavedPoint(157,3.097727);
   f_11640199->SetSavedPoint(158,3.073608);
   f_11640199->SetSavedPoint(159,3.049607);
   f_11640199->SetSavedPoint(160,3.025722);
   f_11640199->SetSavedPoint(161,3.001953);
   f_11640199->SetSavedPoint(162,2.978299);
   f_11640199->SetSavedPoint(163,2.95476);
   f_11640199->SetSavedPoint(164,2.931333);
   f_11640199->SetSavedPoint(165,2.90802);
   f_11640199->SetSavedPoint(166,2.884817);
   f_11640199->SetSavedPoint(167,2.861726);
   f_11640199->SetSavedPoint(168,2.838744);
   f_11640199->SetSavedPoint(169,2.815872);
   f_11640199->SetSavedPoint(170,2.793107);
   f_11640199->SetSavedPoint(171,2.77045);
   f_11640199->SetSavedPoint(172,2.747899);
   f_11640199->SetSavedPoint(173,2.725454);
   f_11640199->SetSavedPoint(174,2.703114);
   f_11640199->SetSavedPoint(175,2.680877);
   f_11640199->SetSavedPoint(176,2.658744);
   f_11640199->SetSavedPoint(177,2.636713);
   f_11640199->SetSavedPoint(178,2.614783);
   f_11640199->SetSavedPoint(179,2.592953);
   f_11640199->SetSavedPoint(180,2.571224);
   f_11640199->SetSavedPoint(181,2.549593);
   f_11640199->SetSavedPoint(182,2.52806);
   f_11640199->SetSavedPoint(183,2.506624);
   f_11640199->SetSavedPoint(184,2.485285);
   f_11640199->SetSavedPoint(185,2.464041);
   f_11640199->SetSavedPoint(186,2.442891);
   f_11640199->SetSavedPoint(187,2.421836);
   f_11640199->SetSavedPoint(188,2.400873);
   f_11640199->SetSavedPoint(189,2.380003);
   f_11640199->SetSavedPoint(190,2.359224);
   f_11640199->SetSavedPoint(191,2.338536);
   f_11640199->SetSavedPoint(192,2.317937);
   f_11640199->SetSavedPoint(193,2.297427);
   f_11640199->SetSavedPoint(194,2.277006);
   f_11640199->SetSavedPoint(195,2.256672);
   f_11640199->SetSavedPoint(196,2.236424);
   f_11640199->SetSavedPoint(197,2.216262);
   f_11640199->SetSavedPoint(198,2.196185);
   f_11640199->SetSavedPoint(199,2.176192);
   f_11640199->SetSavedPoint(200,2.156283);
   f_11640199->SetSavedPoint(201,2.136456);
   f_11640199->SetSavedPoint(202,2.116711);
   f_11640199->SetSavedPoint(203,2.097047);
   f_11640199->SetSavedPoint(204,2.077463);
   f_11640199->SetSavedPoint(205,2.057959);
   f_11640199->SetSavedPoint(206,2.038534);
   f_11640199->SetSavedPoint(207,2.019186);
   f_11640199->SetSavedPoint(208,1.999916);
   f_11640199->SetSavedPoint(209,1.980722);
   f_11640199->SetSavedPoint(210,1.961604);
   f_11640199->SetSavedPoint(211,1.942561);
   f_11640199->SetSavedPoint(212,1.923593);
   f_11640199->SetSavedPoint(213,1.904698);
   f_11640199->SetSavedPoint(214,1.885875);
   f_11640199->SetSavedPoint(215,1.867125);
   f_11640199->SetSavedPoint(216,1.848446);
   f_11640199->SetSavedPoint(217,1.829837);
   f_11640199->SetSavedPoint(218,1.811299);
   f_11640199->SetSavedPoint(219,1.79283);
   f_11640199->SetSavedPoint(220,1.774429);
   f_11640199->SetSavedPoint(221,1.756096);
   f_11640199->SetSavedPoint(222,1.73783);
   f_11640199->SetSavedPoint(223,1.719631);
   f_11640199->SetSavedPoint(224,1.701497);
   f_11640199->SetSavedPoint(225,1.683429);
   f_11640199->SetSavedPoint(226,1.665425);
   f_11640199->SetSavedPoint(227,1.647485);
   f_11640199->SetSavedPoint(228,1.629608);
   f_11640199->SetSavedPoint(229,1.611793);
   f_11640199->SetSavedPoint(230,1.59404);
   f_11640199->SetSavedPoint(231,1.576348);
   f_11640199->SetSavedPoint(232,1.558717);
   f_11640199->SetSavedPoint(233,1.541146);
   f_11640199->SetSavedPoint(234,1.523633);
   f_11640199->SetSavedPoint(235,1.50618);
   f_11640199->SetSavedPoint(236,1.488785);
   f_11640199->SetSavedPoint(237,1.471447);
   f_11640199->SetSavedPoint(238,1.454165);
   f_11640199->SetSavedPoint(239,1.43694);
   f_11640199->SetSavedPoint(240,1.419771);
   f_11640199->SetSavedPoint(241,1.402657);
   f_11640199->SetSavedPoint(242,1.385597);
   f_11640199->SetSavedPoint(243,1.368591);
   f_11640199->SetSavedPoint(244,1.351639);
   f_11640199->SetSavedPoint(245,1.334739);
   f_11640199->SetSavedPoint(246,1.317892);
   f_11640199->SetSavedPoint(247,1.301096);
   f_11640199->SetSavedPoint(248,1.284351);
   f_11640199->SetSavedPoint(249,1.267657);
   f_11640199->SetSavedPoint(250,1.251014);
   f_11640199->SetSavedPoint(251,1.234419);
   f_11640199->SetSavedPoint(252,1.217874);
   f_11640199->SetSavedPoint(253,1.201378);
   f_11640199->SetSavedPoint(254,1.184929);
   f_11640199->SetSavedPoint(255,1.168529);
   f_11640199->SetSavedPoint(256,1.152175);
   f_11640199->SetSavedPoint(257,1.135868);
   f_11640199->SetSavedPoint(258,1.119607);
   f_11640199->SetSavedPoint(259,1.103392);
   f_11640199->SetSavedPoint(260,1.087223);
   f_11640199->SetSavedPoint(261,1.071098);
   f_11640199->SetSavedPoint(262,1.055017);
   f_11640199->SetSavedPoint(263,1.038981);
   f_11640199->SetSavedPoint(264,1.022988);
   f_11640199->SetSavedPoint(265,1.007039);
   f_11640199->SetSavedPoint(266,0.991132);
   f_11640199->SetSavedPoint(267,0.9752676);
   f_11640199->SetSavedPoint(268,0.9594452);
   f_11640199->SetSavedPoint(269,0.9436645);
   f_11640199->SetSavedPoint(270,0.9279251);
   f_11640199->SetSavedPoint(271,0.9122265);
   f_11640199->SetSavedPoint(272,0.8965685);
   f_11640199->SetSavedPoint(273,0.8809508);
   f_11640199->SetSavedPoint(274,0.8653729);
   f_11640199->SetSavedPoint(275,0.8498346);
   f_11640199->SetSavedPoint(276,0.8343356);
   f_11640199->SetSavedPoint(277,0.8188755);
   f_11640199->SetSavedPoint(278,0.803454);
   f_11640199->SetSavedPoint(279,0.788071);
   f_11640199->SetSavedPoint(280,0.772726);
   f_11640199->SetSavedPoint(281,0.7574188);
   f_11640199->SetSavedPoint(282,0.7421491);
   f_11640199->SetSavedPoint(283,0.7269168);
   f_11640199->SetSavedPoint(284,0.7117215);
   f_11640199->SetSavedPoint(285,0.6965631);
   f_11640199->SetSavedPoint(286,0.6814413);
   f_11640199->SetSavedPoint(287,0.6663558);
   f_11640199->SetSavedPoint(288,0.6513066);
   f_11640199->SetSavedPoint(289,0.6362933);
   f_11640199->SetSavedPoint(290,0.6213158);
   f_11640199->SetSavedPoint(291,0.606374);
   f_11640199->SetSavedPoint(292,0.5914677);
   f_11640199->SetSavedPoint(293,0.5765967);
   f_11640199->SetSavedPoint(294,0.5617608);
   f_11640199->SetSavedPoint(295,0.54696);
   f_11640199->SetSavedPoint(296,0.5321941);
   f_11640199->SetSavedPoint(297,0.517463);
   f_11640199->SetSavedPoint(298,0.5027666);
   f_11640199->SetSavedPoint(299,0.4881049);
   f_11640199->SetSavedPoint(300,0.4734776);
   f_11640199->SetSavedPoint(301,0.4588848);
   f_11640199->SetSavedPoint(302,0.4443264);
   f_11640199->SetSavedPoint(303,0.4298023);
   f_11640199->SetSavedPoint(304,0.4153126);
   f_11640199->SetSavedPoint(305,0.4008571);
   f_11640199->SetSavedPoint(306,0.3864359);
   f_11640199->SetSavedPoint(307,0.3720489);
   f_11640199->SetSavedPoint(308,0.3576962);
   f_11640199->SetSavedPoint(309,0.3433778);
   f_11640199->SetSavedPoint(310,0.3290936);
   f_11640199->SetSavedPoint(311,0.3148438);
   f_11640199->SetSavedPoint(312,0.3006284);
   f_11640199->SetSavedPoint(313,0.2864475);
   f_11640199->SetSavedPoint(314,0.272301);
   f_11640199->SetSavedPoint(315,0.2581892);
   f_11640199->SetSavedPoint(316,0.244112);
   f_11640199->SetSavedPoint(317,0.2300697);
   f_11640199->SetSavedPoint(318,0.2160623);
   f_11640199->SetSavedPoint(319,0.2020899);
   f_11640199->SetSavedPoint(320,0.1881528);
   f_11640199->SetSavedPoint(321,0.174251);
   f_11640199->SetSavedPoint(322,0.1603847);
   f_11640199->SetSavedPoint(323,0.1465542);
   f_11640199->SetSavedPoint(324,0.1327595);
   f_11640199->SetSavedPoint(325,0.1190009);
   f_11640199->SetSavedPoint(326,0.1052786);
   f_11640199->SetSavedPoint(327,0.0915929);
   f_11640199->SetSavedPoint(328,0.07794395);
   f_11640199->SetSavedPoint(329,0.06433204);
   f_11640199->SetSavedPoint(330,0.05075742);
   f_11640199->SetSavedPoint(331,0.03722039);
   f_11640199->SetSavedPoint(332,0.02372122);
   f_11640199->SetSavedPoint(333,0.01026023);
   f_11640199->SetSavedPoint(334,-0.003162267);
   f_11640199->SetSavedPoint(335,-0.01654595);
   f_11640199->SetSavedPoint(336,-0.02989046);
   f_11640199->SetSavedPoint(337,-0.04319546);
   f_11640199->SetSavedPoint(338,-0.05646056);
   f_11640199->SetSavedPoint(339,-0.06968539);
   f_11640199->SetSavedPoint(340,-0.08286956);
   f_11640199->SetSavedPoint(341,-0.09601265);
   f_11640199->SetSavedPoint(342,-0.1091142);
   f_11640199->SetSavedPoint(343,-0.1221739);
   f_11640199->SetSavedPoint(344,-0.1351912);
   f_11640199->SetSavedPoint(345,-0.1481656);
   f_11640199->SetSavedPoint(346,-0.1610967);
   f_11640199->SetSavedPoint(347,-0.1739839);
   f_11640199->SetSavedPoint(348,-0.1868269);
   f_11640199->SetSavedPoint(349,-0.199625);
   f_11640199->SetSavedPoint(350,-0.2123777);
   f_11640199->SetSavedPoint(351,-0.2250845);
   f_11640199->SetSavedPoint(352,-0.2377448);
   f_11640199->SetSavedPoint(353,-0.2503581);
   f_11640199->SetSavedPoint(354,-0.2629237);
   f_11640199->SetSavedPoint(355,-0.2754411);
   f_11640199->SetSavedPoint(356,-0.2879096);
   f_11640199->SetSavedPoint(357,-0.3003286);
   f_11640199->SetSavedPoint(358,-0.3126974);
   f_11640199->SetSavedPoint(359,-0.3250154);
   f_11640199->SetSavedPoint(360,-0.337282);
   f_11640199->SetSavedPoint(361,-0.3494963);
   f_11640199->SetSavedPoint(362,-0.3616578);
   f_11640199->SetSavedPoint(363,-0.3737656);
   f_11640199->SetSavedPoint(364,-0.3858191);
   f_11640199->SetSavedPoint(365,-0.3978176);
   f_11640199->SetSavedPoint(366,-0.4097601);
   f_11640199->SetSavedPoint(367,-0.421646);
   f_11640199->SetSavedPoint(368,-0.4334744);
   f_11640199->SetSavedPoint(369,-0.4452446);
   f_11640199->SetSavedPoint(370,-0.4569557);
   f_11640199->SetSavedPoint(371,-0.4686069);
   f_11640199->SetSavedPoint(372,-0.4801973);
   f_11640199->SetSavedPoint(373,-0.491726);
   f_11640199->SetSavedPoint(374,-0.5031921);
   f_11640199->SetSavedPoint(375,-0.5145948);
   f_11640199->SetSavedPoint(376,-0.5259332);
   f_11640199->SetSavedPoint(377,-0.5372062);
   f_11640199->SetSavedPoint(378,-0.5484129);
   f_11640199->SetSavedPoint(379,-0.5595524);
   f_11640199->SetSavedPoint(380,-0.5706236);
   f_11640199->SetSavedPoint(381,-0.5816256);
   f_11640199->SetSavedPoint(382,-0.5925574);
   f_11640199->SetSavedPoint(383,-0.6034179);
   f_11640199->SetSavedPoint(384,-0.614206);
   f_11640199->SetSavedPoint(385,-0.6249207);
   f_11640199->SetSavedPoint(386,-0.635561);
   f_11640199->SetSavedPoint(387,-0.6461256);
   f_11640199->SetSavedPoint(388,-0.6566135);
   f_11640199->SetSavedPoint(389,-0.6670236);
   f_11640199->SetSavedPoint(390,-0.6773547);
   f_11640199->SetSavedPoint(391,-0.6876057);
   f_11640199->SetSavedPoint(392,-0.6977752);
   f_11640199->SetSavedPoint(393,-0.7078623);
   f_11640199->SetSavedPoint(394,-0.7178655);
   f_11640199->SetSavedPoint(395,-0.7277838);
   f_11640199->SetSavedPoint(396,-0.7376158);
   f_11640199->SetSavedPoint(397,-0.7473602);
   f_11640199->SetSavedPoint(398,-0.7570158);
   f_11640199->SetSavedPoint(399,-0.7665813);
   f_11640199->SetSavedPoint(400,-0.7760554);
   f_11640199->SetSavedPoint(401,-0.7854367);
   f_11640199->SetSavedPoint(402,-0.7947238);
   f_11640199->SetSavedPoint(403,-0.8039153);
   f_11640199->SetSavedPoint(404,-0.81301);
   f_11640199->SetSavedPoint(405,-0.8220063);
   f_11640199->SetSavedPoint(406,-0.8309029);
   f_11640199->SetSavedPoint(407,-0.8396982);
   f_11640199->SetSavedPoint(408,-0.8483909);
   f_11640199->SetSavedPoint(409,-0.8569794);
   f_11640199->SetSavedPoint(410,-0.8654622);
   f_11640199->SetSavedPoint(411,-0.8738379);
   f_11640199->SetSavedPoint(412,-0.8821048);
   f_11640199->SetSavedPoint(413,-0.8902615);
   f_11640199->SetSavedPoint(414,-0.8983062);
   f_11640199->SetSavedPoint(415,-0.9062375);
   f_11640199->SetSavedPoint(416,-0.9140538);
   f_11640199->SetSavedPoint(417,-0.9217533);
   f_11640199->SetSavedPoint(418,-0.9293345);
   f_11640199->SetSavedPoint(419,-0.9367957);
   f_11640199->SetSavedPoint(420,-0.9441351);
   f_11640199->SetSavedPoint(421,-0.9513512);
   f_11640199->SetSavedPoint(422,-0.9584421);
   f_11640199->SetSavedPoint(423,-0.9654061);
   f_11640199->SetSavedPoint(424,-0.9722414);
   f_11640199->SetSavedPoint(425,-0.9789463);
   f_11640199->SetSavedPoint(426,-0.9855189);
   f_11640199->SetSavedPoint(427,-0.9919575);
   f_11640199->SetSavedPoint(428,-0.9982601);
   f_11640199->SetSavedPoint(429,-1.004425);
   f_11640199->SetSavedPoint(430,-1.01045);
   f_11640199->SetSavedPoint(431,-1.016334);
   f_11640199->SetSavedPoint(432,-1.022074);
   f_11640199->SetSavedPoint(433,-1.027669);
   f_11640199->SetSavedPoint(434,-1.033116);
   f_11640199->SetSavedPoint(435,-1.038414);
   f_11640199->SetSavedPoint(436,-1.043561);
   f_11640199->SetSavedPoint(437,-1.048554);
   f_11640199->SetSavedPoint(438,-1.053392);
   f_11640199->SetSavedPoint(439,-1.058072);
   f_11640199->SetSavedPoint(440,-1.062593);
   f_11640199->SetSavedPoint(441,-1.066952);
   f_11640199->SetSavedPoint(442,-1.071147);
   f_11640199->SetSavedPoint(443,-1.075176);
   f_11640199->SetSavedPoint(444,-1.079037);
   f_11640199->SetSavedPoint(445,-1.082728);
   f_11640199->SetSavedPoint(446,-1.086247);
   f_11640199->SetSavedPoint(447,-1.08959);
   f_11640199->SetSavedPoint(448,-1.092757);
   f_11640199->SetSavedPoint(449,-1.095744);
   f_11640199->SetSavedPoint(450,-1.09855);
   f_11640199->SetSavedPoint(451,-1.101172);
   f_11640199->SetSavedPoint(452,-1.103608);
   f_11640199->SetSavedPoint(453,-1.105855);
   f_11640199->SetSavedPoint(454,-1.107912);
   f_11640199->SetSavedPoint(455,-1.109775);
   f_11640199->SetSavedPoint(456,-1.111442);
   f_11640199->SetSavedPoint(457,-1.112911);
   f_11640199->SetSavedPoint(458,-1.11418);
   f_11640199->SetSavedPoint(459,-1.115245);
   f_11640199->SetSavedPoint(460,-1.116105);
   f_11640199->SetSavedPoint(461,-1.116757);
   f_11640199->SetSavedPoint(462,-1.117198);
   f_11640199->SetSavedPoint(463,-1.117426);
   f_11640199->SetSavedPoint(464,-1.117438);
   f_11640199->SetSavedPoint(465,-1.117231);
   f_11640199->SetSavedPoint(466,-1.116804);
   f_11640199->SetSavedPoint(467,-1.116152);
   f_11640199->SetSavedPoint(468,-1.115274);
   f_11640199->SetSavedPoint(469,-1.114167);
   f_11640199->SetSavedPoint(470,-1.112829);
   f_11640199->SetSavedPoint(471,-1.111255);
   f_11640199->SetSavedPoint(472,-1.109444);
   f_11640199->SetSavedPoint(473,-1.107393);
   f_11640199->SetSavedPoint(474,-1.105099);
   f_11640199->SetSavedPoint(475,-1.10256);
   f_11640199->SetSavedPoint(476,-1.099771);
   f_11640199->SetSavedPoint(477,-1.096731);
   f_11640199->SetSavedPoint(478,-1.093436);
   f_11640199->SetSavedPoint(479,-1.089884);
   f_11640199->SetSavedPoint(480,-1.086072);
   f_11640199->SetSavedPoint(481,-1.081996);
   f_11640199->SetSavedPoint(482,-1.077654);
   f_11640199->SetSavedPoint(483,-1.073043);
   f_11640199->SetSavedPoint(484,-1.068159);
   f_11640199->SetSavedPoint(485,-1.063);
   f_11640199->SetSavedPoint(486,-1.057562);
   f_11640199->SetSavedPoint(487,-1.051842);
   f_11640199->SetSavedPoint(488,-1.045838);
   f_11640199->SetSavedPoint(489,-1.039545);
   f_11640199->SetSavedPoint(490,-1.032962);
   f_11640199->SetSavedPoint(491,-1.026084);
   f_11640199->SetSavedPoint(492,-1.018908);
   f_11640199->SetSavedPoint(493,-1.011431);
   f_11640199->SetSavedPoint(494,-1.00365);
   f_11640199->SetSavedPoint(495,-0.995562);
   f_11640199->SetSavedPoint(496,-0.9871628);
   f_11640199->SetSavedPoint(497,-0.9784495);
   f_11640199->SetSavedPoint(498,-0.9694185);
   f_11640199->SetSavedPoint(499,-0.9600666);
   f_11640199->SetSavedPoint(500,-0.9503902);
   f_11640199->SetSavedPoint(501,0);
   f_11640199->SetSavedPoint(502,0.5);
   f_11640199->SetFillColor(19);
   f_11640199->SetFillStyle(0);
   f_11640199->SetMarkerStyle(20);
   f_11640199->SetMarkerSize(1.2);
   f_11640199->SetLineColor(6);
   f_11640199->SetLineWidth(3);
   f_11640199->SetLineStyle(11);
   f_11640199->GetXaxis()->SetNdivisions(505);
   f_11640199->GetXaxis()->SetLabelFont(132);
   f_11640199->GetXaxis()->SetLabelOffset(0.015);
   f_11640199->GetXaxis()->SetLabelSize(0.05);
   f_11640199->GetXaxis()->SetTitleSize(0.06);
   f_11640199->GetXaxis()->SetTitleFont(132);
   f_11640199->GetYaxis()->SetLabelFont(132);
   f_11640199->GetYaxis()->SetLabelSize(0.05);
   f_11640199->GetYaxis()->SetTitleSize(0.06);
   f_11640199->GetYaxis()->SetTitleFont(42);
   f_11640199->SetParameter(0,0);
   f_11640199->SetParError(0,0);
   f_11640199->SetParLimits(0,0,0);
   f_11640199->SetParameter(1,0);
   f_11640199->SetParError(1,0);
   f_11640199->SetParLimits(1,0,0);
   f_11640199->SetParameter(2,0);
   f_11640199->SetParError(2,0);
   f_11640199->SetParLimits(2,0,0);
   f_11640199->SetParameter(3,0);
   f_11640199->SetParError(3,0);
   f_11640199->SetParLimits(3,0,0);
   f_11640199->SetParameter(4,0);
   f_11640199->SetParError(4,0);
   f_11640199->SetParLimits(4,0,0);
   f_11640199->SetParameter(5,0);
   f_11640199->SetParError(5,0);
   f_11640199->SetParLimits(5,0,0);
   f_11640199->Draw("same");
   
   Double_t Graph1_fx138[203] = {
   0,
   0.005,
   0.01,
   0.015,
   0.02,
   0.025,
   0.03,
   0.035,
   0.04,
   0.045,
   0.05,
   0.055,
   0.06,
   0.065,
   0.07,
   0.075,
   0.08,
   0.085,
   0.09,
   0.095,
   0.1,
   0.105,
   0.11,
   0.115,
   0.12,
   0.125,
   0.13,
   0.135,
   0.14,
   0.145,
   0.15,
   0.155,
   0.16,
   0.165,
   0.17,
   0.175,
   0.18,
   0.185,
   0.19,
   0.195,
   0.2,
   0.205,
   0.21,
   0.215,
   0.22,
   0.225,
   0.23,
   0.235,
   0.24,
   0.245,
   0.25,
   0.255,
   0.26,
   0.265,
   0.27,
   0.275,
   0.28,
   0.285,
   0.29,
   0.295,
   0.3,
   0.305,
   0.31,
   0.315,
   0.32,
   0.325,
   0.33,
   0.335,
   0.34,
   0.345,
   0.35,
   0.355,
   0.36,
   0.365,
   0.37,
   0.375,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495,
   0.5,
   0.5,
   0.495,
   0.49,
   0.485,
   0.48,
   0.475,
   0.47,
   0.465,
   0.46,
   0.455,
   0.45,
   0.445,
   0.44,
   0.435,
   0.43,
   0.425,
   0.42,
   0.415,
   0.41,
   0.405,
   0.4,
   0.395,
   0.39,
   0.385,
   0.38,
   0.375,
   0.37,
   0.365,
   0.36,
   0.355,
   0.35,
   0.345,
   0.34,
   0.335,
   0.33,
   0.325,
   0.32,
   0.315,
   0.31,
   0.305,
   0.3,
   0.295,
   0.29,
   0.285,
   0.28,
   0.275,
   0.27,
   0.265,
   0.26,
   0.255,
   0.25,
   0.245,
   0.24,
   0.235,
   0.23,
   0.225,
   0.22,
   0.215,
   0.21,
   0.205,
   0.2,
   0.195,
   0.19,
   0.185,
   0.18,
   0.175,
   0.17,
   0.165,
   0.16,
   0.155,
   0.15,
   0.145,
   0.14,
   0.135,
   0.13,
   0.125,
   0.12,
   0.115,
   0.11,
   0.105,
   0.1,
   0.095,
   0.09,
   0.085,
   0.08,
   0.075,
   0.07,
   0.065,
   0.06,
   0.055,
   0.05,
   0.045,
   0.04,
   0.035,
   0.03,
   0.025,
   0.02,
   0.015,
   0.01,
   0.005,
   0,
   0};
   Double_t Graph1_fy138[203] = {
   5.774492,
   5.680207,
   5.584349,
   5.487118,
   5.388703,
   5.289287,
   5.189046,
   5.088148,
   4.986756,
   4.885024,
   4.783097,
   4.681117,
   4.579215,
   4.477518,
   4.376145,
   4.275208,
   4.174814,
   4.075061,
   3.976043,
   3.877848,
   3.780556,
   3.684243,
   3.588979,
   3.494828,
   3.40185,
   3.310099,
   3.219625,
   3.130471,
   3.042679,
   2.956284,
   2.871319,
   2.78781,
   2.705781,
   2.625255,
   2.546246,
   2.468769,
   2.392835,
   2.318452,
   2.245623,
   2.174352,
   2.104639,
   2.03648,
   1.969871,
   1.904806,
   1.841275,
   1.779268,
   1.718773,
   1.659777,
   1.602264,
   1.546218,
   1.49162,
   1.438453,
   1.386697,
   1.336331,
   1.287333,
   1.239682,
   1.193353,
   1.148325,
   1.104572,
   1.062072,
   1.020798,
   0.9807255,
   0.94183,
   0.9040859,
   0.8674677,
   0.83195,
   0.7975074,
   0.7641146,
   0.7317465,
   0.7003781,
   0.6699849,
   0.6405424,
   0.6120267,
   0.5844143,
   0.5576821,
   0.5318077,
   0.506769,
   0.4825449,
   0.4591147,
   0.4364587,
   0.4145576,
   0.3933935,
   0.3729489,
   0.3532076,
   0.3341542,
   0.3157745,
   0.2980554,
   0.2809848,
   0.2645522,
   0.248748,
   0.233564,
   0.2189936,
   0.2050314,
   0.1916736,
   0.1789178,
   0.1667633,
   0.1552109,
   0.144263,
   0.1339238,
   0.1241991,
   0.1150964,
   0.1073014,
   0.1157594,
   0.124819,
   0.1344772,
   0.1447327,
   0.155586,
   0.1670395,
   0.179097,
   0.191764,
   0.2050473,
   0.2189553,
   0.2334976,
   0.2486852,
   0.26453,
   0.2810454,
   0.2982455,
   0.3161457,
   0.334762,
   0.3541114,
   0.3742118,
   0.3950816,
   0.4167398,
   0.4392063,
   0.462501,
   0.4866448,
   0.5116584,
   0.5375632,
   0.5643806,
   0.5921323,
   0.6208399,
   0.650525,
   0.6812095,
   0.7129146,
   0.7456618,
   0.7794721,
   0.8143661,
   0.8503641,
   0.8874859,
   0.9257508,
   0.9651775,
   1.005784,
   1.047587,
   1.090604,
   1.13485,
   1.18034,
   1.227088,
   1.275106,
   1.324406,
   1.374999,
   1.426895,
   1.480101,
   1.534624,
   1.590472,
   1.647647,
   1.706153,
   1.765992,
   1.827165,
   1.88967,
   1.953506,
   2.018668,
   2.085151,
   2.152949,
   2.222054,
   2.292456,
   2.364145,
   2.437107,
   2.511329,
   2.586796,
   2.663492,
   2.741399,
   2.820496,
   2.900764,
   2.982182,
   3.064724,
   3.148368,
   3.233088,
   3.318857,
   3.405646,
   3.493428,
   3.582171,
   3.671845,
   3.762417,
   3.853854,
   3.946121,
   4.039185,
   4.133008,
   4.227553,
   4.322783,
   4.418658,
   4.515139,
   4.612185,
   4.709754,
   4.807803,
   4.906288,
   5.005165,
   5.104388,
   5.203908,
   5.303678,
   5.403647,
   5.503763,
   5.603974,
   5.774492};
   graph = new TGraph(203,Graph1_fx138,Graph1_fy138);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph138 = new TH1F("Graph_Graph138","Graph",203,0,0.55);
   Graph_Graph138->SetMinimum(0);
   Graph_Graph138->SetMaximum(6.341211);
   Graph_Graph138->SetDirectory(0);
   Graph_Graph138->SetStats(0);
   Graph_Graph138->SetMarkerStyle(20);
   Graph_Graph138->SetMarkerSize(1.2);
   Graph_Graph138->GetXaxis()->SetNdivisions(505);
   Graph_Graph138->GetXaxis()->SetLabelFont(132);
   Graph_Graph138->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph138->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph138->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph138->GetXaxis()->SetTitleFont(132);
   Graph_Graph138->GetYaxis()->SetLabelFont(132);
   Graph_Graph138->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph138->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph138->GetYaxis()->SetTitleFont(42);
   Graph_Graph138->GetZaxis()->SetLabelFont(132);
   Graph_Graph138->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph138->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph138->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph138);
   
   graph->Draw("flc");
   
   TH1D *h_3440__138 = new TH1D("h_3440__138","",10,0,0.5);
   h_3440__138->SetBinContent(1,8.650473);
   h_3440__138->SetBinContent(2,4.427876);
   h_3440__138->SetBinContent(3,1.260542);
   h_3440__138->SetBinContent(4,1.072408);
   h_3440__138->SetBinContent(5,1.635988);
   h_3440__138->SetBinContent(6,1.471885);
   h_3440__138->SetBinContent(7,0.7482707);
   h_3440__138->SetBinContent(8,0.5243935);
   h_3440__138->SetBinContent(9,0.2081629);
   h_3440__138->SetBinContent(11,-3.07811);
   h_3440__138->SetBinError(1,2.612043);
   h_3440__138->SetBinError(2,1.346987);
   h_3440__138->SetBinError(3,0.8088278);
   h_3440__138->SetBinError(4,0.553457);
   h_3440__138->SetBinError(5,0.5789953);
   h_3440__138->SetBinError(6,0.7045372);
   h_3440__138->SetBinError(7,0.6354908);
   h_3440__138->SetBinError(8,0.4932742);
   h_3440__138->SetBinError(9,0.2081629);
   h_3440__138->SetBinError(11,2.283935);
   h_3440__138->SetMinimum(0);
   h_3440__138->SetMaximum(12);
   h_3440__138->SetEntries(159);
   h_3440__138->SetStats(0);
   h_3440__138->SetMarkerStyle(20);
   h_3440__138->SetMarkerSize(1.2);
   h_3440__138->GetXaxis()->SetNdivisions(505);
   h_3440__138->GetXaxis()->SetLabelFont(132);
   h_3440__138->GetXaxis()->SetLabelOffset(0.015);
   h_3440__138->GetXaxis()->SetLabelSize(0.05);
   h_3440__138->GetXaxis()->SetTitleSize(0.06);
   h_3440__138->GetXaxis()->SetTitleFont(132);
   h_3440__138->GetYaxis()->SetLabelFont(132);
   h_3440__138->GetYaxis()->SetLabelSize(0.05);
   h_3440__138->GetYaxis()->SetTitleSize(0.06);
   h_3440__138->GetYaxis()->SetTitleFont(42);
   h_3440__138->GetZaxis()->SetLabelFont(132);
   h_3440__138->GetZaxis()->SetLabelSize(0.05);
   h_3440__138->GetZaxis()->SetTitleSize(0.06);
   h_3440__138->GetZaxis()->SetTitleFont(42);
   h_3440__138->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6d.C <==
void 2xB_MASS_7GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:54:58 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(2.077037,-0.05063291,31.46963,0.2658228);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   Double_t xAxis15[13] = {6.192, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30}; 
   
   TH1F *h_3450__139 = new TH1F("h_3450__139","1D",12, xAxis15);
   h_3450__139->SetBinContent(0,2.194547);
   h_3450__139->SetBinContent(1,0.05250211);
   h_3450__139->SetBinContent(2,0.07384478);
   h_3450__139->SetBinContent(3,0.01602803);
   h_3450__139->SetBinContent(4,0.02279164);
   h_3450__139->SetBinContent(5,0.01965026);
   h_3450__139->SetBinContent(6,0.1403854);
   h_3450__139->SetBinContent(7,0.02724019);
   h_3450__139->SetBinContent(8,0.04158349);
   h_3450__139->SetBinContent(9,0.03960905);
   h_3450__139->SetBinContent(10,0.03775333);
   h_3450__139->SetBinContent(11,0.02760341);
   h_3450__139->SetBinContent(12,-0.001125614);
   h_3450__139->SetBinContent(13,27.87846);
   h_3450__139->SetBinError(0,2.194547);
   h_3450__139->SetBinError(1,0.02403051);
   h_3450__139->SetBinError(2,0.03662507);
   h_3450__139->SetBinError(3,0.009288598);
   h_3450__139->SetBinError(4,0.02134237);
   h_3450__139->SetBinError(5,0.01491467);
   h_3450__139->SetBinError(6,0.05914715);
   h_3450__139->SetBinError(7,0.0145788);
   h_3450__139->SetBinError(8,0.02249013);
   h_3450__139->SetBinError(9,0.01659243);
   h_3450__139->SetBinError(10,0.01897527);
   h_3450__139->SetBinError(11,0.01383573);
   h_3450__139->SetBinError(12,0.00713499);
   h_3450__139->SetBinError(13,15.80197);
   h_3450__139->SetMinimum(0);
   h_3450__139->SetMaximum(0.25);
   h_3450__139->SetEntries(161);
   h_3450__139->SetStats(0);
   h_3450__139->SetMarkerStyle(20);
   h_3450__139->SetMarkerSize(1.2);
   h_3450__139->GetXaxis()->SetNdivisions(505);
   h_3450__139->GetXaxis()->SetLabelFont(132);
   h_3450__139->GetXaxis()->SetLabelOffset(0.015);
   h_3450__139->GetXaxis()->SetLabelSize(0.05);
   h_3450__139->GetXaxis()->SetTitleSize(0.06);
   h_3450__139->GetXaxis()->SetTitleFont(132);
   h_3450__139->GetYaxis()->SetLabelFont(132);
   h_3450__139->GetYaxis()->SetLabelSize(0.05);
   h_3450__139->GetYaxis()->SetTitleSize(0.06);
   h_3450__139->GetYaxis()->SetTitleFont(42);
   h_3450__139->GetZaxis()->SetLabelFont(132);
   h_3450__139->GetZaxis()->SetLabelSize(0.05);
   h_3450__139->GetZaxis()->SetTitleSize(0.06);
   h_3450__139->GetZaxis()->SetTitleFont(42);
   h_3450__139->Draw("e1");
   
   TF1 *f_11740200 = new TF1("*f_11740",6.192,30,21);
    //The original function : f_11740 had originally been created by:
    //TF1 *f_11740 = new TF1("f_11740",f_11740,6.192,30,21);
   f_11740200->SetRange(6.192,30);
   f_11740200->SetName("f_11740");
   f_11740200->SetTitle("f_11740");
   f_11740200->SetNpx(500);
   f_11740200->SetSavedPoint(0,0);
   f_11740200->SetSavedPoint(1,0.01012682);
   f_11740200->SetSavedPoint(2,0.01769113);
   f_11740200->SetSavedPoint(3,0.02318926);
   f_11740200->SetSavedPoint(4,0.02703997);
   f_11740200->SetSavedPoint(5,0.02959447);
   f_11740200->SetSavedPoint(6,0.03114539);
   f_11740200->SetSavedPoint(7,0.03193467);
   f_11740200->SetSavedPoint(8,0.03216065);
   f_11740200->SetSavedPoint(9,0.03198432);
   f_11740200->SetSavedPoint(10,0.0315348);
   f_11740200->SetSavedPoint(11,0.03091422);
   f_11740200->SetSavedPoint(12,0.03020194);
   f_11740200->SetSavedPoint(13,0.02945829);
   f_11740200->SetSavedPoint(14,0.02872784);
   f_11740200->SetSavedPoint(15,0.02804214);
   f_11740200->SetSavedPoint(16,0.02742221);
   f_11740200->SetSavedPoint(17,0.02688061);
   f_11740200->SetSavedPoint(18,0.02642321);
   f_11740200->SetSavedPoint(19,0.02605072);
   f_11740200->SetSavedPoint(20,0.02575996);
   f_11740200->SetSavedPoint(21,0.02554495);
   f_11740200->SetSavedPoint(22,0.02539777);
   f_11740200->SetSavedPoint(23,0.02530931);
   f_11740200->SetSavedPoint(24,0.02526985);
   f_11740200->SetSavedPoint(25,0.02526954);
   f_11740200->SetSavedPoint(26,0.02529876);
   f_11740200->SetSavedPoint(27,0.02534837);
   f_11740200->SetSavedPoint(28,0.02540998);
   f_11740200->SetSavedPoint(29,0.02547602);
   f_11740200->SetSavedPoint(30,0.02553989);
   f_11740200->SetSavedPoint(31,0.02559594);
   f_11740200->SetSavedPoint(32,0.02563953);
   f_11740200->SetSavedPoint(33,0.02566699);
   f_11740200->SetSavedPoint(34,0.02567557);
   f_11740200->SetSavedPoint(35,0.02566341);
   f_11740200->SetSavedPoint(36,0.02562942);
   f_11740200->SetSavedPoint(37,0.02557327);
   f_11740200->SetSavedPoint(38,0.02549524);
   f_11740200->SetSavedPoint(39,0.02539616);
   f_11740200->SetSavedPoint(40,0.02527734);
   f_11740200->SetSavedPoint(41,0.02514044);
   f_11740200->SetSavedPoint(42,0.02498746);
   f_11740200->SetSavedPoint(43,0.02482058);
   f_11740200->SetSavedPoint(44,0.02464215);
   f_11740200->SetSavedPoint(45,0.0244546);
   f_11740200->SetSavedPoint(46,0.02426038);
   f_11740200->SetSavedPoint(47,0.02406191);
   f_11740200->SetSavedPoint(48,0.02386154);
   f_11740200->SetSavedPoint(49,0.02366151);
   f_11740200->SetSavedPoint(50,0.02346391);
   f_11740200->SetSavedPoint(51,0.02327065);
   f_11740200->SetSavedPoint(52,0.02308346);
   f_11740200->SetSavedPoint(53,0.02290386);
   f_11740200->SetSavedPoint(54,0.02273315);
   f_11740200->SetSavedPoint(55,0.02257241);
   f_11740200->SetSavedPoint(56,0.02242251);
   f_11740200->SetSavedPoint(57,0.02228408);
   f_11740200->SetSavedPoint(58,0.02215755);
   f_11740200->SetSavedPoint(59,0.02204315);
   f_11740200->SetSavedPoint(60,0.02194092);
   f_11740200->SetSavedPoint(61,0.02185072);
   f_11740200->SetSavedPoint(62,0.02177224);
   f_11740200->SetSavedPoint(63,0.02170505);
   f_11740200->SetSavedPoint(64,0.02164858);
   f_11740200->SetSavedPoint(65,0.02160215);
   f_11740200->SetSavedPoint(66,0.02156499);
   f_11740200->SetSavedPoint(67,0.02153627);
   f_11740200->SetSavedPoint(68,0.0215151);
   f_11740200->SetSavedPoint(69,0.02150054);
   f_11740200->SetSavedPoint(70,0.02149164);
   f_11740200->SetSavedPoint(71,0.02148747);
   f_11740200->SetSavedPoint(72,0.02148707);
   f_11740200->SetSavedPoint(73,0.02148953);
   f_11740200->SetSavedPoint(74,0.02149396);
   f_11740200->SetSavedPoint(75,0.02149954);
   f_11740200->SetSavedPoint(76,0.02150548);
   f_11740200->SetSavedPoint(77,0.02151107);
   f_11740200->SetSavedPoint(78,0.02151567);
   f_11740200->SetSavedPoint(79,0.0215187);
   f_11740200->SetSavedPoint(80,0.02151968);
   f_11740200->SetSavedPoint(81,0.02151821);
   f_11740200->SetSavedPoint(82,0.02151397);
   f_11740200->SetSavedPoint(83,0.02150672);
   f_11740200->SetSavedPoint(84,0.02149631);
   f_11740200->SetSavedPoint(85,0.02148267);
   f_11740200->SetSavedPoint(86,0.0214658);
   f_11740200->SetSavedPoint(87,0.0214458);
   f_11740200->SetSavedPoint(88,0.02142282);
   f_11740200->SetSavedPoint(89,0.02139707);
   f_11740200->SetSavedPoint(90,0.02136885);
   f_11740200->SetSavedPoint(91,0.02133847);
   f_11740200->SetSavedPoint(92,0.02130633);
   f_11740200->SetSavedPoint(93,0.02127285);
   f_11740200->SetSavedPoint(94,0.02123848);
   f_11740200->SetSavedPoint(95,0.02120371);
   f_11740200->SetSavedPoint(96,0.02116904);
   f_11740200->SetSavedPoint(97,0.02113499);
   f_11740200->SetSavedPoint(98,0.02110207);
   f_11740200->SetSavedPoint(99,0.0210708);
   f_11740200->SetSavedPoint(100,0.02104171);
   f_11740200->SetSavedPoint(101,0.02101528);
   f_11740200->SetSavedPoint(102,0.02099201);
   f_11740200->SetSavedPoint(103,0.02097235);
   f_11740200->SetSavedPoint(104,0.02095672);
   f_11740200->SetSavedPoint(105,0.02094553);
   f_11740200->SetSavedPoint(106,0.02093913);
   f_11740200->SetSavedPoint(107,0.02093784);
   f_11740200->SetSavedPoint(108,0.02094193);
   f_11740200->SetSavedPoint(109,0.02095166);
   f_11740200->SetSavedPoint(110,0.02096718);
   f_11740200->SetSavedPoint(111,0.02098866);
   f_11740200->SetSavedPoint(112,0.02101618);
   f_11740200->SetSavedPoint(113,0.02104978);
   f_11740200->SetSavedPoint(114,0.02108947);
   f_11740200->SetSavedPoint(115,0.0211352);
   f_11740200->SetSavedPoint(116,0.02118688);
   f_11740200->SetSavedPoint(117,0.02124439);
   f_11740200->SetSavedPoint(118,0.02130755);
   f_11740200->SetSavedPoint(119,0.02137617);
   f_11740200->SetSavedPoint(120,0.02145);
   f_11740200->SetSavedPoint(121,0.02152879);
   f_11740200->SetSavedPoint(122,0.02161224);
   f_11740200->SetSavedPoint(123,0.02170005);
   f_11740200->SetSavedPoint(124,0.0217919);
   f_11740200->SetSavedPoint(125,0.02188745);
   f_11740200->SetSavedPoint(126,0.02198636);
   f_11740200->SetSavedPoint(127,0.02208828);
   f_11740200->SetSavedPoint(128,0.02219288);
   f_11740200->SetSavedPoint(129,0.02229982);
   f_11740200->SetSavedPoint(130,0.02240879);
   f_11740200->SetSavedPoint(131,0.02251947);
   f_11740200->SetSavedPoint(132,0.02263159);
   f_11740200->SetSavedPoint(133,0.0227449);
   f_11740200->SetSavedPoint(134,0.02285916);
   f_11740200->SetSavedPoint(135,0.02297418);
   f_11740200->SetSavedPoint(136,0.02308981);
   f_11740200->SetSavedPoint(137,0.02320593);
   f_11740200->SetSavedPoint(138,0.02332248);
   f_11740200->SetSavedPoint(139,0.02343942);
   f_11740200->SetSavedPoint(140,0.02355678);
   f_11740200->SetSavedPoint(141,0.02367464);
   f_11740200->SetSavedPoint(142,0.02379313);
   f_11740200->SetSavedPoint(143,0.02391241);
   f_11740200->SetSavedPoint(144,0.02403274);
   f_11740200->SetSavedPoint(145,0.02415439);
   f_11740200->SetSavedPoint(146,0.02427771);
   f_11740200->SetSavedPoint(147,0.02440311);
   f_11740200->SetSavedPoint(148,0.02453102);
   f_11740200->SetSavedPoint(149,0.02466196);
   f_11740200->SetSavedPoint(150,0.02479647);
   f_11740200->SetSavedPoint(151,0.02493517);
   f_11740200->SetSavedPoint(152,0.02507869);
   f_11740200->SetSavedPoint(153,0.02522774);
   f_11740200->SetSavedPoint(154,0.02538304);
   f_11740200->SetSavedPoint(155,0.02554536);
   f_11740200->SetSavedPoint(156,0.0257155);
   f_11740200->SetSavedPoint(157,0.02589431);
   f_11740200->SetSavedPoint(158,0.02608263);
   f_11740200->SetSavedPoint(159,0.02628134);
   f_11740200->SetSavedPoint(160,0.02649134);
   f_11740200->SetSavedPoint(161,0.02671353);
   f_11740200->SetSavedPoint(162,0.02694883);
   f_11740200->SetSavedPoint(163,0.02719814);
   f_11740200->SetSavedPoint(164,0.02746238);
   f_11740200->SetSavedPoint(165,0.02774246);
   f_11740200->SetSavedPoint(166,0.02803924);
   f_11740200->SetSavedPoint(167,0.02835361);
   f_11740200->SetSavedPoint(168,0.02868641);
   f_11740200->SetSavedPoint(169,0.02903844);
   f_11740200->SetSavedPoint(170,0.02941049);
   f_11740200->SetSavedPoint(171,0.0298033);
   f_11740200->SetSavedPoint(172,0.03021756);
   f_11740200->SetSavedPoint(173,0.03065391);
   f_11740200->SetSavedPoint(174,0.03111295);
   f_11740200->SetSavedPoint(175,0.0315952);
   f_11740200->SetSavedPoint(176,0.03210115);
   f_11740200->SetSavedPoint(177,0.0326312);
   f_11740200->SetSavedPoint(178,0.03318569);
   f_11740200->SetSavedPoint(179,0.03376487);
   f_11740200->SetSavedPoint(180,0.03436895);
   f_11740200->SetSavedPoint(181,0.03499804);
   f_11740200->SetSavedPoint(182,0.03565216);
   f_11740200->SetSavedPoint(183,0.03633128);
   f_11740200->SetSavedPoint(184,0.03703526);
   f_11740200->SetSavedPoint(185,0.03776389);
   f_11740200->SetSavedPoint(186,0.03851686);
   f_11740200->SetSavedPoint(187,0.0392938);
   f_11740200->SetSavedPoint(188,0.04009424);
   f_11740200->SetSavedPoint(189,0.04091761);
   f_11740200->SetSavedPoint(190,0.04176329);
   f_11740200->SetSavedPoint(191,0.04263056);
   f_11740200->SetSavedPoint(192,0.04351861);
   f_11740200->SetSavedPoint(193,0.04442657);
   f_11740200->SetSavedPoint(194,0.04535347);
   f_11740200->SetSavedPoint(195,0.0462983);
   f_11740200->SetSavedPoint(196,0.04725993);
   f_11740200->SetSavedPoint(197,0.04823722);
   f_11740200->SetSavedPoint(198,0.04922891);
   f_11740200->SetSavedPoint(199,0.05023372);
   f_11740200->SetSavedPoint(200,0.05125029);
   f_11740200->SetSavedPoint(201,0.05227722);
   f_11740200->SetSavedPoint(202,0.05331306);
   f_11740200->SetSavedPoint(203,0.05435632);
   f_11740200->SetSavedPoint(204,0.05540545);
   f_11740200->SetSavedPoint(205,0.0564589);
   f_11740200->SetSavedPoint(206,0.05751508);
   f_11740200->SetSavedPoint(207,0.05857237);
   f_11740200->SetSavedPoint(208,0.05962913);
   f_11740200->SetSavedPoint(209,0.06068373);
   f_11740200->SetSavedPoint(210,0.06173453);
   f_11740200->SetSavedPoint(211,0.06277986);
   f_11740200->SetSavedPoint(212,0.0638181);
   f_11740200->SetSavedPoint(213,0.06484761);
   f_11740200->SetSavedPoint(214,0.06586678);
   f_11740200->SetSavedPoint(215,0.06687403);
   f_11740200->SetSavedPoint(216,0.06786778);
   f_11740200->SetSavedPoint(217,0.06884651);
   f_11740200->SetSavedPoint(218,0.06980873);
   f_11740200->SetSavedPoint(219,0.070753);
   f_11740200->SetSavedPoint(220,0.07167791);
   f_11740200->SetSavedPoint(221,0.07258211);
   f_11740200->SetSavedPoint(222,0.07346433);
   f_11740200->SetSavedPoint(223,0.07432332);
   f_11740200->SetSavedPoint(224,0.07515792);
   f_11740200->SetSavedPoint(225,0.07596704);
   f_11740200->SetSavedPoint(226,0.07674965);
   f_11740200->SetSavedPoint(227,0.07750481);
   f_11740200->SetSavedPoint(228,0.07823163);
   f_11740200->SetSavedPoint(229,0.07892933);
   f_11740200->SetSavedPoint(230,0.0795972);
   f_11740200->SetSavedPoint(231,0.0802346);
   f_11740200->SetSavedPoint(232,0.08084098);
   f_11740200->SetSavedPoint(233,0.0814159);
   f_11740200->SetSavedPoint(234,0.08195898);
   f_11740200->SetSavedPoint(235,0.08246992);
   f_11740200->SetSavedPoint(236,0.08294854);
   f_11740200->SetSavedPoint(237,0.08339471);
   f_11740200->SetSavedPoint(238,0.08380841);
   f_11740200->SetSavedPoint(239,0.08418968);
   f_11740200->SetSavedPoint(240,0.08453868);
   f_11740200->SetSavedPoint(241,0.08485561);
   f_11740200->SetSavedPoint(242,0.08514077);
   f_11740200->SetSavedPoint(243,0.08539453);
   f_11740200->SetSavedPoint(244,0.08561735);
   f_11740200->SetSavedPoint(245,0.08580974);
   f_11740200->SetSavedPoint(246,0.08597228);
   f_11740200->SetSavedPoint(247,0.08610564);
   f_11740200->SetSavedPoint(248,0.08621051);
   f_11740200->SetSavedPoint(249,0.08628767);
   f_11740200->SetSavedPoint(250,0.08633795);
   f_11740200->SetSavedPoint(251,0.0863622);
   f_11740200->SetSavedPoint(252,0.08636136);
   f_11740200->SetSavedPoint(253,0.08633637);
   f_11740200->SetSavedPoint(254,0.08628822);
   f_11740200->SetSavedPoint(255,0.08621794);
   f_11740200->SetSavedPoint(256,0.08612658);
   f_11740200->SetSavedPoint(257,0.0860152);
   f_11740200->SetSavedPoint(258,0.0858849);
   f_11740200->SetSavedPoint(259,0.08573676);
   f_11740200->SetSavedPoint(260,0.0855719);
   f_11740200->SetSavedPoint(261,0.08539143);
   f_11740200->SetSavedPoint(262,0.08519645);
   f_11740200->SetSavedPoint(263,0.08498805);
   f_11740200->SetSavedPoint(264,0.08476733);
   f_11740200->SetSavedPoint(265,0.08453535);
   f_11740200->SetSavedPoint(266,0.08429317);
   f_11740200->SetSavedPoint(267,0.08404182);
   f_11740200->SetSavedPoint(268,0.08378229);
   f_11740200->SetSavedPoint(269,0.08351555);
   f_11740200->SetSavedPoint(270,0.08324253);
   f_11740200->SetSavedPoint(271,0.08296414);
   f_11740200->SetSavedPoint(272,0.08268121);
   f_11740200->SetSavedPoint(273,0.08239457);
   f_11740200->SetSavedPoint(274,0.08210496);
   f_11740200->SetSavedPoint(275,0.08181311);
   f_11740200->SetSavedPoint(276,0.08151968);
   f_11740200->SetSavedPoint(277,0.08122527);
   f_11740200->SetSavedPoint(278,0.08093044);
   f_11740200->SetSavedPoint(279,0.08063569);
   f_11740200->SetSavedPoint(280,0.08034146);
   f_11740200->SetSavedPoint(281,0.08004815);
   f_11740200->SetSavedPoint(282,0.07975609);
   f_11740200->SetSavedPoint(283,0.07946554);
   f_11740200->SetSavedPoint(284,0.07917673);
   f_11740200->SetSavedPoint(285,0.07888983);
   f_11740200->SetSavedPoint(286,0.07860493);
   f_11740200->SetSavedPoint(287,0.0783221);
   f_11740200->SetSavedPoint(288,0.07804134);
   f_11740200->SetSavedPoint(289,0.07776261);
   f_11740200->SetSavedPoint(290,0.07748581);
   f_11740200->SetSavedPoint(291,0.0772108);
   f_11740200->SetSavedPoint(292,0.0769374);
   f_11740200->SetSavedPoint(293,0.07666538);
   f_11740200->SetSavedPoint(294,0.0763945);
   f_11740200->SetSavedPoint(295,0.07612444);
   f_11740200->SetSavedPoint(296,0.07585488);
   f_11740200->SetSavedPoint(297,0.07558548);
   f_11740200->SetSavedPoint(298,0.07531584);
   f_11740200->SetSavedPoint(299,0.07504558);
   f_11740200->SetSavedPoint(300,0.07477426);
   f_11740200->SetSavedPoint(301,0.07450147);
   f_11740200->SetSavedPoint(302,0.07422676);
   f_11740200->SetSavedPoint(303,0.07394968);
   f_11740200->SetSavedPoint(304,0.07366978);
   f_11740200->SetSavedPoint(305,0.07338661);
   f_11740200->SetSavedPoint(306,0.07309974);
   f_11740200->SetSavedPoint(307,0.07280872);
   f_11740200->SetSavedPoint(308,0.07251313);
   f_11740200->SetSavedPoint(309,0.07221257);
   f_11740200->SetSavedPoint(310,0.07190665);
   f_11740200->SetSavedPoint(311,0.071595);
   f_11740200->SetSavedPoint(312,0.07127728);
   f_11740200->SetSavedPoint(313,0.07095318);
   f_11740200->SetSavedPoint(314,0.07062241);
   f_11740200->SetSavedPoint(315,0.07028473);
   f_11740200->SetSavedPoint(316,0.06993992);
   f_11740200->SetSavedPoint(317,0.06958781);
   f_11740200->SetSavedPoint(318,0.06922825);
   f_11740200->SetSavedPoint(319,0.06886115);
   f_11740200->SetSavedPoint(320,0.06848646);
   f_11740200->SetSavedPoint(321,0.06810415);
   f_11740200->SetSavedPoint(322,0.06771425);
   f_11740200->SetSavedPoint(323,0.06731685);
   f_11740200->SetSavedPoint(324,0.06691205);
   f_11740200->SetSavedPoint(325,0.06650001);
   f_11740200->SetSavedPoint(326,0.06608094);
   f_11740200->SetSavedPoint(327,0.06565507);
   f_11740200->SetSavedPoint(328,0.0652227);
   f_11740200->SetSavedPoint(329,0.06478414);
   f_11740200->SetSavedPoint(330,0.06433975);
   f_11740200->SetSavedPoint(331,0.06388993);
   f_11740200->SetSavedPoint(332,0.06343511);
   f_11740200->SetSavedPoint(333,0.06297576);
   f_11740200->SetSavedPoint(334,0.06251235);
   f_11740200->SetSavedPoint(335,0.06204541);
   f_11740200->SetSavedPoint(336,0.06157547);
   f_11740200->SetSavedPoint(337,0.0611031);
   f_11740200->SetSavedPoint(338,0.06062885);
   f_11740200->SetSavedPoint(339,0.06015333);
   f_11740200->SetSavedPoint(340,0.05967713);
   f_11740200->SetSavedPoint(341,0.05920083);
   f_11740200->SetSavedPoint(342,0.05872506);
   f_11740200->SetSavedPoint(343,0.0582504);
   f_11740200->SetSavedPoint(344,0.05777745);
   f_11740200->SetSavedPoint(345,0.05730679);
   f_11740200->SetSavedPoint(346,0.056839);
   f_11740200->SetSavedPoint(347,0.05637462);
   f_11740200->SetSavedPoint(348,0.05591418);
   f_11740200->SetSavedPoint(349,0.0554582);
   f_11740200->SetSavedPoint(350,0.05500714);
   f_11740200->SetSavedPoint(351,0.05456146);
   f_11740200->SetSavedPoint(352,0.05412157);
   f_11740200->SetSavedPoint(353,0.05368785);
   f_11740200->SetSavedPoint(354,0.05326062);
   f_11740200->SetSavedPoint(355,0.05284018);
   f_11740200->SetSavedPoint(356,0.05242678);
   f_11740200->SetSavedPoint(357,0.05202063);
   f_11740200->SetSavedPoint(358,0.05162187);
   f_11740200->SetSavedPoint(359,0.05123062);
   f_11740200->SetSavedPoint(360,0.05084692);
   f_11740200->SetSavedPoint(361,0.05047079);
   f_11740200->SetSavedPoint(362,0.05010217);
   f_11740200->SetSavedPoint(363,0.04974098);
   f_11740200->SetSavedPoint(364,0.04938707);
   f_11740200->SetSavedPoint(365,0.04904024);
   f_11740200->SetSavedPoint(366,0.04870026);
   f_11740200->SetSavedPoint(367,0.04836683);
   f_11740200->SetSavedPoint(368,0.04803964);
   f_11740200->SetSavedPoint(369,0.0477183);
   f_11740200->SetSavedPoint(370,0.0474024);
   f_11740200->SetSavedPoint(371,0.04709151);
   f_11740200->SetSavedPoint(372,0.04678514);
   f_11740200->SetSavedPoint(373,0.0464828);
   f_11740200->SetSavedPoint(374,0.04618394);
   f_11740200->SetSavedPoint(375,0.04588802);
   f_11740200->SetSavedPoint(376,0.04559448);
   f_11740200->SetSavedPoint(377,0.04530273);
   f_11740200->SetSavedPoint(378,0.04501221);
   f_11740200->SetSavedPoint(379,0.04472232);
   f_11740200->SetSavedPoint(380,0.04443248);
   f_11740200->SetSavedPoint(381,0.04414214);
   f_11740200->SetSavedPoint(382,0.04385072);
   f_11740200->SetSavedPoint(383,0.0435577);
   f_11740200->SetSavedPoint(384,0.04326256);
   f_11740200->SetSavedPoint(385,0.04296483);
   f_11740200->SetSavedPoint(386,0.04266404);
   f_11740200->SetSavedPoint(387,0.04235981);
   f_11740200->SetSavedPoint(388,0.04205175);
   f_11740200->SetSavedPoint(389,0.04173955);
   f_11740200->SetSavedPoint(390,0.04142295);
   f_11740200->SetSavedPoint(391,0.04110173);
   f_11740200->SetSavedPoint(392,0.04077573);
   f_11740200->SetSavedPoint(393,0.04044487);
   f_11740200->SetSavedPoint(394,0.04010911);
   f_11740200->SetSavedPoint(395,0.03976848);
   f_11740200->SetSavedPoint(396,0.03942309);
   f_11740200->SetSavedPoint(397,0.03907308);
   f_11740200->SetSavedPoint(398,0.0387187);
   f_11740200->SetSavedPoint(399,0.03836024);
   f_11740200->SetSavedPoint(400,0.03799805);
   f_11740200->SetSavedPoint(401,0.03763255);
   f_11740200->SetSavedPoint(402,0.03726423);
   f_11740200->SetSavedPoint(403,0.03689361);
   f_11740200->SetSavedPoint(404,0.03652128);
   f_11740200->SetSavedPoint(405,0.03614787);
   f_11740200->SetSavedPoint(406,0.03577407);
   f_11740200->SetSavedPoint(407,0.03540058);
   f_11740200->SetSavedPoint(408,0.03502815);
   f_11740200->SetSavedPoint(409,0.03465755);
   f_11740200->SetSavedPoint(410,0.03428955);
   f_11740200->SetSavedPoint(411,0.03392496);
   f_11740200->SetSavedPoint(412,0.03356455);
   f_11740200->SetSavedPoint(413,0.03320913);
   f_11740200->SetSavedPoint(414,0.03285946);
   f_11740200->SetSavedPoint(415,0.03251628);
   f_11740200->SetSavedPoint(416,0.03218031);
   f_11740200->SetSavedPoint(417,0.0318522);
   f_11740200->SetSavedPoint(418,0.03153258);
   f_11740200->SetSavedPoint(419,0.03122201);
   f_11740200->SetSavedPoint(420,0.03092096);
   f_11740200->SetSavedPoint(421,0.03062985);
   f_11740200->SetSavedPoint(422,0.03034902);
   f_11740200->SetSavedPoint(423,0.03007868);
   f_11740200->SetSavedPoint(424,0.029819);
   f_11740200->SetSavedPoint(425,0.02957);
   f_11740200->SetSavedPoint(426,0.02933161);
   f_11740200->SetSavedPoint(427,0.02910367);
   f_11740200->SetSavedPoint(428,0.02888588);
   f_11740200->SetSavedPoint(429,0.02867784);
   f_11740200->SetSavedPoint(430,0.02847905);
   f_11740200->SetSavedPoint(431,0.02828887);
   f_11740200->SetSavedPoint(432,0.02810658);
   f_11740200->SetSavedPoint(433,0.02793135);
   f_11740200->SetSavedPoint(434,0.02776226);
   f_11740200->SetSavedPoint(435,0.02759827);
   f_11740200->SetSavedPoint(436,0.02743831);
   f_11740200->SetSavedPoint(437,0.02728122);
   f_11740200->SetSavedPoint(438,0.02712577);
   f_11740200->SetSavedPoint(439,0.02697071);
   f_11740200->SetSavedPoint(440,0.02681476);
   f_11740200->SetSavedPoint(441,0.02665664);
   f_11740200->SetSavedPoint(442,0.02649505);
   f_11740200->SetSavedPoint(443,0.02632876);
   f_11740200->SetSavedPoint(444,0.02615656);
   f_11740200->SetSavedPoint(445,0.02597732);
   f_11740200->SetSavedPoint(446,0.02578999);
   f_11740200->SetSavedPoint(447,0.02559365);
   f_11740200->SetSavedPoint(448,0.0253875);
   f_11740200->SetSavedPoint(449,0.0251709);
   f_11740200->SetSavedPoint(450,0.02494336);
   f_11740200->SetSavedPoint(451,0.02470461);
   f_11740200->SetSavedPoint(452,0.02445457);
   f_11740200->SetSavedPoint(453,0.02419338);
   f_11740200->SetSavedPoint(454,0.02392141);
   f_11740200->SetSavedPoint(455,0.02363929);
   f_11740200->SetSavedPoint(456,0.02334788);
   f_11740200->SetSavedPoint(457,0.02304827);
   f_11740200->SetSavedPoint(458,0.02274182);
   f_11740200->SetSavedPoint(459,0.02243011);
   f_11740200->SetSavedPoint(460,0.02211494);
   f_11740200->SetSavedPoint(461,0.02179832);
   f_11740200->SetSavedPoint(462,0.02148241);
   f_11740200->SetSavedPoint(463,0.02116952);
   f_11740200->SetSavedPoint(464,0.02086207);
   f_11740200->SetSavedPoint(465,0.02056253);
   f_11740200->SetSavedPoint(466,0.02027336);
   f_11740200->SetSavedPoint(467,0.01999698);
   f_11740200->SetSavedPoint(468,0.01973566);
   f_11740200->SetSavedPoint(469,0.01949152);
   f_11740200->SetSavedPoint(470,0.01926636);
   f_11740200->SetSavedPoint(471,0.01906167);
   f_11740200->SetSavedPoint(472,0.0188785);
   f_11740200->SetSavedPoint(473,0.01871739);
   f_11740200->SetSavedPoint(474,0.0185783);
   f_11740200->SetSavedPoint(475,0.01846052);
   f_11740200->SetSavedPoint(476,0.01836263);
   f_11740200->SetSavedPoint(477,0.01828242);
   f_11740200->SetSavedPoint(478,0.0182169);
   f_11740200->SetSavedPoint(479,0.01816223);
   f_11740200->SetSavedPoint(480,0.01811379);
   f_11740200->SetSavedPoint(481,0.01806619);
   f_11740200->SetSavedPoint(482,0.01801341);
   f_11740200->SetSavedPoint(483,0.01794893);
   f_11740200->SetSavedPoint(484,0.01786596);
   f_11740200->SetSavedPoint(485,0.01775771);
   f_11740200->SetSavedPoint(486,0.01761782);
   f_11740200->SetSavedPoint(487,0.01744082);
   f_11740200->SetSavedPoint(488,0.01722278);
   f_11740200->SetSavedPoint(489,0.01696202);
   f_11740200->SetSavedPoint(490,0.01666011);
   f_11740200->SetSavedPoint(491,0.01632293);
   f_11740200->SetSavedPoint(492,0.01596205);
   f_11740200->SetSavedPoint(493,0.01559628);
   f_11740200->SetSavedPoint(494,0.01525352);
   f_11740200->SetSavedPoint(495,0.01497301);
   f_11740200->SetSavedPoint(496,0.01480778);
   f_11740200->SetSavedPoint(497,0.01482762);
   f_11740200->SetSavedPoint(498,0.01512248);
   f_11740200->SetSavedPoint(499,0.01580631);
   f_11740200->SetSavedPoint(500,0.01702153);
   f_11740200->SetSavedPoint(501,6.192);
   f_11740200->SetSavedPoint(502,30);
   f_11740200->SetFillColor(19);
   f_11740200->SetFillStyle(0);
   f_11740200->SetMarkerStyle(20);
   f_11740200->SetMarkerSize(1.2);
   f_11740200->SetLineColor(8);
   f_11740200->SetLineWidth(3);
   f_11740200->GetXaxis()->SetNdivisions(505);
   f_11740200->GetXaxis()->SetLabelFont(132);
   f_11740200->GetXaxis()->SetLabelOffset(0.015);
   f_11740200->GetXaxis()->SetLabelSize(0.05);
   f_11740200->GetXaxis()->SetTitleSize(0.06);
   f_11740200->GetXaxis()->SetTitleFont(132);
   f_11740200->GetYaxis()->SetLabelFont(132);
   f_11740200->GetYaxis()->SetLabelSize(0.05);
   f_11740200->GetYaxis()->SetTitleSize(0.06);
   f_11740200->GetYaxis()->SetTitleFont(42);
   f_11740200->SetParameter(0,0);
   f_11740200->SetParError(0,0);
   f_11740200->SetParLimits(0,0,0);
   f_11740200->SetParameter(1,0);
   f_11740200->SetParError(1,0);
   f_11740200->SetParLimits(1,0,0);
   f_11740200->SetParameter(2,0);
   f_11740200->SetParError(2,0);
   f_11740200->SetParLimits(2,0,0);
   f_11740200->SetParameter(3,0);
   f_11740200->SetParError(3,0);
   f_11740200->SetParLimits(3,0,0);
   f_11740200->SetParameter(4,0);
   f_11740200->SetParError(4,0);
   f_11740200->SetParLimits(4,0,0);
   f_11740200->SetParameter(5,0);
   f_11740200->SetParError(5,0);
   f_11740200->SetParLimits(5,0,0);
   f_11740200->SetParameter(6,0);
   f_11740200->SetParError(6,0);
   f_11740200->SetParLimits(6,0,0);
   f_11740200->SetParameter(7,0);
   f_11740200->SetParError(7,0);
   f_11740200->SetParLimits(7,0,0);
   f_11740200->SetParameter(8,0);
   f_11740200->SetParError(8,0);
   f_11740200->SetParLimits(8,0,0);
   f_11740200->SetParameter(9,0);
   f_11740200->SetParError(9,0);
   f_11740200->SetParLimits(9,0,0);
   f_11740200->SetParameter(10,0);
   f_11740200->SetParError(10,0);
   f_11740200->SetParLimits(10,0,0);
   f_11740200->SetParameter(11,0);
   f_11740200->SetParError(11,0);
   f_11740200->SetParLimits(11,0,0);
   f_11740200->SetParameter(12,0);
   f_11740200->SetParError(12,0);
   f_11740200->SetParLimits(12,0,0);
   f_11740200->SetParameter(13,0);
   f_11740200->SetParError(13,0);
   f_11740200->SetParLimits(13,0,0);
   f_11740200->SetParameter(14,0);
   f_11740200->SetParError(14,0);
   f_11740200->SetParLimits(14,0,0);
   f_11740200->SetParameter(15,0);
   f_11740200->SetParError(15,0);
   f_11740200->SetParLimits(15,0,0);
   f_11740200->SetParameter(16,0);
   f_11740200->SetParError(16,0);
   f_11740200->SetParLimits(16,0,0);
   f_11740200->SetParameter(17,0);
   f_11740200->SetParError(17,0);
   f_11740200->SetParLimits(17,0,0);
   f_11740200->SetParameter(18,0);
   f_11740200->SetParError(18,0);
   f_11740200->SetParLimits(18,0,0);
   f_11740200->SetParameter(19,0);
   f_11740200->SetParError(19,0);
   f_11740200->SetParLimits(19,0,0);
   f_11740200->SetParameter(20,0);
   f_11740200->SetParError(20,0);
   f_11740200->SetParLimits(20,0,0);
   f_11740200->Draw("same");
   
   Double_t Graph0_fx139[203] = {
   6.18,
   6.4182,
   6.6564,
   6.8946,
   7.1328,
   7.371,
   7.6092,
   7.8474,
   8.0856,
   8.3238,
   8.562,
   8.8002,
   9.0384,
   9.2766,
   9.5148,
   9.753,
   9.9912,
   10.2294,
   10.4676,
   10.7058,
   10.944,
   11.1822,
   11.4204,
   11.6586,
   11.8968,
   12.135,
   12.3732,
   12.6114,
   12.8496,
   13.0878,
   13.326,
   13.5642,
   13.8024,
   14.0406,
   14.2788,
   14.517,
   14.7552,
   14.9934,
   15.2316,
   15.4698,
   15.708,
   15.9462,
   16.1844,
   16.4226,
   16.6608,
   16.899,
   17.1372,
   17.3754,
   17.6136,
   17.8518,
   18.09,
   18.3282,
   18.5664,
   18.8046,
   19.0428,
   19.281,
   19.5192,
   19.7574,
   19.9956,
   20.2338,
   20.472,
   20.7102,
   20.9484,
   21.1866,
   21.4248,
   21.663,
   21.9012,
   22.1394,
   22.3776,
   22.6158,
   22.854,
   23.0922,
   23.3304,
   23.5686,
   23.8068,
   24.045,
   24.2832,
   24.5214,
   24.7596,
   24.9978,
   25.236,
   25.4742,
   25.7124,
   25.9506,
   26.1888,
   26.427,
   26.6652,
   26.9034,
   27.1416,
   27.3798,
   27.618,
   27.8562,
   28.0944,
   28.3326,
   28.5708,
   28.809,
   29.0472,
   29.2854,
   29.5236,
   29.7618,
   30,
   30,
   29.7618,
   29.5236,
   29.2854,
   29.0472,
   28.809,
   28.5708,
   28.3326,
   28.0944,
   27.8562,
   27.618,
   27.3798,
   27.1416,
   26.9034,
   26.6652,
   26.427,
   26.1888,
   25.9506,
   25.7124,
   25.4742,
   25.236,
   24.9978,
   24.7596,
   24.5214,
   24.2832,
   24.045,
   23.8068,
   23.5686,
   23.3304,
   23.0922,
   22.854,
   22.6158,
   22.3776,
   22.1394,
   21.9012,
   21.663,
   21.4248,
   21.1866,
   20.9484,
   20.7102,
   20.472,
   20.2338,
   19.9956,
   19.7574,
   19.5192,
   19.281,
   19.0428,
   18.8046,
   18.5664,
   18.3282,
   18.09,
   17.8518,
   17.6136,
   17.3754,
   17.1372,
   16.899,
   16.6608,
   16.4226,
   16.1844,
   15.9462,
   15.708,
   15.4698,
   15.2316,
   14.9934,
   14.7552,
   14.517,
   14.2788,
   14.0406,
   13.8024,
   13.5642,
   13.326,
   13.0878,
   12.8496,
   12.6114,
   12.3732,
   12.135,
   11.8968,
   11.6586,
   11.4204,
   11.1822,
   10.944,
   10.7058,
   10.4676,
   10.2294,
   9.9912,
   9.753,
   9.5148,
   9.2766,
   9.0384,
   8.8002,
   8.562,
   8.3238,
   8.0856,
   7.8474,
   7.6092,
   7.371,
   7.1328,
   6.8946,
   6.6564,
   6.4182,
   6.18,
   6.18};
   Double_t Graph0_fy139[203] = {
   -0.003067371,
   0.02943172,
   0.03201675,
   0.02847461,
   0.02603436,
   0.02544074,
   0.02567119,
   0.02578752,
   0.02539989,
   0.02456765,
   0.02355722,
   0.02263966,
   0.02198147,
   0.0216201,
   0.02149368,
   0.02149277,
   0.02150995,
   0.02147372,
   0.02136228,
   0.02119944,
   0.02103883,
   0.02094319,
   0.0209653,
   0.02113487,
   0.02145355,
   0.02189812,
   0.02243021,
   0.02300982,
   0.02360937,
   0.02422567,
   0.02488724,
   0.02565584,
   0.02662194,
   0.02789471,
   0.02958807,
   0.03180484,
   0.03462111,
   0.03807297,
   0.04214743,
   0.04677852,
   0.05184933,
   0.05719956,
   0.06263792,
   0.06795786,
   0.07295498,
   0.07744411,
   0.0812745,
   0.08434124,
   0.08659201,
   0.08802854,
   0.08870275,
   0.08870805,
   0.08816719,
   0.08721768,
   0.08599683,
   0.08462784,
   0.08320857,
   0.08180409,
   0.08044382,
   0.07912332,
   0.07781036,
   0.07645438,
   0.07499791,
   0.07338848,
   0.07158921,
   0.06958667,
   0.06739484,
   0.06505455,
   0.06262839,
   0.06019178,
   0.05782148,
   0.0555834,
   0.05352168,
   0.05165091,
   0.0499534,
   0.04838206,
   0.04686922,
   0.04534016,
   0.04372921,
   0.04199558,
   0.04013541,
   0.03818681,
   0.03622547,
   0.03435021,
   0.03265971,
   0.0312248,
   0.03006266,
   0.02912116,
   0.0282814,
   0.02738391,
   0.02627835,
   0.02488723,
   0.0232633,
   0.02160922,
   0.02022421,
   0.01935407,
   0.01896558,
   0.01856752,
   0.01739447,
   0.01560671,
   0.01771018,
   0.01649579,
   0.01453729,
   0.01620433,
   0.01730001,
   0.01767482,
   0.01804183,
   0.01885912,
   0.02015822,
   0.02171043,
   0.02323689,
   0.02454837,
   0.02559541,
   0.0264501,
   0.02725288,
   0.028153,
   0.02926216,
   0.03062978,
   0.0322404,
   0.03402817,
   0.03590084,
   0.03776578,
   0.03955177,
   0.04122276,
   0.04278214,
   0.04426818,
   0.04574275,
   0.0472766,
   0.04893403,
   0.0507601,
   0.05277219,
   0.05495701,
   0.05727319,
   0.05965838,
   0.06203958,
   0.06434479,
   0.06651389,
   0.06850729,
   0.07031093,
   0.07193695,
   0.07342008,
   0.07481018,
   0.07616213,
   0.07752441,
   0.07892804,
   0.08037736,
   0.08184394,
   0.0832647,
   0.08454448,
   0.08556308,
   0.08618606,
   0.08627817,
   0.08571797,
   0.08441212,
   0.08230744,
   0.07939963,
   0.07573732,
   0.07142092,
   0.06659635,
   0.06144388,
   0.05616355,
   0.05095829,
   0.04601684,
   0.04149808,
   0.0375187,
   0.03414545,
   0.03139297,
   0.0292273,
   0.02757477,
   0.02633494,
   0.02539599,
   0.02465047,
   0.02400915,
   0.02341099,
   0.02282782,
   0.02226289,
   0.02174363,
   0.02130991,
   0.02099996,
   0.02083698,
   0.02081947,
   0.02091795,
   0.02107997,
   0.02124307,
   0.02135392,
   0.02138876,
   0.02136928,
   0.02136653,
   0.02148724,
   0.02184003,
   0.02248605,
   0.02338766,
   0.02437915,
   0.02519133,
   0.02556022,
   0.02542777,
   0.02518084,
   0.02574758,
   0.02813628,
   0.03160646,
   0.0290251,
   -0.003021716,
   -0.003067371};
   TGraph *graph = new TGraph(203,Graph0_fx139,Graph0_fy139);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph139 = new TH1F("Graph_Graph139","Graph",203,3.798,32.382);
   Graph_Graph139->SetMinimum(-0.01224491);
   Graph_Graph139->SetMaximum(0.0978856);
   Graph_Graph139->SetDirectory(0);
   Graph_Graph139->SetStats(0);
   Graph_Graph139->SetMarkerStyle(20);
   Graph_Graph139->SetMarkerSize(1.2);
   Graph_Graph139->GetXaxis()->SetNdivisions(505);
   Graph_Graph139->GetXaxis()->SetLabelFont(132);
   Graph_Graph139->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph139->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph139->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph139->GetXaxis()->SetTitleFont(132);
   Graph_Graph139->GetYaxis()->SetLabelFont(132);
   Graph_Graph139->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph139->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph139->GetYaxis()->SetTitleFont(42);
   Graph_Graph139->GetZaxis()->SetLabelFont(132);
   Graph_Graph139->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph139->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph139->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph139);
   
   graph->Draw("flc");
   
   TF1 *f_11710201 = new TF1("*f_11710",6.192,30,21);
    //The original function : f_11710 had originally been created by:
    //TF1 *f_11710 = new TF1("f_11710",f_11710,6.192,30,21);
   f_11710201->SetRange(6.192,30);
   f_11710201->SetName("f_11710");
   f_11710201->SetTitle("f_11710");
   f_11710201->SetNpx(500);
   f_11710201->SetSavedPoint(0,0);
   f_11710201->SetSavedPoint(1,0.03054528);
   f_11710201->SetSavedPoint(2,0.05368934);
   f_11710201->SetSavedPoint(3,0.07073781);
   f_11710201->SetSavedPoint(4,0.08281069);
   f_11710201->SetSavedPoint(5,0.09086438);
   f_11710201->SetSavedPoint(6,0.0957115);
   f_11710201->SetSavedPoint(7,0.09803868);
   f_11710201->SetSavedPoint(8,0.09842249);
   f_11710201->SetSavedPoint(9,0.09734369);
   f_11710201->SetSavedPoint(10,0.09519993);
   f_11710201->SetSavedPoint(11,0.09231709);
   f_11710201->SetSavedPoint(12,0.08895928);
   f_11710201->SetSavedPoint(13,0.0853378);
   f_11710201->SetSavedPoint(14,0.08161894);
   f_11710201->SetSavedPoint(15,0.07793095);
   f_11710201->SetSavedPoint(16,0.07437008);
   f_11710201->SetSavedPoint(17,0.07100592);
   f_11710201->SetSavedPoint(18,0.06788603);
   f_11710201->SetSavedPoint(19,0.06503997);
   f_11710201->SetSavedPoint(20,0.06248278);
   f_11710201->SetSavedPoint(21,0.06021794);
   f_11710201->SetSavedPoint(22,0.05823996);
   f_11710201->SetSavedPoint(23,0.05653657);
   f_11710201->SetSavedPoint(24,0.05509048);
   f_11710201->SetSavedPoint(25,0.05388101);
   f_11710201->SetSavedPoint(26,0.05288528);
   f_11710201->SetSavedPoint(27,0.05207932);
   f_11710201->SetSavedPoint(28,0.05143885);
   f_11710201->SetSavedPoint(29,0.05094);
   f_11710201->SetSavedPoint(30,0.05055979);
   f_11710201->SetSavedPoint(31,0.05027654);
   f_11710201->SetSavedPoint(32,0.05007017);
   f_11710201->SetSavedPoint(33,0.04992235);
   f_11710201->SetSavedPoint(34,0.04981663);
   f_11710201->SetSavedPoint(35,0.0497385);
   f_11710201->SetSavedPoint(36,0.04967538);
   f_11710201->SetSavedPoint(37,0.04961658);
   f_11710201->SetSavedPoint(38,0.04955318);
   f_11710201->SetSavedPoint(39,0.04947802);
   f_11710201->SetSavedPoint(40,0.04938547);
   f_11710201->SetSavedPoint(41,0.04927139);
   f_11710201->SetSavedPoint(42,0.0491329);
   f_11710201->SetSavedPoint(43,0.04896834);
   f_11710201->SetSavedPoint(44,0.048777);
   f_11710201->SetSavedPoint(45,0.04855911);
   f_11710201->SetSavedPoint(46,0.04831557);
   f_11710201->SetSavedPoint(47,0.04804794);
   f_11710201->SetSavedPoint(48,0.04775821);
   f_11710201->SetSavedPoint(49,0.04744876);
   f_11710201->SetSavedPoint(50,0.04712224);
   f_11710201->SetSavedPoint(51,0.04678142);
   f_11710201->SetSavedPoint(52,0.04642919);
   f_11710201->SetSavedPoint(53,0.04606842);
   f_11710201->SetSavedPoint(54,0.04570193);
   f_11710201->SetSavedPoint(55,0.04533241);
   f_11710201->SetSavedPoint(56,0.0449624);
   f_11710201->SetSavedPoint(57,0.04459425);
   f_11710201->SetSavedPoint(58,0.04423004);
   f_11710201->SetSavedPoint(59,0.04387166);
   f_11710201->SetSavedPoint(60,0.0435207);
   f_11710201->SetSavedPoint(61,0.0431785);
   f_11710201->SetSavedPoint(62,0.04284611);
   f_11710201->SetSavedPoint(63,0.04252433);
   f_11710201->SetSavedPoint(64,0.0422137);
   f_11710201->SetSavedPoint(65,0.04191452);
   f_11710201->SetSavedPoint(66,0.04162683);
   f_11710201->SetSavedPoint(67,0.0413505);
   f_11710201->SetSavedPoint(68,0.04108517);
   f_11710201->SetSavedPoint(69,0.04083031);
   f_11710201->SetSavedPoint(70,0.04058527);
   f_11710201->SetSavedPoint(71,0.04034924);
   f_11710201->SetSavedPoint(72,0.04012132);
   f_11710201->SetSavedPoint(73,0.03990052);
   f_11710201->SetSavedPoint(74,0.0396858);
   f_11710201->SetSavedPoint(75,0.03947607);
   f_11710201->SetSavedPoint(76,0.03927024);
   f_11710201->SetSavedPoint(77,0.03906719);
   f_11710201->SetSavedPoint(78,0.03886586);
   f_11710201->SetSavedPoint(79,0.0386652);
   f_11710201->SetSavedPoint(80,0.03846423);
   f_11710201->SetSavedPoint(81,0.038262);
   f_11710201->SetSavedPoint(82,0.03805768);
   f_11710201->SetSavedPoint(83,0.03785049);
   f_11710201->SetSavedPoint(84,0.03763978);
   f_11710201->SetSavedPoint(85,0.03742496);
   f_11710201->SetSavedPoint(86,0.03720557);
   f_11710201->SetSavedPoint(87,0.03698124);
   f_11710201->SetSavedPoint(88,0.03675174);
   f_11710201->SetSavedPoint(89,0.03651692);
   f_11710201->SetSavedPoint(90,0.03627674);
   f_11710201->SetSavedPoint(91,0.03603128);
   f_11710201->SetSavedPoint(92,0.0357807);
   f_11710201->SetSavedPoint(93,0.03552527);
   f_11710201->SetSavedPoint(94,0.03526534);
   f_11710201->SetSavedPoint(95,0.03500136);
   f_11710201->SetSavedPoint(96,0.03473382);
   f_11710201->SetSavedPoint(97,0.03446332);
   f_11710201->SetSavedPoint(98,0.03419049);
   f_11710201->SetSavedPoint(99,0.03391602);
   f_11710201->SetSavedPoint(100,0.03364063);
   f_11710201->SetSavedPoint(101,0.03336509);
   f_11710201->SetSavedPoint(102,0.03309017);
   f_11710201->SetSavedPoint(103,0.03281668);
   f_11710201->SetSavedPoint(104,0.03254541);
   f_11710201->SetSavedPoint(105,0.03227716);
   f_11710201->SetSavedPoint(106,0.03201271);
   f_11710201->SetSavedPoint(107,0.03175282);
   f_11710201->SetSavedPoint(108,0.03149823);
   f_11710201->SetSavedPoint(109,0.03124965);
   f_11710201->SetSavedPoint(110,0.03100772);
   f_11710201->SetSavedPoint(111,0.03077307);
   f_11710201->SetSavedPoint(112,0.03054625);
   f_11710201->SetSavedPoint(113,0.03032778);
   f_11710201->SetSavedPoint(114,0.03011811);
   f_11710201->SetSavedPoint(115,0.02991761);
   f_11710201->SetSavedPoint(116,0.02972662);
   f_11710201->SetSavedPoint(117,0.02954538);
   f_11710201->SetSavedPoint(118,0.02937409);
   f_11710201->SetSavedPoint(119,0.02921288);
   f_11710201->SetSavedPoint(120,0.02906179);
   f_11710201->SetSavedPoint(121,0.02892083);
   f_11710201->SetSavedPoint(122,0.02878993);
   f_11710201->SetSavedPoint(123,0.02866894);
   f_11710201->SetSavedPoint(124,0.0285577);
   f_11710201->SetSavedPoint(125,0.02845595);
   f_11710201->SetSavedPoint(126,0.0283634);
   f_11710201->SetSavedPoint(127,0.02827973);
   f_11710201->SetSavedPoint(128,0.02820453);
   f_11710201->SetSavedPoint(129,0.02813742);
   f_11710201->SetSavedPoint(130,0.02807792);
   f_11710201->SetSavedPoint(131,0.02802558);
   f_11710201->SetSavedPoint(132,0.02797991);
   f_11710201->SetSavedPoint(133,0.02794039);
   f_11710201->SetSavedPoint(134,0.02790651);
   f_11710201->SetSavedPoint(135,0.02787776);
   f_11710201->SetSavedPoint(136,0.02785361);
   f_11710201->SetSavedPoint(137,0.02783357);
   f_11710201->SetSavedPoint(138,0.02781713);
   f_11710201->SetSavedPoint(139,0.02780383);
   f_11710201->SetSavedPoint(140,0.02779323);
   f_11710201->SetSavedPoint(141,0.02778489);
   f_11710201->SetSavedPoint(142,0.02777844);
   f_11710201->SetSavedPoint(143,0.02777353);
   f_11710201->SetSavedPoint(144,0.02776986);
   f_11710201->SetSavedPoint(145,0.02776717);
   f_11710201->SetSavedPoint(146,0.02776525);
   f_11710201->SetSavedPoint(147,0.02776395);
   f_11710201->SetSavedPoint(148,0.02776317);
   f_11710201->SetSavedPoint(149,0.02776286);
   f_11710201->SetSavedPoint(150,0.02776303);
   f_11710201->SetSavedPoint(151,0.02776377);
   f_11710201->SetSavedPoint(152,0.0277652);
   f_11710201->SetSavedPoint(153,0.02776752);
   f_11710201->SetSavedPoint(154,0.02777097);
   f_11710201->SetSavedPoint(155,0.02777588);
   f_11710201->SetSavedPoint(156,0.02778261);
   f_11710201->SetSavedPoint(157,0.02779159);
   f_11710201->SetSavedPoint(158,0.02780329);
   f_11710201->SetSavedPoint(159,0.02781826);
   f_11710201->SetSavedPoint(160,0.02783707);
   f_11710201->SetSavedPoint(161,0.02786035);
   f_11710201->SetSavedPoint(162,0.02788876);
   f_11710201->SetSavedPoint(163,0.02792302);
   f_11710201->SetSavedPoint(164,0.02796387);
   f_11710201->SetSavedPoint(165,0.02801208);
   f_11710201->SetSavedPoint(166,0.02806845);
   f_11710201->SetSavedPoint(167,0.02813379);
   f_11710201->SetSavedPoint(168,0.02820895);
   f_11710201->SetSavedPoint(169,0.02829476);
   f_11710201->SetSavedPoint(170,0.02839208);
   f_11710201->SetSavedPoint(171,0.02850175);
   f_11710201->SetSavedPoint(172,0.02862463);
   f_11710201->SetSavedPoint(173,0.02876154);
   f_11710201->SetSavedPoint(174,0.02891331);
   f_11710201->SetSavedPoint(175,0.02908073);
   f_11710201->SetSavedPoint(176,0.02926457);
   f_11710201->SetSavedPoint(177,0.02946558);
   f_11710201->SetSavedPoint(178,0.02968445);
   f_11710201->SetSavedPoint(179,0.02992185);
   f_11710201->SetSavedPoint(180,0.03017839);
   f_11710201->SetSavedPoint(181,0.03045464);
   f_11710201->SetSavedPoint(182,0.03075112);
   f_11710201->SetSavedPoint(183,0.03106827);
   f_11710201->SetSavedPoint(184,0.03140648);
   f_11710201->SetSavedPoint(185,0.03176608);
   f_11710201->SetSavedPoint(186,0.03214733);
   f_11710201->SetSavedPoint(187,0.03255042);
   f_11710201->SetSavedPoint(188,0.03297546);
   f_11710201->SetSavedPoint(189,0.03342249);
   f_11710201->SetSavedPoint(190,0.03389146);
   f_11710201->SetSavedPoint(191,0.03438228);
   f_11710201->SetSavedPoint(192,0.03489473);
   f_11710201->SetSavedPoint(193,0.03542855);
   f_11710201->SetSavedPoint(194,0.03598339);
   f_11710201->SetSavedPoint(195,0.03655881);
   f_11710201->SetSavedPoint(196,0.03715431);
   f_11710201->SetSavedPoint(197,0.0377693);
   f_11710201->SetSavedPoint(198,0.03840312);
   f_11710201->SetSavedPoint(199,0.03905502);
   f_11710201->SetSavedPoint(200,0.03972421);
   f_11710201->SetSavedPoint(201,0.04040982);
   f_11710201->SetSavedPoint(202,0.04111088);
   f_11710201->SetSavedPoint(203,0.04182641);
   f_11710201->SetSavedPoint(204,0.04255533);
   f_11710201->SetSavedPoint(205,0.04329653);
   f_11710201->SetSavedPoint(206,0.04404884);
   f_11710201->SetSavedPoint(207,0.04481102);
   f_11710201->SetSavedPoint(208,0.04558182);
   f_11710201->SetSavedPoint(209,0.04635993);
   f_11710201->SetSavedPoint(210,0.04714403);
   f_11710201->SetSavedPoint(211,0.04793273);
   f_11710201->SetSavedPoint(212,0.04872466);
   f_11710201->SetSavedPoint(213,0.0495184);
   f_11710201->SetSavedPoint(214,0.05031253);
   f_11710201->SetSavedPoint(215,0.05110563);
   f_11710201->SetSavedPoint(216,0.05189625);
   f_11710201->SetSavedPoint(217,0.05268297);
   f_11710201->SetSavedPoint(218,0.05346437);
   f_11710201->SetSavedPoint(219,0.05423902);
   f_11710201->SetSavedPoint(220,0.05500555);
   f_11710201->SetSavedPoint(221,0.05576257);
   f_11710201->SetSavedPoint(222,0.05650875);
   f_11710201->SetSavedPoint(223,0.05724278);
   f_11710201->SetSavedPoint(224,0.05796339);
   f_11710201->SetSavedPoint(225,0.05866934);
   f_11710201->SetSavedPoint(226,0.05935946);
   f_11710201->SetSavedPoint(227,0.0600326);
   f_11710201->SetSavedPoint(228,0.0606877);
   f_11710201->SetSavedPoint(229,0.06132371);
   f_11710201->SetSavedPoint(230,0.06193969);
   f_11710201->SetSavedPoint(231,0.06253474);
   f_11710201->SetSavedPoint(232,0.06310801);
   f_11710201->SetSavedPoint(233,0.06365875);
   f_11710201->SetSavedPoint(234,0.06418627);
   f_11710201->SetSavedPoint(235,0.06468993);
   f_11710201->SetSavedPoint(236,0.06516921);
   f_11710201->SetSavedPoint(237,0.06562362);
   f_11710201->SetSavedPoint(238,0.06605276);
   f_11710201->SetSavedPoint(239,0.06645633);
   f_11710201->SetSavedPoint(240,0.06683406);
   f_11710201->SetSavedPoint(241,0.06718581);
   f_11710201->SetSavedPoint(242,0.06751147);
   f_11710201->SetSavedPoint(243,0.06781102);
   f_11710201->SetSavedPoint(244,0.06808453);
   f_11710201->SetSavedPoint(245,0.06833212);
   f_11710201->SetSavedPoint(246,0.06855398);
   f_11710201->SetSavedPoint(247,0.06875039);
   f_11710201->SetSavedPoint(248,0.06892167);
   f_11710201->SetSavedPoint(249,0.06906823);
   f_11710201->SetSavedPoint(250,0.06919051);
   f_11710201->SetSavedPoint(251,0.06928903);
   f_11710201->SetSavedPoint(252,0.06936435);
   f_11710201->SetSavedPoint(253,0.0694171);
   f_11710201->SetSavedPoint(254,0.06944793);
   f_11710201->SetSavedPoint(255,0.06945755);
   f_11710201->SetSavedPoint(256,0.06944672);
   f_11710201->SetSavedPoint(257,0.0694162);
   f_11710201->SetSavedPoint(258,0.06936682);
   f_11710201->SetSavedPoint(259,0.06929941);
   f_11710201->SetSavedPoint(260,0.06921483);
   f_11710201->SetSavedPoint(261,0.06911396);
   f_11710201->SetSavedPoint(262,0.06899771);
   f_11710201->SetSavedPoint(263,0.06886695);
   f_11710201->SetSavedPoint(264,0.06872262);
   f_11710201->SetSavedPoint(265,0.06856561);
   f_11710201->SetSavedPoint(266,0.06839684);
   f_11710201->SetSavedPoint(267,0.06821719);
   f_11710201->SetSavedPoint(268,0.06802757);
   f_11710201->SetSavedPoint(269,0.06782883);
   f_11710201->SetSavedPoint(270,0.06762184);
   f_11710201->SetSavedPoint(271,0.06740743);
   f_11710201->SetSavedPoint(272,0.0671864);
   f_11710201->SetSavedPoint(273,0.06695952);
   f_11710201->SetSavedPoint(274,0.06672756);
   f_11710201->SetSavedPoint(275,0.06649121);
   f_11710201->SetSavedPoint(276,0.06625115);
   f_11710201->SetSavedPoint(277,0.06600802);
   f_11710201->SetSavedPoint(278,0.06576241);
   f_11710201->SetSavedPoint(279,0.06551488);
   f_11710201->SetSavedPoint(280,0.06526593);
   f_11710201->SetSavedPoint(281,0.06501602);
   f_11710201->SetSavedPoint(282,0.06476558);
   f_11710201->SetSavedPoint(283,0.06451497);
   f_11710201->SetSavedPoint(284,0.06426452);
   f_11710201->SetSavedPoint(285,0.06401449);
   f_11710201->SetSavedPoint(286,0.06376512);
   f_11710201->SetSavedPoint(287,0.06351659);
   f_11710201->SetSavedPoint(288,0.06326904);
   f_11710201->SetSavedPoint(289,0.06302256);
   f_11710201->SetSavedPoint(290,0.06277719);
   f_11710201->SetSavedPoint(291,0.06253294);
   f_11710201->SetSavedPoint(292,0.06228978);
   f_11710201->SetSavedPoint(293,0.06204763);
   f_11710201->SetSavedPoint(294,0.06180638);
   f_11710201->SetSavedPoint(295,0.0615659);
   f_11710201->SetSavedPoint(296,0.061326);
   f_11710201->SetSavedPoint(297,0.06108649);
   f_11710201->SetSavedPoint(298,0.06084713);
   f_11710201->SetSavedPoint(299,0.06060767);
   f_11710201->SetSavedPoint(300,0.06036785);
   f_11710201->SetSavedPoint(301,0.06012738);
   f_11710201->SetSavedPoint(302,0.05988595);
   f_11710201->SetSavedPoint(303,0.05964325);
   f_11710201->SetSavedPoint(304,0.05939897);
   f_11710201->SetSavedPoint(305,0.05915278);
   f_11710201->SetSavedPoint(306,0.05890437);
   f_11710201->SetSavedPoint(307,0.0586534);
   f_11710201->SetSavedPoint(308,0.05839958);
   f_11710201->SetSavedPoint(309,0.0581426);
   f_11710201->SetSavedPoint(310,0.05788217);
   f_11710201->SetSavedPoint(311,0.05761801);
   f_11710201->SetSavedPoint(312,0.05734987);
   f_11710201->SetSavedPoint(313,0.05707751);
   f_11710201->SetSavedPoint(314,0.05680072);
   f_11710201->SetSavedPoint(315,0.05651931);
   f_11710201->SetSavedPoint(316,0.05623313);
   f_11710201->SetSavedPoint(317,0.05594204);
   f_11710201->SetSavedPoint(318,0.05564595);
   f_11710201->SetSavedPoint(319,0.05534479);
   f_11710201->SetSavedPoint(320,0.05503854);
   f_11710201->SetSavedPoint(321,0.0547272);
   f_11710201->SetSavedPoint(322,0.0544108);
   f_11710201->SetSavedPoint(323,0.05408943);
   f_11710201->SetSavedPoint(324,0.05376319);
   f_11710201->SetSavedPoint(325,0.05343224);
   f_11710201->SetSavedPoint(326,0.05309676);
   f_11710201->SetSavedPoint(327,0.05275697);
   f_11710201->SetSavedPoint(328,0.05241313);
   f_11710201->SetSavedPoint(329,0.05206552);
   f_11710201->SetSavedPoint(330,0.05171445);
   f_11710201->SetSavedPoint(331,0.05136028);
   f_11710201->SetSavedPoint(332,0.05100339);
   f_11710201->SetSavedPoint(333,0.05064416);
   f_11710201->SetSavedPoint(334,0.05028304);
   f_11710201->SetSavedPoint(335,0.04992046);
   f_11710201->SetSavedPoint(336,0.04955688);
   f_11710201->SetSavedPoint(337,0.04919278);
   f_11710201->SetSavedPoint(338,0.04882866);
   f_11710201->SetSavedPoint(339,0.048465);
   f_11710201->SetSavedPoint(340,0.04810231);
   f_11710201->SetSavedPoint(341,0.04774109);
   f_11710201->SetSavedPoint(342,0.04738184);
   f_11710201->SetSavedPoint(343,0.04702505);
   f_11710201->SetSavedPoint(344,0.04667123);
   f_11710201->SetSavedPoint(345,0.04632082);
   f_11710201->SetSavedPoint(346,0.04597429);
   f_11710201->SetSavedPoint(347,0.04563209);
   f_11710201->SetSavedPoint(348,0.0452946);
   f_11710201->SetSavedPoint(349,0.04496224);
   f_11710201->SetSavedPoint(350,0.04463534);
   f_11710201->SetSavedPoint(351,0.04431423);
   f_11710201->SetSavedPoint(352,0.0439992);
   f_11710201->SetSavedPoint(353,0.0436905);
   f_11710201->SetSavedPoint(354,0.04338833);
   f_11710201->SetSavedPoint(355,0.04309285);
   f_11710201->SetSavedPoint(356,0.0428042);
   f_11710201->SetSavedPoint(357,0.04252243);
   f_11710201->SetSavedPoint(358,0.04224758);
   f_11710201->SetSavedPoint(359,0.04197962);
   f_11710201->SetSavedPoint(360,0.04171848);
   f_11710201->SetSavedPoint(361,0.04146403);
   f_11710201->SetSavedPoint(362,0.04121612);
   f_11710201->SetSavedPoint(363,0.04097452);
   f_11710201->SetSavedPoint(364,0.04073896);
   f_11710201->SetSavedPoint(365,0.04050913);
   f_11710201->SetSavedPoint(366,0.04028468);
   f_11710201->SetSavedPoint(367,0.0400652);
   f_11710201->SetSavedPoint(368,0.03985026);
   f_11710201->SetSavedPoint(369,0.03963937);
   f_11710201->SetSavedPoint(370,0.03943204);
   f_11710201->SetSavedPoint(371,0.03922771);
   f_11710201->SetSavedPoint(372,0.03902582);
   f_11710201->SetSavedPoint(373,0.03882578);
   f_11710201->SetSavedPoint(374,0.03862697);
   f_11710201->SetSavedPoint(375,0.03842879);
   f_11710201->SetSavedPoint(376,0.03823059);
   f_11710201->SetSavedPoint(377,0.03803175);
   f_11710201->SetSavedPoint(378,0.03783163);
   f_11710201->SetSavedPoint(379,0.03762961);
   f_11710201->SetSavedPoint(380,0.03742508);
   f_11710201->SetSavedPoint(381,0.03721743);
   f_11710201->SetSavedPoint(382,0.03700611);
   f_11710201->SetSavedPoint(383,0.03679057);
   f_11710201->SetSavedPoint(384,0.0365703);
   f_11710201->SetSavedPoint(385,0.03634483);
   f_11710201->SetSavedPoint(386,0.03611375);
   f_11710201->SetSavedPoint(387,0.03587668);
   f_11710201->SetSavedPoint(388,0.0356333);
   f_11710201->SetSavedPoint(389,0.03538336);
   f_11710201->SetSavedPoint(390,0.03512664);
   f_11710201->SetSavedPoint(391,0.03486303);
   f_11710201->SetSavedPoint(392,0.03459246);
   f_11710201->SetSavedPoint(393,0.03431493);
   f_11710201->SetSavedPoint(394,0.03403053);
   f_11710201->SetSavedPoint(395,0.03373941);
   f_11710201->SetSavedPoint(396,0.03344179);
   f_11710201->SetSavedPoint(397,0.033138);
   f_11710201->SetSavedPoint(398,0.03282839);
   f_11710201->SetSavedPoint(399,0.03251344);
   f_11710201->SetSavedPoint(400,0.03219366);
   f_11710201->SetSavedPoint(401,0.03186965);
   f_11710201->SetSavedPoint(402,0.03154207);
   f_11710201->SetSavedPoint(403,0.03121163);
   f_11710201->SetSavedPoint(404,0.03087912);
   f_11710201->SetSavedPoint(405,0.03054536);
   f_11710201->SetSavedPoint(406,0.03021123);
   f_11710201->SetSavedPoint(407,0.02987763);
   f_11710201->SetSavedPoint(408,0.02954552);
   f_11710201->SetSavedPoint(409,0.02921584);
   f_11710201->SetSavedPoint(410,0.02888958);
   f_11710201->SetSavedPoint(411,0.02856772);
   f_11710201->SetSavedPoint(412,0.02825124);
   f_11710201->SetSavedPoint(413,0.02794109);
   f_11710201->SetSavedPoint(414,0.02763821);
   f_11710201->SetSavedPoint(415,0.02734351);
   f_11710201->SetSavedPoint(416,0.02705785);
   f_11710201->SetSavedPoint(417,0.02678201);
   f_11710201->SetSavedPoint(418,0.02651673);
   f_11710201->SetSavedPoint(419,0.02626267);
   f_11710201->SetSavedPoint(420,0.02602041);
   f_11710201->SetSavedPoint(421,0.02579041);
   f_11710201->SetSavedPoint(422,0.02557305);
   f_11710201->SetSavedPoint(423,0.02536859);
   f_11710201->SetSavedPoint(424,0.02517718);
   f_11710201->SetSavedPoint(425,0.02499883);
   f_11710201->SetSavedPoint(426,0.02483343);
   f_11710201->SetSavedPoint(427,0.02468074);
   f_11710201->SetSavedPoint(428,0.02454038);
   f_11710201->SetSavedPoint(429,0.02441183);
   f_11710201->SetSavedPoint(430,0.02429444);
   f_11710201->SetSavedPoint(431,0.02418743);
   f_11710201->SetSavedPoint(432,0.02408988);
   f_11710201->SetSavedPoint(433,0.02400074);
   f_11710201->SetSavedPoint(434,0.02391888);
   f_11710201->SetSavedPoint(435,0.02384301);
   f_11710201->SetSavedPoint(436,0.02377179);
   f_11710201->SetSavedPoint(437,0.02370378);
   f_11710201->SetSavedPoint(438,0.02363747);
   f_11710201->SetSavedPoint(439,0.02357129);
   f_11710201->SetSavedPoint(440,0.02350367);
   f_11710201->SetSavedPoint(441,0.02343299);
   f_11710201->SetSavedPoint(442,0.02335767);
   f_11710201->SetSavedPoint(443,0.02327614);
   f_11710201->SetSavedPoint(444,0.02318691);
   f_11710201->SetSavedPoint(445,0.02308855);
   f_11710201->SetSavedPoint(446,0.02297975);
   f_11710201->SetSavedPoint(447,0.02285933);
   f_11710201->SetSavedPoint(448,0.02272626);
   f_11710201->SetSavedPoint(449,0.02257971);
   f_11710201->SetSavedPoint(450,0.02241903);
   f_11710201->SetSavedPoint(451,0.02224382);
   f_11710201->SetSavedPoint(452,0.02205393);
   f_11710201->SetSavedPoint(453,0.02184947);
   f_11710201->SetSavedPoint(454,0.02163084);
   f_11710201->SetSavedPoint(455,0.02139874);
   f_11710201->SetSavedPoint(456,0.02115414);
   f_11710201->SetSavedPoint(457,0.02089836);
   f_11710201->SetSavedPoint(458,0.02063301);
   f_11710201->SetSavedPoint(459,0.02035997);
   f_11710201->SetSavedPoint(460,0.02008144);
   f_11710201->SetSavedPoint(461,0.01979984);
   f_11710201->SetSavedPoint(462,0.01951786);
   f_11710201->SetSavedPoint(463,0.01923834);
   f_11710201->SetSavedPoint(464,0.01896431);
   f_11710201->SetSavedPoint(465,0.01869888);
   f_11710201->SetSavedPoint(466,0.01844518);
   f_11710201->SetSavedPoint(467,0.01820631);
   f_11710201->SetSavedPoint(468,0.01798529);
   f_11710201->SetSavedPoint(469,0.0177849);
   f_11710201->SetSavedPoint(470,0.01760765);
   f_11710201->SetSavedPoint(471,0.01745568);
   f_11710201->SetSavedPoint(472,0.01733062);
   f_11710201->SetSavedPoint(473,0.01723352);
   f_11710201->SetSavedPoint(474,0.01716476);
   f_11710201->SetSavedPoint(475,0.01712392);
   f_11710201->SetSavedPoint(476,0.0171097);
   f_11710201->SetSavedPoint(477,0.01711985);
   f_11710201->SetSavedPoint(478,0.0171511);
   f_11710201->SetSavedPoint(479,0.01719911);
   f_11710201->SetSavedPoint(480,0.01725848);
   f_11710201->SetSavedPoint(481,0.01732276);
   f_11710201->SetSavedPoint(482,0.01738452);
   f_11710201->SetSavedPoint(483,0.01743546);
   f_11710201->SetSavedPoint(484,0.01746666);
   f_11710201->SetSavedPoint(485,0.01746879);
   f_11710201->SetSavedPoint(486,0.01743254);
   f_11710201->SetSavedPoint(487,0.01734906);
   f_11710201->SetSavedPoint(488,0.0172106);
   f_11710201->SetSavedPoint(489,0.01701131);
   f_11710201->SetSavedPoint(490,0.01674814);
   f_11710201->SetSavedPoint(491,0.01642205);
   f_11710201->SetSavedPoint(492,0.01603937);
   f_11710201->SetSavedPoint(493,0.01561345);
   f_11710201->SetSavedPoint(494,0.01516667);
   f_11710201->SetSavedPoint(495,0.01473271);
   f_11710201->SetSavedPoint(496,0.01435925);
   f_11710201->SetSavedPoint(497,0.01411112);
   f_11710201->SetSavedPoint(498,0.01407391);
   f_11710201->SetSavedPoint(499,0.01435816);
   f_11710201->SetSavedPoint(500,0.01510414);
   f_11710201->SetSavedPoint(501,6.192);
   f_11710201->SetSavedPoint(502,30);
   f_11710201->SetFillColor(19);
   f_11710201->SetFillStyle(0);
   f_11710201->SetMarkerStyle(20);
   f_11710201->SetMarkerSize(1.2);
   f_11710201->SetLineColor(92);
   f_11710201->SetLineWidth(3);
   f_11710201->GetXaxis()->SetNdivisions(505);
   f_11710201->GetXaxis()->SetLabelFont(132);
   f_11710201->GetXaxis()->SetLabelOffset(0.015);
   f_11710201->GetXaxis()->SetLabelSize(0.05);
   f_11710201->GetXaxis()->SetTitleSize(0.06);
   f_11710201->GetXaxis()->SetTitleFont(132);
   f_11710201->GetYaxis()->SetLabelFont(132);
   f_11710201->GetYaxis()->SetLabelSize(0.05);
   f_11710201->GetYaxis()->SetTitleSize(0.06);
   f_11710201->GetYaxis()->SetTitleFont(42);
   f_11710201->SetParameter(0,0);
   f_11710201->SetParError(0,0);
   f_11710201->SetParLimits(0,0,0);
   f_11710201->SetParameter(1,0);
   f_11710201->SetParError(1,0);
   f_11710201->SetParLimits(1,0,0);
   f_11710201->SetParameter(2,0);
   f_11710201->SetParError(2,0);
   f_11710201->SetParLimits(2,0,0);
   f_11710201->SetParameter(3,0);
   f_11710201->SetParError(3,0);
   f_11710201->SetParLimits(3,0,0);
   f_11710201->SetParameter(4,0);
   f_11710201->SetParError(4,0);
   f_11710201->SetParLimits(4,0,0);
   f_11710201->SetParameter(5,0);
   f_11710201->SetParError(5,0);
   f_11710201->SetParLimits(5,0,0);
   f_11710201->SetParameter(6,0);
   f_11710201->SetParError(6,0);
   f_11710201->SetParLimits(6,0,0);
   f_11710201->SetParameter(7,0);
   f_11710201->SetParError(7,0);
   f_11710201->SetParLimits(7,0,0);
   f_11710201->SetParameter(8,0);
   f_11710201->SetParError(8,0);
   f_11710201->SetParLimits(8,0,0);
   f_11710201->SetParameter(9,0);
   f_11710201->SetParError(9,0);
   f_11710201->SetParLimits(9,0,0);
   f_11710201->SetParameter(10,0);
   f_11710201->SetParError(10,0);
   f_11710201->SetParLimits(10,0,0);
   f_11710201->SetParameter(11,0);
   f_11710201->SetParError(11,0);
   f_11710201->SetParLimits(11,0,0);
   f_11710201->SetParameter(12,0);
   f_11710201->SetParError(12,0);
   f_11710201->SetParLimits(12,0,0);
   f_11710201->SetParameter(13,0);
   f_11710201->SetParError(13,0);
   f_11710201->SetParLimits(13,0,0);
   f_11710201->SetParameter(14,0);
   f_11710201->SetParError(14,0);
   f_11710201->SetParLimits(14,0,0);
   f_11710201->SetParameter(15,0);
   f_11710201->SetParError(15,0);
   f_11710201->SetParLimits(15,0,0);
   f_11710201->SetParameter(16,0);
   f_11710201->SetParError(16,0);
   f_11710201->SetParLimits(16,0,0);
   f_11710201->SetParameter(17,0);
   f_11710201->SetParError(17,0);
   f_11710201->SetParLimits(17,0,0);
   f_11710201->SetParameter(18,0);
   f_11710201->SetParError(18,0);
   f_11710201->SetParLimits(18,0,0);
   f_11710201->SetParameter(19,0);
   f_11710201->SetParError(19,0);
   f_11710201->SetParLimits(19,0,0);
   f_11710201->SetParameter(20,0);
   f_11710201->SetParError(20,0);
   f_11710201->SetParLimits(20,0,0);
   f_11710201->Draw("same");
   
   TF1 *f_11750202 = new TF1("*f_11750",6.192,30,21);
    //The original function : f_11750 had originally been created by:
    //TF1 *f_11750 = new TF1("f_11750",f_11750,6.192,30,21);
   f_11750202->SetRange(6.192,30);
   f_11750202->SetName("f_11750");
   f_11750202->SetTitle("f_11750");
   f_11750202->SetNpx(500);
   f_11750202->SetSavedPoint(0,0);
   f_11750202->SetSavedPoint(1,0.01285694);
   f_11750202->SetSavedPoint(2,0.02260101);
   f_11750202->SetSavedPoint(3,0.0298201);
   f_11750202->SetSavedPoint(4,0.03501287);
   f_11750202->SetSavedPoint(5,0.03859986);
   f_11750202->SetSavedPoint(6,0.04093359);
   f_11750202->SetSavedPoint(7,0.04230743);
   f_11750202->SetSavedPoint(8,0.04296361);
   f_11750202->SetSavedPoint(9,0.04310024);
   f_11750202->SetSavedPoint(10,0.04287765);
   f_11750202->SetSavedPoint(11,0.04242388);
   f_11750202->SetSavedPoint(12,0.04183959);
   f_11750202->SetSavedPoint(13,0.04120237);
   f_11750202->SetSavedPoint(14,0.04057047);
   f_11750202->SetSavedPoint(15,0.03998612);
   f_11750202->SetSavedPoint(16,0.03947837);
   f_11750202->SetSavedPoint(17,0.03906557);
   f_11750202->SetSavedPoint(18,0.03875746);
   f_11750202->SetSavedPoint(19,0.03855707);
   f_11750202->SetSavedPoint(20,0.03846221);
   f_11750202->SetSavedPoint(21,0.0384668);
   f_11750202->SetSavedPoint(22,0.03856199);
   f_11750202->SetSavedPoint(23,0.03873707);
   f_11750202->SetSavedPoint(24,0.03898021);
   f_11750202->SetSavedPoint(25,0.03927909);
   f_11750202->SetSavedPoint(26,0.0396214);
   f_11750202->SetSavedPoint(27,0.03999517);
   f_11750202->SetSavedPoint(28,0.04038915);
   f_11750202->SetSavedPoint(29,0.04079294);
   f_11750202->SetSavedPoint(30,0.04119719);
   f_11750202->SetSavedPoint(31,0.04159367);
   f_11750202->SetSavedPoint(32,0.04197532);
   f_11750202->SetSavedPoint(33,0.04233628);
   f_11750202->SetSavedPoint(34,0.04267184);
   f_11750202->SetSavedPoint(35,0.04297842);
   f_11750202->SetSavedPoint(36,0.04325347);
   f_11750202->SetSavedPoint(37,0.04349544);
   f_11750202->SetSavedPoint(38,0.04370367);
   f_11750202->SetSavedPoint(39,0.04387829);
   f_11750202->SetSavedPoint(40,0.04402011);
   f_11750202->SetSavedPoint(41,0.04413058);
   f_11750202->SetSavedPoint(42,0.04421164);
   f_11750202->SetSavedPoint(43,0.04426562);
   f_11750202->SetSavedPoint(44,0.04429521);
   f_11750202->SetSavedPoint(45,0.04430332);
   f_11750202->SetSavedPoint(46,0.04429302);
   f_11750202->SetSavedPoint(47,0.04426748);
   f_11750202->SetSavedPoint(48,0.04422987);
   f_11750202->SetSavedPoint(49,0.04418336);
   f_11750202->SetSavedPoint(50,0.04413101);
   f_11750202->SetSavedPoint(51,0.04407577);
   f_11750202->SetSavedPoint(52,0.04402041);
   f_11750202->SetSavedPoint(53,0.04396751);
   f_11750202->SetSavedPoint(54,0.04391944);
   f_11750202->SetSavedPoint(55,0.04387832);
   f_11750202->SetSavedPoint(56,0.04384602);
   f_11750202->SetSavedPoint(57,0.04382416);
   f_11750202->SetSavedPoint(58,0.04381409);
   f_11750202->SetSavedPoint(59,0.04381691);
   f_11750202->SetSavedPoint(60,0.04383346);
   f_11750202->SetSavedPoint(61,0.04386432);
   f_11750202->SetSavedPoint(62,0.04390986);
   f_11750202->SetSavedPoint(63,0.04397019);
   f_11750202->SetSavedPoint(64,0.04404524);
   f_11750202->SetSavedPoint(65,0.04413474);
   f_11750202->SetSavedPoint(66,0.04423823);
   f_11750202->SetSavedPoint(67,0.04435511);
   f_11750202->SetSavedPoint(68,0.04448464);
   f_11750202->SetSavedPoint(69,0.04462595);
   f_11750202->SetSavedPoint(70,0.04477809);
   f_11750202->SetSavedPoint(71,0.04494);
   f_11750202->SetSavedPoint(72,0.04511058);
   f_11750202->SetSavedPoint(73,0.04528869);
   f_11750202->SetSavedPoint(74,0.04547315);
   f_11750202->SetSavedPoint(75,0.04566277);
   f_11750202->SetSavedPoint(76,0.04585636);
   f_11750202->SetSavedPoint(77,0.04605277);
   f_11750202->SetSavedPoint(78,0.04625085);
   f_11750202->SetSavedPoint(79,0.04644951);
   f_11750202->SetSavedPoint(80,0.0466477);
   f_11750202->SetSavedPoint(81,0.04684445);
   f_11750202->SetSavedPoint(82,0.04703884);
   f_11750202->SetSavedPoint(83,0.04723004);
   f_11750202->SetSavedPoint(84,0.04741727);
   f_11750202->SetSavedPoint(85,0.04759987);
   f_11750202->SetSavedPoint(86,0.04777724);
   f_11750202->SetSavedPoint(87,0.04794888);
   f_11750202->SetSavedPoint(88,0.04811438);
   f_11750202->SetSavedPoint(89,0.0482734);
   f_11750202->SetSavedPoint(90,0.0484257);
   f_11750202->SetSavedPoint(91,0.04857113);
   f_11750202->SetSavedPoint(92,0.04870961);
   f_11750202->SetSavedPoint(93,0.04884114);
   f_11750202->SetSavedPoint(94,0.04896579);
   f_11750202->SetSavedPoint(95,0.04908371);
   f_11750202->SetSavedPoint(96,0.04919509);
   f_11750202->SetSavedPoint(97,0.04930022);
   f_11750202->SetSavedPoint(98,0.04939939);
   f_11750202->SetSavedPoint(99,0.04949299);
   f_11750202->SetSavedPoint(100,0.0495814);
   f_11750202->SetSavedPoint(101,0.04966508);
   f_11750202->SetSavedPoint(102,0.04974449);
   f_11750202->SetSavedPoint(103,0.04982013);
   f_11750202->SetSavedPoint(104,0.0498925);
   f_11750202->SetSavedPoint(105,0.04996212);
   f_11750202->SetSavedPoint(106,0.05002953);
   f_11750202->SetSavedPoint(107,0.05009525);
   f_11750202->SetSavedPoint(108,0.05015982);
   f_11750202->SetSavedPoint(109,0.05022374);
   f_11750202->SetSavedPoint(110,0.05028753);
   f_11750202->SetSavedPoint(111,0.05035167);
   f_11750202->SetSavedPoint(112,0.05041664);
   f_11750202->SetSavedPoint(113,0.0504829);
   f_11750202->SetSavedPoint(114,0.05055085);
   f_11750202->SetSavedPoint(115,0.05062091);
   f_11750202->SetSavedPoint(116,0.05069345);
   f_11750202->SetSavedPoint(117,0.0507688);
   f_11750202->SetSavedPoint(118,0.05084727);
   f_11750202->SetSavedPoint(119,0.05092915);
   f_11750202->SetSavedPoint(120,0.05101468);
   f_11750202->SetSavedPoint(121,0.05110408);
   f_11750202->SetSavedPoint(122,0.05119753);
   f_11750202->SetSavedPoint(123,0.05129518);
   f_11750202->SetSavedPoint(124,0.05139718);
   f_11750202->SetSavedPoint(125,0.05150361);
   f_11750202->SetSavedPoint(126,0.05161454);
   f_11750202->SetSavedPoint(127,0.05173003);
   f_11750202->SetSavedPoint(128,0.05185011);
   f_11750202->SetSavedPoint(129,0.05197477);
   f_11750202->SetSavedPoint(130,0.05210401);
   f_11750202->SetSavedPoint(131,0.05223781);
   f_11750202->SetSavedPoint(132,0.05237611);
   f_11750202->SetSavedPoint(133,0.05251888);
   f_11750202->SetSavedPoint(134,0.05266605);
   f_11750202->SetSavedPoint(135,0.05281756);
   f_11750202->SetSavedPoint(136,0.05297334);
   f_11750202->SetSavedPoint(137,0.05313333);
   f_11750202->SetSavedPoint(138,0.05329745);
   f_11750202->SetSavedPoint(139,0.05346565);
   f_11750202->SetSavedPoint(140,0.05363788);
   f_11750202->SetSavedPoint(141,0.05381407);
   f_11750202->SetSavedPoint(142,0.05399419);
   f_11750202->SetSavedPoint(143,0.05417823);
   f_11750202->SetSavedPoint(144,0.05436615);
   f_11750202->SetSavedPoint(145,0.05455796);
   f_11750202->SetSavedPoint(146,0.05475367);
   f_11750202->SetSavedPoint(147,0.05495332);
   f_11750202->SetSavedPoint(148,0.05515695);
   f_11750202->SetSavedPoint(149,0.05536463);
   f_11750202->SetSavedPoint(150,0.05557643);
   f_11750202->SetSavedPoint(151,0.05579245);
   f_11750202->SetSavedPoint(152,0.05601281);
   f_11750202->SetSavedPoint(153,0.05623764);
   f_11750202->SetSavedPoint(154,0.05646708);
   f_11750202->SetSavedPoint(155,0.0567013);
   f_11750202->SetSavedPoint(156,0.05694048);
   f_11750202->SetSavedPoint(157,0.05718479);
   f_11750202->SetSavedPoint(158,0.05743444);
   f_11750202->SetSavedPoint(159,0.05768963);
   f_11750202->SetSavedPoint(160,0.05795059);
   f_11750202->SetSavedPoint(161,0.05821752);
   f_11750202->SetSavedPoint(162,0.05849067);
   f_11750202->SetSavedPoint(163,0.05877024);
   f_11750202->SetSavedPoint(164,0.05905648);
   f_11750202->SetSavedPoint(165,0.05934959);
   f_11750202->SetSavedPoint(166,0.0596498);
   f_11750202->SetSavedPoint(167,0.05995731);
   f_11750202->SetSavedPoint(168,0.06027233);
   f_11750202->SetSavedPoint(169,0.06059503);
   f_11750202->SetSavedPoint(170,0.06092558);
   f_11750202->SetSavedPoint(171,0.06126415);
   f_11750202->SetSavedPoint(172,0.06161086);
   f_11750202->SetSavedPoint(173,0.06196581);
   f_11750202->SetSavedPoint(174,0.0623291);
   f_11750202->SetSavedPoint(175,0.06270078);
   f_11750202->SetSavedPoint(176,0.06308087);
   f_11750202->SetSavedPoint(177,0.06346938);
   f_11750202->SetSavedPoint(178,0.06386626);
   f_11750202->SetSavedPoint(179,0.06427145);
   f_11750202->SetSavedPoint(180,0.06468484);
   f_11750202->SetSavedPoint(181,0.06510629);
   f_11750202->SetSavedPoint(182,0.0655356);
   f_11750202->SetSavedPoint(183,0.06597257);
   f_11750202->SetSavedPoint(184,0.06641691);
   f_11750202->SetSavedPoint(185,0.06686834);
   f_11750202->SetSavedPoint(186,0.0673265);
   f_11750202->SetSavedPoint(187,0.067791);
   f_11750202->SetSavedPoint(188,0.06826142);
   f_11750202->SetSavedPoint(189,0.06873728);
   f_11750202->SetSavedPoint(190,0.06921807);
   f_11750202->SetSavedPoint(191,0.06970323);
   f_11750202->SetSavedPoint(192,0.07019218);
   f_11750202->SetSavedPoint(193,0.07068429);
   f_11750202->SetSavedPoint(194,0.07117888);
   f_11750202->SetSavedPoint(195,0.07167526);
   f_11750202->SetSavedPoint(196,0.07217267);
   f_11750202->SetSavedPoint(197,0.07267037);
   f_11750202->SetSavedPoint(198,0.07316754);
   f_11750202->SetSavedPoint(199,0.07366336);
   f_11750202->SetSavedPoint(200,0.07415697);
   f_11750202->SetSavedPoint(201,0.07464751);
   f_11750202->SetSavedPoint(202,0.07513407);
   f_11750202->SetSavedPoint(203,0.07561575);
   f_11750202->SetSavedPoint(204,0.0760916);
   f_11750202->SetSavedPoint(205,0.07656071);
   f_11750202->SetSavedPoint(206,0.07702212);
   f_11750202->SetSavedPoint(207,0.07747487);
   f_11750202->SetSavedPoint(208,0.07791802);
   f_11750202->SetSavedPoint(209,0.07835061);
   f_11750202->SetSavedPoint(210,0.0787717);
   f_11750202->SetSavedPoint(211,0.07918034);
   f_11750202->SetSavedPoint(212,0.07957562);
   f_11750202->SetSavedPoint(213,0.07995661);
   f_11750202->SetSavedPoint(214,0.08032242);
   f_11750202->SetSavedPoint(215,0.08067218);
   f_11750202->SetSavedPoint(216,0.08100505);
   f_11750202->SetSavedPoint(217,0.0813202);
   f_11750202->SetSavedPoint(218,0.08161683);
   f_11750202->SetSavedPoint(219,0.0818942);
   f_11750202->SetSavedPoint(220,0.08215158);
   f_11750202->SetSavedPoint(221,0.0823883);
   f_11750202->SetSavedPoint(222,0.08260371);
   f_11750202->SetSavedPoint(223,0.08279722);
   f_11750202->SetSavedPoint(224,0.08296827);
   f_11750202->SetSavedPoint(225,0.08311637);
   f_11750202->SetSavedPoint(226,0.08324106);
   f_11750202->SetSavedPoint(227,0.08334195);
   f_11750202->SetSavedPoint(228,0.08341869);
   f_11750202->SetSavedPoint(229,0.08347098);
   f_11750202->SetSavedPoint(230,0.08349859);
   f_11750202->SetSavedPoint(231,0.08350133);
   f_11750202->SetSavedPoint(232,0.08347909);
   f_11750202->SetSavedPoint(233,0.08343179);
   f_11750202->SetSavedPoint(234,0.08335943);
   f_11750202->SetSavedPoint(235,0.08326204);
   f_11750202->SetSavedPoint(236,0.08313974);
   f_11750202->SetSavedPoint(237,0.08299269);
   f_11750202->SetSavedPoint(238,0.0828211);
   f_11750202->SetSavedPoint(239,0.08262525);
   f_11750202->SetSavedPoint(240,0.08240545);
   f_11750202->SetSavedPoint(241,0.08216208);
   f_11750202->SetSavedPoint(242,0.08189558);
   f_11750202->SetSavedPoint(243,0.08160641);
   f_11750202->SetSavedPoint(244,0.08129511);
   f_11750202->SetSavedPoint(245,0.08096223);
   f_11750202->SetSavedPoint(246,0.08060839);
   f_11750202->SetSavedPoint(247,0.08023424);
   f_11750202->SetSavedPoint(248,0.07984047);
   f_11750202->SetSavedPoint(249,0.07942779);
   f_11750202->SetSavedPoint(250,0.07899698);
   f_11750202->SetSavedPoint(251,0.0785488);
   f_11750202->SetSavedPoint(252,0.07808408);
   f_11750202->SetSavedPoint(253,0.07760363);
   f_11750202->SetSavedPoint(254,0.07710833);
   f_11750202->SetSavedPoint(255,0.07659902);
   f_11750202->SetSavedPoint(256,0.07607661);
   f_11750202->SetSavedPoint(257,0.07554198);
   f_11750202->SetSavedPoint(258,0.07499602);
   f_11750202->SetSavedPoint(259,0.07443965);
   f_11750202->SetSavedPoint(260,0.07387376);
   f_11750202->SetSavedPoint(261,0.07329925);
   f_11750202->SetSavedPoint(262,0.07271702);
   f_11750202->SetSavedPoint(263,0.07212795);
   f_11750202->SetSavedPoint(264,0.07153291);
   f_11750202->SetSavedPoint(265,0.07093276);
   f_11750202->SetSavedPoint(266,0.07032833);
   f_11750202->SetSavedPoint(267,0.06972043);
   f_11750202->SetSavedPoint(268,0.06910986);
   f_11750202->SetSavedPoint(269,0.06849739);
   f_11750202->SetSavedPoint(270,0.06788374);
   f_11750202->SetSavedPoint(271,0.06726963);
   f_11750202->SetSavedPoint(272,0.06665572);
   f_11750202->SetSavedPoint(273,0.06604266);
   f_11750202->SetSavedPoint(274,0.06543105);
   f_11750202->SetSavedPoint(275,0.06482144);
   f_11750202->SetSavedPoint(276,0.06421436);
   f_11750202->SetSavedPoint(277,0.06361029);
   f_11750202->SetSavedPoint(278,0.06300968);
   f_11750202->SetSavedPoint(279,0.06241293);
   f_11750202->SetSavedPoint(280,0.06182039);
   f_11750202->SetSavedPoint(281,0.06123238);
   f_11750202->SetSavedPoint(282,0.06064916);
   f_11750202->SetSavedPoint(283,0.06007097);
   f_11750202->SetSavedPoint(284,0.05949799);
   f_11750202->SetSavedPoint(285,0.05893038);
   f_11750202->SetSavedPoint(286,0.05836822);
   f_11750202->SetSavedPoint(287,0.05781159);
   f_11750202->SetSavedPoint(288,0.05726051);
   f_11750202->SetSavedPoint(289,0.05671497);
   f_11750202->SetSavedPoint(290,0.05617492);
   f_11750202->SetSavedPoint(291,0.05564026);
   f_11750202->SetSavedPoint(292,0.0551109);
   f_11750202->SetSavedPoint(293,0.05458668);
   f_11750202->SetSavedPoint(294,0.05406741);
   f_11750202->SetSavedPoint(295,0.05355291);
   f_11750202->SetSavedPoint(296,0.05304295);
   f_11750202->SetSavedPoint(297,0.05253727);
   f_11750202->SetSavedPoint(298,0.0520356);
   f_11750202->SetSavedPoint(299,0.05153767);
   f_11750202->SetSavedPoint(300,0.05104317);
   f_11750202->SetSavedPoint(301,0.0505518);
   f_11750202->SetSavedPoint(302,0.05006323);
   f_11750202->SetSavedPoint(303,0.04957714);
   f_11750202->SetSavedPoint(304,0.04909321);
   f_11750202->SetSavedPoint(305,0.0486111);
   f_11750202->SetSavedPoint(306,0.04813049);
   f_11750202->SetSavedPoint(307,0.04765105);
   f_11750202->SetSavedPoint(308,0.04717248);
   f_11750202->SetSavedPoint(309,0.04669446);
   f_11750202->SetSavedPoint(310,0.04621671);
   f_11750202->SetSavedPoint(311,0.04573896);
   f_11750202->SetSavedPoint(312,0.04526093);
   f_11750202->SetSavedPoint(313,0.04478239);
   f_11750202->SetSavedPoint(314,0.04430313);
   f_11750202->SetSavedPoint(315,0.04382293);
   f_11750202->SetSavedPoint(316,0.04334164);
   f_11750202->SetSavedPoint(317,0.0428591);
   f_11750202->SetSavedPoint(318,0.04237519);
   f_11750202->SetSavedPoint(319,0.04188983);
   f_11750202->SetSavedPoint(320,0.04140295);
   f_11750202->SetSavedPoint(321,0.04091452);
   f_11750202->SetSavedPoint(322,0.04042455);
   f_11750202->SetSavedPoint(323,0.03993305);
   f_11750202->SetSavedPoint(324,0.0394401);
   f_11750202->SetSavedPoint(325,0.03894579);
   f_11750202->SetSavedPoint(326,0.03845024);
   f_11750202->SetSavedPoint(327,0.03795361);
   f_11750202->SetSavedPoint(328,0.03745608);
   f_11750202->SetSavedPoint(329,0.03695787);
   f_11750202->SetSavedPoint(330,0.03645922);
   f_11750202->SetSavedPoint(331,0.03596039);
   f_11750202->SetSavedPoint(332,0.03546168);
   f_11750202->SetSavedPoint(333,0.03496342);
   f_11750202->SetSavedPoint(334,0.03446593);
   f_11750202->SetSavedPoint(335,0.03396958);
   f_11750202->SetSavedPoint(336,0.03347474);
   f_11750202->SetSavedPoint(337,0.03298181);
   f_11750202->SetSavedPoint(338,0.0324912);
   f_11750202->SetSavedPoint(339,0.03200332);
   f_11750202->SetSavedPoint(340,0.03151859);
   f_11750202->SetSavedPoint(341,0.03103745);
   f_11750202->SetSavedPoint(342,0.03056034);
   f_11750202->SetSavedPoint(343,0.03008768);
   f_11750202->SetSavedPoint(344,0.02961992);
   f_11750202->SetSavedPoint(345,0.02915747);
   f_11750202->SetSavedPoint(346,0.02870075);
   f_11750202->SetSavedPoint(347,0.02825018);
   f_11750202->SetSavedPoint(348,0.02780614);
   f_11750202->SetSavedPoint(349,0.02736902);
   f_11750202->SetSavedPoint(350,0.02693918);
   f_11750202->SetSavedPoint(351,0.02651695);
   f_11750202->SetSavedPoint(352,0.02610265);
   f_11750202->SetSavedPoint(353,0.02569657);
   f_11750202->SetSavedPoint(354,0.02529897);
   f_11750202->SetSavedPoint(355,0.02491008);
   f_11750202->SetSavedPoint(356,0.0245301);
   f_11750202->SetSavedPoint(357,0.02415919);
   f_11750202->SetSavedPoint(358,0.0237975);
   f_11750202->SetSavedPoint(359,0.0234451);
   f_11750202->SetSavedPoint(360,0.02310207);
   f_11750202->SetSavedPoint(361,0.02276843);
   f_11750202->SetSavedPoint(362,0.02244416);
   f_11750202->SetSavedPoint(363,0.0221292);
   f_11750202->SetSavedPoint(364,0.02182346);
   f_11750202->SetSavedPoint(365,0.02152681);
   f_11750202->SetSavedPoint(366,0.02123909);
   f_11750202->SetSavedPoint(367,0.02096009);
   f_11750202->SetSavedPoint(368,0.02068957);
   f_11750202->SetSavedPoint(369,0.02042726);
   f_11750202->SetSavedPoint(370,0.02017285);
   f_11750202->SetSavedPoint(371,0.019926);
   f_11750202->SetSavedPoint(372,0.01968636);
   f_11750202->SetSavedPoint(373,0.01945352);
   f_11750202->SetSavedPoint(374,0.01922707);
   f_11750202->SetSavedPoint(375,0.01900658);
   f_11750202->SetSavedPoint(376,0.0187916);
   f_11750202->SetSavedPoint(377,0.01858164);
   f_11750202->SetSavedPoint(378,0.01837624);
   f_11750202->SetSavedPoint(379,0.01817489);
   f_11750202->SetSavedPoint(380,0.01797711);
   f_11750202->SetSavedPoint(381,0.0177824);
   f_11750202->SetSavedPoint(382,0.01759025);
   f_11750202->SetSavedPoint(383,0.0174002);
   f_11750202->SetSavedPoint(384,0.01721174);
   f_11750202->SetSavedPoint(385,0.01702442);
   f_11750202->SetSavedPoint(386,0.01683779);
   f_11750202->SetSavedPoint(387,0.01665141);
   f_11750202->SetSavedPoint(388,0.01646488);
   f_11750202->SetSavedPoint(389,0.01627781);
   f_11750202->SetSavedPoint(390,0.01608985);
   f_11750202->SetSavedPoint(391,0.0159007);
   f_11750202->SetSavedPoint(392,0.01571005);
   f_11750202->SetSavedPoint(393,0.01551767);
   f_11750202->SetSavedPoint(394,0.01532335);
   f_11750202->SetSavedPoint(395,0.01512693);
   f_11750202->SetSavedPoint(396,0.01492829);
   f_11750202->SetSavedPoint(397,0.01472735);
   f_11750202->SetSavedPoint(398,0.01452407);
   f_11750202->SetSavedPoint(399,0.01431849);
   f_11750202->SetSavedPoint(400,0.01411065);
   f_11750202->SetSavedPoint(401,0.01390066);
   f_11750202->SetSavedPoint(402,0.01368869);
   f_11750202->SetSavedPoint(403,0.01347491);
   f_11750202->SetSavedPoint(404,0.01325958);
   f_11750202->SetSavedPoint(405,0.01304297);
   f_11750202->SetSavedPoint(406,0.0128254);
   f_11750202->SetSavedPoint(407,0.01260721);
   f_11750202->SetSavedPoint(408,0.0123888);
   f_11750202->SetSavedPoint(409,0.01217058);
   f_11750202->SetSavedPoint(410,0.01195297);
   f_11750202->SetSavedPoint(411,0.01173645);
   f_11750202->SetSavedPoint(412,0.01152148);
   f_11750202->SetSavedPoint(413,0.01130855);
   f_11750202->SetSavedPoint(414,0.01109814);
   f_11750202->SetSavedPoint(415,0.01089075);
   f_11750202->SetSavedPoint(416,0.01068686);
   f_11750202->SetSavedPoint(417,0.01048694);
   f_11750202->SetSavedPoint(418,0.01029146);
   f_11750202->SetSavedPoint(419,0.01010085);
   f_11750202->SetSavedPoint(420,0.009915512);
   f_11750202->SetSavedPoint(421,0.009735837);
   f_11750202->SetSavedPoint(422,0.009562159);
   f_11750202->SetSavedPoint(423,0.009394776);
   f_11750202->SetSavedPoint(424,0.009233939);
   f_11750202->SetSavedPoint(425,0.009079846);
   f_11750202->SetSavedPoint(426,0.008932642);
   f_11750202->SetSavedPoint(427,0.008792413);
   f_11750202->SetSavedPoint(428,0.008659184);
   f_11750202->SetSavedPoint(429,0.008532917);
   f_11750202->SetSavedPoint(430,0.00841351);
   f_11750202->SetSavedPoint(431,0.008300794);
   f_11750202->SetSavedPoint(432,0.008194539);
   f_11750202->SetSavedPoint(433,0.008094448);
   f_11750202->SetSavedPoint(434,0.008000165);
   f_11750202->SetSavedPoint(435,0.007911272);
   f_11750202->SetSavedPoint(436,0.007827299);
   f_11750202->SetSavedPoint(437,0.007747723);
   f_11750202->SetSavedPoint(438,0.007671976);
   f_11750202->SetSavedPoint(439,0.007599454);
   f_11750202->SetSavedPoint(440,0.007529517);
   f_11750202->SetSavedPoint(441,0.007461507);
   f_11750202->SetSavedPoint(442,0.007394748);
   f_11750202->SetSavedPoint(443,0.007328562);
   f_11750202->SetSavedPoint(444,0.007262273);
   f_11750202->SetSavedPoint(445,0.007195226);
   f_11750202->SetSavedPoint(446,0.007126789);
   f_11750202->SetSavedPoint(447,0.00705637);
   f_11750202->SetSavedPoint(448,0.006983429);
   f_11750202->SetSavedPoint(449,0.006907484);
   f_11750202->SetSavedPoint(450,0.006828127);
   f_11750202->SetSavedPoint(451,0.006745031);
   f_11750202->SetSavedPoint(452,0.006657964);
   f_11750202->SetSavedPoint(453,0.00656679);
   f_11750202->SetSavedPoint(454,0.006471487);
   f_11750202->SetSavedPoint(455,0.006372142);
   f_11750202->SetSavedPoint(456,0.006268963);
   f_11750202->SetSavedPoint(457,0.006162279);
   f_11750202->SetSavedPoint(458,0.006052536);
   f_11750202->SetSavedPoint(459,0.0059403);
   f_11750202->SetSavedPoint(460,0.005826249);
   f_11750202->SetSavedPoint(461,0.005711165);
   f_11750202->SetSavedPoint(462,0.005595918);
   f_11750202->SetSavedPoint(463,0.005481459);
   f_11750202->SetSavedPoint(464,0.005368795);
   f_11750202->SetSavedPoint(465,0.005258967);
   f_11750202->SetSavedPoint(466,0.00515303);
   f_11750202->SetSavedPoint(467,0.005052015);
   f_11750202->SetSavedPoint(468,0.004956906);
   f_11750202->SetSavedPoint(469,0.004868598);
   f_11750202->SetSavedPoint(470,0.004787862);
   f_11750202->SetSavedPoint(471,0.004715305);
   f_11750202->SetSavedPoint(472,0.004651331);
   f_11750202->SetSavedPoint(473,0.0045961);
   f_11750202->SetSavedPoint(474,0.004549487);
   f_11750202->SetSavedPoint(475,0.004511049);
   f_11750202->SetSavedPoint(476,0.004479992);
   f_11750202->SetSavedPoint(477,0.004455146);
   f_11750202->SetSavedPoint(478,0.004434953);
   f_11750202->SetSavedPoint(479,0.00441746);
   f_11750202->SetSavedPoint(480,0.004400336);
   f_11750202->SetSavedPoint(481,0.004380904);
   f_11750202->SetSavedPoint(482,0.004356202);
   f_11750202->SetSavedPoint(483,0.004323067);
   f_11750202->SetSavedPoint(484,0.004278261);
   f_11750202->SetSavedPoint(485,0.004218641);
   f_11750202->SetSavedPoint(486,0.004141369);
   f_11750202->SetSavedPoint(487,0.004044197);
   f_11750202->SetSavedPoint(488,0.003925806);
   f_11750202->SetSavedPoint(489,0.003786231);
   f_11750202->SetSavedPoint(490,0.00362738);
   f_11750202->SetSavedPoint(491,0.003453654);
   f_11750202->SetSavedPoint(492,0.003272684);
   f_11750202->SetSavedPoint(493,0.003096214);
   f_11750202->SetSavedPoint(494,0.00294113);
   f_11750202->SetSavedPoint(495,0.002830666);
   f_11750202->SetSavedPoint(496,0.002795809);
   f_11750202->SetSavedPoint(497,0.002876925);
   f_11750202->SetSavedPoint(498,0.003125631);
   f_11750202->SetSavedPoint(499,0.003606945);
   f_11750202->SetSavedPoint(500,0.004401752);
   f_11750202->SetSavedPoint(501,6.192);
   f_11750202->SetSavedPoint(502,30);
   f_11750202->SetFillColor(19);
   f_11750202->SetFillStyle(0);
   f_11750202->SetMarkerStyle(20);
   f_11750202->SetMarkerSize(1.2);
   f_11750202->SetLineColor(6);
   f_11750202->SetLineWidth(3);
   f_11750202->SetLineStyle(11);
   f_11750202->GetXaxis()->SetNdivisions(505);
   f_11750202->GetXaxis()->SetLabelFont(132);
   f_11750202->GetXaxis()->SetLabelOffset(0.015);
   f_11750202->GetXaxis()->SetLabelSize(0.05);
   f_11750202->GetXaxis()->SetTitleSize(0.06);
   f_11750202->GetXaxis()->SetTitleFont(132);
   f_11750202->GetYaxis()->SetLabelFont(132);
   f_11750202->GetYaxis()->SetLabelSize(0.05);
   f_11750202->GetYaxis()->SetTitleSize(0.06);
   f_11750202->GetYaxis()->SetTitleFont(42);
   f_11750202->SetParameter(0,0);
   f_11750202->SetParError(0,0);
   f_11750202->SetParLimits(0,0,0);
   f_11750202->SetParameter(1,0);
   f_11750202->SetParError(1,0);
   f_11750202->SetParLimits(1,0,0);
   f_11750202->SetParameter(2,0);
   f_11750202->SetParError(2,0);
   f_11750202->SetParLimits(2,0,0);
   f_11750202->SetParameter(3,0);
   f_11750202->SetParError(3,0);
   f_11750202->SetParLimits(3,0,0);
   f_11750202->SetParameter(4,0);
   f_11750202->SetParError(4,0);
   f_11750202->SetParLimits(4,0,0);
   f_11750202->SetParameter(5,0);
   f_11750202->SetParError(5,0);
   f_11750202->SetParLimits(5,0,0);
   f_11750202->SetParameter(6,0);
   f_11750202->SetParError(6,0);
   f_11750202->SetParLimits(6,0,0);
   f_11750202->SetParameter(7,0);
   f_11750202->SetParError(7,0);
   f_11750202->SetParLimits(7,0,0);
   f_11750202->SetParameter(8,0);
   f_11750202->SetParError(8,0);
   f_11750202->SetParLimits(8,0,0);
   f_11750202->SetParameter(9,0);
   f_11750202->SetParError(9,0);
   f_11750202->SetParLimits(9,0,0);
   f_11750202->SetParameter(10,0);
   f_11750202->SetParError(10,0);
   f_11750202->SetParLimits(10,0,0);
   f_11750202->SetParameter(11,0);
   f_11750202->SetParError(11,0);
   f_11750202->SetParLimits(11,0,0);
   f_11750202->SetParameter(12,0);
   f_11750202->SetParError(12,0);
   f_11750202->SetParLimits(12,0,0);
   f_11750202->SetParameter(13,0);
   f_11750202->SetParError(13,0);
   f_11750202->SetParLimits(13,0,0);
   f_11750202->SetParameter(14,0);
   f_11750202->SetParError(14,0);
   f_11750202->SetParLimits(14,0,0);
   f_11750202->SetParameter(15,0);
   f_11750202->SetParError(15,0);
   f_11750202->SetParLimits(15,0,0);
   f_11750202->SetParameter(16,0);
   f_11750202->SetParError(16,0);
   f_11750202->SetParLimits(16,0,0);
   f_11750202->SetParameter(17,0);
   f_11750202->SetParError(17,0);
   f_11750202->SetParLimits(17,0,0);
   f_11750202->SetParameter(18,0);
   f_11750202->SetParError(18,0);
   f_11750202->SetParLimits(18,0,0);
   f_11750202->SetParameter(19,0);
   f_11750202->SetParError(19,0);
   f_11750202->SetParLimits(19,0,0);
   f_11750202->SetParameter(20,0);
   f_11750202->SetParError(20,0);
   f_11750202->SetParLimits(20,0,0);
   f_11750202->Draw("same");
   
   Double_t Graph1_fx140[203] = {
   6.18,
   6.4182,
   6.6564,
   6.8946,
   7.1328,
   7.371,
   7.6092,
   7.8474,
   8.0856,
   8.3238,
   8.562,
   8.8002,
   9.0384,
   9.2766,
   9.5148,
   9.753,
   9.9912,
   10.2294,
   10.4676,
   10.7058,
   10.944,
   11.1822,
   11.4204,
   11.6586,
   11.8968,
   12.135,
   12.3732,
   12.6114,
   12.8496,
   13.0878,
   13.326,
   13.5642,
   13.8024,
   14.0406,
   14.2788,
   14.517,
   14.7552,
   14.9934,
   15.2316,
   15.4698,
   15.708,
   15.9462,
   16.1844,
   16.4226,
   16.6608,
   16.899,
   17.1372,
   17.3754,
   17.6136,
   17.8518,
   18.09,
   18.3282,
   18.5664,
   18.8046,
   19.0428,
   19.281,
   19.5192,
   19.7574,
   19.9956,
   20.2338,
   20.472,
   20.7102,
   20.9484,
   21.1866,
   21.4248,
   21.663,
   21.9012,
   22.1394,
   22.3776,
   22.6158,
   22.854,
   23.0922,
   23.3304,
   23.5686,
   23.8068,
   24.045,
   24.2832,
   24.5214,
   24.7596,
   24.9978,
   25.236,
   25.4742,
   25.7124,
   25.9506,
   26.1888,
   26.427,
   26.6652,
   26.9034,
   27.1416,
   27.3798,
   27.618,
   27.8562,
   28.0944,
   28.3326,
   28.5708,
   28.809,
   29.0472,
   29.2854,
   29.5236,
   29.7618,
   30,
   30,
   29.7618,
   29.5236,
   29.2854,
   29.0472,
   28.809,
   28.5708,
   28.3326,
   28.0944,
   27.8562,
   27.618,
   27.3798,
   27.1416,
   26.9034,
   26.6652,
   26.427,
   26.1888,
   25.9506,
   25.7124,
   25.4742,
   25.236,
   24.9978,
   24.7596,
   24.5214,
   24.2832,
   24.045,
   23.8068,
   23.5686,
   23.3304,
   23.0922,
   22.854,
   22.6158,
   22.3776,
   22.1394,
   21.9012,
   21.663,
   21.4248,
   21.1866,
   20.9484,
   20.7102,
   20.472,
   20.2338,
   19.9956,
   19.7574,
   19.5192,
   19.281,
   19.0428,
   18.8046,
   18.5664,
   18.3282,
   18.09,
   17.8518,
   17.6136,
   17.3754,
   17.1372,
   16.899,
   16.6608,
   16.4226,
   16.1844,
   15.9462,
   15.708,
   15.4698,
   15.2316,
   14.9934,
   14.7552,
   14.517,
   14.2788,
   14.0406,
   13.8024,
   13.5642,
   13.326,
   13.0878,
   12.8496,
   12.6114,
   12.3732,
   12.135,
   11.8968,
   11.6586,
   11.4204,
   11.1822,
   10.944,
   10.7058,
   10.4676,
   10.2294,
   9.9912,
   9.753,
   9.5148,
   9.2766,
   9.0384,
   8.8002,
   8.562,
   8.3238,
   8.0856,
   7.8474,
   7.6092,
   7.371,
   7.1328,
   6.8946,
   6.6564,
   6.4182,
   6.18,
   6.18};
   Double_t Graph1_fy140[203] = {
   -0.01037081,
   0.1006174,
   0.1064457,
   0.08635846,
   0.06823568,
   0.05792145,
   0.05362609,
   0.05222758,
   0.05147232,
   0.05031756,
   0.04859545,
   0.04656194,
   0.04455325,
   0.04279998,
   0.04137295,
   0.04021119,
   0.03918544,
   0.03816276,
   0.03705294,
   0.03582979,
   0.03452903,
   0.03322985,
   0.0320285,
   0.03101211,
   0.03023878,
   0.02972729,
   0.02945732,
   0.02937875,
   0.02942713,
   0.02954168,
   0.02968209,
   0.02984104,
   0.03005036,
   0.03037984,
   0.03092911,
   0.03181385,
   0.03314864,
   0.03502883,
   0.03751426,
   0.0406168,
   0.04429377,
   0.04844774,
   0.05293297,
   0.05756755,
   0.06214975,
   0.06647655,
   0.07036222,
   0.07365464,
   0.07624775,
   0.07808859,
   0.0791785,
   0.07956849,
   0.07934952,
   0.07863922,
   0.07756663,
   0.07625697,
   0.07481837,
   0.073332,
   0.07184666,
   0.07037849,
   0.06891524,
   0.06742453,
   0.06586464,
   0.06419599,
   0.06239176,
   0.06044574,
   0.05837626,
   0.0562255,
   0.05405419,
   0.05193241,
   0.049928,
   0.04809444,
   0.04646038,
   0.04502287,
   0.04374597,
   0.04256554,
   0.04140002,
   0.04016604,
   0.03879634,
   0.0372567,
   0.03555827,
   0.03376177,
   0.03197085,
   0.03031404,
   0.02891665,
   0.02786738,
   0.02718676,
   0.02680715,
   0.02657399,
   0.02627616,
   0.0257069,
   0.02474678,
   0.02344523,
   0.02206171,
   0.02101534,
   0.02069812,
   0.02115195,
   0.02173612,
   0.02118299,
   0.01896176,
   0.01980446,
   0.01069859,
   0.01055917,
   0.01213257,
   0.01277693,
   0.01273432,
   0.01273725,
   0.013194,
   0.01410545,
   0.01523912,
   0.01632559,
   0.0171858,
   0.01777519,
   0.0181653,
   0.01849305,
   0.01890448,
   0.01951046,
   0.02036273,
   0.02145054,
   0.02271337,
   0.02406289,
   0.02540717,
   0.02667137,
   0.02781138,
   0.02881904,
   0.02971933,
   0.03056144,
   0.03140646,
   0.03231431,
   0.03333243,
   0.03448801,
   0.03578462,
   0.03720332,
   0.0387076,
   0.04025091,
   0.04178534,
   0.0432698,
   0.04467652,
   0.04599471,
   0.04723108,
   0.04840696,
   0.04955277,
   0.05070054,
   0.05187566,
   0.05308912,
   0.0543314,
   0.05556894,
   0.05674393,
   0.05777755,
   0.05857653,
   0.0590423,
   0.05908182,
   0.05861888,
   0.0576044,
   0.05602448,
   0.05390526,
   0.05131355,
   0.04835321,
   0.04515727,
   0.04187669,
   0.0386667,
   0.0356725,
   0.03301575,
   0.03078363,
   0.02902192,
   0.02773296,
   0.026879,
   0.02639059,
   0.02617889,
   0.02615041,
   0.02622186,
   0.02633295,
   0.02645494,
   0.02659326,
   0.02678355,
   0.02708134,
   0.0275471,
   0.02822925,
   0.0291487,
   0.03028879,
   0.03159372,
   0.0329774,
   0.03434241,
   0.03560565,
   0.03672485,
   0.03771736,
   0.03866238,
   0.03967962,
   0.04088298,
   0.04231732,
   0.04389893,
   0.045394,
   0.04647814,
   0.0469165,
   0.04687269,
   0.04727789,
   0.05004081,
   0.05762175,
   0.07108887,
   0.08517678,
   0.07803274,
   -0.007771043,
   -0.01037081};
   graph = new TGraph(203,Graph1_fx140,Graph1_fy140);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph140 = new TH1F("Graph_Graph140","Graph",203,3.798,32.382);
   Graph_Graph140->SetMinimum(-0.02205247);
   Graph_Graph140->SetMaximum(0.1181274);
   Graph_Graph140->SetDirectory(0);
   Graph_Graph140->SetStats(0);
   Graph_Graph140->SetMarkerStyle(20);
   Graph_Graph140->SetMarkerSize(1.2);
   Graph_Graph140->GetXaxis()->SetNdivisions(505);
   Graph_Graph140->GetXaxis()->SetLabelFont(132);
   Graph_Graph140->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph140->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph140->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph140->GetXaxis()->SetTitleFont(132);
   Graph_Graph140->GetYaxis()->SetLabelFont(132);
   Graph_Graph140->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph140->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph140->GetYaxis()->SetTitleFont(42);
   Graph_Graph140->GetZaxis()->SetLabelFont(132);
   Graph_Graph140->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph140->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph140->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph140);
   
   graph->Draw("flc");
   Double_t xAxis16[13] = {6.192, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30}; 
   
   TH1F *h_3450__140 = new TH1F("h_3450__140","1D",12, xAxis16);
   h_3450__140->SetBinContent(0,2.194547);
   h_3450__140->SetBinContent(1,0.05250211);
   h_3450__140->SetBinContent(2,0.07384478);
   h_3450__140->SetBinContent(3,0.01602803);
   h_3450__140->SetBinContent(4,0.02279164);
   h_3450__140->SetBinContent(5,0.01965026);
   h_3450__140->SetBinContent(6,0.1403854);
   h_3450__140->SetBinContent(7,0.02724019);
   h_3450__140->SetBinContent(8,0.04158349);
   h_3450__140->SetBinContent(9,0.03960905);
   h_3450__140->SetBinContent(10,0.03775333);
   h_3450__140->SetBinContent(11,0.02760341);
   h_3450__140->SetBinContent(12,-0.001125614);
   h_3450__140->SetBinContent(13,27.87846);
   h_3450__140->SetBinError(0,2.194547);
   h_3450__140->SetBinError(1,0.02403051);
   h_3450__140->SetBinError(2,0.03662507);
   h_3450__140->SetBinError(3,0.009288598);
   h_3450__140->SetBinError(4,0.02134237);
   h_3450__140->SetBinError(5,0.01491467);
   h_3450__140->SetBinError(6,0.05914715);
   h_3450__140->SetBinError(7,0.0145788);
   h_3450__140->SetBinError(8,0.02249013);
   h_3450__140->SetBinError(9,0.01659243);
   h_3450__140->SetBinError(10,0.01897527);
   h_3450__140->SetBinError(11,0.01383573);
   h_3450__140->SetBinError(12,0.00713499);
   h_3450__140->SetBinError(13,15.80197);
   h_3450__140->SetMinimum(0);
   h_3450__140->SetMaximum(0.25);
   h_3450__140->SetEntries(161);
   h_3450__140->SetStats(0);
   h_3450__140->SetMarkerStyle(20);
   h_3450__140->SetMarkerSize(1.2);
   h_3450__140->GetXaxis()->SetNdivisions(505);
   h_3450__140->GetXaxis()->SetLabelFont(132);
   h_3450__140->GetXaxis()->SetLabelOffset(0.015);
   h_3450__140->GetXaxis()->SetLabelSize(0.05);
   h_3450__140->GetXaxis()->SetTitleSize(0.06);
   h_3450__140->GetXaxis()->SetTitleFont(132);
   h_3450__140->GetYaxis()->SetLabelFont(132);
   h_3450__140->GetYaxis()->SetLabelSize(0.05);
   h_3450__140->GetYaxis()->SetTitleSize(0.06);
   h_3450__140->GetYaxis()->SetTitleFont(42);
   h_3450__140->GetZaxis()->SetLabelFont(132);
   h_3450__140->GetZaxis()->SetLabelSize(0.05);
   h_3450__140->GetZaxis()->SetTitleSize(0.06);
   h_3450__140->GetZaxis()->SetTitleFont(42);
   h_3450__140->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6e.C <==
void 2xB_PT2_7GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:54:59 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-0.03240506,31.85185,0.1701266);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3440__141 = new TH1D("h_3440__141","",15,0,30);
   h_3440__141->SetBinContent(1,0.03894646);
   h_3440__141->SetBinContent(2,0.05961975);
   h_3440__141->SetBinContent(3,0.1035324);
   h_3440__141->SetBinContent(4,0.03131784);
   h_3440__141->SetBinContent(5,0.01930335);
   h_3440__141->SetBinContent(6,0.04471587);
   h_3440__141->SetBinContent(7,0.03586495);
   h_3440__141->SetBinContent(8,0.03711869);
   h_3440__141->SetBinContent(9,0.05975216);
   h_3440__141->SetBinContent(10,0.02668979);
   h_3440__141->SetBinContent(11,0.02670822);
   h_3440__141->SetBinContent(12,0.001221414);
   h_3440__141->SetBinContent(13,0.00632149);
   h_3440__141->SetBinContent(14,0.008887636);
   h_3440__141->SetBinContent(16,3.046408);
   h_3440__141->SetBinError(1,0.0204638);
   h_3440__141->SetBinError(2,0.01849822);
   h_3440__141->SetBinError(3,0.05326997);
   h_3440__141->SetBinError(4,0.01973465);
   h_3440__141->SetBinError(5,0.01907209);
   h_3440__141->SetBinError(6,0.02125566);
   h_3440__141->SetBinError(7,0.01444663);
   h_3440__141->SetBinError(8,0.01880473);
   h_3440__141->SetBinError(9,0.03150237);
   h_3440__141->SetBinError(10,0.01746199);
   h_3440__141->SetBinError(11,0.01257885);
   h_3440__141->SetBinError(12,0.006405043);
   h_3440__141->SetBinError(13,0.00632149);
   h_3440__141->SetBinError(14,0.01362311);
   h_3440__141->SetBinError(16,7.573902);
   h_3440__141->SetMinimum(0);
   h_3440__141->SetMaximum(0.16);
   h_3440__141->SetEntries(164);
   h_3440__141->SetStats(0);
   h_3440__141->SetMarkerStyle(20);
   h_3440__141->SetMarkerSize(1.2);
   h_3440__141->GetXaxis()->SetNdivisions(505);
   h_3440__141->GetXaxis()->SetLabelFont(132);
   h_3440__141->GetXaxis()->SetLabelOffset(0.015);
   h_3440__141->GetXaxis()->SetLabelSize(0.05);
   h_3440__141->GetXaxis()->SetTitleSize(0.06);
   h_3440__141->GetXaxis()->SetTitleFont(132);
   h_3440__141->GetYaxis()->SetLabelFont(132);
   h_3440__141->GetYaxis()->SetLabelSize(0.05);
   h_3440__141->GetYaxis()->SetTitleSize(0.06);
   h_3440__141->GetYaxis()->SetTitleFont(42);
   h_3440__141->GetZaxis()->SetLabelFont(132);
   h_3440__141->GetZaxis()->SetLabelSize(0.05);
   h_3440__141->GetZaxis()->SetTitleSize(0.06);
   h_3440__141->GetZaxis()->SetTitleFont(42);
   h_3440__141->Draw("e1");
   
   TF1 *f_11830203 = new TF1("*f_11830",0,29.925,21);
    //The original function : f_11830 had originally been created by:
    //TF1 *f_11830 = new TF1("f_11830",f_11830,0,29.925,21);
   f_11830203->SetRange(0,29.925);
   f_11830203->SetName("f_11830");
   f_11830203->SetTitle("f_11830");
   f_11830203->SetNpx(500);
   f_11830203->SetSavedPoint(0,0);
   f_11830203->SetSavedPoint(1,0.003599575);
   f_11830203->SetSavedPoint(2,0.00702491);
   f_11830203->SetSavedPoint(3,0.01030042);
   f_11830203->SetSavedPoint(4,0.01344589);
   f_11830203->SetSavedPoint(5,0.01647712);
   f_11830203->SetSavedPoint(6,0.0194066);
   f_11830203->SetSavedPoint(7,0.02224396);
   f_11830203->SetSavedPoint(8,0.02499649);
   f_11830203->SetSavedPoint(9,0.02766955);
   f_11830203->SetSavedPoint(10,0.03026691);
   f_11830203->SetSavedPoint(11,0.03279106);
   f_11830203->SetSavedPoint(12,0.03524351);
   f_11830203->SetSavedPoint(13,0.03762498);
   f_11830203->SetSavedPoint(14,0.03993564);
   f_11830203->SetSavedPoint(15,0.04217525);
   f_11830203->SetSavedPoint(16,0.04434329);
   f_11830203->SetSavedPoint(17,0.04643912);
   f_11830203->SetSavedPoint(18,0.04846204);
   f_11830203->SetSavedPoint(19,0.05041137);
   f_11830203->SetSavedPoint(20,0.05228653);
   f_11830203->SetSavedPoint(21,0.05408707);
   f_11830203->SetSavedPoint(22,0.05581271);
   f_11830203->SetSavedPoint(23,0.05746337);
   f_11830203->SetSavedPoint(24,0.05903917);
   f_11830203->SetSavedPoint(25,0.06054045);
   f_11830203->SetSavedPoint(26,0.06196779);
   f_11830203->SetSavedPoint(27,0.06332196);
   f_11830203->SetSavedPoint(28,0.06460395);
   f_11830203->SetSavedPoint(29,0.06581495);
   f_11830203->SetSavedPoint(30,0.06695632);
   f_11830203->SetSavedPoint(31,0.06802961);
   f_11830203->SetSavedPoint(32,0.06903648);
   f_11830203->SetSavedPoint(33,0.06997876);
   f_11830203->SetSavedPoint(34,0.07085838);
   f_11830203->SetSavedPoint(35,0.07167736);
   f_11830203->SetSavedPoint(36,0.07243779);
   f_11830203->SetSavedPoint(37,0.07314183);
   f_11830203->SetSavedPoint(38,0.07379168);
   f_11830203->SetSavedPoint(39,0.07438955);
   f_11830203->SetSavedPoint(40,0.07493767);
   f_11830203->SetSavedPoint(41,0.07543826);
   f_11830203->SetSavedPoint(42,0.07589352);
   f_11830203->SetSavedPoint(43,0.07630563);
   f_11830203->SetSavedPoint(44,0.0766767);
   f_11830203->SetSavedPoint(45,0.07700882);
   f_11830203->SetSavedPoint(46,0.07730401);
   f_11830203->SetSavedPoint(47,0.07756421);
   f_11830203->SetSavedPoint(48,0.07779131);
   f_11830203->SetSavedPoint(49,0.07798711);
   f_11830203->SetSavedPoint(50,0.07815332);
   f_11830203->SetSavedPoint(51,0.07829159);
   f_11830203->SetSavedPoint(52,0.07840348);
   f_11830203->SetSavedPoint(53,0.07849045);
   f_11830203->SetSavedPoint(54,0.07855389);
   f_11830203->SetSavedPoint(55,0.07859509);
   f_11830203->SetSavedPoint(56,0.07861528);
   f_11830203->SetSavedPoint(57,0.07861558);
   f_11830203->SetSavedPoint(58,0.07859706);
   f_11830203->SetSavedPoint(59,0.0785607);
   f_11830203->SetSavedPoint(60,0.0785074);
   f_11830203->SetSavedPoint(61,0.07843801);
   f_11830203->SetSavedPoint(62,0.07835331);
   f_11830203->SetSavedPoint(63,0.078254);
   f_11830203->SetSavedPoint(64,0.07814075);
   f_11830203->SetSavedPoint(65,0.07801416);
   f_11830203->SetSavedPoint(66,0.07787479);
   f_11830203->SetSavedPoint(67,0.07772317);
   f_11830203->SetSavedPoint(68,0.07755975);
   f_11830203->SetSavedPoint(69,0.077385);
   f_11830203->SetSavedPoint(70,0.0771993);
   f_11830203->SetSavedPoint(71,0.07700305);
   f_11830203->SetSavedPoint(72,0.07679661);
   f_11830203->SetSavedPoint(73,0.07658031);
   f_11830203->SetSavedPoint(74,0.07635447);
   f_11830203->SetSavedPoint(75,0.07611941);
   f_11830203->SetSavedPoint(76,0.07587542);
   f_11830203->SetSavedPoint(77,0.07562278);
   f_11830203->SetSavedPoint(78,0.07536178);
   f_11830203->SetSavedPoint(79,0.0750927);
   f_11830203->SetSavedPoint(80,0.07481581);
   f_11830203->SetSavedPoint(81,0.0745314);
   f_11830203->SetSavedPoint(82,0.07423973);
   f_11830203->SetSavedPoint(83,0.07394108);
   f_11830203->SetSavedPoint(84,0.07363574);
   f_11830203->SetSavedPoint(85,0.07332399);
   f_11830203->SetSavedPoint(86,0.07300612);
   f_11830203->SetSavedPoint(87,0.07268243);
   f_11830203->SetSavedPoint(88,0.0723532);
   f_11830203->SetSavedPoint(89,0.07201874);
   f_11830203->SetSavedPoint(90,0.07167935);
   f_11830203->SetSavedPoint(91,0.07133535);
   f_11830203->SetSavedPoint(92,0.07098703);
   f_11830203->SetSavedPoint(93,0.07063473);
   f_11830203->SetSavedPoint(94,0.07027873);
   f_11830203->SetSavedPoint(95,0.06991937);
   f_11830203->SetSavedPoint(96,0.06955696);
   f_11830203->SetSavedPoint(97,0.0691918);
   f_11830203->SetSavedPoint(98,0.06882421);
   f_11830203->SetSavedPoint(99,0.06845449);
   f_11830203->SetSavedPoint(100,0.06808295);
   f_11830203->SetSavedPoint(101,0.06770987);
   f_11830203->SetSavedPoint(102,0.06733555);
   f_11830203->SetSavedPoint(103,0.06696027);
   f_11830203->SetSavedPoint(104,0.06658429);
   f_11830203->SetSavedPoint(105,0.06620788);
   f_11830203->SetSavedPoint(106,0.0658313);
   f_11830203->SetSavedPoint(107,0.06545477);
   f_11830203->SetSavedPoint(108,0.06507853);
   f_11830203->SetSavedPoint(109,0.06470278);
   f_11830203->SetSavedPoint(110,0.06432774);
   f_11830203->SetSavedPoint(111,0.06395357);
   f_11830203->SetSavedPoint(112,0.06358046);
   f_11830203->SetSavedPoint(113,0.06320855);
   f_11830203->SetSavedPoint(114,0.06283798);
   f_11830203->SetSavedPoint(115,0.06246888);
   f_11830203->SetSavedPoint(116,0.06210136);
   f_11830203->SetSavedPoint(117,0.06173549);
   f_11830203->SetSavedPoint(118,0.06137137);
   f_11830203->SetSavedPoint(119,0.06100905);
   f_11830203->SetSavedPoint(120,0.06064856);
   f_11830203->SetSavedPoint(121,0.06028995);
   f_11830203->SetSavedPoint(122,0.05993323);
   f_11830203->SetSavedPoint(123,0.05957838);
   f_11830203->SetSavedPoint(124,0.05922541);
   f_11830203->SetSavedPoint(125,0.05887429);
   f_11830203->SetSavedPoint(126,0.05852497);
   f_11830203->SetSavedPoint(127,0.05817742);
   f_11830203->SetSavedPoint(128,0.05783156);
   f_11830203->SetSavedPoint(129,0.05748733);
   f_11830203->SetSavedPoint(130,0.05714466);
   f_11830203->SetSavedPoint(131,0.05680345);
   f_11830203->SetSavedPoint(132,0.05646363);
   f_11830203->SetSavedPoint(133,0.05612509);
   f_11830203->SetSavedPoint(134,0.05578773);
   f_11830203->SetSavedPoint(135,0.05545145);
   f_11830203->SetSavedPoint(136,0.05511615);
   f_11830203->SetSavedPoint(137,0.05478171);
   f_11830203->SetSavedPoint(138,0.05444805);
   f_11830203->SetSavedPoint(139,0.05411505);
   f_11830203->SetSavedPoint(140,0.0537826);
   f_11830203->SetSavedPoint(141,0.05345063);
   f_11830203->SetSavedPoint(142,0.05311902);
   f_11830203->SetSavedPoint(143,0.05278771);
   f_11830203->SetSavedPoint(144,0.0524566);
   f_11830203->SetSavedPoint(145,0.05212563);
   f_11830203->SetSavedPoint(146,0.05179473);
   f_11830203->SetSavedPoint(147,0.05146385);
   f_11830203->SetSavedPoint(148,0.05113294);
   f_11830203->SetSavedPoint(149,0.05080198);
   f_11830203->SetSavedPoint(150,0.05047093);
   f_11830203->SetSavedPoint(151,0.0501398);
   f_11830203->SetSavedPoint(152,0.04980858);
   f_11830203->SetSavedPoint(153,0.04947729);
   f_11830203->SetSavedPoint(154,0.04914596);
   f_11830203->SetSavedPoint(155,0.04881463);
   f_11830203->SetSavedPoint(156,0.04848335);
   f_11830203->SetSavedPoint(157,0.04815221);
   f_11830203->SetSavedPoint(158,0.04782128);
   f_11830203->SetSavedPoint(159,0.04749065);
   f_11830203->SetSavedPoint(160,0.04716045);
   f_11830203->SetSavedPoint(161,0.04683079);
   f_11830203->SetSavedPoint(162,0.04650182);
   f_11830203->SetSavedPoint(163,0.04617368);
   f_11830203->SetSavedPoint(164,0.04584653);
   f_11830203->SetSavedPoint(165,0.04552056);
   f_11830203->SetSavedPoint(166,0.04519595);
   f_11830203->SetSavedPoint(167,0.0448729);
   f_11830203->SetSavedPoint(168,0.04455161);
   f_11830203->SetSavedPoint(169,0.04423229);
   f_11830203->SetSavedPoint(170,0.04391518);
   f_11830203->SetSavedPoint(171,0.04360051);
   f_11830203->SetSavedPoint(172,0.04328851);
   f_11830203->SetSavedPoint(173,0.04297944);
   f_11830203->SetSavedPoint(174,0.04267353);
   f_11830203->SetSavedPoint(175,0.04237105);
   f_11830203->SetSavedPoint(176,0.04207224);
   f_11830203->SetSavedPoint(177,0.04177737);
   f_11830203->SetSavedPoint(178,0.0414867);
   f_11830203->SetSavedPoint(179,0.04120048);
   f_11830203->SetSavedPoint(180,0.04091898);
   f_11830203->SetSavedPoint(181,0.04064243);
   f_11830203->SetSavedPoint(182,0.0403711);
   f_11830203->SetSavedPoint(183,0.04010522);
   f_11830203->SetSavedPoint(184,0.03984504);
   f_11830203->SetSavedPoint(185,0.03959079);
   f_11830203->SetSavedPoint(186,0.03934269);
   f_11830203->SetSavedPoint(187,0.03910095);
   f_11830203->SetSavedPoint(188,0.03886578);
   f_11830203->SetSavedPoint(189,0.03863738);
   f_11830203->SetSavedPoint(190,0.03841591);
   f_11830203->SetSavedPoint(191,0.03820155);
   f_11830203->SetSavedPoint(192,0.03799445);
   f_11830203->SetSavedPoint(193,0.03779475);
   f_11830203->SetSavedPoint(194,0.03760257);
   f_11830203->SetSavedPoint(195,0.03741802);
   f_11830203->SetSavedPoint(196,0.03724118);
   f_11830203->SetSavedPoint(197,0.03707214);
   f_11830203->SetSavedPoint(198,0.03691094);
   f_11830203->SetSavedPoint(199,0.03675762);
   f_11830203->SetSavedPoint(200,0.0366122);
   f_11830203->SetSavedPoint(201,0.03647467);
   f_11830203->SetSavedPoint(202,0.03634501);
   f_11830203->SetSavedPoint(203,0.03622319);
   f_11830203->SetSavedPoint(204,0.03610913);
   f_11830203->SetSavedPoint(205,0.03600275);
   f_11830203->SetSavedPoint(206,0.03590397);
   f_11830203->SetSavedPoint(207,0.03581264);
   f_11830203->SetSavedPoint(208,0.03572864);
   f_11830203->SetSavedPoint(209,0.03565181);
   f_11830203->SetSavedPoint(210,0.03558196);
   f_11830203->SetSavedPoint(211,0.03551889);
   f_11830203->SetSavedPoint(212,0.0354624);
   f_11830203->SetSavedPoint(213,0.03541224);
   f_11830203->SetSavedPoint(214,0.03536817);
   f_11830203->SetSavedPoint(215,0.03532991);
   f_11830203->SetSavedPoint(216,0.03529719);
   f_11830203->SetSavedPoint(217,0.03526971);
   f_11830203->SetSavedPoint(218,0.03524715);
   f_11830203->SetSavedPoint(219,0.03522918);
   f_11830203->SetSavedPoint(220,0.03521547);
   f_11830203->SetSavedPoint(221,0.03520567);
   f_11830203->SetSavedPoint(222,0.03519941);
   f_11830203->SetSavedPoint(223,0.03519633);
   f_11830203->SetSavedPoint(224,0.03519604);
   f_11830203->SetSavedPoint(225,0.03519815);
   f_11830203->SetSavedPoint(226,0.03520228);
   f_11830203->SetSavedPoint(227,0.03520802);
   f_11830203->SetSavedPoint(228,0.03521498);
   f_11830203->SetSavedPoint(229,0.03522274);
   f_11830203->SetSavedPoint(230,0.03523089);
   f_11830203->SetSavedPoint(231,0.03523904);
   f_11830203->SetSavedPoint(232,0.03524677);
   f_11830203->SetSavedPoint(233,0.03525367);
   f_11830203->SetSavedPoint(234,0.03525934);
   f_11830203->SetSavedPoint(235,0.03526339);
   f_11830203->SetSavedPoint(236,0.03526542);
   f_11830203->SetSavedPoint(237,0.03526504);
   f_11830203->SetSavedPoint(238,0.03526187);
   f_11830203->SetSavedPoint(239,0.03525554);
   f_11830203->SetSavedPoint(240,0.0352457);
   f_11830203->SetSavedPoint(241,0.03523198);
   f_11830203->SetSavedPoint(242,0.03521405);
   f_11830203->SetSavedPoint(243,0.03519159);
   f_11830203->SetSavedPoint(244,0.03516427);
   f_11830203->SetSavedPoint(245,0.03513181);
   f_11830203->SetSavedPoint(246,0.03509392);
   f_11830203->SetSavedPoint(247,0.03505032);
   f_11830203->SetSavedPoint(248,0.03500078);
   f_11830203->SetSavedPoint(249,0.03494505);
   f_11830203->SetSavedPoint(250,0.03488292);
   f_11830203->SetSavedPoint(251,0.03481419);
   f_11830203->SetSavedPoint(252,0.03473869);
   f_11830203->SetSavedPoint(253,0.03465625);
   f_11830203->SetSavedPoint(254,0.03456673);
   f_11830203->SetSavedPoint(255,0.03447002);
   f_11830203->SetSavedPoint(256,0.03436601);
   f_11830203->SetSavedPoint(257,0.03425463);
   f_11830203->SetSavedPoint(258,0.03413581);
   f_11830203->SetSavedPoint(259,0.03400952);
   f_11830203->SetSavedPoint(260,0.03387573);
   f_11830203->SetSavedPoint(261,0.03373446);
   f_11830203->SetSavedPoint(262,0.03358571);
   f_11830203->SetSavedPoint(263,0.03342953);
   f_11830203->SetSavedPoint(264,0.03326599);
   f_11830203->SetSavedPoint(265,0.03309515);
   f_11830203->SetSavedPoint(266,0.03291712);
   f_11830203->SetSavedPoint(267,0.03273201);
   f_11830203->SetSavedPoint(268,0.03253997);
   f_11830203->SetSavedPoint(269,0.03234113);
   f_11830203->SetSavedPoint(270,0.03213566);
   f_11830203->SetSavedPoint(271,0.03192375);
   f_11830203->SetSavedPoint(272,0.03170559);
   f_11830203->SetSavedPoint(273,0.0314814);
   f_11830203->SetSavedPoint(274,0.0312514);
   f_11830203->SetSavedPoint(275,0.03101583);
   f_11830203->SetSavedPoint(276,0.03077493);
   f_11830203->SetSavedPoint(277,0.03052897);
   f_11830203->SetSavedPoint(278,0.03027821);
   f_11830203->SetSavedPoint(279,0.03002294);
   f_11830203->SetSavedPoint(280,0.02976343);
   f_11830203->SetSavedPoint(281,0.02949997);
   f_11830203->SetSavedPoint(282,0.02923288);
   f_11830203->SetSavedPoint(283,0.02896244);
   f_11830203->SetSavedPoint(284,0.02868897);
   f_11830203->SetSavedPoint(285,0.02841278);
   f_11830203->SetSavedPoint(286,0.02813416);
   f_11830203->SetSavedPoint(287,0.02785345);
   f_11830203->SetSavedPoint(288,0.02757093);
   f_11830203->SetSavedPoint(289,0.02728694);
   f_11830203->SetSavedPoint(290,0.02700176);
   f_11830203->SetSavedPoint(291,0.02671571);
   f_11830203->SetSavedPoint(292,0.02642909);
   f_11830203->SetSavedPoint(293,0.02614218);
   f_11830203->SetSavedPoint(294,0.02585528);
   f_11830203->SetSavedPoint(295,0.02556867);
   f_11830203->SetSavedPoint(296,0.02528263);
   f_11830203->SetSavedPoint(297,0.02499741);
   f_11830203->SetSavedPoint(298,0.02471327);
   f_11830203->SetSavedPoint(299,0.02443047);
   f_11830203->SetSavedPoint(300,0.02414924);
   f_11830203->SetSavedPoint(301,0.0238698);
   f_11830203->SetSavedPoint(302,0.02359236);
   f_11830203->SetSavedPoint(303,0.02331714);
   f_11830203->SetSavedPoint(304,0.02304432);
   f_11830203->SetSavedPoint(305,0.02277407);
   f_11830203->SetSavedPoint(306,0.02250657);
   f_11830203->SetSavedPoint(307,0.02224196);
   f_11830203->SetSavedPoint(308,0.02198038);
   f_11830203->SetSavedPoint(309,0.02172196);
   f_11830203->SetSavedPoint(310,0.0214668);
   f_11830203->SetSavedPoint(311,0.02121501);
   f_11830203->SetSavedPoint(312,0.02096667);
   f_11830203->SetSavedPoint(313,0.02072184);
   f_11830203->SetSavedPoint(314,0.02048059);
   f_11830203->SetSavedPoint(315,0.02024296);
   f_11830203->SetSavedPoint(316,0.02000898);
   f_11830203->SetSavedPoint(317,0.01977867);
   f_11830203->SetSavedPoint(318,0.01955204);
   f_11830203->SetSavedPoint(319,0.01932907);
   f_11830203->SetSavedPoint(320,0.01910976);
   f_11830203->SetSavedPoint(321,0.01889407);
   f_11830203->SetSavedPoint(322,0.01868197);
   f_11830203->SetSavedPoint(323,0.01847341);
   f_11830203->SetSavedPoint(324,0.01826833);
   f_11830203->SetSavedPoint(325,0.01806666);
   f_11830203->SetSavedPoint(326,0.01786834);
   f_11830203->SetSavedPoint(327,0.01767328);
   f_11830203->SetSavedPoint(328,0.0174814);
   f_11830203->SetSavedPoint(329,0.0172926);
   f_11830203->SetSavedPoint(330,0.01710678);
   f_11830203->SetSavedPoint(331,0.01692384);
   f_11830203->SetSavedPoint(332,0.01674368);
   f_11830203->SetSavedPoint(333,0.01656617);
   f_11830203->SetSavedPoint(334,0.01639122);
   f_11830203->SetSavedPoint(335,0.01621871);
   f_11830203->SetSavedPoint(336,0.01604853);
   f_11830203->SetSavedPoint(337,0.01588056);
   f_11830203->SetSavedPoint(338,0.01571468);
   f_11830203->SetSavedPoint(339,0.01555079);
   f_11830203->SetSavedPoint(340,0.01538878);
   f_11830203->SetSavedPoint(341,0.01522853);
   f_11830203->SetSavedPoint(342,0.01506995);
   f_11830203->SetSavedPoint(343,0.01491293);
   f_11830203->SetSavedPoint(344,0.01475738);
   f_11830203->SetSavedPoint(345,0.01460321);
   f_11830203->SetSavedPoint(346,0.01445033);
   f_11830203->SetSavedPoint(347,0.01429865);
   f_11830203->SetSavedPoint(348,0.01414811);
   f_11830203->SetSavedPoint(349,0.01399864);
   f_11830203->SetSavedPoint(350,0.01385018);
   f_11830203->SetSavedPoint(351,0.01370267);
   f_11830203->SetSavedPoint(352,0.01355606);
   f_11830203->SetSavedPoint(353,0.01341031);
   f_11830203->SetSavedPoint(354,0.01326539);
   f_11830203->SetSavedPoint(355,0.01312128);
   f_11830203->SetSavedPoint(356,0.01297795);
   f_11830203->SetSavedPoint(357,0.0128354);
   f_11830203->SetSavedPoint(358,0.01269361);
   f_11830203->SetSavedPoint(359,0.01255259);
   f_11830203->SetSavedPoint(360,0.01241236);
   f_11830203->SetSavedPoint(361,0.01227291);
   f_11830203->SetSavedPoint(362,0.01213428);
   f_11830203->SetSavedPoint(363,0.01199649);
   f_11830203->SetSavedPoint(364,0.01185958);
   f_11830203->SetSavedPoint(365,0.01172357);
   f_11830203->SetSavedPoint(366,0.01158851);
   f_11830203->SetSavedPoint(367,0.01145444);
   f_11830203->SetSavedPoint(368,0.01132142);
   f_11830203->SetSavedPoint(369,0.01118949);
   f_11830203->SetSavedPoint(370,0.0110587);
   f_11830203->SetSavedPoint(371,0.0109291);
   f_11830203->SetSavedPoint(372,0.01080076);
   f_11830203->SetSavedPoint(373,0.01067373);
   f_11830203->SetSavedPoint(374,0.01054806);
   f_11830203->SetSavedPoint(375,0.0104238);
   f_11830203->SetSavedPoint(376,0.01030101);
   f_11830203->SetSavedPoint(377,0.01017974);
   f_11830203->SetSavedPoint(378,0.01006003);
   f_11830203->SetSavedPoint(379,0.009941923);
   f_11830203->SetSavedPoint(380,0.009825468);
   f_11830203->SetSavedPoint(381,0.009710694);
   f_11830203->SetSavedPoint(382,0.009597634);
   f_11830203->SetSavedPoint(383,0.00948631);
   f_11830203->SetSavedPoint(384,0.009376744);
   f_11830203->SetSavedPoint(385,0.009268947);
   f_11830203->SetSavedPoint(386,0.009162926);
   f_11830203->SetSavedPoint(387,0.009058682);
   f_11830203->SetSavedPoint(388,0.008956207);
   f_11830203->SetSavedPoint(389,0.008855487);
   f_11830203->SetSavedPoint(390,0.008756501);
   f_11830203->SetSavedPoint(391,0.008659221);
   f_11830203->SetSavedPoint(392,0.008563612);
   f_11830203->SetSavedPoint(393,0.00846963);
   f_11830203->SetSavedPoint(394,0.008377227);
   f_11830203->SetSavedPoint(395,0.008286347);
   f_11830203->SetSavedPoint(396,0.008196928);
   f_11830203->SetSavedPoint(397,0.008108902);
   f_11830203->SetSavedPoint(398,0.008022196);
   f_11830203->SetSavedPoint(399,0.007936732);
   f_11830203->SetSavedPoint(400,0.007852427);
   f_11830203->SetSavedPoint(401,0.007769194);
   f_11830203->SetSavedPoint(402,0.007686945);
   f_11830203->SetSavedPoint(403,0.007605587);
   f_11830203->SetSavedPoint(404,0.007525029);
   f_11830203->SetSavedPoint(405,0.007445175);
   f_11830203->SetSavedPoint(406,0.007365933);
   f_11830203->SetSavedPoint(407,0.007287209);
   f_11830203->SetSavedPoint(408,0.007208913);
   f_11830203->SetSavedPoint(409,0.007130958);
   f_11830203->SetSavedPoint(410,0.007053258);
   f_11830203->SetSavedPoint(411,0.006975734);
   f_11830203->SetSavedPoint(412,0.006898314);
   f_11830203->SetSavedPoint(413,0.006820928);
   f_11830203->SetSavedPoint(414,0.006743518);
   f_11830203->SetSavedPoint(415,0.00666603);
   f_11830203->SetSavedPoint(416,0.006588423);
   f_11830203->SetSavedPoint(417,0.006510663);
   f_11830203->SetSavedPoint(418,0.006432727);
   f_11830203->SetSavedPoint(419,0.006354601);
   f_11830203->SetSavedPoint(420,0.006276286);
   f_11830203->SetSavedPoint(421,0.006197792);
   f_11830203->SetSavedPoint(422,0.00611914);
   f_11830203->SetSavedPoint(423,0.006040366);
   f_11830203->SetSavedPoint(424,0.005961516);
   f_11830203->SetSavedPoint(425,0.005882649);
   f_11830203->SetSavedPoint(426,0.005803834);
   f_11830203->SetSavedPoint(427,0.005725155);
   f_11830203->SetSavedPoint(428,0.005646702);
   f_11830203->SetSavedPoint(429,0.005568579);
   f_11830203->SetSavedPoint(430,0.005490898);
   f_11830203->SetSavedPoint(431,0.00541378);
   f_11830203->SetSavedPoint(432,0.00533735);
   f_11830203->SetSavedPoint(433,0.005261744);
   f_11830203->SetSavedPoint(434,0.005187099);
   f_11830203->SetSavedPoint(435,0.005113555);
   f_11830203->SetSavedPoint(436,0.005041256);
   f_11830203->SetSavedPoint(437,0.004970342);
   f_11830203->SetSavedPoint(438,0.004900953);
   f_11830203->SetSavedPoint(439,0.004833223);
   f_11830203->SetSavedPoint(440,0.00476728);
   f_11830203->SetSavedPoint(441,0.004703244);
   f_11830203->SetSavedPoint(442,0.004641223);
   f_11830203->SetSavedPoint(443,0.004581312);
   f_11830203->SetSavedPoint(444,0.00452359);
   f_11830203->SetSavedPoint(445,0.004468122);
   f_11830203->SetSavedPoint(446,0.004414949);
   f_11830203->SetSavedPoint(447,0.004364094);
   f_11830203->SetSavedPoint(448,0.004315556);
   f_11830203->SetSavedPoint(449,0.004269307);
   f_11830203->SetSavedPoint(450,0.004225298);
   f_11830203->SetSavedPoint(451,0.004183447);
   f_11830203->SetSavedPoint(452,0.004143648);
   f_11830203->SetSavedPoint(453,0.004105765);
   f_11830203->SetSavedPoint(454,0.004069634);
   f_11830203->SetSavedPoint(455,0.004035061);
   f_11830203->SetSavedPoint(456,0.004001828);
   f_11830203->SetSavedPoint(457,0.003969689);
   f_11830203->SetSavedPoint(458,0.003938373);
   f_11830203->SetSavedPoint(459,0.003907588);
   f_11830203->SetSavedPoint(460,0.003877024);
   f_11830203->SetSavedPoint(461,0.003846356);
   f_11830203->SetSavedPoint(462,0.003815248);
   f_11830203->SetSavedPoint(463,0.003783358);
   f_11830203->SetSavedPoint(464,0.003750343);
   f_11830203->SetSavedPoint(465,0.003715868);
   f_11830203->SetSavedPoint(466,0.003679609);
   f_11830203->SetSavedPoint(467,0.003641264);
   f_11830203->SetSavedPoint(468,0.003600557);
   f_11830203->SetSavedPoint(469,0.003557249);
   f_11830203->SetSavedPoint(470,0.003511147);
   f_11830203->SetSavedPoint(471,0.003462109);
   f_11830203->SetSavedPoint(472,0.003410057);
   f_11830203->SetSavedPoint(473,0.003354982);
   f_11830203->SetSavedPoint(474,0.003296954);
   f_11830203->SetSavedPoint(475,0.00323613);
   f_11830203->SetSavedPoint(476,0.003172758);
   f_11830203->SetSavedPoint(477,0.003107182);
   f_11830203->SetSavedPoint(478,0.00303985);
   f_11830203->SetSavedPoint(479,0.002971308);
   f_11830203->SetSavedPoint(480,0.002902203);
   f_11830203->SetSavedPoint(481,0.002833275);
   f_11830203->SetSavedPoint(482,0.002765348);
   f_11830203->SetSavedPoint(483,0.00269932);
   f_11830203->SetSavedPoint(484,0.002636134);
   f_11830203->SetSavedPoint(485,0.00257676);
   f_11830203->SetSavedPoint(486,0.002522157);
   f_11830203->SetSavedPoint(487,0.002473227);
   f_11830203->SetSavedPoint(488,0.002430765);
   f_11830203->SetSavedPoint(489,0.002395392);
   f_11830203->SetSavedPoint(490,0.002367475);
   f_11830203->SetSavedPoint(491,0.002347035);
   f_11830203->SetSavedPoint(492,0.002333633);
   f_11830203->SetSavedPoint(493,0.002326243);
   f_11830203->SetSavedPoint(494,0.002323097);
   f_11830203->SetSavedPoint(495,0.002321511);
   f_11830203->SetSavedPoint(496,0.002317681);
   f_11830203->SetSavedPoint(497,0.002306453);
   f_11830203->SetSavedPoint(498,0.002281053);
   f_11830203->SetSavedPoint(499,0.002232789);
   f_11830203->SetSavedPoint(500,0.002150705);
   f_11830203->SetSavedPoint(501,0);
   f_11830203->SetSavedPoint(502,29.925);
   f_11830203->SetFillColor(19);
   f_11830203->SetFillStyle(0);
   f_11830203->SetMarkerStyle(20);
   f_11830203->SetMarkerSize(1.2);
   f_11830203->SetLineColor(8);
   f_11830203->SetLineWidth(3);
   f_11830203->GetXaxis()->SetNdivisions(505);
   f_11830203->GetXaxis()->SetLabelFont(132);
   f_11830203->GetXaxis()->SetLabelOffset(0.015);
   f_11830203->GetXaxis()->SetLabelSize(0.05);
   f_11830203->GetXaxis()->SetTitleSize(0.06);
   f_11830203->GetXaxis()->SetTitleFont(132);
   f_11830203->GetYaxis()->SetLabelFont(132);
   f_11830203->GetYaxis()->SetLabelSize(0.05);
   f_11830203->GetYaxis()->SetTitleSize(0.06);
   f_11830203->GetYaxis()->SetTitleFont(42);
   f_11830203->SetParameter(0,0);
   f_11830203->SetParError(0,0);
   f_11830203->SetParLimits(0,0,0);
   f_11830203->SetParameter(1,0);
   f_11830203->SetParError(1,0);
   f_11830203->SetParLimits(1,0,0);
   f_11830203->SetParameter(2,0);
   f_11830203->SetParError(2,0);
   f_11830203->SetParLimits(2,0,0);
   f_11830203->SetParameter(3,0);
   f_11830203->SetParError(3,0);
   f_11830203->SetParLimits(3,0,0);
   f_11830203->SetParameter(4,0);
   f_11830203->SetParError(4,0);
   f_11830203->SetParLimits(4,0,0);
   f_11830203->SetParameter(5,0);
   f_11830203->SetParError(5,0);
   f_11830203->SetParLimits(5,0,0);
   f_11830203->SetParameter(6,0);
   f_11830203->SetParError(6,0);
   f_11830203->SetParLimits(6,0,0);
   f_11830203->SetParameter(7,0);
   f_11830203->SetParError(7,0);
   f_11830203->SetParLimits(7,0,0);
   f_11830203->SetParameter(8,0);
   f_11830203->SetParError(8,0);
   f_11830203->SetParLimits(8,0,0);
   f_11830203->SetParameter(9,0);
   f_11830203->SetParError(9,0);
   f_11830203->SetParLimits(9,0,0);
   f_11830203->SetParameter(10,0);
   f_11830203->SetParError(10,0);
   f_11830203->SetParLimits(10,0,0);
   f_11830203->SetParameter(11,0);
   f_11830203->SetParError(11,0);
   f_11830203->SetParLimits(11,0,0);
   f_11830203->SetParameter(12,0);
   f_11830203->SetParError(12,0);
   f_11830203->SetParLimits(12,0,0);
   f_11830203->SetParameter(13,0);
   f_11830203->SetParError(13,0);
   f_11830203->SetParLimits(13,0,0);
   f_11830203->SetParameter(14,0);
   f_11830203->SetParError(14,0);
   f_11830203->SetParLimits(14,0,0);
   f_11830203->SetParameter(15,0);
   f_11830203->SetParError(15,0);
   f_11830203->SetParLimits(15,0,0);
   f_11830203->SetParameter(16,0);
   f_11830203->SetParError(16,0);
   f_11830203->SetParLimits(16,0,0);
   f_11830203->SetParameter(17,0);
   f_11830203->SetParError(17,0);
   f_11830203->SetParLimits(17,0,0);
   f_11830203->SetParameter(18,0);
   f_11830203->SetParError(18,0);
   f_11830203->SetParLimits(18,0,0);
   f_11830203->SetParameter(19,0);
   f_11830203->SetParError(19,0);
   f_11830203->SetParLimits(19,0,0);
   f_11830203->SetParameter(20,0);
   f_11830203->SetParError(20,0);
   f_11830203->SetParLimits(20,0,0);
   f_11830203->Draw("same");
   
   Double_t Graph0_fx141[203] = {
   0,
   0.3,
   0.6,
   0.9,
   1.2,
   1.5,
   1.8,
   2.1,
   2.4,
   2.7,
   3,
   3.3,
   3.6,
   3.9,
   4.2,
   4.5,
   4.8,
   5.1,
   5.4,
   5.7,
   6,
   6.3,
   6.6,
   6.9,
   7.2,
   7.5,
   7.8,
   8.1,
   8.4,
   8.7,
   9,
   9.3,
   9.6,
   9.9,
   10.2,
   10.5,
   10.8,
   11.1,
   11.4,
   11.7,
   12,
   12.3,
   12.6,
   12.9,
   13.2,
   13.5,
   13.8,
   14.1,
   14.4,
   14.7,
   15,
   15.3,
   15.6,
   15.9,
   16.2,
   16.5,
   16.8,
   17.1,
   17.4,
   17.7,
   18,
   18.3,
   18.6,
   18.9,
   19.2,
   19.5,
   19.8,
   20.1,
   20.4,
   20.7,
   21,
   21.3,
   21.6,
   21.9,
   22.2,
   22.5,
   22.8,
   23.1,
   23.4,
   23.7,
   24,
   24.3,
   24.6,
   24.9,
   25.2,
   25.5,
   25.8,
   26.1,
   26.4,
   26.7,
   27,
   27.3,
   27.6,
   27.9,
   28.2,
   28.5,
   28.8,
   29.1,
   29.4,
   29.7,
   30,
   30,
   29.7,
   29.4,
   29.1,
   28.8,
   28.5,
   28.2,
   27.9,
   27.6,
   27.3,
   27,
   26.7,
   26.4,
   26.1,
   25.8,
   25.5,
   25.2,
   24.9,
   24.6,
   24.3,
   24,
   23.7,
   23.4,
   23.1,
   22.8,
   22.5,
   22.2,
   21.9,
   21.6,
   21.3,
   21,
   20.7,
   20.4,
   20.1,
   19.8,
   19.5,
   19.2,
   18.9,
   18.6,
   18.3,
   18,
   17.7,
   17.4,
   17.1,
   16.8,
   16.5,
   16.2,
   15.9,
   15.6,
   15.3,
   15,
   14.7,
   14.4,
   14.1,
   13.8,
   13.5,
   13.2,
   12.9,
   12.6,
   12.3,
   12,
   11.7,
   11.4,
   11.1,
   10.8,
   10.5,
   10.2,
   9.9,
   9.6,
   9.3,
   9,
   8.7,
   8.4,
   8.1,
   7.8,
   7.5,
   7.2,
   6.9,
   6.6,
   6.3,
   6,
   5.7,
   5.4,
   5.1,
   4.8,
   4.5,
   4.2,
   3.9,
   3.6,
   3.3,
   3,
   2.7,
   2.4,
   2.1,
   1.8,
   1.5,
   1.2,
   0.9,
   0.6,
   0.3,
   0,
   0};
   Double_t Graph0_fy141[203] = {
   0,
   0.01649658,
   0.03030823,
   0.0422386,
   0.0523681,
   0.0606341,
   0.06705576,
   0.07177772,
   0.07503608,
   0.07710423,
   0.07824594,
   0.07868572,
   0.07859695,
   0.07810331,
   0.07728851,
   0.07620899,
   0.07490614,
   0.07341574,
   0.07177358,
   0.07001759,
   0.06818704,
   0.06631996,
   0.06444991,
   0.06260305,
   0.06079624,
   0.05903647,
   0.05732178,
   0.05564346,
   0.05398907,
   0.05234593,
   0.05070453,
   0.04906129,
   0.04742046,
   0.04579493,
   0.04420573,
   0.04268042,
   0.04125059,
   0.03994866,
   0.03880437,
   0.03784147,
   0.03707471,
   0.0365077,
   0.03613169,
   0.03592547,
   0.03585634,
   0.03588216,
   0.03595418,
   0.03602056,
   0.03603001,
   0.03593554,
   0.03569775,
   0.03528753,
   0.03468785,
   0.03389459,
   0.03291633,
   0.03177308,
   0.03049421,
   0.02911566,
   0.02767679,
   0.02621709,
   0.02477315,
   0.02337601,
   0.02204931,
   0.02080816,
   0.01965905,
   0.01860055,
   0.0176248,
   0.01671954,
   0.01587046,
   0.01506352,
   0.01428699,
   0.01353291,
   0.0127979,
   0.01208301,
   0.01139292,
   0.01073437,
   0.01011429,
   0.009537841,
   0.009006731,
   0.008518284,
   0.008065397,
   0.007637582,
   0.007222998,
   0.006811155,
   0.006395781,
   0.005977133,
   0.005562997,
   0.00516772,
   0.004808914,
   0.004502046,
   0.004253866,
   0.00405652,
   0.00388499,
   0.003700841,
   0.003464657,
   0.003157098,
   0.002803102,
   0.00248395,
   0.002305456,
   0.00226516,
   0.001923618,
   0.001450887,
   0.001737637,
   0.001796572,
   0.0019642,
   0.002247007,
   0.002563184,
   0.002846517,
   0.003074536,
   0.003261252,
   0.003438555,
   0.003638879,
   0.003884258,
   0.004182435,
   0.004528464,
   0.004909425,
   0.005310042,
   0.005717517,
   0.006124636,
   0.006530852,
   0.006941574,
   0.007366197,
   0.007815547,
   0.008299387,
   0.008824489,
   0.00939359,
   0.01000533,
   0.01065509,
   0.01133649,
   0.01204322,
   0.01277085,
   0.01351831,
   0.01428878,
   0.01508976,
   0.01593247,
   0.0168304,
   0.01779739,
   0.01884541,
   0.01998228,
   0.02120963,
   0.02252148,
   0.02390345,
   0.02533282,
   0.02677959,
   0.02820823,
   0.02958022,
   0.03085704,
   0.03200335,
   0.03299008,
   0.03379721,
   0.03441586,
   0.03484952,
   0.03511437,
   0.0352385,
   0.03526017,
   0.03522525,
   0.03518394,
   0.03518721,
   0.03528309,
   0.03551326,
   0.03591024,
   0.03649532,
   0.03727754,
   0.03825376,
   0.03940983,
   0.04072266,
   0.04216311,
   0.04369935,
   0.04530022,
   0.04693845,
   0.04859316,
   0.05025148,
   0.051909,
   0.05356909,
   0.05524098,
   0.05693705,
   0.05866939,
   0.06044643,
   0.06226984,
   0.06413231,
   0.06601669,
   0.06789647,
   0.0697377,
   0.07150189,
   0.07314929,
   0.07464142,
   0.07594191,
   0.07701445,
   0.07781717,
   0.07829332,
   0.07835916,
   0.07789139,
   0.07671777,
   0.07461589,
   0.07132544,
   0.06657813,
   0.06014462,
   0.05188852,
   0.04179988,
   0.02995158,
   0.01627705,
   0,
   0};
   TGraph *graph = new TGraph(203,Graph0_fx141,Graph0_fy141);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph141 = new TH1F("Graph_Graph141","Graph",203,0,33);
   Graph_Graph141->SetMinimum(0);
   Graph_Graph141->SetMaximum(0.0865543);
   Graph_Graph141->SetDirectory(0);
   Graph_Graph141->SetStats(0);
   Graph_Graph141->SetMarkerStyle(20);
   Graph_Graph141->SetMarkerSize(1.2);
   Graph_Graph141->GetXaxis()->SetNdivisions(505);
   Graph_Graph141->GetXaxis()->SetLabelFont(132);
   Graph_Graph141->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph141->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph141->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph141->GetXaxis()->SetTitleFont(132);
   Graph_Graph141->GetYaxis()->SetLabelFont(132);
   Graph_Graph141->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph141->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph141->GetYaxis()->SetTitleFont(42);
   Graph_Graph141->GetZaxis()->SetLabelFont(132);
   Graph_Graph141->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph141->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph141->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph141);
   
   graph->Draw("flc");
   
   TF1 *f_11800204 = new TF1("*f_11800",0,29.925,25);
    //The original function : f_11800 had originally been created by:
    //TF1 *f_11800 = new TF1("f_11800",f_11800,0,29.925,25);
   f_11800204->SetRange(0,29.925);
   f_11800204->SetName("f_11800");
   f_11800204->SetTitle("f_11800");
   f_11800204->SetNpx(500);
   f_11800204->SetSavedPoint(0,0);
   f_11800204->SetSavedPoint(1,0.003645294);
   f_11800204->SetSavedPoint(2,0.006845049);
   f_11800204->SetSavedPoint(3,0.009770096);
   f_11800204->SetSavedPoint(4,0.01253957);
   f_11800204->SetSavedPoint(5,0.01523237);
   f_11800204->SetSavedPoint(6,0.0178966);
   f_11800204->SetSavedPoint(7,0.02055737);
   f_11800204->SetSavedPoint(8,0.02322307);
   f_11800204->SetSavedPoint(9,0.02589049);
   f_11800204->SetSavedPoint(10,0.0285488);
   f_11800204->SetSavedPoint(11,0.03118273);
   f_11800204->SetSavedPoint(12,0.03377497);
   f_11800204->SetSavedPoint(13,0.03630792);
   f_11800204->SetSavedPoint(14,0.03876504);
   f_11800204->SetSavedPoint(15,0.04113168);
   f_11800204->SetSavedPoint(16,0.04339567);
   f_11800204->SetSavedPoint(17,0.04554758);
   f_11800204->SetSavedPoint(18,0.04758082);
   f_11800204->SetSavedPoint(19,0.04949157);
   f_11800204->SetSavedPoint(20,0.05127862);
   f_11800204->SetSavedPoint(21,0.05294309);
   f_11800204->SetSavedPoint(22,0.05448814);
   f_11800204->SetSavedPoint(23,0.05591865);
   f_11800204->SetSavedPoint(24,0.05724084);
   f_11800204->SetSavedPoint(25,0.05846197);
   f_11800204->SetSavedPoint(26,0.05959002);
   f_11800204->SetSavedPoint(27,0.06063335);
   f_11800204->SetSavedPoint(28,0.06160047);
   f_11800204->SetSavedPoint(29,0.06249979);
   f_11800204->SetSavedPoint(30,0.06333941);
   f_11800204->SetSavedPoint(31,0.06412696);
   f_11800204->SetSavedPoint(32,0.06486945);
   f_11800204->SetSavedPoint(33,0.06557319);
   f_11800204->SetSavedPoint(34,0.06624369);
   f_11800204->SetSavedPoint(35,0.06688564);
   f_11800204->SetSavedPoint(36,0.06750288);
   f_11800204->SetSavedPoint(37,0.06809842);
   f_11800204->SetSavedPoint(38,0.06867443);
   f_11800204->SetSavedPoint(39,0.06923231);
   f_11800204->SetSavedPoint(40,0.06977276);
   f_11800204->SetSavedPoint(41,0.07029578);
   f_11800204->SetSavedPoint(42,0.07080082);
   f_11800204->SetSavedPoint(43,0.07128681);
   f_11800204->SetSavedPoint(44,0.07175227);
   f_11800204->SetSavedPoint(45,0.07219536);
   f_11800204->SetSavedPoint(46,0.07261401);
   f_11800204->SetSavedPoint(47,0.07300596);
   f_11800204->SetSavedPoint(48,0.07336887);
   f_11800204->SetSavedPoint(49,0.07370034);
   f_11800204->SetSavedPoint(50,0.07399807);
   f_11800204->SetSavedPoint(51,0.07425981);
   f_11800204->SetSavedPoint(52,0.07448351);
   f_11800204->SetSavedPoint(53,0.07466731);
   f_11800204->SetSavedPoint(54,0.07480959);
   f_11800204->SetSavedPoint(55,0.07490903);
   f_11800204->SetSavedPoint(56,0.0749646);
   f_11800204->SetSavedPoint(57,0.07497559);
   f_11800204->SetSavedPoint(58,0.07494162);
   f_11800204->SetSavedPoint(59,0.07486267);
   f_11800204->SetSavedPoint(60,0.07473903);
   f_11800204->SetSavedPoint(61,0.07457133);
   f_11800204->SetSavedPoint(62,0.07436051);
   f_11800204->SetSavedPoint(63,0.07410782);
   f_11800204->SetSavedPoint(64,0.07381478);
   f_11800204->SetSavedPoint(65,0.07348318);
   f_11800204->SetSavedPoint(66,0.07311501);
   f_11800204->SetSavedPoint(67,0.0727125);
   f_11800204->SetSavedPoint(68,0.07227802);
   f_11800204->SetSavedPoint(69,0.07181409);
   f_11800204->SetSavedPoint(70,0.07132334);
   f_11800204->SetSavedPoint(71,0.07080848);
   f_11800204->SetSavedPoint(72,0.07027226);
   f_11800204->SetSavedPoint(73,0.06971743);
   f_11800204->SetSavedPoint(74,0.06914676);
   f_11800204->SetSavedPoint(75,0.06856296);
   f_11800204->SetSavedPoint(76,0.06796866);
   f_11800204->SetSavedPoint(77,0.06736641);
   f_11800204->SetSavedPoint(78,0.06675866);
   f_11800204->SetSavedPoint(79,0.06614772);
   f_11800204->SetSavedPoint(80,0.06553573);
   f_11800204->SetSavedPoint(81,0.0649247);
   f_11800204->SetSavedPoint(82,0.06431644);
   f_11800204->SetSavedPoint(83,0.06371258);
   f_11800204->SetSavedPoint(84,0.06311458);
   f_11800204->SetSavedPoint(85,0.06252368);
   f_11800204->SetSavedPoint(86,0.06194093);
   f_11800204->SetSavedPoint(87,0.0613672);
   f_11800204->SetSavedPoint(88,0.06080315);
   f_11800204->SetSavedPoint(89,0.06024925);
   f_11800204->SetSavedPoint(90,0.05970581);
   f_11800204->SetSavedPoint(91,0.05917296);
   f_11800204->SetSavedPoint(92,0.05865065);
   f_11800204->SetSavedPoint(93,0.05813869);
   f_11800204->SetSavedPoint(94,0.05763676);
   f_11800204->SetSavedPoint(95,0.05714441);
   f_11800204->SetSavedPoint(96,0.05666108);
   f_11800204->SetSavedPoint(97,0.0561861);
   f_11800204->SetSavedPoint(98,0.05571874);
   f_11800204->SetSavedPoint(99,0.05525819);
   f_11800204->SetSavedPoint(100,0.05480359);
   f_11800204->SetSavedPoint(101,0.05435405);
   f_11800204->SetSavedPoint(102,0.05390867);
   f_11800204->SetSavedPoint(103,0.05346651);
   f_11800204->SetSavedPoint(104,0.05302667);
   f_11800204->SetSavedPoint(105,0.05258826);
   f_11800204->SetSavedPoint(106,0.05215041);
   f_11800204->SetSavedPoint(107,0.05171232);
   f_11800204->SetSavedPoint(108,0.05127322);
   f_11800204->SetSavedPoint(109,0.05083242);
   f_11800204->SetSavedPoint(110,0.05038929);
   f_11800204->SetSavedPoint(111,0.04994328);
   f_11800204->SetSavedPoint(112,0.04949394);
   f_11800204->SetSavedPoint(113,0.04904089);
   f_11800204->SetSavedPoint(114,0.04858384);
   f_11800204->SetSavedPoint(115,0.04812262);
   f_11800204->SetSavedPoint(116,0.04765713);
   f_11800204->SetSavedPoint(117,0.04718738);
   f_11800204->SetSavedPoint(118,0.04671346);
   f_11800204->SetSavedPoint(119,0.04623557);
   f_11800204->SetSavedPoint(120,0.045754);
   f_11800204->SetSavedPoint(121,0.0452691);
   f_11800204->SetSavedPoint(122,0.04478132);
   f_11800204->SetSavedPoint(123,0.04429118);
   f_11800204->SetSavedPoint(124,0.04379928);
   f_11800204->SetSavedPoint(125,0.04330626);
   f_11800204->SetSavedPoint(126,0.04281283);
   f_11800204->SetSavedPoint(127,0.04231974);
   f_11800204->SetSavedPoint(128,0.04182778);
   f_11800204->SetSavedPoint(129,0.04133776);
   f_11800204->SetSavedPoint(130,0.04085053);
   f_11800204->SetSavedPoint(131,0.04036693);
   f_11800204->SetSavedPoint(132,0.03988783);
   f_11800204->SetSavedPoint(133,0.03941406);
   f_11800204->SetSavedPoint(134,0.03894648);
   f_11800204->SetSavedPoint(135,0.0384859);
   f_11800204->SetSavedPoint(136,0.0380331);
   f_11800204->SetSavedPoint(137,0.03758884);
   f_11800204->SetSavedPoint(138,0.03715384);
   f_11800204->SetSavedPoint(139,0.03672874);
   f_11800204->SetSavedPoint(140,0.03631417);
   f_11800204->SetSavedPoint(141,0.03591067);
   f_11800204->SetSavedPoint(142,0.03551871);
   f_11800204->SetSavedPoint(143,0.03513873);
   f_11800204->SetSavedPoint(144,0.03477107);
   f_11800204->SetSavedPoint(145,0.03441598);
   f_11800204->SetSavedPoint(146,0.03407369);
   f_11800204->SetSavedPoint(147,0.0337443);
   f_11800204->SetSavedPoint(148,0.03342786);
   f_11800204->SetSavedPoint(149,0.03312434);
   f_11800204->SetSavedPoint(150,0.03283363);
   f_11800204->SetSavedPoint(151,0.03255556);
   f_11800204->SetSavedPoint(152,0.03228988);
   f_11800204->SetSavedPoint(153,0.03203627);
   f_11800204->SetSavedPoint(154,0.03179435);
   f_11800204->SetSavedPoint(155,0.03156369);
   f_11800204->SetSavedPoint(156,0.03134379);
   f_11800204->SetSavedPoint(157,0.0311341);
   f_11800204->SetSavedPoint(158,0.03093405);
   f_11800204->SetSavedPoint(159,0.030743);
   f_11800204->SetSavedPoint(160,0.03056029);
   f_11800204->SetSavedPoint(161,0.03038525);
   f_11800204->SetSavedPoint(162,0.03021717);
   f_11800204->SetSavedPoint(163,0.03005534);
   f_11800204->SetSavedPoint(164,0.02989903);
   f_11800204->SetSavedPoint(165,0.02974753);
   f_11800204->SetSavedPoint(166,0.02960013);
   f_11800204->SetSavedPoint(167,0.02945613);
   f_11800204->SetSavedPoint(168,0.02931486);
   f_11800204->SetSavedPoint(169,0.02917568);
   f_11800204->SetSavedPoint(170,0.02903796);
   f_11800204->SetSavedPoint(171,0.02890115);
   f_11800204->SetSavedPoint(172,0.0287647);
   f_11800204->SetSavedPoint(173,0.02862815);
   f_11800204->SetSavedPoint(174,0.02849108);
   f_11800204->SetSavedPoint(175,0.02835312);
   f_11800204->SetSavedPoint(176,0.02821397);
   f_11800204->SetSavedPoint(177,0.02807341);
   f_11800204->SetSavedPoint(178,0.02793127);
   f_11800204->SetSavedPoint(179,0.02778745);
   f_11800204->SetSavedPoint(180,0.02764195);
   f_11800204->SetSavedPoint(181,0.02749482);
   f_11800204->SetSavedPoint(182,0.02734618);
   f_11800204->SetSavedPoint(183,0.02719625);
   f_11800204->SetSavedPoint(184,0.02704531);
   f_11800204->SetSavedPoint(185,0.0268937);
   f_11800204->SetSavedPoint(186,0.02674186);
   f_11800204->SetSavedPoint(187,0.02659027);
   f_11800204->SetSavedPoint(188,0.0264395);
   f_11800204->SetSavedPoint(189,0.02629016);
   f_11800204->SetSavedPoint(190,0.02614294);
   f_11800204->SetSavedPoint(191,0.02599857);
   f_11800204->SetSavedPoint(192,0.02585784);
   f_11800204->SetSavedPoint(193,0.02572157);
   f_11800204->SetSavedPoint(194,0.02559063);
   f_11800204->SetSavedPoint(195,0.02546592);
   f_11800204->SetSavedPoint(196,0.02534838);
   f_11800204->SetSavedPoint(197,0.02523896);
   f_11800204->SetSavedPoint(198,0.02513861);
   f_11800204->SetSavedPoint(199,0.02504831);
   f_11800204->SetSavedPoint(200,0.02496904);
   f_11800204->SetSavedPoint(201,0.02490176);
   f_11800204->SetSavedPoint(202,0.02484743);
   f_11800204->SetSavedPoint(203,0.02480698);
   f_11800204->SetSavedPoint(204,0.02478133);
   f_11800204->SetSavedPoint(205,0.02477135);
   f_11800204->SetSavedPoint(206,0.02477788);
   f_11800204->SetSavedPoint(207,0.02480171);
   f_11800204->SetSavedPoint(208,0.02484359);
   f_11800204->SetSavedPoint(209,0.0249042);
   f_11800204->SetSavedPoint(210,0.02498415);
   f_11800204->SetSavedPoint(211,0.02508401);
   f_11800204->SetSavedPoint(212,0.02520425);
   f_11800204->SetSavedPoint(213,0.02534528);
   f_11800204->SetSavedPoint(214,0.02550743);
   f_11800204->SetSavedPoint(215,0.02569092);
   f_11800204->SetSavedPoint(216,0.02589591);
   f_11800204->SetSavedPoint(217,0.02612247);
   f_11800204->SetSavedPoint(218,0.02637056);
   f_11800204->SetSavedPoint(219,0.02664006);
   f_11800204->SetSavedPoint(220,0.02693076);
   f_11800204->SetSavedPoint(221,0.02724234);
   f_11800204->SetSavedPoint(222,0.02757441);
   f_11800204->SetSavedPoint(223,0.02792645);
   f_11800204->SetSavedPoint(224,0.02829789);
   f_11800204->SetSavedPoint(225,0.02868803);
   f_11800204->SetSavedPoint(226,0.02909612);
   f_11800204->SetSavedPoint(227,0.02952129);
   f_11800204->SetSavedPoint(228,0.02996262);
   f_11800204->SetSavedPoint(229,0.03041908);
   f_11800204->SetSavedPoint(230,0.03088958);
   f_11800204->SetSavedPoint(231,0.03137298);
   f_11800204->SetSavedPoint(232,0.03186804);
   f_11800204->SetSavedPoint(233,0.03237349);
   f_11800204->SetSavedPoint(234,0.03288798);
   f_11800204->SetSavedPoint(235,0.03341013);
   f_11800204->SetSavedPoint(236,0.03393852);
   f_11800204->SetSavedPoint(237,0.03447169);
   f_11800204->SetSavedPoint(238,0.03500815);
   f_11800204->SetSavedPoint(239,0.03554638);
   f_11800204->SetSavedPoint(240,0.03608486);
   f_11800204->SetSavedPoint(241,0.03662205);
   f_11800204->SetSavedPoint(242,0.03715643);
   f_11800204->SetSavedPoint(243,0.03768646);
   f_11800204->SetSavedPoint(244,0.03821062);
   f_11800204->SetSavedPoint(245,0.03872742);
   f_11800204->SetSavedPoint(246,0.03923539);
   f_11800204->SetSavedPoint(247,0.03973309);
   f_11800204->SetSavedPoint(248,0.04021912);
   f_11800204->SetSavedPoint(249,0.04069214);
   f_11800204->SetSavedPoint(250,0.04115083);
   f_11800204->SetSavedPoint(251,0.04159396);
   f_11800204->SetSavedPoint(252,0.04202033);
   f_11800204->SetSavedPoint(253,0.04242885);
   f_11800204->SetSavedPoint(254,0.04281845);
   f_11800204->SetSavedPoint(255,0.04318818);
   f_11800204->SetSavedPoint(256,0.04353713);
   f_11800204->SetSavedPoint(257,0.04386452);
   f_11800204->SetSavedPoint(258,0.0441696);
   f_11800204->SetSavedPoint(259,0.04445176);
   f_11800204->SetSavedPoint(260,0.04471044);
   f_11800204->SetSavedPoint(261,0.04494519);
   f_11800204->SetSavedPoint(262,0.04515565);
   f_11800204->SetSavedPoint(263,0.04534154);
   f_11800204->SetSavedPoint(264,0.04550269);
   f_11800204->SetSavedPoint(265,0.04563902);
   f_11800204->SetSavedPoint(266,0.04575052);
   f_11800204->SetSavedPoint(267,0.04583729);
   f_11800204->SetSavedPoint(268,0.04589951);
   f_11800204->SetSavedPoint(269,0.04593745);
   f_11800204->SetSavedPoint(270,0.04595144);
   f_11800204->SetSavedPoint(271,0.04594192);
   f_11800204->SetSavedPoint(272,0.04590939);
   f_11800204->SetSavedPoint(273,0.04585441);
   f_11800204->SetSavedPoint(274,0.04577763);
   f_11800204->SetSavedPoint(275,0.04567975);
   f_11800204->SetSavedPoint(276,0.04556153);
   f_11800204->SetSavedPoint(277,0.04542377);
   f_11800204->SetSavedPoint(278,0.04526734);
   f_11800204->SetSavedPoint(279,0.04509314);
   f_11800204->SetSavedPoint(280,0.04490211);
   f_11800204->SetSavedPoint(281,0.04469522);
   f_11800204->SetSavedPoint(282,0.04447345);
   f_11800204->SetSavedPoint(283,0.04423783);
   f_11800204->SetSavedPoint(284,0.04398937);
   f_11800204->SetSavedPoint(285,0.04372913);
   f_11800204->SetSavedPoint(286,0.04345812);
   f_11800204->SetSavedPoint(287,0.04317738);
   f_11800204->SetSavedPoint(288,0.04288795);
   f_11800204->SetSavedPoint(289,0.04259083);
   f_11800204->SetSavedPoint(290,0.04228702);
   f_11800204->SetSavedPoint(291,0.04197747);
   f_11800204->SetSavedPoint(292,0.04166314);
   f_11800204->SetSavedPoint(293,0.04134493);
   f_11800204->SetSavedPoint(294,0.04102371);
   f_11800204->SetSavedPoint(295,0.04070032);
   f_11800204->SetSavedPoint(296,0.04037553);
   f_11800204->SetSavedPoint(297,0.04005009);
   f_11800204->SetSavedPoint(298,0.0397247);
   f_11800204->SetSavedPoint(299,0.03939998);
   f_11800204->SetSavedPoint(300,0.03907653);
   f_11800204->SetSavedPoint(301,0.03875487);
   f_11800204->SetSavedPoint(302,0.03843549);
   f_11800204->SetSavedPoint(303,0.0381188);
   f_11800204->SetSavedPoint(304,0.03780516);
   f_11800204->SetSavedPoint(305,0.03749488);
   f_11800204->SetSavedPoint(306,0.03718821);
   f_11800204->SetSavedPoint(307,0.03688534);
   f_11800204->SetSavedPoint(308,0.03658641);
   f_11800204->SetSavedPoint(309,0.03629151);
   f_11800204->SetSavedPoint(310,0.03600067);
   f_11800204->SetSavedPoint(311,0.03571389);
   f_11800204->SetSavedPoint(312,0.0354311);
   f_11800204->SetSavedPoint(313,0.03515221);
   f_11800204->SetSavedPoint(314,0.03487708);
   f_11800204->SetSavedPoint(315,0.03460553);
   f_11800204->SetSavedPoint(316,0.03433735);
   f_11800204->SetSavedPoint(317,0.03407231);
   f_11800204->SetSavedPoint(318,0.03381014);
   f_11800204->SetSavedPoint(319,0.03355055);
   f_11800204->SetSavedPoint(320,0.03329325);
   f_11800204->SetSavedPoint(321,0.03303792);
   f_11800204->SetSavedPoint(322,0.03278422);
   f_11800204->SetSavedPoint(323,0.03253184);
   f_11800204->SetSavedPoint(324,0.03228043);
   f_11800204->SetSavedPoint(325,0.03202966);
   f_11800204->SetSavedPoint(326,0.03177922);
   f_11800204->SetSavedPoint(327,0.03152878);
   f_11800204->SetSavedPoint(328,0.03127805);
   f_11800204->SetSavedPoint(329,0.03102674);
   f_11800204->SetSavedPoint(330,0.03077458);
   f_11800204->SetSavedPoint(331,0.03052134);
   f_11800204->SetSavedPoint(332,0.03026679);
   f_11800204->SetSavedPoint(333,0.03001073);
   f_11800204->SetSavedPoint(334,0.02975302);
   f_11800204->SetSavedPoint(335,0.02949352);
   f_11800204->SetSavedPoint(336,0.02923213);
   f_11800204->SetSavedPoint(337,0.02896879);
   f_11800204->SetSavedPoint(338,0.02870345);
   f_11800204->SetSavedPoint(339,0.02843614);
   f_11800204->SetSavedPoint(340,0.02816688);
   f_11800204->SetSavedPoint(341,0.02789574);
   f_11800204->SetSavedPoint(342,0.02762283);
   f_11800204->SetSavedPoint(343,0.02734828);
   f_11800204->SetSavedPoint(344,0.02707227);
   f_11800204->SetSavedPoint(345,0.02679499);
   f_11800204->SetSavedPoint(346,0.02651666);
   f_11800204->SetSavedPoint(347,0.02623753);
   f_11800204->SetSavedPoint(348,0.02595788);
   f_11800204->SetSavedPoint(349,0.025678);
   f_11800204->SetSavedPoint(350,0.02539819);
   f_11800204->SetSavedPoint(351,0.02511879);
   f_11800204->SetSavedPoint(352,0.02484012);
   f_11800204->SetSavedPoint(353,0.02456254);
   f_11800204->SetSavedPoint(354,0.02428638);
   f_11800204->SetSavedPoint(355,0.024012);
   f_11800204->SetSavedPoint(356,0.02373975);
   f_11800204->SetSavedPoint(357,0.02346996);
   f_11800204->SetSavedPoint(358,0.02320298);
   f_11800204->SetSavedPoint(359,0.02293911);
   f_11800204->SetSavedPoint(360,0.02267867);
   f_11800204->SetSavedPoint(361,0.02242193);
   f_11800204->SetSavedPoint(362,0.02216917);
   f_11800204->SetSavedPoint(363,0.02192062);
   f_11800204->SetSavedPoint(364,0.02167651);
   f_11800204->SetSavedPoint(365,0.021437);
   f_11800204->SetSavedPoint(366,0.02120227);
   f_11800204->SetSavedPoint(367,0.02097243);
   f_11800204->SetSavedPoint(368,0.02074757);
   f_11800204->SetSavedPoint(369,0.02052775);
   f_11800204->SetSavedPoint(370,0.020313);
   f_11800204->SetSavedPoint(371,0.02010329);
   f_11800204->SetSavedPoint(372,0.01989858);
   f_11800204->SetSavedPoint(373,0.01969878);
   f_11800204->SetSavedPoint(374,0.01950379);
   f_11800204->SetSavedPoint(375,0.01931345);
   f_11800204->SetSavedPoint(376,0.01912759);
   f_11800204->SetSavedPoint(377,0.018946);
   f_11800204->SetSavedPoint(378,0.01876845);
   f_11800204->SetSavedPoint(379,0.01859468);
   f_11800204->SetSavedPoint(380,0.01842442);
   f_11800204->SetSavedPoint(381,0.01825737);
   f_11800204->SetSavedPoint(382,0.01809323);
   f_11800204->SetSavedPoint(383,0.01793167);
   f_11800204->SetSavedPoint(384,0.01777238);
   f_11800204->SetSavedPoint(385,0.01761502);
   f_11800204->SetSavedPoint(386,0.01745927);
   f_11800204->SetSavedPoint(387,0.01730481);
   f_11800204->SetSavedPoint(388,0.01715131);
   f_11800204->SetSavedPoint(389,0.01699848);
   f_11800204->SetSavedPoint(390,0.01684604);
   f_11800204->SetSavedPoint(391,0.01669371);
   f_11800204->SetSavedPoint(392,0.01654126);
   f_11800204->SetSavedPoint(393,0.01638846);
   f_11800204->SetSavedPoint(394,0.01623513);
   f_11800204->SetSavedPoint(395,0.01608112);
   f_11800204->SetSavedPoint(396,0.01592629);
   f_11800204->SetSavedPoint(397,0.01577056);
   f_11800204->SetSavedPoint(398,0.01561388);
   f_11800204->SetSavedPoint(399,0.01545624);
   f_11800204->SetSavedPoint(400,0.01529766);
   f_11800204->SetSavedPoint(401,0.0151382);
   f_11800204->SetSavedPoint(402,0.01497797);
   f_11800204->SetSavedPoint(403,0.01481709);
   f_11800204->SetSavedPoint(404,0.01465573);
   f_11800204->SetSavedPoint(405,0.01449411);
   f_11800204->SetSavedPoint(406,0.01433244);
   f_11800204->SetSavedPoint(407,0.01417098);
   f_11800204->SetSavedPoint(408,0.01401003);
   f_11800204->SetSavedPoint(409,0.01384986);
   f_11800204->SetSavedPoint(410,0.0136908);
   f_11800204->SetSavedPoint(411,0.01353316);
   f_11800204->SetSavedPoint(412,0.01337728);
   f_11800204->SetSavedPoint(413,0.01322348);
   f_11800204->SetSavedPoint(414,0.01307208);
   f_11800204->SetSavedPoint(415,0.01292338);
   f_11800204->SetSavedPoint(416,0.01277767);
   f_11800204->SetSavedPoint(417,0.01263523);
   f_11800204->SetSavedPoint(418,0.0124963);
   f_11800204->SetSavedPoint(419,0.01236108);
   f_11800204->SetSavedPoint(420,0.01222974);
   f_11800204->SetSavedPoint(421,0.01210241);
   f_11800204->SetSavedPoint(422,0.01197918);
   f_11800204->SetSavedPoint(423,0.01186008);
   f_11800204->SetSavedPoint(424,0.0117451);
   f_11800204->SetSavedPoint(425,0.01163417);
   f_11800204->SetSavedPoint(426,0.01152716);
   f_11800204->SetSavedPoint(427,0.01142391);
   f_11800204->SetSavedPoint(428,0.01132419);
   f_11800204->SetSavedPoint(429,0.01122771);
   f_11800204->SetSavedPoint(430,0.01113416);
   f_11800204->SetSavedPoint(431,0.01104315);
   f_11800204->SetSavedPoint(432,0.01095428);
   f_11800204->SetSavedPoint(433,0.0108671);
   f_11800204->SetSavedPoint(434,0.01078114);
   f_11800204->SetSavedPoint(435,0.01069589);
   f_11800204->SetSavedPoint(436,0.01061086);
   f_11800204->SetSavedPoint(437,0.01052553);
   f_11800204->SetSavedPoint(438,0.01043938);
   f_11800204->SetSavedPoint(439,0.01035194);
   f_11800204->SetSavedPoint(440,0.01026272);
   f_11800204->SetSavedPoint(441,0.01017129);
   f_11800204->SetSavedPoint(442,0.01007726);
   f_11800204->SetSavedPoint(443,0.009980306);
   f_11800204->SetSavedPoint(444,0.00988014);
   f_11800204->SetSavedPoint(445,0.009776564);
   f_11800204->SetSavedPoint(446,0.009669453);
   f_11800204->SetSavedPoint(447,0.009558769);
   f_11800204->SetSavedPoint(448,0.009444562);
   f_11800204->SetSavedPoint(449,0.009326975);
   f_11800204->SetSavedPoint(450,0.009206246);
   f_11800204->SetSavedPoint(451,0.009082705);
   f_11800204->SetSavedPoint(452,0.008956774);
   f_11800204->SetSavedPoint(453,0.008828959);
   f_11800204->SetSavedPoint(454,0.008699844);
   f_11800204->SetSavedPoint(455,0.00857008);
   f_11800204->SetSavedPoint(456,0.008440376);
   f_11800204->SetSavedPoint(457,0.008311479);
   f_11800204->SetSavedPoint(458,0.008184159);
   f_11800204->SetSavedPoint(459,0.008059192);
   f_11800204->SetSavedPoint(460,0.007937336);
   f_11800204->SetSavedPoint(461,0.007819313);
   f_11800204->SetSavedPoint(462,0.007705779);
   f_11800204->SetSavedPoint(463,0.00759731);
   f_11800204->SetSavedPoint(464,0.007494371);
   f_11800204->SetSavedPoint(465,0.007397299);
   f_11800204->SetSavedPoint(466,0.007306282);
   f_11800204->SetSavedPoint(467,0.007221342);
   f_11800204->SetSavedPoint(468,0.007142321);
   f_11800204->SetSavedPoint(469,0.007068877);
   f_11800204->SetSavedPoint(470,0.007000474);
   f_11800204->SetSavedPoint(471,0.006936398);
   f_11800204->SetSavedPoint(472,0.006875759);
   f_11800204->SetSavedPoint(473,0.006817522);
   f_11800204->SetSavedPoint(474,0.006760533);
   f_11800204->SetSavedPoint(475,0.006703562);
   f_11800204->SetSavedPoint(476,0.00664536);
   f_11800204->SetSavedPoint(477,0.006584714);
   f_11800204->SetSavedPoint(478,0.006520525);
   f_11800204->SetSavedPoint(479,0.006451887);
   f_11800204->SetSavedPoint(480,0.006378173);
   f_11800204->SetSavedPoint(481,0.006299122);
   f_11800204->SetSavedPoint(482,0.006214929);
   f_11800204->SetSavedPoint(483,0.00612632);
   f_11800204->SetSavedPoint(484,0.006034619);
   f_11800204->SetSavedPoint(485,0.005941781);
   f_11800204->SetSavedPoint(486,0.005850397);
   f_11800204->SetSavedPoint(487,0.005763633);
   f_11800204->SetSavedPoint(488,0.005685114);
   f_11800204->SetSavedPoint(489,0.005618694);
   f_11800204->SetSavedPoint(490,0.005568126);
   f_11800204->SetSavedPoint(491,0.005536562);
   f_11800204->SetSavedPoint(492,0.005525873);
   f_11800204->SetSavedPoint(493,0.005535731);
   f_11800204->SetSavedPoint(494,0.005562402);
   f_11800204->SetSavedPoint(495,0.005597201);
   f_11800204->SetSavedPoint(496,0.005624516);
   f_11800204->SetSavedPoint(497,0.005619351);
   f_11800204->SetSavedPoint(498,0.005544261);
   f_11800204->SetSavedPoint(499,0.005345607);
   f_11800204->SetSavedPoint(500,0.004948975);
   f_11800204->SetSavedPoint(501,0);
   f_11800204->SetSavedPoint(502,29.925);
   f_11800204->SetFillColor(19);
   f_11800204->SetFillStyle(0);
   f_11800204->SetMarkerStyle(20);
   f_11800204->SetMarkerSize(1.2);
   f_11800204->SetLineColor(92);
   f_11800204->SetLineWidth(3);
   f_11800204->GetXaxis()->SetNdivisions(505);
   f_11800204->GetXaxis()->SetLabelFont(132);
   f_11800204->GetXaxis()->SetLabelOffset(0.015);
   f_11800204->GetXaxis()->SetLabelSize(0.05);
   f_11800204->GetXaxis()->SetTitleSize(0.06);
   f_11800204->GetXaxis()->SetTitleFont(132);
   f_11800204->GetYaxis()->SetLabelFont(132);
   f_11800204->GetYaxis()->SetLabelSize(0.05);
   f_11800204->GetYaxis()->SetTitleSize(0.06);
   f_11800204->GetYaxis()->SetTitleFont(42);
   f_11800204->SetParameter(0,0);
   f_11800204->SetParError(0,0);
   f_11800204->SetParLimits(0,0,0);
   f_11800204->SetParameter(1,0);
   f_11800204->SetParError(1,0);
   f_11800204->SetParLimits(1,0,0);
   f_11800204->SetParameter(2,0);
   f_11800204->SetParError(2,0);
   f_11800204->SetParLimits(2,0,0);
   f_11800204->SetParameter(3,0);
   f_11800204->SetParError(3,0);
   f_11800204->SetParLimits(3,0,0);
   f_11800204->SetParameter(4,0);
   f_11800204->SetParError(4,0);
   f_11800204->SetParLimits(4,0,0);
   f_11800204->SetParameter(5,0);
   f_11800204->SetParError(5,0);
   f_11800204->SetParLimits(5,0,0);
   f_11800204->SetParameter(6,0);
   f_11800204->SetParError(6,0);
   f_11800204->SetParLimits(6,0,0);
   f_11800204->SetParameter(7,0);
   f_11800204->SetParError(7,0);
   f_11800204->SetParLimits(7,0,0);
   f_11800204->SetParameter(8,0);
   f_11800204->SetParError(8,0);
   f_11800204->SetParLimits(8,0,0);
   f_11800204->SetParameter(9,0);
   f_11800204->SetParError(9,0);
   f_11800204->SetParLimits(9,0,0);
   f_11800204->SetParameter(10,0);
   f_11800204->SetParError(10,0);
   f_11800204->SetParLimits(10,0,0);
   f_11800204->SetParameter(11,0);
   f_11800204->SetParError(11,0);
   f_11800204->SetParLimits(11,0,0);
   f_11800204->SetParameter(12,0);
   f_11800204->SetParError(12,0);
   f_11800204->SetParLimits(12,0,0);
   f_11800204->SetParameter(13,0);
   f_11800204->SetParError(13,0);
   f_11800204->SetParLimits(13,0,0);
   f_11800204->SetParameter(14,0);
   f_11800204->SetParError(14,0);
   f_11800204->SetParLimits(14,0,0);
   f_11800204->SetParameter(15,0);
   f_11800204->SetParError(15,0);
   f_11800204->SetParLimits(15,0,0);
   f_11800204->SetParameter(16,0);
   f_11800204->SetParError(16,0);
   f_11800204->SetParLimits(16,0,0);
   f_11800204->SetParameter(17,0);
   f_11800204->SetParError(17,0);
   f_11800204->SetParLimits(17,0,0);
   f_11800204->SetParameter(18,0);
   f_11800204->SetParError(18,0);
   f_11800204->SetParLimits(18,0,0);
   f_11800204->SetParameter(19,0);
   f_11800204->SetParError(19,0);
   f_11800204->SetParLimits(19,0,0);
   f_11800204->SetParameter(20,0);
   f_11800204->SetParError(20,0);
   f_11800204->SetParLimits(20,0,0);
   f_11800204->SetParameter(21,0);
   f_11800204->SetParError(21,0);
   f_11800204->SetParLimits(21,0,0);
   f_11800204->SetParameter(22,0);
   f_11800204->SetParError(22,0);
   f_11800204->SetParLimits(22,0,0);
   f_11800204->SetParameter(23,0);
   f_11800204->SetParError(23,0);
   f_11800204->SetParLimits(23,0,0);
   f_11800204->SetParameter(24,0);
   f_11800204->SetParError(24,0);
   f_11800204->SetParLimits(24,0,0);
   f_11800204->Draw("same");
   
   TF1 *f_11840205 = new TF1("*f_11840",0,29.925,25);
    //The original function : f_11840 had originally been created by:
    //TF1 *f_11840 = new TF1("f_11840",f_11840,0,29.925,25);
   f_11840205->SetRange(0,29.925);
   f_11840205->SetName("f_11840");
   f_11840205->SetTitle("f_11840");
   f_11840205->SetNpx(500);
   f_11840205->SetSavedPoint(0,0);
   f_11840205->SetSavedPoint(1,0.001973769);
   f_11840205->SetSavedPoint(2,0.00369651);
   f_11840205->SetSavedPoint(3,0.00526984);
   f_11840205->SetSavedPoint(4,0.006762166);
   f_11840205->SetSavedPoint(5,0.008216611);
   f_11840205->SetSavedPoint(6,0.009657488);
   f_11840205->SetSavedPoint(7,0.01109551);
   f_11840205->SetSavedPoint(8,0.01253196);
   f_11840205->SetSavedPoint(9,0.01396196);
   f_11840205->SetSavedPoint(10,0.01537698);
   f_11840205->SetSavedPoint(11,0.01676679);
   f_11840205->SetSavedPoint(12,0.01812082);
   f_11840205->SetSavedPoint(13,0.0194292);
   f_11840205->SetSavedPoint(14,0.02068338);
   f_11840205->SetSavedPoint(15,0.02187658);
   f_11840205->SetSavedPoint(16,0.02300392);
   f_11840205->SetSavedPoint(17,0.02406253);
   f_11840205->SetSavedPoint(18,0.02505142);
   f_11840205->SetSavedPoint(19,0.02597133);
   f_11840205->SetSavedPoint(20,0.02682455);
   f_11840205->SetSavedPoint(21,0.02761464);
   f_11840205->SetSavedPoint(22,0.02834618);
   f_11840205->SetSavedPoint(23,0.0290245);
   f_11840205->SetSavedPoint(24,0.02965545);
   f_11840205->SetSavedPoint(25,0.03024514);
   f_11840205->SetSavedPoint(26,0.03079977);
   f_11840205->SetSavedPoint(27,0.03132537);
   f_11840205->SetSavedPoint(28,0.03182772);
   f_11840205->SetSavedPoint(29,0.03231218);
   f_11840205->SetSavedPoint(30,0.03278358);
   f_11840205->SetSavedPoint(31,0.03324618);
   f_11840205->SetSavedPoint(32,0.0337036);
   f_11840205->SetSavedPoint(33,0.03415879);
   f_11840205->SetSavedPoint(34,0.03461404);
   f_11840205->SetSavedPoint(35,0.03507096);
   f_11840205->SetSavedPoint(36,0.03553056);
   f_11840205->SetSavedPoint(37,0.03599325);
   f_11840205->SetSavedPoint(38,0.03645891);
   f_11840205->SetSavedPoint(39,0.03692693);
   f_11840205->SetSavedPoint(40,0.03739629);
   f_11840205->SetSavedPoint(41,0.03786564);
   f_11840205->SetSavedPoint(42,0.03833334);
   f_11840205->SetSavedPoint(43,0.03879755);
   f_11840205->SetSavedPoint(44,0.03925627);
   f_11840205->SetSavedPoint(45,0.03970744);
   f_11840205->SetSavedPoint(46,0.04014899);
   f_11840205->SetSavedPoint(47,0.04057886);
   f_11840205->SetSavedPoint(48,0.0409951);
   f_11840205->SetSavedPoint(49,0.04139589);
   f_11840205->SetSavedPoint(50,0.04177956);
   f_11840205->SetSavedPoint(51,0.04214465);
   f_11840205->SetSavedPoint(52,0.04248992);
   f_11840205->SetSavedPoint(53,0.04281437);
   f_11840205->SetSavedPoint(54,0.04311725);
   f_11840205->SetSavedPoint(55,0.04339806);
   f_11840205->SetSavedPoint(56,0.04365659);
   f_11840205->SetSavedPoint(57,0.04389283);
   f_11840205->SetSavedPoint(58,0.04410706);
   f_11840205->SetSavedPoint(59,0.04429976);
   f_11840205->SetSavedPoint(60,0.04447165);
   f_11840205->SetSavedPoint(61,0.04462363);
   f_11840205->SetSavedPoint(62,0.04475677);
   f_11840205->SetSavedPoint(63,0.0448723);
   f_11840205->SetSavedPoint(64,0.04497157);
   f_11840205->SetSavedPoint(65,0.04505603);
   f_11840205->SetSavedPoint(66,0.04512719);
   f_11840205->SetSavedPoint(67,0.04518664);
   f_11840205->SetSavedPoint(68,0.04523595);
   f_11840205->SetSavedPoint(69,0.04527672);
   f_11840205->SetSavedPoint(70,0.04531051);
   f_11840205->SetSavedPoint(71,0.04533883);
   f_11840205->SetSavedPoint(72,0.04536313);
   f_11840205->SetSavedPoint(73,0.04538477);
   f_11840205->SetSavedPoint(74,0.04540502);
   f_11840205->SetSavedPoint(75,0.04542502);
   f_11840205->SetSavedPoint(76,0.0454458);
   f_11840205->SetSavedPoint(77,0.04546823);
   f_11840205->SetSavedPoint(78,0.04549307);
   f_11840205->SetSavedPoint(79,0.04552091);
   f_11840205->SetSavedPoint(80,0.0455522);
   f_11840205->SetSavedPoint(81,0.04558726);
   f_11840205->SetSavedPoint(82,0.04562625);
   f_11840205->SetSavedPoint(83,0.04566918);
   f_11840205->SetSavedPoint(84,0.04571595);
   f_11840205->SetSavedPoint(85,0.04576632);
   f_11840205->SetSavedPoint(86,0.04581993);
   f_11840205->SetSavedPoint(87,0.04587633);
   f_11840205->SetSavedPoint(88,0.04593496);
   f_11840205->SetSavedPoint(89,0.04599519);
   f_11840205->SetSavedPoint(90,0.04605631);
   f_11840205->SetSavedPoint(91,0.04611757);
   f_11840205->SetSavedPoint(92,0.04617816);
   f_11840205->SetSavedPoint(93,0.04623727);
   f_11840205->SetSavedPoint(94,0.04629406);
   f_11840205->SetSavedPoint(95,0.04634769);
   f_11840205->SetSavedPoint(96,0.04639734);
   f_11840205->SetSavedPoint(97,0.04644223);
   f_11840205->SetSavedPoint(98,0.0464816);
   f_11840205->SetSavedPoint(99,0.04651477);
   f_11840205->SetSavedPoint(100,0.04654108);
   f_11840205->SetSavedPoint(101,0.04655999);
   f_11840205->SetSavedPoint(102,0.04657101);
   f_11840205->SetSavedPoint(103,0.04657375);
   f_11840205->SetSavedPoint(104,0.04656791);
   f_11840205->SetSavedPoint(105,0.04655329);
   f_11840205->SetSavedPoint(106,0.04652978);
   f_11840205->SetSavedPoint(107,0.04649741);
   f_11840205->SetSavedPoint(108,0.04645627);
   f_11840205->SetSavedPoint(109,0.04640659);
   f_11840205->SetSavedPoint(110,0.04634868);
   f_11840205->SetSavedPoint(111,0.04628297);
   f_11840205->SetSavedPoint(112,0.04620997);
   f_11840205->SetSavedPoint(113,0.0461303);
   f_11840205->SetSavedPoint(114,0.04604465);
   f_11840205->SetSavedPoint(115,0.0459538);
   f_11840205->SetSavedPoint(116,0.04585859);
   f_11840205->SetSavedPoint(117,0.04575994);
   f_11840205->SetSavedPoint(118,0.04565882);
   f_11840205->SetSavedPoint(119,0.04555624);
   f_11840205->SetSavedPoint(120,0.04545324);
   f_11840205->SetSavedPoint(121,0.0453509);
   f_11840205->SetSavedPoint(122,0.04525031);
   f_11840205->SetSavedPoint(123,0.04515256);
   f_11840205->SetSavedPoint(124,0.04505874);
   f_11840205->SetSavedPoint(125,0.04496993);
   f_11840205->SetSavedPoint(126,0.04488716);
   f_11840205->SetSavedPoint(127,0.04481145);
   f_11840205->SetSavedPoint(128,0.04474376);
   f_11840205->SetSavedPoint(129,0.04468501);
   f_11840205->SetSavedPoint(130,0.04463605);
   f_11840205->SetSavedPoint(131,0.04459765);
   f_11840205->SetSavedPoint(132,0.04457052);
   f_11840205->SetSavedPoint(133,0.04455529);
   f_11840205->SetSavedPoint(134,0.04455248);
   f_11840205->SetSavedPoint(135,0.04456253);
   f_11840205->SetSavedPoint(136,0.04458579);
   f_11840205->SetSavedPoint(137,0.0446225);
   f_11840205->SetSavedPoint(138,0.0446728);
   f_11840205->SetSavedPoint(139,0.04473674);
   f_11840205->SetSavedPoint(140,0.04481424);
   f_11840205->SetSavedPoint(141,0.04490515);
   f_11840205->SetSavedPoint(142,0.04500921);
   f_11840205->SetSavedPoint(143,0.04512605);
   f_11840205->SetSavedPoint(144,0.04525523);
   f_11840205->SetSavedPoint(145,0.0453962);
   f_11840205->SetSavedPoint(146,0.04554833);
   f_11840205->SetSavedPoint(147,0.04571093);
   f_11840205->SetSavedPoint(148,0.04588322);
   f_11840205->SetSavedPoint(149,0.04606436);
   f_11840205->SetSavedPoint(150,0.04625346);
   f_11840205->SetSavedPoint(151,0.04644957);
   f_11840205->SetSavedPoint(152,0.04665171);
   f_11840205->SetSavedPoint(153,0.04685887);
   f_11840205->SetSavedPoint(154,0.04707002);
   f_11840205->SetSavedPoint(155,0.04728411);
   f_11840205->SetSavedPoint(156,0.0475001);
   f_11840205->SetSavedPoint(157,0.04771693);
   f_11840205->SetSavedPoint(158,0.04793359);
   f_11840205->SetSavedPoint(159,0.04814909);
   f_11840205->SetSavedPoint(160,0.04836246);
   f_11840205->SetSavedPoint(161,0.04857278);
   f_11840205->SetSavedPoint(162,0.04877919);
   f_11840205->SetSavedPoint(163,0.04898089);
   f_11840205->SetSavedPoint(164,0.04917715);
   f_11840205->SetSavedPoint(165,0.04936732);
   f_11840205->SetSavedPoint(166,0.04955082);
   f_11840205->SetSavedPoint(167,0.04972718);
   f_11840205->SetSavedPoint(168,0.04989601);
   f_11840205->SetSavedPoint(169,0.05005702);
   f_11840205->SetSavedPoint(170,0.05021005);
   f_11840205->SetSavedPoint(171,0.05035501);
   f_11840205->SetSavedPoint(172,0.05049194);
   f_11840205->SetSavedPoint(173,0.050621);
   f_11840205->SetSavedPoint(174,0.05074244);
   f_11840205->SetSavedPoint(175,0.05085666);
   f_11840205->SetSavedPoint(176,0.05096412);
   f_11840205->SetSavedPoint(177,0.05106543);
   f_11840205->SetSavedPoint(178,0.0511613);
   f_11840205->SetSavedPoint(179,0.05125253);
   f_11840205->SetSavedPoint(180,0.05134004);
   f_11840205->SetSavedPoint(181,0.05142483);
   f_11840205->SetSavedPoint(182,0.05150799);
   f_11840205->SetSavedPoint(183,0.05159071);
   f_11840205->SetSavedPoint(184,0.05167423);
   f_11840205->SetSavedPoint(185,0.05175987);
   f_11840205->SetSavedPoint(186,0.05184903);
   f_11840205->SetSavedPoint(187,0.05194313);
   f_11840205->SetSavedPoint(188,0.05204365);
   f_11840205->SetSavedPoint(189,0.05215209);
   f_11840205->SetSavedPoint(190,0.05226999);
   f_11840205->SetSavedPoint(191,0.05239889);
   f_11840205->SetSavedPoint(192,0.05254034);
   f_11840205->SetSavedPoint(193,0.05269587);
   f_11840205->SetSavedPoint(194,0.052867);
   f_11840205->SetSavedPoint(195,0.05305521);
   f_11840205->SetSavedPoint(196,0.05326195);
   f_11840205->SetSavedPoint(197,0.05348861);
   f_11840205->SetSavedPoint(198,0.05373652);
   f_11840205->SetSavedPoint(199,0.05400695);
   f_11840205->SetSavedPoint(200,0.05430106);
   f_11840205->SetSavedPoint(201,0.05461995);
   f_11840205->SetSavedPoint(202,0.05496461);
   f_11840205->SetSavedPoint(203,0.05533589);
   f_11840205->SetSavedPoint(204,0.05573457);
   f_11840205->SetSavedPoint(205,0.05616129);
   f_11840205->SetSavedPoint(206,0.05661653);
   f_11840205->SetSavedPoint(207,0.05710067);
   f_11840205->SetSavedPoint(208,0.05761392);
   f_11840205->SetSavedPoint(209,0.05815637);
   f_11840205->SetSavedPoint(210,0.05872793);
   f_11840205->SetSavedPoint(211,0.05932838);
   f_11840205->SetSavedPoint(212,0.05995732);
   f_11840205->SetSavedPoint(213,0.06061421);
   f_11840205->SetSavedPoint(214,0.06129834);
   f_11840205->SetSavedPoint(215,0.06200884);
   f_11840205->SetSavedPoint(216,0.06274471);
   f_11840205->SetSavedPoint(217,0.06350475);
   f_11840205->SetSavedPoint(218,0.06428765);
   f_11840205->SetSavedPoint(219,0.06509192);
   f_11840205->SetSavedPoint(220,0.06591595);
   f_11840205->SetSavedPoint(221,0.06675797);
   f_11840205->SetSavedPoint(222,0.06761609);
   f_11840205->SetSavedPoint(223,0.06848831);
   f_11840205->SetSavedPoint(224,0.06937247);
   f_11840205->SetSavedPoint(225,0.07026635);
   f_11840205->SetSavedPoint(226,0.07116759);
   f_11840205->SetSavedPoint(227,0.07207376);
   f_11840205->SetSavedPoint(228,0.07298234);
   f_11840205->SetSavedPoint(229,0.07389075);
   f_11840205->SetSavedPoint(230,0.07479635);
   f_11840205->SetSavedPoint(231,0.07569643);
   f_11840205->SetSavedPoint(232,0.07658826);
   f_11840205->SetSavedPoint(233,0.0774691);
   f_11840205->SetSavedPoint(234,0.07833617);
   f_11840205->SetSavedPoint(235,0.0791867);
   f_11840205->SetSavedPoint(236,0.08001793);
   f_11840205->SetSavedPoint(237,0.08082714);
   f_11840205->SetSavedPoint(238,0.08161162);
   f_11840205->SetSavedPoint(239,0.08236873);
   f_11840205->SetSavedPoint(240,0.08309587);
   f_11840205->SetSavedPoint(241,0.08379052);
   f_11840205->SetSavedPoint(242,0.08445025);
   f_11840205->SetSavedPoint(243,0.08507271);
   f_11840205->SetSavedPoint(244,0.08565567);
   f_11840205->SetSavedPoint(245,0.08619699);
   f_11840205->SetSavedPoint(246,0.08669467);
   f_11840205->SetSavedPoint(247,0.08714685);
   f_11840205->SetSavedPoint(248,0.08755178);
   f_11840205->SetSavedPoint(249,0.08790788);
   f_11840205->SetSavedPoint(250,0.08821372);
   f_11840205->SetSavedPoint(251,0.08846803);
   f_11840205->SetSavedPoint(252,0.0886697);
   f_11840205->SetSavedPoint(253,0.0888178);
   f_11840205->SetSavedPoint(254,0.08891155);
   f_11840205->SetSavedPoint(255,0.08895038);
   f_11840205->SetSavedPoint(256,0.08893388);
   f_11840205->SetSavedPoint(257,0.0888618);
   f_11840205->SetSavedPoint(258,0.08873411);
   f_11840205->SetSavedPoint(259,0.08855092);
   f_11840205->SetSavedPoint(260,0.08831255);
   f_11840205->SetSavedPoint(261,0.08801947);
   f_11840205->SetSavedPoint(262,0.08767233);
   f_11840205->SetSavedPoint(263,0.08727196);
   f_11840205->SetSavedPoint(264,0.08681933);
   f_11840205->SetSavedPoint(265,0.08631559);
   f_11840205->SetSavedPoint(266,0.08576203);
   f_11840205->SetSavedPoint(267,0.08516007);
   f_11840205->SetSavedPoint(268,0.08451131);
   f_11840205->SetSavedPoint(269,0.08381743);
   f_11840205->SetSavedPoint(270,0.08308027);
   f_11840205->SetSavedPoint(271,0.08230175);
   f_11840205->SetSavedPoint(272,0.08148392);
   f_11840205->SetSavedPoint(273,0.08062889);
   f_11840205->SetSavedPoint(274,0.07973888);
   f_11840205->SetSavedPoint(275,0.07881616);
   f_11840205->SetSavedPoint(276,0.07786308);
   f_11840205->SetSavedPoint(277,0.07688202);
   f_11840205->SetSavedPoint(278,0.07587541);
   f_11840205->SetSavedPoint(279,0.0748457);
   f_11840205->SetSavedPoint(280,0.07379535);
   f_11840205->SetSavedPoint(281,0.07272683);
   f_11840205->SetSavedPoint(282,0.0716426);
   f_11840205->SetSavedPoint(283,0.07054512);
   f_11840205->SetSavedPoint(284,0.06943679);
   f_11840205->SetSavedPoint(285,0.06831999);
   f_11840205->SetSavedPoint(286,0.06719706);
   f_11840205->SetSavedPoint(287,0.06607026);
   f_11840205->SetSavedPoint(288,0.06494179);
   f_11840205->SetSavedPoint(289,0.06381377);
   f_11840205->SetSavedPoint(290,0.06268826);
   f_11840205->SetSavedPoint(291,0.0615672);
   f_11840205->SetSavedPoint(292,0.06045245);
   f_11840205->SetSavedPoint(293,0.05934574);
   f_11840205->SetSavedPoint(294,0.05824873);
   f_11840205->SetSavedPoint(295,0.05716292);
   f_11840205->SetSavedPoint(296,0.05608973);
   f_11840205->SetSavedPoint(297,0.05503044);
   f_11840205->SetSavedPoint(298,0.05398619);
   f_11840205->SetSavedPoint(299,0.05295802);
   f_11840205->SetSavedPoint(300,0.05194683);
   f_11840205->SetSavedPoint(301,0.05095339);
   f_11840205->SetSavedPoint(302,0.04997834);
   f_11840205->SetSavedPoint(303,0.04902221);
   f_11840205->SetSavedPoint(304,0.04808537);
   f_11840205->SetSavedPoint(305,0.0471681);
   f_11840205->SetSavedPoint(306,0.04627055);
   f_11840205->SetSavedPoint(307,0.04539275);
   f_11840205->SetSavedPoint(308,0.04453462);
   f_11840205->SetSavedPoint(309,0.04369598);
   f_11840205->SetSavedPoint(310,0.04287654);
   f_11840205->SetSavedPoint(311,0.04207593);
   f_11840205->SetSavedPoint(312,0.04129367);
   f_11840205->SetSavedPoint(313,0.04052922);
   f_11840205->SetSavedPoint(314,0.03978196);
   f_11840205->SetSavedPoint(315,0.0390512);
   f_11840205->SetSavedPoint(316,0.03833619);
   f_11840205->SetSavedPoint(317,0.03763614);
   f_11840205->SetSavedPoint(318,0.0369502);
   f_11840205->SetSavedPoint(319,0.03627752);
   f_11840205->SetSavedPoint(320,0.03561718);
   f_11840205->SetSavedPoint(321,0.03496829);
   f_11840205->SetSavedPoint(322,0.03432992);
   f_11840205->SetSavedPoint(323,0.03370114);
   f_11840205->SetSavedPoint(324,0.03308104);
   f_11840205->SetSavedPoint(325,0.03246872);
   f_11840205->SetSavedPoint(326,0.03186332);
   f_11840205->SetSavedPoint(327,0.03126397);
   f_11840205->SetSavedPoint(328,0.03066987);
   f_11840205->SetSavedPoint(329,0.03008026);
   f_11840205->SetSavedPoint(330,0.02949441);
   f_11840205->SetSavedPoint(331,0.02891166);
   f_11840205->SetSavedPoint(332,0.0283314);
   f_11840205->SetSavedPoint(333,0.02775309);
   f_11840205->SetSavedPoint(334,0.02717625);
   f_11840205->SetSavedPoint(335,0.02660048);
   f_11840205->SetSavedPoint(336,0.02602543);
   f_11840205->SetSavedPoint(337,0.02545084);
   f_11840205->SetSavedPoint(338,0.02487653);
   f_11840205->SetSavedPoint(339,0.02430237);
   f_11840205->SetSavedPoint(340,0.02372833);
   f_11840205->SetSavedPoint(341,0.02315444);
   f_11840205->SetSavedPoint(342,0.02258082);
   f_11840205->SetSavedPoint(343,0.02200762);
   f_11840205->SetSavedPoint(344,0.0214351);
   f_11840205->SetSavedPoint(345,0.02086357);
   f_11840205->SetSavedPoint(346,0.02029339);
   f_11840205->SetSavedPoint(347,0.01972499);
   f_11840205->SetSavedPoint(348,0.01915883);
   f_11840205->SetSavedPoint(349,0.01859546);
   f_11840205->SetSavedPoint(350,0.01803542);
   f_11840205->SetSavedPoint(351,0.01747931);
   f_11840205->SetSavedPoint(352,0.01692777);
   f_11840205->SetSavedPoint(353,0.01638144);
   f_11840205->SetSavedPoint(354,0.01584099);
   f_11840205->SetSavedPoint(355,0.01530709);
   f_11840205->SetSavedPoint(356,0.01478042);
   f_11840205->SetSavedPoint(357,0.01426166);
   f_11840205->SetSavedPoint(358,0.01375148);
   f_11840205->SetSavedPoint(359,0.01325052);
   f_11840205->SetSavedPoint(360,0.0127594);
   f_11840205->SetSavedPoint(361,0.01227874);
   f_11840205->SetSavedPoint(362,0.0118091);
   f_11840205->SetSavedPoint(363,0.01135099);
   f_11840205->SetSavedPoint(364,0.0109049);
   f_11840205->SetSavedPoint(365,0.01047127);
   f_11840205->SetSavedPoint(366,0.01005048);
   f_11840205->SetSavedPoint(367,0.009642847);
   f_11840205->SetSavedPoint(368,0.00924864);
   f_11840205->SetSavedPoint(369,0.008868065);
   f_11840205->SetSavedPoint(370,0.008501264);
   f_11840205->SetSavedPoint(371,0.008148315);
   f_11840205->SetSavedPoint(372,0.007809232);
   f_11840205->SetSavedPoint(373,0.007483965);
   f_11840205->SetSavedPoint(374,0.007172401);
   f_11840205->SetSavedPoint(375,0.006874364);
   f_11840205->SetSavedPoint(376,0.006589619);
   f_11840205->SetSavedPoint(377,0.006317875);
   f_11840205->SetSavedPoint(378,0.006058786);
   f_11840205->SetSavedPoint(379,0.005811955);
   f_11840205->SetSavedPoint(380,0.005576941);
   f_11840205->SetSavedPoint(381,0.005353262);
   f_11840205->SetSavedPoint(382,0.005140399);
   f_11840205->SetSavedPoint(383,0.004937804);
   f_11840205->SetSavedPoint(384,0.004744903);
   f_11840205->SetSavedPoint(385,0.004561105);
   f_11840205->SetSavedPoint(386,0.004385805);
   f_11840205->SetSavedPoint(387,0.004218394);
   f_11840205->SetSavedPoint(388,0.004058262);
   f_11840205->SetSavedPoint(389,0.003904805);
   f_11840205->SetSavedPoint(390,0.003757435);
   f_11840205->SetSavedPoint(391,0.003615579);
   f_11840205->SetSavedPoint(392,0.00347869);
   f_11840205->SetSavedPoint(393,0.00334625);
   f_11840205->SetSavedPoint(394,0.003217778);
   f_11840205->SetSavedPoint(395,0.003092829);
   f_11840205->SetSavedPoint(396,0.002971002);
   f_11840205->SetSavedPoint(397,0.002851943);
   f_11840205->SetSavedPoint(398,0.002735347);
   f_11840205->SetSavedPoint(399,0.002620958);
   f_11840205->SetSavedPoint(400,0.002508575);
   f_11840205->SetSavedPoint(401,0.002398045);
   f_11840205->SetSavedPoint(402,0.002289272);
   f_11840205->SetSavedPoint(403,0.002182208);
   f_11840205->SetSavedPoint(404,0.002076855);
   f_11840205->SetSavedPoint(405,0.001973261);
   f_11840205->SetSavedPoint(406,0.001871518);
   f_11840205->SetSavedPoint(407,0.001771754);
   f_11840205->SetSavedPoint(408,0.001674135);
   f_11840205->SetSavedPoint(409,0.001578852);
   f_11840205->SetSavedPoint(410,0.001486121);
   f_11840205->SetSavedPoint(411,0.001396173);
   f_11840205->SetSavedPoint(412,0.001309249);
   f_11840205->SetSavedPoint(413,0.001225592);
   f_11840205->SetSavedPoint(414,0.001145441);
   f_11840205->SetSavedPoint(415,0.001069021);
   f_11840205->SetSavedPoint(416,0.0009965422);
   f_11840205->SetSavedPoint(417,0.0009281853);
   f_11840205->SetSavedPoint(418,0.0008641009);
   f_11840205->SetSavedPoint(419,0.0008044013);
   f_11840205->SetSavedPoint(420,0.0007491558);
   f_11840205->SetSavedPoint(421,0.000698386);
   f_11840205->SetSavedPoint(422,0.000652063);
   f_11840205->SetSavedPoint(423,0.0006101045);
   f_11840205->SetSavedPoint(424,0.0005723738);
   f_11840205->SetSavedPoint(425,0.00053868);
   f_11840205->SetSavedPoint(426,0.0005087793);
   f_11840205->SetSavedPoint(427,0.000482378);
   f_11840205->SetSavedPoint(428,0.0004591367);
   f_11840205->SetSavedPoint(429,0.0004386764);
   f_11840205->SetSavedPoint(430,0.0004205853);
   f_11840205->SetSavedPoint(431,0.000404428);
   f_11840205->SetSavedPoint(432,0.0003897548);
   f_11840205->SetSavedPoint(433,0.0003761133);
   f_11840205->SetSavedPoint(434,0.0003630601);
   f_11840205->SetSavedPoint(435,0.0003501737);
   f_11840205->SetSavedPoint(436,0.0003370675);
   f_11840205->SetSavedPoint(437,0.0003234034);
   f_11840205->SetSavedPoint(438,0.0003089045);
   f_11840205->SetSavedPoint(439,0.0002933677);
   f_11840205->SetSavedPoint(440,0.0002766745);
   f_11840205->SetSavedPoint(441,0.0002588006);
   f_11840205->SetSavedPoint(442,0.0002398225);
   f_11840205->SetSavedPoint(443,0.0002199219);
   f_11840205->SetSavedPoint(444,0.0001993855);
   f_11840205->SetSavedPoint(445,0.0001786011);
   f_11840205->SetSavedPoint(446,0.0001580478);
   f_11840205->SetSavedPoint(447,0.0001382815);
   f_11840205->SetSavedPoint(448,0.0001199121);
   f_11840205->SetSavedPoint(449,0.0001035742);
   f_11840205->SetSavedPoint(450,8.988996e-05);
   f_11840205->SetSavedPoint(451,7.942159e-05);
   f_11840205->SetSavedPoint(452,7.2616e-05);
   f_11840205->SetSavedPoint(453,6.97384e-05);
   f_11840205->SetSavedPoint(454,7.079592e-05);
   f_11840205->SetSavedPoint(455,7.545055e-05);
   f_11840205->SetSavedPoint(456,8.292145e-05);
   f_11840205->SetSavedPoint(457,9.187706e-05);
   f_11840205->SetSavedPoint(458,0.0001003172);
   f_11840205->SetSavedPoint(459,0.0001054467);
   f_11840205->SetSavedPoint(460,0.0001035406);
   f_11840205->SetSavedPoint(461,8.980513e-05);
   f_11840205->SetSavedPoint(462,5.823351e-05);
   f_11840205->SetSavedPoint(463,1.462887e-06);
   f_11840205->SetSavedPoint(464,-8.936608e-05);
   f_11840205->SetSavedPoint(465,-0.0002247414);
   f_11840205->SetSavedPoint(466,-0.0004168987);
   f_11840205->SetSavedPoint(467,-0.0006799196);
   f_11840205->SetSavedPoint(468,-0.001029803);
   f_11840205->SetSavedPoint(469,-0.001484498);
   f_11840205->SetSavedPoint(470,-0.002063892);
   f_11840205->SetSavedPoint(471,-0.002789738);
   f_11840205->SetSavedPoint(472,-0.003685508);
   f_11840205->SetSavedPoint(473,-0.004776157);
   f_11840205->SetSavedPoint(474,-0.006087781);
   f_11840205->SetSavedPoint(475,-0.007647149);
   f_11840205->SetSavedPoint(476,-0.009481083);
   f_11840205->SetSavedPoint(477,-0.01161566);
   f_11840205->SetSavedPoint(478,-0.0140752);
   f_11840205->SetSavedPoint(479,-0.01688107);
   f_11840205->SetSavedPoint(480,-0.02005012);
   f_11840205->SetSavedPoint(481,-0.02359289);
   f_11840205->SetSavedPoint(482,-0.02751144);
   f_11840205->SetSavedPoint(483,-0.03179675);
   f_11840205->SetSavedPoint(484,-0.0364257);
   f_11840205->SetSavedPoint(485,-0.04135752);
   f_11840205->SetSavedPoint(486,-0.04652964);
   f_11840205->SetSavedPoint(487,-0.05185296);
   f_11840205->SetSavedPoint(488,-0.05720628);
   f_11840205->SetSavedPoint(489,-0.06243008);
   f_11840205->SetSavedPoint(490,-0.06731926);
   f_11840205->SetSavedPoint(491,-0.07161498);
   f_11840205->SetSavedPoint(492,-0.07499536);
   f_11840205->SetSavedPoint(493,-0.07706497);
   f_11840205->SetSavedPoint(494,-0.07734304);
   f_11840205->SetSavedPoint(495,-0.0752501);
   f_11840205->SetSavedPoint(496,-0.07009311);
   f_11840205->SetSavedPoint(497,-0.06104879);
   f_11840205->SetSavedPoint(498,-0.04714503);
   f_11840205->SetSavedPoint(499,-0.02724016);
   f_11840205->SetSavedPoint(500,0);
   f_11840205->SetSavedPoint(501,0);
   f_11840205->SetSavedPoint(502,29.925);
   f_11840205->SetFillColor(19);
   f_11840205->SetFillStyle(0);
   f_11840205->SetMarkerStyle(20);
   f_11840205->SetMarkerSize(1.2);
   f_11840205->SetLineColor(6);
   f_11840205->SetLineWidth(3);
   f_11840205->SetLineStyle(11);
   f_11840205->GetXaxis()->SetNdivisions(505);
   f_11840205->GetXaxis()->SetLabelFont(132);
   f_11840205->GetXaxis()->SetLabelOffset(0.015);
   f_11840205->GetXaxis()->SetLabelSize(0.05);
   f_11840205->GetXaxis()->SetTitleSize(0.06);
   f_11840205->GetXaxis()->SetTitleFont(132);
   f_11840205->GetYaxis()->SetLabelFont(132);
   f_11840205->GetYaxis()->SetLabelSize(0.05);
   f_11840205->GetYaxis()->SetTitleSize(0.06);
   f_11840205->GetYaxis()->SetTitleFont(42);
   f_11840205->SetParameter(0,0);
   f_11840205->SetParError(0,0);
   f_11840205->SetParLimits(0,0,0);
   f_11840205->SetParameter(1,0);
   f_11840205->SetParError(1,0);
   f_11840205->SetParLimits(1,0,0);
   f_11840205->SetParameter(2,0);
   f_11840205->SetParError(2,0);
   f_11840205->SetParLimits(2,0,0);
   f_11840205->SetParameter(3,0);
   f_11840205->SetParError(3,0);
   f_11840205->SetParLimits(3,0,0);
   f_11840205->SetParameter(4,0);
   f_11840205->SetParError(4,0);
   f_11840205->SetParLimits(4,0,0);
   f_11840205->SetParameter(5,0);
   f_11840205->SetParError(5,0);
   f_11840205->SetParLimits(5,0,0);
   f_11840205->SetParameter(6,0);
   f_11840205->SetParError(6,0);
   f_11840205->SetParLimits(6,0,0);
   f_11840205->SetParameter(7,0);
   f_11840205->SetParError(7,0);
   f_11840205->SetParLimits(7,0,0);
   f_11840205->SetParameter(8,0);
   f_11840205->SetParError(8,0);
   f_11840205->SetParLimits(8,0,0);
   f_11840205->SetParameter(9,0);
   f_11840205->SetParError(9,0);
   f_11840205->SetParLimits(9,0,0);
   f_11840205->SetParameter(10,0);
   f_11840205->SetParError(10,0);
   f_11840205->SetParLimits(10,0,0);
   f_11840205->SetParameter(11,0);
   f_11840205->SetParError(11,0);
   f_11840205->SetParLimits(11,0,0);
   f_11840205->SetParameter(12,0);
   f_11840205->SetParError(12,0);
   f_11840205->SetParLimits(12,0,0);
   f_11840205->SetParameter(13,0);
   f_11840205->SetParError(13,0);
   f_11840205->SetParLimits(13,0,0);
   f_11840205->SetParameter(14,0);
   f_11840205->SetParError(14,0);
   f_11840205->SetParLimits(14,0,0);
   f_11840205->SetParameter(15,0);
   f_11840205->SetParError(15,0);
   f_11840205->SetParLimits(15,0,0);
   f_11840205->SetParameter(16,0);
   f_11840205->SetParError(16,0);
   f_11840205->SetParLimits(16,0,0);
   f_11840205->SetParameter(17,0);
   f_11840205->SetParError(17,0);
   f_11840205->SetParLimits(17,0,0);
   f_11840205->SetParameter(18,0);
   f_11840205->SetParError(18,0);
   f_11840205->SetParLimits(18,0,0);
   f_11840205->SetParameter(19,0);
   f_11840205->SetParError(19,0);
   f_11840205->SetParLimits(19,0,0);
   f_11840205->SetParameter(20,0);
   f_11840205->SetParError(20,0);
   f_11840205->SetParLimits(20,0,0);
   f_11840205->SetParameter(21,0);
   f_11840205->SetParError(21,0);
   f_11840205->SetParLimits(21,0,0);
   f_11840205->SetParameter(22,0);
   f_11840205->SetParError(22,0);
   f_11840205->SetParLimits(22,0,0);
   f_11840205->SetParameter(23,0);
   f_11840205->SetParError(23,0);
   f_11840205->SetParLimits(23,0,0);
   f_11840205->SetParameter(24,0);
   f_11840205->SetParError(24,0);
   f_11840205->SetParLimits(24,0,0);
   f_11840205->Draw("same");
   
   Double_t Graph1_fx142[203] = {
   0,
   0.3,
   0.6,
   0.9,
   1.2,
   1.5,
   1.8,
   2.1,
   2.4,
   2.7,
   3,
   3.3,
   3.6,
   3.9,
   4.2,
   4.5,
   4.8,
   5.1,
   5.4,
   5.7,
   6,
   6.3,
   6.6,
   6.9,
   7.2,
   7.5,
   7.8,
   8.1,
   8.4,
   8.7,
   9,
   9.3,
   9.6,
   9.9,
   10.2,
   10.5,
   10.8,
   11.1,
   11.4,
   11.7,
   12,
   12.3,
   12.6,
   12.9,
   13.2,
   13.5,
   13.8,
   14.1,
   14.4,
   14.7,
   15,
   15.3,
   15.6,
   15.9,
   16.2,
   16.5,
   16.8,
   17.1,
   17.4,
   17.7,
   18,
   18.3,
   18.6,
   18.9,
   19.2,
   19.5,
   19.8,
   20.1,
   20.4,
   20.7,
   21,
   21.3,
   21.6,
   21.9,
   22.2,
   22.5,
   22.8,
   23.1,
   23.4,
   23.7,
   24,
   24.3,
   24.6,
   24.9,
   25.2,
   25.5,
   25.8,
   26.1,
   26.4,
   26.7,
   27,
   27.3,
   27.6,
   27.9,
   28.2,
   28.5,
   28.8,
   29.1,
   29.4,
   29.7,
   30,
   30,
   29.7,
   29.4,
   29.1,
   28.8,
   28.5,
   28.2,
   27.9,
   27.6,
   27.3,
   27,
   26.7,
   26.4,
   26.1,
   25.8,
   25.5,
   25.2,
   24.9,
   24.6,
   24.3,
   24,
   23.7,
   23.4,
   23.1,
   22.8,
   22.5,
   22.2,
   21.9,
   21.6,
   21.3,
   21,
   20.7,
   20.4,
   20.1,
   19.8,
   19.5,
   19.2,
   18.9,
   18.6,
   18.3,
   18,
   17.7,
   17.4,
   17.1,
   16.8,
   16.5,
   16.2,
   15.9,
   15.6,
   15.3,
   15,
   14.7,
   14.4,
   14.1,
   13.8,
   13.5,
   13.2,
   12.9,
   12.6,
   12.3,
   12,
   11.7,
   11.4,
   11.1,
   10.8,
   10.5,
   10.2,
   9.9,
   9.6,
   9.3,
   9,
   8.7,
   8.4,
   8.1,
   7.8,
   7.5,
   7.2,
   6.9,
   6.6,
   6.3,
   6,
   5.7,
   5.4,
   5.1,
   4.8,
   4.5,
   4.2,
   3.9,
   3.6,
   3.3,
   3,
   2.7,
   2.4,
   2.1,
   1.8,
   1.5,
   1.2,
   0.9,
   0.6,
   0.3,
   0,
   0};
   Double_t Graph1_fy142[203] = {
   0,
   0.01526384,
   0.02867608,
   0.04139388,
   0.05168535,
   0.05900942,
   0.06402433,
   0.06770859,
   0.07073322,
   0.07328516,
   0.0751982,
   0.07619134,
   0.0760715,
   0.0748363,
   0.07267501,
   0.06990048,
   0.06685496,
   0.06382585,
   0.0609937,
   0.05841892,
   0.05606184,
   0.0538234,
   0.05159196,
   0.04928326,
   0.04686541,
   0.04436555,
   0.04186002,
   0.03945279,
   0.03724909,
   0.03533083,
   0.03373925,
   0.03246792,
   0.03146682,
   0.03065582,
   0.02994424,
   0.02925233,
   0.02853015,
   0.02777058,
   0.02701392,
   0.02634341,
   0.02587262,
   0.02572676,
   0.0260212,
   0.02684057,
   0.02822179,
   0.03014374,
   0.03252496,
   0.03522997,
   0.03808297,
   0.04088717,
   0.04344681,
   0.0455889,
   0.04718165,
   0.04814713,
   0.04846677,
   0.04817897,
   0.04736975,
   0.04615789,
   0.04467695,
   0.04305698,
   0.04140849,
   0.03981109,
   0.03830791,
   0.03690666,
   0.03558632,
   0.03430809,
   0.03302847,
   0.03171159,
   0.03033884,
   0.02891374,
   0.02746132,
   0.02602227,
   0.02464328,
   0.02336579,
   0.02221584,
   0.0211976,
   0.0202924,
   0.01946382,
   0.01866782,
   0.01786562,
   0.01703563,
   0.0161808,
   0.01532834,
   0.01452088,
   0.01380058,
   0.01319081,
   0.01268206,
   0.01222898,
   0.01176314,
   0.0112204,
   0.01057438,
   0.009860021,
   0.009168497,
   0.008602409,
   0.008201859,
   0.007887511,
   0.00749882,
   0.006987673,
   0.006655716,
   0.006797109,
   0.004869075,
   0.003383383,
   0.004748828,
   0.004675917,
   0.004936994,
   0.005328751,
   0.005637875,
   0.005897494,
   0.006222831,
   0.006672799,
   0.0072203,
   0.007791517,
   0.008319235,
   0.008776505,
   0.009181712,
   0.009582227,
   0.0100299,
   0.01056022,
   0.01118197,
   0.01187861,
   0.01261854,
   0.01336891,
   0.01410822,
   0.01483367,
   0.01556204,
   0.01632431,
   0.01715649,
   0.01808921,
   0.01913928,
   0.02030497,
   0.02156633,
   0.02289003,
   0.0242375,
   0.02557431,
   0.02687854,
   0.02814611,
   0.02939186,
   0.03064577,
   0.03194513,
   0.03332382,
   0.03480083,
   0.03637023,
   0.03799462,
   0.03960352,
   0.04109765,
   0.04235856,
   0.04326277,
   0.04369832,
   0.04358143,
   0.04287071,
   0.04157662,
   0.03976454,
   0.03755075,
   0.03509144,
   0.03256617,
   0.03015788,
   0.02803214,
   0.02631871,
   0.02509798,
   0.02439426,
   0.02417718,
   0.02437073,
   0.02486885,
   0.02555498,
   0.02632245,
   0.0270925,
   0.02782659,
   0.02853116,
   0.02925353,
   0.03006987,
   0.03106715,
   0.03232264,
   0.03388498,
   0.03576101,
   0.03791165,
   0.04025842,
   0.04270007,
   0.04513621,
   0.04749286,
   0.04974334,
   0.05191797,
   0.05409772,
   0.05639018,
   0.05889093,
   0.06163831,
   0.064574,
   0.06752358,
   0.07020938,
   0.07230077,
   0.07349559,
   0.07361122,
   0.07265041,
   0.07080017,
   0.06833253,
   0.06540856,
   0.06184807,
   0.05700322,
   0.0499289,
   0.03998891,
   0.027705,
   0.01474877,
   0,
   0};
   graph = new TGraph(203,Graph1_fx142,Graph1_fy142);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph142 = new TH1F("Graph_Graph142","Graph",203,0,33);
   Graph_Graph142->SetMinimum(0);
   Graph_Graph142->SetMaximum(0.08381047);
   Graph_Graph142->SetDirectory(0);
   Graph_Graph142->SetStats(0);
   Graph_Graph142->SetMarkerStyle(20);
   Graph_Graph142->SetMarkerSize(1.2);
   Graph_Graph142->GetXaxis()->SetNdivisions(505);
   Graph_Graph142->GetXaxis()->SetLabelFont(132);
   Graph_Graph142->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph142->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph142->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph142->GetXaxis()->SetTitleFont(132);
   Graph_Graph142->GetYaxis()->SetLabelFont(132);
   Graph_Graph142->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph142->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph142->GetYaxis()->SetTitleFont(42);
   Graph_Graph142->GetZaxis()->SetLabelFont(132);
   Graph_Graph142->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph142->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph142->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph142);
   
   graph->Draw("flc");
   
   TH1D *h_3440__142 = new TH1D("h_3440__142","",15,0,30);
   h_3440__142->SetBinContent(1,0.03894646);
   h_3440__142->SetBinContent(2,0.05961975);
   h_3440__142->SetBinContent(3,0.1035324);
   h_3440__142->SetBinContent(4,0.03131784);
   h_3440__142->SetBinContent(5,0.01930335);
   h_3440__142->SetBinContent(6,0.04471587);
   h_3440__142->SetBinContent(7,0.03586495);
   h_3440__142->SetBinContent(8,0.03711869);
   h_3440__142->SetBinContent(9,0.05975216);
   h_3440__142->SetBinContent(10,0.02668979);
   h_3440__142->SetBinContent(11,0.02670822);
   h_3440__142->SetBinContent(12,0.001221414);
   h_3440__142->SetBinContent(13,0.00632149);
   h_3440__142->SetBinContent(14,0.008887636);
   h_3440__142->SetBinContent(16,3.046408);
   h_3440__142->SetBinError(1,0.0204638);
   h_3440__142->SetBinError(2,0.01849822);
   h_3440__142->SetBinError(3,0.05326997);
   h_3440__142->SetBinError(4,0.01973465);
   h_3440__142->SetBinError(5,0.01907209);
   h_3440__142->SetBinError(6,0.02125566);
   h_3440__142->SetBinError(7,0.01444663);
   h_3440__142->SetBinError(8,0.01880473);
   h_3440__142->SetBinError(9,0.03150237);
   h_3440__142->SetBinError(10,0.01746199);
   h_3440__142->SetBinError(11,0.01257885);
   h_3440__142->SetBinError(12,0.006405043);
   h_3440__142->SetBinError(13,0.00632149);
   h_3440__142->SetBinError(14,0.01362311);
   h_3440__142->SetBinError(16,7.573902);
   h_3440__142->SetMinimum(0);
   h_3440__142->SetMaximum(0.16);
   h_3440__142->SetEntries(164);
   h_3440__142->SetStats(0);
   h_3440__142->SetMarkerStyle(20);
   h_3440__142->SetMarkerSize(1.2);
   h_3440__142->GetXaxis()->SetNdivisions(505);
   h_3440__142->GetXaxis()->SetLabelFont(132);
   h_3440__142->GetXaxis()->SetLabelOffset(0.015);
   h_3440__142->GetXaxis()->SetLabelSize(0.05);
   h_3440__142->GetXaxis()->SetTitleSize(0.06);
   h_3440__142->GetXaxis()->SetTitleFont(132);
   h_3440__142->GetYaxis()->SetLabelFont(132);
   h_3440__142->GetYaxis()->SetLabelSize(0.05);
   h_3440__142->GetYaxis()->SetTitleSize(0.06);
   h_3440__142->GetYaxis()->SetTitleFont(42);
   h_3440__142->GetZaxis()->SetLabelFont(132);
   h_3440__142->GetZaxis()->SetLabelSize(0.05);
   h_3440__142->GetZaxis()->SetTitleSize(0.06);
   h_3440__142->GetZaxis()->SetTitleFont(42);
   h_3440__142->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6f.C <==
void 2xB_Y2_7GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:55:01 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.3240506,4.654321,1.701266);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3490__143 = new TH1D("h_3490__143","",10,2,4.5);
   h_3490__143->SetBinContent(1,0.5953167);
   h_3490__143->SetBinContent(2,1.212497);
   h_3490__143->SetBinContent(3,0.2080829);
   h_3490__143->SetBinContent(4,0.8179009);
   h_3490__143->SetBinContent(5,0.5950118);
   h_3490__143->SetBinContent(6,0.4181646);
   h_3490__143->SetBinContent(7,0.1431706);
   h_3490__143->SetBinContent(8,0.009855241);
   h_3490__143->SetBinError(1,0.4133265);
   h_3490__143->SetBinError(2,0.3519093);
   h_3490__143->SetBinError(3,0.1729615);
   h_3490__143->SetBinError(4,0.2131937);
   h_3490__143->SetBinError(5,0.2201744);
   h_3490__143->SetBinError(6,0.1518759);
   h_3490__143->SetBinError(7,0.1061146);
   h_3490__143->SetBinError(8,0.01513025);
   h_3490__143->SetMinimum(0);
   h_3490__143->SetMaximum(1.6);
   h_3490__143->SetEntries(159);
   h_3490__143->SetStats(0);
   h_3490__143->SetMarkerStyle(20);
   h_3490__143->SetMarkerSize(1.2);
   h_3490__143->GetXaxis()->SetNdivisions(505);
   h_3490__143->GetXaxis()->SetLabelFont(132);
   h_3490__143->GetXaxis()->SetLabelOffset(0.015);
   h_3490__143->GetXaxis()->SetLabelSize(0.05);
   h_3490__143->GetXaxis()->SetTitleSize(0.06);
   h_3490__143->GetXaxis()->SetTitleFont(132);
   h_3490__143->GetYaxis()->SetLabelFont(132);
   h_3490__143->GetYaxis()->SetLabelSize(0.05);
   h_3490__143->GetYaxis()->SetTitleSize(0.06);
   h_3490__143->GetYaxis()->SetTitleFont(42);
   h_3490__143->GetZaxis()->SetLabelFont(132);
   h_3490__143->GetZaxis()->SetLabelSize(0.05);
   h_3490__143->GetZaxis()->SetTitleSize(0.06);
   h_3490__143->GetZaxis()->SetTitleFont(42);
   h_3490__143->Draw("e1");
   
   TF1 *f_11920206 = new TF1("*f_11920",2,4.5,9);
    //The original function : f_11920 had originally been created by:
    //TF1 *f_11920 = new TF1("f_11920",f_11920,2,4.5,9);
   f_11920206->SetRange(2,4.5);
   f_11920206->SetName("f_11920");
   f_11920206->SetTitle("f_11920");
   f_11920206->SetNpx(500);
   f_11920206->SetSavedPoint(0,0);
   f_11920206->SetSavedPoint(1,0.01172678);
   f_11920206->SetSavedPoint(2,0.02335043);
   f_11920206->SetSavedPoint(3,0.03487194);
   f_11920206->SetSavedPoint(4,0.04629225);
   f_11920206->SetSavedPoint(5,0.05761229);
   f_11920206->SetSavedPoint(6,0.06883293);
   f_11920206->SetSavedPoint(7,0.07995505);
   f_11920206->SetSavedPoint(8,0.09097946);
   f_11920206->SetSavedPoint(9,0.101907);
   f_11920206->SetSavedPoint(10,0.1127383);
   f_11920206->SetSavedPoint(11,0.1234743);
   f_11920206->SetSavedPoint(12,0.1341156);
   f_11920206->SetSavedPoint(13,0.144663);
   f_11920206->SetSavedPoint(14,0.155117);
   f_11920206->SetSavedPoint(15,0.1654783);
   f_11920206->SetSavedPoint(16,0.1757476);
   f_11920206->SetSavedPoint(17,0.1859254);
   f_11920206->SetSavedPoint(18,0.1960123);
   f_11920206->SetSavedPoint(19,0.2060088);
   f_11920206->SetSavedPoint(20,0.2159155);
   f_11920206->SetSavedPoint(21,0.2257329);
   f_11920206->SetSavedPoint(22,0.2354614);
   f_11920206->SetSavedPoint(23,0.2451016);
   f_11920206->SetSavedPoint(24,0.2546538);
   f_11920206->SetSavedPoint(25,0.2641185);
   f_11920206->SetSavedPoint(26,0.2734961);
   f_11920206->SetSavedPoint(27,0.282787);
   f_11920206->SetSavedPoint(28,0.2919915);
   f_11920206->SetSavedPoint(29,0.3011101);
   f_11920206->SetSavedPoint(30,0.310143);
   f_11920206->SetSavedPoint(31,0.3190906);
   f_11920206->SetSavedPoint(32,0.3279532);
   f_11920206->SetSavedPoint(33,0.336731);
   f_11920206->SetSavedPoint(34,0.3454244);
   f_11920206->SetSavedPoint(35,0.3540337);
   f_11920206->SetSavedPoint(36,0.362559);
   f_11920206->SetSavedPoint(37,0.3710007);
   f_11920206->SetSavedPoint(38,0.3793589);
   f_11920206->SetSavedPoint(39,0.3876338);
   f_11920206->SetSavedPoint(40,0.3958258);
   f_11920206->SetSavedPoint(41,0.4039349);
   f_11920206->SetSavedPoint(42,0.4119614);
   f_11920206->SetSavedPoint(43,0.4199054);
   f_11920206->SetSavedPoint(44,0.4277671);
   f_11920206->SetSavedPoint(45,0.4355466);
   f_11920206->SetSavedPoint(46,0.4432442);
   f_11920206->SetSavedPoint(47,0.4508599);
   f_11920206->SetSavedPoint(48,0.4583939);
   f_11920206->SetSavedPoint(49,0.4658463);
   f_11920206->SetSavedPoint(50,0.4732172);
   f_11920206->SetSavedPoint(51,0.4805067);
   f_11920206->SetSavedPoint(52,0.487715);
   f_11920206->SetSavedPoint(53,0.4948421);
   f_11920206->SetSavedPoint(54,0.5018881);
   f_11920206->SetSavedPoint(55,0.5088531);
   f_11920206->SetSavedPoint(56,0.5157372);
   f_11920206->SetSavedPoint(57,0.5225406);
   f_11920206->SetSavedPoint(58,0.5292631);
   f_11920206->SetSavedPoint(59,0.535905);
   f_11920206->SetSavedPoint(60,0.5424662);
   f_11920206->SetSavedPoint(61,0.5489469);
   f_11920206->SetSavedPoint(62,0.5553471);
   f_11920206->SetSavedPoint(63,0.5616669);
   f_11920206->SetSavedPoint(64,0.5679063);
   f_11920206->SetSavedPoint(65,0.5740654);
   f_11920206->SetSavedPoint(66,0.5801442);
   f_11920206->SetSavedPoint(67,0.5861428);
   f_11920206->SetSavedPoint(68,0.5920612);
   f_11920206->SetSavedPoint(69,0.5978994);
   f_11920206->SetSavedPoint(70,0.6036576);
   f_11920206->SetSavedPoint(71,0.6093358);
   f_11920206->SetSavedPoint(72,0.6149339);
   f_11920206->SetSavedPoint(73,0.6204521);
   f_11920206->SetSavedPoint(74,0.6258905);
   f_11920206->SetSavedPoint(75,0.6312489);
   f_11920206->SetSavedPoint(76,0.6365276);
   f_11920206->SetSavedPoint(77,0.6417265);
   f_11920206->SetSavedPoint(78,0.6468457);
   f_11920206->SetSavedPoint(79,0.6518852);
   f_11920206->SetSavedPoint(80,0.6568451);
   f_11920206->SetSavedPoint(81,0.6617255);
   f_11920206->SetSavedPoint(82,0.6665264);
   f_11920206->SetSavedPoint(83,0.6712478);
   f_11920206->SetSavedPoint(84,0.6758899);
   f_11920206->SetSavedPoint(85,0.6804526);
   f_11920206->SetSavedPoint(86,0.6849361);
   f_11920206->SetSavedPoint(87,0.6893404);
   f_11920206->SetSavedPoint(88,0.6936656);
   f_11920206->SetSavedPoint(89,0.6979117);
   f_11920206->SetSavedPoint(90,0.7020789);
   f_11920206->SetSavedPoint(91,0.7061672);
   f_11920206->SetSavedPoint(92,0.7101766);
   f_11920206->SetSavedPoint(93,0.7141074);
   f_11920206->SetSavedPoint(94,0.7179596);
   f_11920206->SetSavedPoint(95,0.7217332);
   f_11920206->SetSavedPoint(96,0.7254284);
   f_11920206->SetSavedPoint(97,0.7290453);
   f_11920206->SetSavedPoint(98,0.7325839);
   f_11920206->SetSavedPoint(99,0.7360445);
   f_11920206->SetSavedPoint(100,0.7394271);
   f_11920206->SetSavedPoint(101,0.7427318);
   f_11920206->SetSavedPoint(102,0.7459588);
   f_11920206->SetSavedPoint(103,0.7491081);
   f_11920206->SetSavedPoint(104,0.75218);
   f_11920206->SetSavedPoint(105,0.7551746);
   f_11920206->SetSavedPoint(106,0.758092);
   f_11920206->SetSavedPoint(107,0.7609323);
   f_11920206->SetSavedPoint(108,0.7636958);
   f_11920206->SetSavedPoint(109,0.7663826);
   f_11920206->SetSavedPoint(110,0.7689928);
   f_11920206->SetSavedPoint(111,0.7715267);
   f_11920206->SetSavedPoint(112,0.7739844);
   f_11920206->SetSavedPoint(113,0.7763661);
   f_11920206->SetSavedPoint(114,0.7786719);
   f_11920206->SetSavedPoint(115,0.7809022);
   f_11920206->SetSavedPoint(116,0.783057);
   f_11920206->SetSavedPoint(117,0.7851366);
   f_11920206->SetSavedPoint(118,0.7871412);
   f_11920206->SetSavedPoint(119,0.7890711);
   f_11920206->SetSavedPoint(120,0.7909264);
   f_11920206->SetSavedPoint(121,0.7927073);
   f_11920206->SetSavedPoint(122,0.7944142);
   f_11920206->SetSavedPoint(123,0.7960473);
   f_11920206->SetSavedPoint(124,0.7976068);
   f_11920206->SetSavedPoint(125,0.7990929);
   f_11920206->SetSavedPoint(126,0.800506);
   f_11920206->SetSavedPoint(127,0.8018463);
   f_11920206->SetSavedPoint(128,0.803114);
   f_11920206->SetSavedPoint(129,0.8043095);
   f_11920206->SetSavedPoint(130,0.8054331);
   f_11920206->SetSavedPoint(131,0.8064849);
   f_11920206->SetSavedPoint(132,0.8074654);
   f_11920206->SetSavedPoint(133,0.8083749);
   f_11920206->SetSavedPoint(134,0.8092136);
   f_11920206->SetSavedPoint(135,0.8099819);
   f_11920206->SetSavedPoint(136,0.81068);
   f_11920206->SetSavedPoint(137,0.8113084);
   f_11920206->SetSavedPoint(138,0.8118673);
   f_11920206->SetSavedPoint(139,0.8123572);
   f_11920206->SetSavedPoint(140,0.8127783);
   f_11920206->SetSavedPoint(141,0.8131309);
   f_11920206->SetSavedPoint(142,0.8134156);
   f_11920206->SetSavedPoint(143,0.8136326);
   f_11920206->SetSavedPoint(144,0.8137823);
   f_11920206->SetSavedPoint(145,0.813865);
   f_11920206->SetSavedPoint(146,0.8138812);
   f_11920206->SetSavedPoint(147,0.8138313);
   f_11920206->SetSavedPoint(148,0.8137156);
   f_11920206->SetSavedPoint(149,0.8135346);
   f_11920206->SetSavedPoint(150,0.8132886);
   f_11920206->SetSavedPoint(151,0.8129782);
   f_11920206->SetSavedPoint(152,0.8126036);
   f_11920206->SetSavedPoint(153,0.8121653);
   f_11920206->SetSavedPoint(154,0.8116637);
   f_11920206->SetSavedPoint(155,0.8110994);
   f_11920206->SetSavedPoint(156,0.8104726);
   f_11920206->SetSavedPoint(157,0.809784);
   f_11920206->SetSavedPoint(158,0.8090338);
   f_11920206->SetSavedPoint(159,0.8082227);
   f_11920206->SetSavedPoint(160,0.807351);
   f_11920206->SetSavedPoint(161,0.8064192);
   f_11920206->SetSavedPoint(162,0.8054277);
   f_11920206->SetSavedPoint(163,0.8043772);
   f_11920206->SetSavedPoint(164,0.803268);
   f_11920206->SetSavedPoint(165,0.8021006);
   f_11920206->SetSavedPoint(166,0.8008755);
   f_11920206->SetSavedPoint(167,0.7995933);
   f_11920206->SetSavedPoint(168,0.7982544);
   f_11920206->SetSavedPoint(169,0.7968593);
   f_11920206->SetSavedPoint(170,0.7954086);
   f_11920206->SetSavedPoint(171,0.7939027);
   f_11920206->SetSavedPoint(172,0.7923422);
   f_11920206->SetSavedPoint(173,0.7907276);
   f_11920206->SetSavedPoint(174,0.7890595);
   f_11920206->SetSavedPoint(175,0.7873383);
   f_11920206->SetSavedPoint(176,0.7855646);
   f_11920206->SetSavedPoint(177,0.783739);
   f_11920206->SetSavedPoint(178,0.7818619);
   f_11920206->SetSavedPoint(179,0.779934);
   f_11920206->SetSavedPoint(180,0.7779558);
   f_11920206->SetSavedPoint(181,0.7759279);
   f_11920206->SetSavedPoint(182,0.7738507);
   f_11920206->SetSavedPoint(183,0.771725);
   f_11920206->SetSavedPoint(184,0.7695512);
   f_11920206->SetSavedPoint(185,0.7673298);
   f_11920206->SetSavedPoint(186,0.7650616);
   f_11920206->SetSavedPoint(187,0.7627471);
   f_11920206->SetSavedPoint(188,0.7603867);
   f_11920206->SetSavedPoint(189,0.7579812);
   f_11920206->SetSavedPoint(190,0.7555312);
   f_11920206->SetSavedPoint(191,0.7530371);
   f_11920206->SetSavedPoint(192,0.7504996);
   f_11920206->SetSavedPoint(193,0.7479193);
   f_11920206->SetSavedPoint(194,0.7452968);
   f_11920206->SetSavedPoint(195,0.7426326);
   f_11920206->SetSavedPoint(196,0.7399275);
   f_11920206->SetSavedPoint(197,0.7371819);
   f_11920206->SetSavedPoint(198,0.7343965);
   f_11920206->SetSavedPoint(199,0.7315719);
   f_11920206->SetSavedPoint(200,0.7287087);
   f_11920206->SetSavedPoint(201,0.7258075);
   f_11920206->SetSavedPoint(202,0.722869);
   f_11920206->SetSavedPoint(203,0.7198937);
   f_11920206->SetSavedPoint(204,0.7168822);
   f_11920206->SetSavedPoint(205,0.7138352);
   f_11920206->SetSavedPoint(206,0.7107533);
   f_11920206->SetSavedPoint(207,0.7076372);
   f_11920206->SetSavedPoint(208,0.7044873);
   f_11920206->SetSavedPoint(209,0.7013044);
   f_11920206->SetSavedPoint(210,0.6980891);
   f_11920206->SetSavedPoint(211,0.694842);
   f_11920206->SetSavedPoint(212,0.6915637);
   f_11920206->SetSavedPoint(213,0.6882548);
   f_11920206->SetSavedPoint(214,0.6849161);
   f_11920206->SetSavedPoint(215,0.681548);
   f_11920206->SetSavedPoint(216,0.6781512);
   f_11920206->SetSavedPoint(217,0.6747264);
   f_11920206->SetSavedPoint(218,0.6712742);
   f_11920206->SetSavedPoint(219,0.6677951);
   f_11920206->SetSavedPoint(220,0.6642899);
   f_11920206->SetSavedPoint(221,0.6607591);
   f_11920206->SetSavedPoint(222,0.6572034);
   f_11920206->SetSavedPoint(223,0.6536234);
   f_11920206->SetSavedPoint(224,0.6500197);
   f_11920206->SetSavedPoint(225,0.646393);
   f_11920206->SetSavedPoint(226,0.6427438);
   f_11920206->SetSavedPoint(227,0.6390728);
   f_11920206->SetSavedPoint(228,0.6353806);
   f_11920206->SetSavedPoint(229,0.6316679);
   f_11920206->SetSavedPoint(230,0.6279352);
   f_11920206->SetSavedPoint(231,0.6241831);
   f_11920206->SetSavedPoint(232,0.6204124);
   f_11920206->SetSavedPoint(233,0.6166235);
   f_11920206->SetSavedPoint(234,0.6128171);
   f_11920206->SetSavedPoint(235,0.6089939);
   f_11920206->SetSavedPoint(236,0.6051544);
   f_11920206->SetSavedPoint(237,0.6012992);
   f_11920206->SetSavedPoint(238,0.5974289);
   f_11920206->SetSavedPoint(239,0.5935442);
   f_11920206->SetSavedPoint(240,0.5896457);
   f_11920206->SetSavedPoint(241,0.5857339);
   f_11920206->SetSavedPoint(242,0.5818094);
   f_11920206->SetSavedPoint(243,0.5778729);
   f_11920206->SetSavedPoint(244,0.5739248);
   f_11920206->SetSavedPoint(245,0.569966);
   f_11920206->SetSavedPoint(246,0.5659968);
   f_11920206->SetSavedPoint(247,0.5620179);
   f_11920206->SetSavedPoint(248,0.5580298);
   f_11920206->SetSavedPoint(249,0.5540332);
   f_11920206->SetSavedPoint(250,0.5500287);
   f_11920206->SetSavedPoint(251,0.5460167);
   f_11920206->SetSavedPoint(252,0.5419979);
   f_11920206->SetSavedPoint(253,0.5379728);
   f_11920206->SetSavedPoint(254,0.533942);
   f_11920206->SetSavedPoint(255,0.5299061);
   f_11920206->SetSavedPoint(256,0.5258656);
   f_11920206->SetSavedPoint(257,0.521821);
   f_11920206->SetSavedPoint(258,0.517773);
   f_11920206->SetSavedPoint(259,0.5137219);
   f_11920206->SetSavedPoint(260,0.5096685);
   f_11920206->SetSavedPoint(261,0.5056132);
   f_11920206->SetSavedPoint(262,0.5015566);
   f_11920206->SetSavedPoint(263,0.4974991);
   f_11920206->SetSavedPoint(264,0.4934414);
   f_11920206->SetSavedPoint(265,0.4893839);
   f_11920206->SetSavedPoint(266,0.4853271);
   f_11920206->SetSavedPoint(267,0.4812716);
   f_11920206->SetSavedPoint(268,0.4772179);
   f_11920206->SetSavedPoint(269,0.4731664);
   f_11920206->SetSavedPoint(270,0.4691177);
   f_11920206->SetSavedPoint(271,0.4650723);
   f_11920206->SetSavedPoint(272,0.4610306);
   f_11920206->SetSavedPoint(273,0.4569931);
   f_11920206->SetSavedPoint(274,0.4529604);
   f_11920206->SetSavedPoint(275,0.4489328);
   f_11920206->SetSavedPoint(276,0.4449109);
   f_11920206->SetSavedPoint(277,0.4408951);
   f_11920206->SetSavedPoint(278,0.4368858);
   f_11920206->SetSavedPoint(279,0.4328836);
   f_11920206->SetSavedPoint(280,0.4288889);
   f_11920206->SetSavedPoint(281,0.4249021);
   f_11920206->SetSavedPoint(282,0.4209236);
   f_11920206->SetSavedPoint(283,0.4169539);
   f_11920206->SetSavedPoint(284,0.4129935);
   f_11920206->SetSavedPoint(285,0.4090427);
   f_11920206->SetSavedPoint(286,0.4051019);
   f_11920206->SetSavedPoint(287,0.4011716);
   f_11920206->SetSavedPoint(288,0.3972522);
   f_11920206->SetSavedPoint(289,0.393344);
   f_11920206->SetSavedPoint(290,0.3894475);
   f_11920206->SetSavedPoint(291,0.385563);
   f_11920206->SetSavedPoint(292,0.381691);
   f_11920206->SetSavedPoint(293,0.3778318);
   f_11920206->SetSavedPoint(294,0.3739857);
   f_11920206->SetSavedPoint(295,0.3701532);
   f_11920206->SetSavedPoint(296,0.3663346);
   f_11920206->SetSavedPoint(297,0.3625302);
   f_11920206->SetSavedPoint(298,0.3587404);
   f_11920206->SetSavedPoint(299,0.3549656);
   f_11920206->SetSavedPoint(300,0.351206);
   f_11920206->SetSavedPoint(301,0.3474621);
   f_11920206->SetSavedPoint(302,0.343734);
   f_11920206->SetSavedPoint(303,0.3400222);
   f_11920206->SetSavedPoint(304,0.3363269);
   f_11920206->SetSavedPoint(305,0.3326485);
   f_11920206->SetSavedPoint(306,0.3289872);
   f_11920206->SetSavedPoint(307,0.3253433);
   f_11920206->SetSavedPoint(308,0.3217172);
   f_11920206->SetSavedPoint(309,0.318109);
   f_11920206->SetSavedPoint(310,0.3145192);
   f_11920206->SetSavedPoint(311,0.3109478);
   f_11920206->SetSavedPoint(312,0.3073953);
   f_11920206->SetSavedPoint(313,0.3038618);
   f_11920206->SetSavedPoint(314,0.3003476);
   f_11920206->SetSavedPoint(315,0.2968529);
   f_11920206->SetSavedPoint(316,0.293378);
   f_11920206->SetSavedPoint(317,0.289923);
   f_11920206->SetSavedPoint(318,0.2864883);
   f_11920206->SetSavedPoint(319,0.283074);
   f_11920206->SetSavedPoint(320,0.2796804);
   f_11920206->SetSavedPoint(321,0.2763076);
   f_11920206->SetSavedPoint(322,0.2729558);
   f_11920206->SetSavedPoint(323,0.2696252);
   f_11920206->SetSavedPoint(324,0.266316);
   f_11920206->SetSavedPoint(325,0.2630285);
   f_11920206->SetSavedPoint(326,0.2597626);
   f_11920206->SetSavedPoint(327,0.2565187);
   f_11920206->SetSavedPoint(328,0.2532969);
   f_11920206->SetSavedPoint(329,0.2500972);
   f_11920206->SetSavedPoint(330,0.24692);
   f_11920206->SetSavedPoint(331,0.2437652);
   f_11920206->SetSavedPoint(332,0.2406331);
   f_11920206->SetSavedPoint(333,0.2375237);
   f_11920206->SetSavedPoint(334,0.2344372);
   f_11920206->SetSavedPoint(335,0.2313737);
   f_11920206->SetSavedPoint(336,0.2283333);
   f_11920206->SetSavedPoint(337,0.2253161);
   f_11920206->SetSavedPoint(338,0.2223223);
   f_11920206->SetSavedPoint(339,0.2193517);
   f_11920206->SetSavedPoint(340,0.2164047);
   f_11920206->SetSavedPoint(341,0.2134812);
   f_11920206->SetSavedPoint(342,0.2105813);
   f_11920206->SetSavedPoint(343,0.2077051);
   f_11920206->SetSavedPoint(344,0.2048526);
   f_11920206->SetSavedPoint(345,0.2020239);
   f_11920206->SetSavedPoint(346,0.1992191);
   f_11920206->SetSavedPoint(347,0.1964381);
   f_11920206->SetSavedPoint(348,0.1936811);
   f_11920206->SetSavedPoint(349,0.1909479);
   f_11920206->SetSavedPoint(350,0.1882388);
   f_11920206->SetSavedPoint(351,0.1855536);
   f_11920206->SetSavedPoint(352,0.1828925);
   f_11920206->SetSavedPoint(353,0.1802553);
   f_11920206->SetSavedPoint(354,0.1776421);
   f_11920206->SetSavedPoint(355,0.175053);
   f_11920206->SetSavedPoint(356,0.1724878);
   f_11920206->SetSavedPoint(357,0.1699466);
   f_11920206->SetSavedPoint(358,0.1674294);
   f_11920206->SetSavedPoint(359,0.1649361);
   f_11920206->SetSavedPoint(360,0.1624667);
   f_11920206->SetSavedPoint(361,0.1600212);
   f_11920206->SetSavedPoint(362,0.1575995);
   f_11920206->SetSavedPoint(363,0.1552016);
   f_11920206->SetSavedPoint(364,0.1528275);
   f_11920206->SetSavedPoint(365,0.150477);
   f_11920206->SetSavedPoint(366,0.1481501);
   f_11920206->SetSavedPoint(367,0.1458468);
   f_11920206->SetSavedPoint(368,0.143567);
   f_11920206->SetSavedPoint(369,0.1413106);
   f_11920206->SetSavedPoint(370,0.1390775);
   f_11920206->SetSavedPoint(371,0.1368677);
   f_11920206->SetSavedPoint(372,0.1346811);
   f_11920206->SetSavedPoint(373,0.1325175);
   f_11920206->SetSavedPoint(374,0.130377);
   f_11920206->SetSavedPoint(375,0.1282593);
   f_11920206->SetSavedPoint(376,0.1261644);
   f_11920206->SetSavedPoint(377,0.1240922);
   f_11920206->SetSavedPoint(378,0.1220426);
   f_11920206->SetSavedPoint(379,0.1200154);
   f_11920206->SetSavedPoint(380,0.1180106);
   f_11920206->SetSavedPoint(381,0.116028);
   f_11920206->SetSavedPoint(382,0.1140675);
   f_11920206->SetSavedPoint(383,0.1121289);
   f_11920206->SetSavedPoint(384,0.1102122);
   f_11920206->SetSavedPoint(385,0.1083172);
   f_11920206->SetSavedPoint(386,0.1064438);
   f_11920206->SetSavedPoint(387,0.1045919);
   f_11920206->SetSavedPoint(388,0.1027612);
   f_11920206->SetSavedPoint(389,0.1009516);
   f_11920206->SetSavedPoint(390,0.09916311);
   f_11920206->SetSavedPoint(391,0.09739543);
   f_11920206->SetSavedPoint(392,0.09564845);
   f_11920206->SetSavedPoint(393,0.09392202);
   f_11920206->SetSavedPoint(394,0.09221599);
   f_11920206->SetSavedPoint(395,0.09053019);
   f_11920206->SetSavedPoint(396,0.08886447);
   f_11920206->SetSavedPoint(397,0.08721866);
   f_11920206->SetSavedPoint(398,0.0855926);
   f_11920206->SetSavedPoint(399,0.08398613);
   f_11920206->SetSavedPoint(400,0.08239909);
   f_11920206->SetSavedPoint(401,0.0808313);
   f_11920206->SetSavedPoint(402,0.07928259);
   f_11920206->SetSavedPoint(403,0.07775281);
   f_11920206->SetSavedPoint(404,0.07624177);
   f_11920206->SetSavedPoint(405,0.0747493);
   f_11920206->SetSavedPoint(406,0.07327525);
   f_11920206->SetSavedPoint(407,0.07181943);
   f_11920206->SetSavedPoint(408,0.07038166);
   f_11920206->SetSavedPoint(409,0.06896179);
   f_11920206->SetSavedPoint(410,0.06755964);
   f_11920206->SetSavedPoint(411,0.06617502);
   f_11920206->SetSavedPoint(412,0.06480778);
   f_11920206->SetSavedPoint(413,0.06345774);
   f_11920206->SetSavedPoint(414,0.06212473);
   f_11920206->SetSavedPoint(415,0.06080857);
   f_11920206->SetSavedPoint(416,0.05950909);
   f_11920206->SetSavedPoint(417,0.05822614);
   f_11920206->SetSavedPoint(418,0.05695953);
   f_11920206->SetSavedPoint(419,0.0557091);
   f_11920206->SetSavedPoint(420,0.05447469);
   f_11920206->SetSavedPoint(421,0.05325612);
   f_11920206->SetSavedPoint(422,0.05205324);
   f_11920206->SetSavedPoint(423,0.05086588);
   f_11920206->SetSavedPoint(424,0.04969389);
   f_11920206->SetSavedPoint(425,0.04853711);
   f_11920206->SetSavedPoint(426,0.04739538);
   f_11920206->SetSavedPoint(427,0.04626854);
   f_11920206->SetSavedPoint(428,0.04515646);
   f_11920206->SetSavedPoint(429,0.04405897);
   f_11920206->SetSavedPoint(430,0.04297594);
   f_11920206->SetSavedPoint(431,0.04190722);
   f_11920206->SetSavedPoint(432,0.04085267);
   f_11920206->SetSavedPoint(433,0.03981216);
   f_11920206->SetSavedPoint(434,0.03878555);
   f_11920206->SetSavedPoint(435,0.03777271);
   f_11920206->SetSavedPoint(436,0.03677353);
   f_11920206->SetSavedPoint(437,0.03578787);
   f_11920206->SetSavedPoint(438,0.03481562);
   f_11920206->SetSavedPoint(439,0.03385666);
   f_11920206->SetSavedPoint(440,0.0329109);
   f_11920206->SetSavedPoint(441,0.03197821);
   f_11920206->SetSavedPoint(442,0.03105851);
   f_11920206->SetSavedPoint(443,0.03015169);
   f_11920206->SetSavedPoint(444,0.02925767);
   f_11920206->SetSavedPoint(445,0.02837636);
   f_11920206->SetSavedPoint(446,0.02750768);
   f_11920206->SetSavedPoint(447,0.02665155);
   f_11920206->SetSavedPoint(448,0.02580792);
   f_11920206->SetSavedPoint(449,0.02497671);
   f_11920206->SetSavedPoint(450,0.02415787);
   f_11920206->SetSavedPoint(451,0.02335134);
   f_11920206->SetSavedPoint(452,0.02255709);
   f_11920206->SetSavedPoint(453,0.02177507);
   f_11920206->SetSavedPoint(454,0.02100525);
   f_11920206->SetSavedPoint(455,0.02024762);
   f_11920206->SetSavedPoint(456,0.01950214);
   f_11920206->SetSavedPoint(457,0.01876881);
   f_11920206->SetSavedPoint(458,0.01804763);
   f_11920206->SetSavedPoint(459,0.0173386);
   f_11920206->SetSavedPoint(460,0.01664173);
   f_11920206->SetSavedPoint(461,0.01595704);
   f_11920206->SetSavedPoint(462,0.01528456);
   f_11920206->SetSavedPoint(463,0.01462432);
   f_11920206->SetSavedPoint(464,0.01397638);
   f_11920206->SetSavedPoint(465,0.01334077);
   f_11920206->SetSavedPoint(466,0.01271757);
   f_11920206->SetSavedPoint(467,0.01210684);
   f_11920206->SetSavedPoint(468,0.01150866);
   f_11920206->SetSavedPoint(469,0.01092311);
   f_11920206->SetSavedPoint(470,0.01035031);
   f_11920206->SetSavedPoint(471,0.009790347);
   f_11920206->SetSavedPoint(472,0.009243344);
   f_11920206->SetSavedPoint(473,0.008709427);
   f_11920206->SetSavedPoint(474,0.008188732);
   f_11920206->SetSavedPoint(475,0.007681406);
   f_11920206->SetSavedPoint(476,0.007187605);
   f_11920206->SetSavedPoint(477,0.006707498);
   f_11920206->SetSavedPoint(478,0.006241262);
   f_11920206->SetSavedPoint(479,0.005789085);
   f_11920206->SetSavedPoint(480,0.005351169);
   f_11920206->SetSavedPoint(481,0.004927724);
   f_11920206->SetSavedPoint(482,0.004518972);
   f_11920206->SetSavedPoint(483,0.004125148);
   f_11920206->SetSavedPoint(484,0.003746497);
   f_11920206->SetSavedPoint(485,0.003383277);
   f_11920206->SetSavedPoint(486,0.003035757);
   f_11920206->SetSavedPoint(487,0.00270422);
   f_11920206->SetSavedPoint(488,0.002388959);
   f_11920206->SetSavedPoint(489,0.00209028);
   f_11920206->SetSavedPoint(490,0.001808504);
   f_11920206->SetSavedPoint(491,0.001543962);
   f_11920206->SetSavedPoint(492,0.001296999);
   f_11920206->SetSavedPoint(493,0.001067974);
   f_11920206->SetSavedPoint(494,0.0008572592);
   f_11920206->SetSavedPoint(495,0.0006652386);
   f_11920206->SetSavedPoint(496,0.0004923114);
   f_11920206->SetSavedPoint(497,0.0003388903);
   f_11920206->SetSavedPoint(498,0.0002054018);
   f_11920206->SetSavedPoint(499,9.22867e-05);
   f_11920206->SetSavedPoint(500,0);
   f_11920206->SetSavedPoint(501,2);
   f_11920206->SetSavedPoint(502,4.5);
   f_11920206->SetFillColor(19);
   f_11920206->SetFillStyle(0);
   f_11920206->SetMarkerStyle(20);
   f_11920206->SetMarkerSize(1.2);
   f_11920206->SetLineColor(8);
   f_11920206->SetLineWidth(3);
   f_11920206->GetXaxis()->SetNdivisions(505);
   f_11920206->GetXaxis()->SetLabelFont(132);
   f_11920206->GetXaxis()->SetLabelOffset(0.015);
   f_11920206->GetXaxis()->SetLabelSize(0.05);
   f_11920206->GetXaxis()->SetTitleSize(0.06);
   f_11920206->GetXaxis()->SetTitleFont(132);
   f_11920206->GetYaxis()->SetLabelFont(132);
   f_11920206->GetYaxis()->SetLabelSize(0.05);
   f_11920206->GetYaxis()->SetTitleSize(0.06);
   f_11920206->GetYaxis()->SetTitleFont(42);
   f_11920206->SetParameter(0,0);
   f_11920206->SetParError(0,0);
   f_11920206->SetParLimits(0,0,0);
   f_11920206->SetParameter(1,0);
   f_11920206->SetParError(1,0);
   f_11920206->SetParLimits(1,0,0);
   f_11920206->SetParameter(2,0);
   f_11920206->SetParError(2,0);
   f_11920206->SetParLimits(2,0,0);
   f_11920206->SetParameter(3,0);
   f_11920206->SetParError(3,0);
   f_11920206->SetParLimits(3,0,0);
   f_11920206->SetParameter(4,0);
   f_11920206->SetParError(4,0);
   f_11920206->SetParLimits(4,0,0);
   f_11920206->SetParameter(5,0);
   f_11920206->SetParError(5,0);
   f_11920206->SetParLimits(5,0,0);
   f_11920206->SetParameter(6,0);
   f_11920206->SetParError(6,0);
   f_11920206->SetParLimits(6,0,0);
   f_11920206->SetParameter(7,0);
   f_11920206->SetParError(7,0);
   f_11920206->SetParLimits(7,0,0);
   f_11920206->SetParameter(8,0);
   f_11920206->SetParError(8,0);
   f_11920206->SetParLimits(8,0,0);
   f_11920206->Draw("same");
   
   Double_t Graph0_fx143[203] = {
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.525,
   2.55,
   2.575,
   2.6,
   2.625,
   2.65,
   2.675,
   2.7,
   2.725,
   2.75,
   2.775,
   2.8,
   2.825,
   2.85,
   2.875,
   2.9,
   2.925,
   2.95,
   2.975,
   3,
   3.025,
   3.05,
   3.075,
   3.1,
   3.125,
   3.15,
   3.175,
   3.2,
   3.225,
   3.25,
   3.275,
   3.3,
   3.325,
   3.35,
   3.375,
   3.4,
   3.425,
   3.45,
   3.475,
   3.5,
   3.525,
   3.55,
   3.575,
   3.6,
   3.625,
   3.65,
   3.675,
   3.7,
   3.725,
   3.75,
   3.775,
   3.8,
   3.825,
   3.85,
   3.875,
   3.9,
   3.925,
   3.95,
   3.975,
   4,
   4.025,
   4.05,
   4.075,
   4.1,
   4.125,
   4.15,
   4.175,
   4.2,
   4.225,
   4.25,
   4.275,
   4.3,
   4.325,
   4.35,
   4.375,
   4.4,
   4.425,
   4.45,
   4.475,
   4.5,
   4.5,
   4.475,
   4.45,
   4.425,
   4.4,
   4.375,
   4.35,
   4.325,
   4.3,
   4.275,
   4.25,
   4.225,
   4.2,
   4.175,
   4.15,
   4.125,
   4.1,
   4.075,
   4.05,
   4.025,
   4,
   3.975,
   3.95,
   3.925,
   3.9,
   3.875,
   3.85,
   3.825,
   3.8,
   3.775,
   3.75,
   3.725,
   3.7,
   3.675,
   3.65,
   3.625,
   3.6,
   3.575,
   3.55,
   3.525,
   3.5,
   3.475,
   3.45,
   3.425,
   3.4,
   3.375,
   3.35,
   3.325,
   3.3,
   3.275,
   3.25,
   3.225,
   3.2,
   3.175,
   3.15,
   3.125,
   3.1,
   3.075,
   3.05,
   3.025,
   3,
   2.975,
   2.95,
   2.925,
   2.9,
   2.875,
   2.85,
   2.825,
   2.8,
   2.775,
   2.75,
   2.725,
   2.7,
   2.675,
   2.65,
   2.625,
   2.6,
   2.575,
   2.55,
   2.525,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   2};
   Double_t Graph0_fy143[203] = {
   0,
   0.05923675,
   0.1157092,
   0.1695503,
   0.2208728,
   0.2697719,
   0.3163272,
   0.3606051,
   0.4026604,
   0.442538,
   0.4802748,
   0.5159009,
   0.549441,
   0.5809155,
   0.6103419,
   0.6377353,
   0.6631099,
   0.686479,
   0.7078566,
   0.7272574,
   0.7446973,
   0.7601945,
   0.7737692,
   0.7854444,
   0.795246,
   0.8032028,
   0.8093473,
   0.813715,
   0.8163453,
   0.8172806,
   0.8165673,
   0.814255,
   0.8103966,
   0.8050482,
   0.7982693,
   0.790122,
   0.7806711,
   0.769984,
   0.7581304,
   0.7451818,
   0.7312114,
   0.7162942,
   0.7005057,
   0.6839228,
   0.6666227,
   0.6486826,
   0.6301799,
   0.6111915,
   0.5917936,
   0.5720611,
   0.5520679,
   0.5318862,
   0.5115863,
   0.4912361,
   0.4709015,
   0.4506454,
   0.4305279,
   0.4106061,
   0.3909337,
   0.3715611,
   0.3525348,
   0.3338978,
   0.3156894,
   0.2979445,
   0.2806946,
   0.2639668,
   0.2477844,
   0.2321664,
   0.2171283,
   0.2026813,
   0.188833,
   0.1755874,
   0.1629448,
   0.1509022,
   0.1394536,
   0.1285897,
   0.118299,
   0.1085673,
   0.09937826,
   0.09071381,
   0.08255444,
   0.07487949,
   0.06766761,
   0.0608971,
   0.05454636,
   0.04859434,
   0.04302093,
   0.03780747,
   0.03293725,
   0.02839592,
   0.02417206,
   0.02025768,
   0.0166487,
   0.01334551,
   0.01035349,
   0.007683528,
   0.005352585,
   0.003384203,
   0.001809057,
   0.0006654795,
   0,
   0,
   0.0005955825,
   0.001631366,
   0.003073666,
   0.004894216,
   0.007070117,
   0.009583728,
   0.01242248,
   0.01557865,
   0.01904907,
   0.02283482,
   0.02694085,
   0.03137561,
   0.03615064,
   0.04128016,
   0.04678061,
   0.05267023,
   0.05896861,
   0.06569624,
   0.0728741,
   0.08052321,
   0.08866424,
   0.09731707,
   0.1065005,
   0.1162317,
   0.1265261,
   0.137397,
   0.1488551,
   0.1609086,
   0.1735625,
   0.1868188,
   0.200676,
   0.2151292,
   0.2301697,
   0.2457851,
   0.2619593,
   0.2786721,
   0.2958994,
   0.3136134,
   0.331782,
   0.3503696,
   0.3693366,
   0.3886398,
   0.4082325,
   0.4280644,
   0.4480819,
   0.4682284,
   0.4884443,
   0.5086671,
   0.5288321,
   0.5488719,
   0.5687175,
   0.5882976,
   0.6075398,
   0.62637,
   0.6447133,
   0.6624942,
   0.6796366,
   0.696064,
   0.7117005,
   0.7264703,
   0.7402984,
   0.7531107,
   0.7648344,
   0.7753983,
   0.7847329,
   0.7927708,
   0.7994469,
   0.8046985,
   0.8084657,
   0.8106916,
   0.8113224,
   0.8103073,
   0.8075993,
   0.8031545,
   0.7969327,
   0.7888973,
   0.7790153,
   0.7672571,
   0.7535967,
   0.7380114,
   0.7204814,
   0.7009902,
   0.6795235,
   0.6560696,
   0.6306184,
   0.6031612,
   0.5736901,
   0.5421972,
   0.5086742,
   0.4731111,
   0.435496,
   0.3958131,
   0.3540427,
   0.3101593,
   0.2641305,
   0.2159155,
   0.1654637,
   0.1127132,
   0.05758871,
   0,
   0};
   TGraph *graph = new TGraph(203,Graph0_fx143,Graph0_fy143);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph143 = new TH1F("Graph_Graph143","Graph",203,1.75,4.75);
   Graph_Graph143->SetMinimum(0);
   Graph_Graph143->SetMaximum(0.8990087);
   Graph_Graph143->SetDirectory(0);
   Graph_Graph143->SetStats(0);
   Graph_Graph143->SetMarkerStyle(20);
   Graph_Graph143->SetMarkerSize(1.2);
   Graph_Graph143->GetXaxis()->SetNdivisions(505);
   Graph_Graph143->GetXaxis()->SetLabelFont(132);
   Graph_Graph143->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph143->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph143->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph143->GetXaxis()->SetTitleFont(132);
   Graph_Graph143->GetYaxis()->SetLabelFont(132);
   Graph_Graph143->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph143->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph143->GetYaxis()->SetTitleFont(42);
   Graph_Graph143->GetZaxis()->SetLabelFont(132);
   Graph_Graph143->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph143->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph143->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph143);
   
   graph->Draw("flc");
   
   TF1 *f_11890207 = new TF1("*f_11890",2,4.5,9);
    //The original function : f_11890 had originally been created by:
    //TF1 *f_11890 = new TF1("f_11890",f_11890,2,4.5,9);
   f_11890207->SetRange(2,4.5);
   f_11890207->SetName("f_11890");
   f_11890207->SetTitle("f_11890");
   f_11890207->SetNpx(500);
   f_11890207->SetSavedPoint(0,0);
   f_11890207->SetSavedPoint(1,0.01290998);
   f_11890207->SetSavedPoint(2,0.02556862);
   f_11890207->SetSavedPoint(3,0.03798154);
   f_11890207->SetSavedPoint(4,0.05015424);
   f_11890207->SetSavedPoint(5,0.06209212);
   f_11890207->SetSavedPoint(6,0.07380047);
   f_11890207->SetSavedPoint(7,0.08528448);
   f_11890207->SetSavedPoint(8,0.09654924);
   f_11890207->SetSavedPoint(9,0.1075997);
   f_11890207->SetSavedPoint(10,0.1184409);
   f_11890207->SetSavedPoint(11,0.1290774);
   f_11890207->SetSavedPoint(12,0.1395141);
   f_11890207->SetSavedPoint(13,0.1497555);
   f_11890207->SetSavedPoint(14,0.1598062);
   f_11890207->SetSavedPoint(15,0.1696705);
   f_11890207->SetSavedPoint(16,0.1793528);
   f_11890207->SetSavedPoint(17,0.1888573);
   f_11890207->SetSavedPoint(18,0.1981882);
   f_11890207->SetSavedPoint(19,0.2073495);
   f_11890207->SetSavedPoint(20,0.2163451);
   f_11890207->SetSavedPoint(21,0.2251791);
   f_11890207->SetSavedPoint(22,0.2338552);
   f_11890207->SetSavedPoint(23,0.2423771);
   f_11890207->SetSavedPoint(24,0.2507484);
   f_11890207->SetSavedPoint(25,0.2589728);
   f_11890207->SetSavedPoint(26,0.2670536);
   f_11890207->SetSavedPoint(27,0.2749944);
   f_11890207->SetSavedPoint(28,0.2827984);
   f_11890207->SetSavedPoint(29,0.2904688);
   f_11890207->SetSavedPoint(30,0.2980088);
   f_11890207->SetSavedPoint(31,0.3054217);
   f_11890207->SetSavedPoint(32,0.3127102);
   f_11890207->SetSavedPoint(33,0.3198775);
   f_11890207->SetSavedPoint(34,0.3269264);
   f_11890207->SetSavedPoint(35,0.3338597);
   f_11890207->SetSavedPoint(36,0.3406802);
   f_11890207->SetSavedPoint(37,0.3473905);
   f_11890207->SetSavedPoint(38,0.3539933);
   f_11890207->SetSavedPoint(39,0.3604911);
   f_11890207->SetSavedPoint(40,0.3668863);
   f_11890207->SetSavedPoint(41,0.3731815);
   f_11890207->SetSavedPoint(42,0.3793789);
   f_11890207->SetSavedPoint(43,0.3854809);
   f_11890207->SetSavedPoint(44,0.3914896);
   f_11890207->SetSavedPoint(45,0.3974073);
   f_11890207->SetSavedPoint(46,0.4032361);
   f_11890207->SetSavedPoint(47,0.408978);
   f_11890207->SetSavedPoint(48,0.4146351);
   f_11890207->SetSavedPoint(49,0.4202092);
   f_11890207->SetSavedPoint(50,0.4257023);
   f_11890207->SetSavedPoint(51,0.4311162);
   f_11890207->SetSavedPoint(52,0.4364527);
   f_11890207->SetSavedPoint(53,0.4417135);
   f_11890207->SetSavedPoint(54,0.4469004);
   f_11890207->SetSavedPoint(55,0.4520148);
   f_11890207->SetSavedPoint(56,0.4570585);
   f_11890207->SetSavedPoint(57,0.4620329);
   f_11890207->SetSavedPoint(58,0.4669396);
   f_11890207->SetSavedPoint(59,0.47178);
   f_11890207->SetSavedPoint(60,0.4765554);
   f_11890207->SetSavedPoint(61,0.4812672);
   f_11890207->SetSavedPoint(62,0.4859168);
   f_11890207->SetSavedPoint(63,0.4905053);
   f_11890207->SetSavedPoint(64,0.4950341);
   f_11890207->SetSavedPoint(65,0.4995042);
   f_11890207->SetSavedPoint(66,0.5039168);
   f_11890207->SetSavedPoint(67,0.508273);
   f_11890207->SetSavedPoint(68,0.5125739);
   f_11890207->SetSavedPoint(69,0.5168205);
   f_11890207->SetSavedPoint(70,0.5210137);
   f_11890207->SetSavedPoint(71,0.5251546);
   f_11890207->SetSavedPoint(72,0.5292439);
   f_11890207->SetSavedPoint(73,0.5332827);
   f_11890207->SetSavedPoint(74,0.5372716);
   f_11890207->SetSavedPoint(75,0.5412116);
   f_11890207->SetSavedPoint(76,0.5451034);
   f_11890207->SetSavedPoint(77,0.5489476);
   f_11890207->SetSavedPoint(78,0.5527452);
   f_11890207->SetSavedPoint(79,0.5564966);
   f_11890207->SetSavedPoint(80,0.5602026);
   f_11890207->SetSavedPoint(81,0.5638637);
   f_11890207->SetSavedPoint(82,0.5674806);
   f_11890207->SetSavedPoint(83,0.5710538);
   f_11890207->SetSavedPoint(84,0.5745838);
   f_11890207->SetSavedPoint(85,0.5780712);
   f_11890207->SetSavedPoint(86,0.5815164);
   f_11890207->SetSavedPoint(87,0.5849198);
   f_11890207->SetSavedPoint(88,0.588282);
   f_11890207->SetSavedPoint(89,0.5916032);
   f_11890207->SetSavedPoint(90,0.5948839);
   f_11890207->SetSavedPoint(91,0.5981244);
   f_11890207->SetSavedPoint(92,0.6013251);
   f_11890207->SetSavedPoint(93,0.6044862);
   f_11890207->SetSavedPoint(94,0.6076081);
   f_11890207->SetSavedPoint(95,0.610691);
   f_11890207->SetSavedPoint(96,0.6137352);
   f_11890207->SetSavedPoint(97,0.6167408);
   f_11890207->SetSavedPoint(98,0.6197082);
   f_11890207->SetSavedPoint(99,0.6226374);
   f_11890207->SetSavedPoint(100,0.6255288);
   f_11890207->SetSavedPoint(101,0.6283823);
   f_11890207->SetSavedPoint(102,0.6311983);
   f_11890207->SetSavedPoint(103,0.6339767);
   f_11890207->SetSavedPoint(104,0.6367177);
   f_11890207->SetSavedPoint(105,0.6394213);
   f_11890207->SetSavedPoint(106,0.6420878);
   f_11890207->SetSavedPoint(107,0.644717);
   f_11890207->SetSavedPoint(108,0.6473092);
   f_11890207->SetSavedPoint(109,0.6498642);
   f_11890207->SetSavedPoint(110,0.6523822);
   f_11890207->SetSavedPoint(111,0.6548632);
   f_11890207->SetSavedPoint(112,0.6573071);
   f_11890207->SetSavedPoint(113,0.6597139);
   f_11890207->SetSavedPoint(114,0.6620836);
   f_11890207->SetSavedPoint(115,0.6644163);
   f_11890207->SetSavedPoint(116,0.6667117);
   f_11890207->SetSavedPoint(117,0.66897);
   f_11890207->SetSavedPoint(118,0.671191);
   f_11890207->SetSavedPoint(119,0.6733746);
   f_11890207->SetSavedPoint(120,0.6755209);
   f_11890207->SetSavedPoint(121,0.6776296);
   f_11890207->SetSavedPoint(122,0.6797008);
   f_11890207->SetSavedPoint(123,0.6817342);
   f_11890207->SetSavedPoint(124,0.6837299);
   f_11890207->SetSavedPoint(125,0.6856877);
   f_11890207->SetSavedPoint(126,0.6876075);
   f_11890207->SetSavedPoint(127,0.6894891);
   f_11890207->SetSavedPoint(128,0.6913324);
   f_11890207->SetSavedPoint(129,0.6931374);
   f_11890207->SetSavedPoint(130,0.6949038);
   f_11890207->SetSavedPoint(131,0.6966315);
   f_11890207->SetSavedPoint(132,0.6983205);
   f_11890207->SetSavedPoint(133,0.6999704);
   f_11890207->SetSavedPoint(134,0.7015813);
   f_11890207->SetSavedPoint(135,0.7031529);
   f_11890207->SetSavedPoint(136,0.7046851);
   f_11890207->SetSavedPoint(137,0.7061777);
   f_11890207->SetSavedPoint(138,0.7076307);
   f_11890207->SetSavedPoint(139,0.7090437);
   f_11890207->SetSavedPoint(140,0.7104167);
   f_11890207->SetSavedPoint(141,0.7117495);
   f_11890207->SetSavedPoint(142,0.7130419);
   f_11890207->SetSavedPoint(143,0.7142939);
   f_11890207->SetSavedPoint(144,0.7155051);
   f_11890207->SetSavedPoint(145,0.7166756);
   f_11890207->SetSavedPoint(146,0.717805);
   f_11890207->SetSavedPoint(147,0.7188933);
   f_11890207->SetSavedPoint(148,0.7199404);
   f_11890207->SetSavedPoint(149,0.7209459);
   f_11890207->SetSavedPoint(150,0.7219099);
   f_11890207->SetSavedPoint(151,0.7228321);
   f_11890207->SetSavedPoint(152,0.7237124);
   f_11890207->SetSavedPoint(153,0.7245507);
   f_11890207->SetSavedPoint(154,0.7253468);
   f_11890207->SetSavedPoint(155,0.7261006);
   f_11890207->SetSavedPoint(156,0.7268119);
   f_11890207->SetSavedPoint(157,0.7274806);
   f_11890207->SetSavedPoint(158,0.7281066);
   f_11890207->SetSavedPoint(159,0.7286898);
   f_11890207->SetSavedPoint(160,0.72923);
   f_11890207->SetSavedPoint(161,0.7297271);
   f_11890207->SetSavedPoint(162,0.7301811);
   f_11890207->SetSavedPoint(163,0.7305917);
   f_11890207->SetSavedPoint(164,0.730959);
   f_11890207->SetSavedPoint(165,0.7312827);
   f_11890207->SetSavedPoint(166,0.7315629);
   f_11890207->SetSavedPoint(167,0.7317994);
   f_11890207->SetSavedPoint(168,0.7319921);
   f_11890207->SetSavedPoint(169,0.732141);
   f_11890207->SetSavedPoint(170,0.732246);
   f_11890207->SetSavedPoint(171,0.732307);
   f_11890207->SetSavedPoint(172,0.732324);
   f_11890207->SetSavedPoint(173,0.7322969);
   f_11890207->SetSavedPoint(174,0.7322256);
   f_11890207->SetSavedPoint(175,0.7321102);
   f_11890207->SetSavedPoint(176,0.7319506);
   f_11890207->SetSavedPoint(177,0.7317468);
   f_11890207->SetSavedPoint(178,0.7314987);
   f_11890207->SetSavedPoint(179,0.7312063);
   f_11890207->SetSavedPoint(180,0.7308697);
   f_11890207->SetSavedPoint(181,0.7304888);
   f_11890207->SetSavedPoint(182,0.7300636);
   f_11890207->SetSavedPoint(183,0.7295941);
   f_11890207->SetSavedPoint(184,0.7290804);
   f_11890207->SetSavedPoint(185,0.7285225);
   f_11890207->SetSavedPoint(186,0.7279205);
   f_11890207->SetSavedPoint(187,0.7272743);
   f_11890207->SetSavedPoint(188,0.726584);
   f_11890207->SetSavedPoint(189,0.7258497);
   f_11890207->SetSavedPoint(190,0.7250714);
   f_11890207->SetSavedPoint(191,0.7242492);
   f_11890207->SetSavedPoint(192,0.7233832);
   f_11890207->SetSavedPoint(193,0.7224735);
   f_11890207->SetSavedPoint(194,0.7215202);
   f_11890207->SetSavedPoint(195,0.7205233);
   f_11890207->SetSavedPoint(196,0.719483);
   f_11890207->SetSavedPoint(197,0.7183995);
   f_11890207->SetSavedPoint(198,0.7172727);
   f_11890207->SetSavedPoint(199,0.7161029);
   f_11890207->SetSavedPoint(200,0.7148903);
   f_11890207->SetSavedPoint(201,0.7136348);
   f_11890207->SetSavedPoint(202,0.7123368);
   f_11890207->SetSavedPoint(203,0.7109964);
   f_11890207->SetSavedPoint(204,0.7096137);
   f_11890207->SetSavedPoint(205,0.7081889);
   f_11890207->SetSavedPoint(206,0.7067223);
   f_11890207->SetSavedPoint(207,0.7052139);
   f_11890207->SetSavedPoint(208,0.7036641);
   f_11890207->SetSavedPoint(209,0.702073);
   f_11890207->SetSavedPoint(210,0.7004409);
   f_11890207->SetSavedPoint(211,0.6987679);
   f_11890207->SetSavedPoint(212,0.6970543);
   f_11890207->SetSavedPoint(213,0.6953004);
   f_11890207->SetSavedPoint(214,0.6935064);
   f_11890207->SetSavedPoint(215,0.6916725);
   f_11890207->SetSavedPoint(216,0.6897991);
   f_11890207->SetSavedPoint(217,0.6878863);
   f_11890207->SetSavedPoint(218,0.6859345);
   f_11890207->SetSavedPoint(219,0.683944);
   f_11890207->SetSavedPoint(220,0.6819151);
   f_11890207->SetSavedPoint(221,0.679848);
   f_11890207->SetSavedPoint(222,0.677743);
   f_11890207->SetSavedPoint(223,0.6756006);
   f_11890207->SetSavedPoint(224,0.6734209);
   f_11890207->SetSavedPoint(225,0.6712044);
   f_11890207->SetSavedPoint(226,0.6689513);
   f_11890207->SetSavedPoint(227,0.6666621);
   f_11890207->SetSavedPoint(228,0.664337);
   f_11890207->SetSavedPoint(229,0.6619764);
   f_11890207->SetSavedPoint(230,0.6595807);
   f_11890207->SetSavedPoint(231,0.6571503);
   f_11890207->SetSavedPoint(232,0.6546855);
   f_11890207->SetSavedPoint(233,0.6521867);
   f_11890207->SetSavedPoint(234,0.6496543);
   f_11890207->SetSavedPoint(235,0.6470887);
   f_11890207->SetSavedPoint(236,0.6444903);
   f_11890207->SetSavedPoint(237,0.6418595);
   f_11890207->SetSavedPoint(238,0.6391968);
   f_11890207->SetSavedPoint(239,0.6365024);
   f_11890207->SetSavedPoint(240,0.6337769);
   f_11890207->SetSavedPoint(241,0.6310207);
   f_11890207->SetSavedPoint(242,0.6282342);
   f_11890207->SetSavedPoint(243,0.6254179);
   f_11890207->SetSavedPoint(244,0.6225722);
   f_11890207->SetSavedPoint(245,0.6196975);
   f_11890207->SetSavedPoint(246,0.6167944);
   f_11890207->SetSavedPoint(247,0.6138632);
   f_11890207->SetSavedPoint(248,0.6109045);
   f_11890207->SetSavedPoint(249,0.6079187);
   f_11890207->SetSavedPoint(250,0.6049062);
   f_11890207->SetSavedPoint(251,0.6018676);
   f_11890207->SetSavedPoint(252,0.5988034);
   f_11890207->SetSavedPoint(253,0.5957139);
   f_11890207->SetSavedPoint(254,0.5925998);
   f_11890207->SetSavedPoint(255,0.5894615);
   f_11890207->SetSavedPoint(256,0.5862995);
   f_11890207->SetSavedPoint(257,0.5831144);
   f_11890207->SetSavedPoint(258,0.5799065);
   f_11890207->SetSavedPoint(259,0.5766764);
   f_11890207->SetSavedPoint(260,0.5734247);
   f_11890207->SetSavedPoint(261,0.5701518);
   f_11890207->SetSavedPoint(262,0.5668583);
   f_11890207->SetSavedPoint(263,0.5635447);
   f_11890207->SetSavedPoint(264,0.5602115);
   f_11890207->SetSavedPoint(265,0.5568592);
   f_11890207->SetSavedPoint(266,0.5534883);
   f_11890207->SetSavedPoint(267,0.5500994);
   f_11890207->SetSavedPoint(268,0.5466931);
   f_11890207->SetSavedPoint(269,0.5432698);
   f_11890207->SetSavedPoint(270,0.53983);
   f_11890207->SetSavedPoint(271,0.5363744);
   f_11890207->SetSavedPoint(272,0.5329034);
   f_11890207->SetSavedPoint(273,0.5294176);
   f_11890207->SetSavedPoint(274,0.5259176);
   f_11890207->SetSavedPoint(275,0.5224038);
   f_11890207->SetSavedPoint(276,0.5188768);
   f_11890207->SetSavedPoint(277,0.5153371);
   f_11890207->SetSavedPoint(278,0.5117854);
   f_11890207->SetSavedPoint(279,0.508222);
   f_11890207->SetSavedPoint(280,0.5046477);
   f_11890207->SetSavedPoint(281,0.5010628);
   f_11890207->SetSavedPoint(282,0.497468);
   f_11890207->SetSavedPoint(283,0.4938638);
   f_11890207->SetSavedPoint(284,0.4902507);
   f_11890207->SetSavedPoint(285,0.4866293);
   f_11890207->SetSavedPoint(286,0.4830002);
   f_11890207->SetSavedPoint(287,0.4793638);
   f_11890207->SetSavedPoint(288,0.4757206);
   f_11890207->SetSavedPoint(289,0.4720713);
   f_11890207->SetSavedPoint(290,0.4684164);
   f_11890207->SetSavedPoint(291,0.4647563);
   f_11890207->SetSavedPoint(292,0.4610917);
   f_11890207->SetSavedPoint(293,0.457423);
   f_11890207->SetSavedPoint(294,0.4537508);
   f_11890207->SetSavedPoint(295,0.4500757);
   f_11890207->SetSavedPoint(296,0.446398);
   f_11890207->SetSavedPoint(297,0.4427184);
   f_11890207->SetSavedPoint(298,0.4390374);
   f_11890207->SetSavedPoint(299,0.4353554);
   f_11890207->SetSavedPoint(300,0.4316731);
   f_11890207->SetSavedPoint(301,0.4279908);
   f_11890207->SetSavedPoint(302,0.4243092);
   f_11890207->SetSavedPoint(303,0.4206286);
   f_11890207->SetSavedPoint(304,0.4169497);
   f_11890207->SetSavedPoint(305,0.4132729);
   f_11890207->SetSavedPoint(306,0.4095986);
   f_11890207->SetSavedPoint(307,0.4059275);
   f_11890207->SetSavedPoint(308,0.4022599);
   f_11890207->SetSavedPoint(309,0.3985964);
   f_11890207->SetSavedPoint(310,0.3949374);
   f_11890207->SetSavedPoint(311,0.3912833);
   f_11890207->SetSavedPoint(312,0.3876348);
   f_11890207->SetSavedPoint(313,0.3839921);
   f_11890207->SetSavedPoint(314,0.3803558);
   f_11890207->SetSavedPoint(315,0.3767264);
   f_11890207->SetSavedPoint(316,0.3731042);
   f_11890207->SetSavedPoint(317,0.3694897);
   f_11890207->SetSavedPoint(318,0.3658834);
   f_11890207->SetSavedPoint(319,0.3622856);
   f_11890207->SetSavedPoint(320,0.3586969);
   f_11890207->SetSavedPoint(321,0.3551176);
   f_11890207->SetSavedPoint(322,0.351548);
   f_11890207->SetSavedPoint(323,0.3479888);
   f_11890207->SetSavedPoint(324,0.3444401);
   f_11890207->SetSavedPoint(325,0.3409025);
   f_11890207->SetSavedPoint(326,0.3373763);
   f_11890207->SetSavedPoint(327,0.3338619);
   f_11890207->SetSavedPoint(328,0.3303597);
   f_11890207->SetSavedPoint(329,0.32687);
   f_11890207->SetSavedPoint(330,0.3233933);
   f_11890207->SetSavedPoint(331,0.3199298);
   f_11890207->SetSavedPoint(332,0.3164798);
   f_11890207->SetSavedPoint(333,0.3130439);
   f_11890207->SetSavedPoint(334,0.3096222);
   f_11890207->SetSavedPoint(335,0.3062151);
   f_11890207->SetSavedPoint(336,0.302823);
   f_11890207->SetSavedPoint(337,0.2994461);
   f_11890207->SetSavedPoint(338,0.2960847);
   f_11890207->SetSavedPoint(339,0.2927392);
   f_11890207->SetSavedPoint(340,0.2894098);
   f_11890207->SetSavedPoint(341,0.2860968);
   f_11890207->SetSavedPoint(342,0.2828005);
   f_11890207->SetSavedPoint(343,0.2795211);
   f_11890207->SetSavedPoint(344,0.276259);
   f_11890207->SetSavedPoint(345,0.2730143);
   f_11890207->SetSavedPoint(346,0.2697873);
   f_11890207->SetSavedPoint(347,0.2665783);
   f_11890207->SetSavedPoint(348,0.2633874);
   f_11890207->SetSavedPoint(349,0.2602149);
   f_11890207->SetSavedPoint(350,0.257061);
   f_11890207->SetSavedPoint(351,0.2539259);
   f_11890207->SetSavedPoint(352,0.2508097);
   f_11890207->SetSavedPoint(353,0.2477128);
   f_11890207->SetSavedPoint(354,0.2446352);
   f_11890207->SetSavedPoint(355,0.2415771);
   f_11890207->SetSavedPoint(356,0.2385387);
   f_11890207->SetSavedPoint(357,0.2355202);
   f_11890207->SetSavedPoint(358,0.2325216);
   f_11890207->SetSavedPoint(359,0.2295432);
   f_11890207->SetSavedPoint(360,0.226585);
   f_11890207->SetSavedPoint(361,0.2236472);
   f_11890207->SetSavedPoint(362,0.2207298);
   f_11890207->SetSavedPoint(363,0.2178331);
   f_11890207->SetSavedPoint(364,0.214957);
   f_11890207->SetSavedPoint(365,0.2121017);
   f_11890207->SetSavedPoint(366,0.2092672);
   f_11890207->SetSavedPoint(367,0.2064537);
   f_11890207->SetSavedPoint(368,0.2036611);
   f_11890207->SetSavedPoint(369,0.2008896);
   f_11890207->SetSavedPoint(370,0.1981391);
   f_11890207->SetSavedPoint(371,0.1954098);
   f_11890207->SetSavedPoint(372,0.1927016);
   f_11890207->SetSavedPoint(373,0.1900146);
   f_11890207->SetSavedPoint(374,0.1873488);
   f_11890207->SetSavedPoint(375,0.1847041);
   f_11890207->SetSavedPoint(376,0.1820807);
   f_11890207->SetSavedPoint(377,0.1794785);
   f_11890207->SetSavedPoint(378,0.1768975);
   f_11890207->SetSavedPoint(379,0.1743376);
   f_11890207->SetSavedPoint(380,0.1717988);
   f_11890207->SetSavedPoint(381,0.1692811);
   f_11890207->SetSavedPoint(382,0.1667845);
   f_11890207->SetSavedPoint(383,0.1643089);
   f_11890207->SetSavedPoint(384,0.1618542);
   f_11890207->SetSavedPoint(385,0.1594203);
   f_11890207->SetSavedPoint(386,0.1570073);
   f_11890207->SetSavedPoint(387,0.154615);
   f_11890207->SetSavedPoint(388,0.1522434);
   f_11890207->SetSavedPoint(389,0.1498923);
   f_11890207->SetSavedPoint(390,0.1475617);
   f_11890207->SetSavedPoint(391,0.1452515);
   f_11890207->SetSavedPoint(392,0.1429615);
   f_11890207->SetSavedPoint(393,0.1406916);
   f_11890207->SetSavedPoint(394,0.1384418);
   f_11890207->SetSavedPoint(395,0.1362118);
   f_11890207->SetSavedPoint(396,0.1340017);
   f_11890207->SetSavedPoint(397,0.1318112);
   f_11890207->SetSavedPoint(398,0.1296402);
   f_11890207->SetSavedPoint(399,0.1274886);
   f_11890207->SetSavedPoint(400,0.1253562);
   f_11890207->SetSavedPoint(401,0.1232429);
   f_11890207->SetSavedPoint(402,0.1211485);
   f_11890207->SetSavedPoint(403,0.1190729);
   f_11890207->SetSavedPoint(404,0.1170159);
   f_11890207->SetSavedPoint(405,0.1149774);
   f_11890207->SetSavedPoint(406,0.1129572);
   f_11890207->SetSavedPoint(407,0.1109551);
   f_11890207->SetSavedPoint(408,0.1089709);
   f_11890207->SetSavedPoint(409,0.1070046);
   f_11890207->SetSavedPoint(410,0.1050559);
   f_11890207->SetSavedPoint(411,0.1031246);
   f_11890207->SetSavedPoint(412,0.1012106);
   f_11890207->SetSavedPoint(413,0.09931374);
   f_11890207->SetSavedPoint(414,0.0974338);
   f_11890207->SetSavedPoint(415,0.09557062);
   f_11890207->SetSavedPoint(416,0.09372404);
   f_11890207->SetSavedPoint(417,0.09189388);
   f_11890207->SetSavedPoint(418,0.09007997);
   f_11890207->SetSavedPoint(419,0.08828214);
   f_11890207->SetSavedPoint(420,0.08650024);
   f_11890207->SetSavedPoint(421,0.08473409);
   f_11890207->SetSavedPoint(422,0.08298354);
   f_11890207->SetSavedPoint(423,0.08124842);
   f_11890207->SetSavedPoint(424,0.07952859);
   f_11890207->SetSavedPoint(425,0.07782389);
   f_11890207->SetSavedPoint(426,0.07613419);
   f_11890207->SetSavedPoint(427,0.07445933);
   f_11890207->SetSavedPoint(428,0.07279918);
   f_11890207->SetSavedPoint(429,0.07115362);
   f_11890207->SetSavedPoint(430,0.06952251);
   f_11890207->SetSavedPoint(431,0.06790575);
   f_11890207->SetSavedPoint(432,0.06630323);
   f_11890207->SetSavedPoint(433,0.06471483);
   f_11890207->SetSavedPoint(434,0.06314048);
   f_11890207->SetSavedPoint(435,0.06158008);
   f_11890207->SetSavedPoint(436,0.06003355);
   f_11890207->SetSavedPoint(437,0.05850083);
   f_11890207->SetSavedPoint(438,0.05698187);
   f_11890207->SetSavedPoint(439,0.05547662);
   f_11890207->SetSavedPoint(440,0.05398504);
   f_11890207->SetSavedPoint(441,0.05250712);
   f_11890207->SetSavedPoint(442,0.05104284);
   f_11890207->SetSavedPoint(443,0.0495922);
   f_11890207->SetSavedPoint(444,0.04815522);
   f_11890207->SetSavedPoint(445,0.04673194);
   f_11890207->SetSavedPoint(446,0.0453224);
   f_11890207->SetSavedPoint(447,0.04392666);
   f_11890207->SetSavedPoint(448,0.04254479);
   f_11890207->SetSavedPoint(449,0.0411769);
   f_11890207->SetSavedPoint(450,0.03982309);
   f_11890207->SetSavedPoint(451,0.03848349);
   f_11890207->SetSavedPoint(452,0.03715825);
   f_11890207->SetSavedPoint(453,0.03584753);
   f_11890207->SetSavedPoint(454,0.03455153);
   f_11890207->SetSavedPoint(455,0.03327045);
   f_11890207->SetSavedPoint(456,0.03200453);
   f_11890207->SetSavedPoint(457,0.03075401);
   f_11890207->SetSavedPoint(458,0.02951916);
   f_11890207->SetSavedPoint(459,0.02830029);
   f_11890207->SetSavedPoint(460,0.02709772);
   f_11890207->SetSavedPoint(461,0.0259118);
   f_11890207->SetSavedPoint(462,0.0247429);
   f_11890207->SetSavedPoint(463,0.02359142);
   f_11890207->SetSavedPoint(464,0.02245779);
   f_11890207->SetSavedPoint(465,0.02134247);
   f_11890207->SetSavedPoint(466,0.02024594);
   f_11890207->SetSavedPoint(467,0.01916872);
   f_11890207->SetSavedPoint(468,0.01811136);
   f_11890207->SetSavedPoint(469,0.01707443);
   f_11890207->SetSavedPoint(470,0.01605855);
   f_11890207->SetSavedPoint(471,0.01506436);
   f_11890207->SetSavedPoint(472,0.01409253);
   f_11890207->SetSavedPoint(473,0.0131438);
   f_11890207->SetSavedPoint(474,0.0122189);
   f_11890207->SetSavedPoint(475,0.01131862);
   f_11890207->SetSavedPoint(476,0.0104438);
   f_11890207->SetSavedPoint(477,0.00959529);
   f_11890207->SetSavedPoint(478,0.008774003);
   f_11890207->SetSavedPoint(479,0.007980884);
   f_11890207->SetSavedPoint(480,0.007216921);
   f_11890207->SetSavedPoint(481,0.006483147);
   f_11890207->SetSavedPoint(482,0.005780637);
   f_11890207->SetSavedPoint(483,0.005110512);
   f_11890207->SetSavedPoint(484,0.004473939);
   f_11890207->SetSavedPoint(485,0.003872132);
   f_11890207->SetSavedPoint(486,0.003306354);
   f_11890207->SetSavedPoint(487,0.002777916);
   f_11890207->SetSavedPoint(488,0.002288182);
   f_11890207->SetSavedPoint(489,0.001838564);
   f_11890207->SetSavedPoint(490,0.00143053);
   f_11890207->SetSavedPoint(491,0.001065601);
   f_11890207->SetSavedPoint(492,0.0007453514);
   f_11890207->SetSavedPoint(493,0.0004714138);
   f_11890207->SetSavedPoint(494,0.000245477);
   f_11890207->SetSavedPoint(495,6.92889e-05);
   f_11890207->SetSavedPoint(496,-5.534313e-05);
   f_11890207->SetSavedPoint(497,-0.0001265506);
   f_11890207->SetSavedPoint(498,-0.0001424028);
   f_11890207->SetSavedPoint(499,-0.0001009056);
   f_11890207->SetSavedPoint(500,0);
   f_11890207->SetSavedPoint(501,2);
   f_11890207->SetSavedPoint(502,4.5);
   f_11890207->SetFillColor(19);
   f_11890207->SetFillStyle(0);
   f_11890207->SetMarkerStyle(20);
   f_11890207->SetMarkerSize(1.2);
   f_11890207->SetLineColor(92);
   f_11890207->SetLineWidth(3);
   f_11890207->GetXaxis()->SetNdivisions(505);
   f_11890207->GetXaxis()->SetLabelFont(132);
   f_11890207->GetXaxis()->SetLabelOffset(0.015);
   f_11890207->GetXaxis()->SetLabelSize(0.05);
   f_11890207->GetXaxis()->SetTitleSize(0.06);
   f_11890207->GetXaxis()->SetTitleFont(132);
   f_11890207->GetYaxis()->SetLabelFont(132);
   f_11890207->GetYaxis()->SetLabelSize(0.05);
   f_11890207->GetYaxis()->SetTitleSize(0.06);
   f_11890207->GetYaxis()->SetTitleFont(42);
   f_11890207->SetParameter(0,0);
   f_11890207->SetParError(0,0);
   f_11890207->SetParLimits(0,0,0);
   f_11890207->SetParameter(1,0);
   f_11890207->SetParError(1,0);
   f_11890207->SetParLimits(1,0,0);
   f_11890207->SetParameter(2,0);
   f_11890207->SetParError(2,0);
   f_11890207->SetParLimits(2,0,0);
   f_11890207->SetParameter(3,0);
   f_11890207->SetParError(3,0);
   f_11890207->SetParLimits(3,0,0);
   f_11890207->SetParameter(4,0);
   f_11890207->SetParError(4,0);
   f_11890207->SetParLimits(4,0,0);
   f_11890207->SetParameter(5,0);
   f_11890207->SetParError(5,0);
   f_11890207->SetParLimits(5,0,0);
   f_11890207->SetParameter(6,0);
   f_11890207->SetParError(6,0);
   f_11890207->SetParLimits(6,0,0);
   f_11890207->SetParameter(7,0);
   f_11890207->SetParError(7,0);
   f_11890207->SetParLimits(7,0,0);
   f_11890207->SetParameter(8,0);
   f_11890207->SetParError(8,0);
   f_11890207->SetParLimits(8,0,0);
   f_11890207->Draw("same");
   
   TF1 *f_11930208 = new TF1("*f_11930",2,4.5,9);
    //The original function : f_11930 had originally been created by:
    //TF1 *f_11930 = new TF1("f_11930",f_11930,2,4.5,9);
   f_11930208->SetRange(2,4.5);
   f_11930208->SetName("f_11930");
   f_11930208->SetTitle("f_11930");
   f_11930208->SetNpx(500);
   f_11930208->SetSavedPoint(0,0);
   f_11930208->SetSavedPoint(1,0.009861605);
   f_11930208->SetSavedPoint(2,0.01973101);
   f_11930208->SetSavedPoint(3,0.029606);
   f_11930208->SetSavedPoint(4,0.0394844);
   f_11930208->SetSavedPoint(5,0.04936408);
   f_11930208->SetSavedPoint(6,0.05924292);
   f_11930208->SetSavedPoint(7,0.06911882);
   f_11930208->SetSavedPoint(8,0.07898975);
   f_11930208->SetSavedPoint(9,0.08885366);
   f_11930208->SetSavedPoint(10,0.09870858);
   f_11930208->SetSavedPoint(11,0.1085525);
   f_11930208->SetSavedPoint(12,0.1183836);
   f_11930208->SetSavedPoint(13,0.1281998);
   f_11930208->SetSavedPoint(14,0.1379994);
   f_11930208->SetSavedPoint(15,0.1477804);
   f_11930208->SetSavedPoint(16,0.1575411);
   f_11930208->SetSavedPoint(17,0.1672796);
   f_11930208->SetSavedPoint(18,0.1769942);
   f_11930208->SetSavedPoint(19,0.1866832);
   f_11930208->SetSavedPoint(20,0.1963448);
   f_11930208->SetSavedPoint(21,0.2059773);
   f_11930208->SetSavedPoint(22,0.2155792);
   f_11930208->SetSavedPoint(23,0.2251487);
   f_11930208->SetSavedPoint(24,0.2346843);
   f_11930208->SetSavedPoint(25,0.2441843);
   f_11930208->SetSavedPoint(26,0.2536474);
   f_11930208->SetSavedPoint(27,0.2630718);
   f_11930208->SetSavedPoint(28,0.2724562);
   f_11930208->SetSavedPoint(29,0.281799);
   f_11930208->SetSavedPoint(30,0.2910988);
   f_11930208->SetSavedPoint(31,0.3003542);
   f_11930208->SetSavedPoint(32,0.3095639);
   f_11930208->SetSavedPoint(33,0.3187263);
   f_11930208->SetSavedPoint(34,0.3278402);
   f_11930208->SetSavedPoint(35,0.3369042);
   f_11930208->SetSavedPoint(36,0.3459172);
   f_11930208->SetSavedPoint(37,0.3548777);
   f_11930208->SetSavedPoint(38,0.3637845);
   f_11930208->SetSavedPoint(39,0.3726365);
   f_11930208->SetSavedPoint(40,0.3814323);
   f_11930208->SetSavedPoint(41,0.390171);
   f_11930208->SetSavedPoint(42,0.3988511);
   f_11930208->SetSavedPoint(43,0.4074718);
   f_11930208->SetSavedPoint(44,0.4160318);
   f_11930208->SetSavedPoint(45,0.42453);
   f_11930208->SetSavedPoint(46,0.4329655);
   f_11930208->SetSavedPoint(47,0.4413371);
   f_11930208->SetSavedPoint(48,0.4496439);
   f_11930208->SetSavedPoint(49,0.4578848);
   f_11930208->SetSavedPoint(50,0.4660589);
   f_11930208->SetSavedPoint(51,0.4741652);
   f_11930208->SetSavedPoint(52,0.4822028);
   f_11930208->SetSavedPoint(53,0.4901708);
   f_11930208->SetSavedPoint(54,0.4980683);
   f_11930208->SetSavedPoint(55,0.5058944);
   f_11930208->SetSavedPoint(56,0.5136484);
   f_11930208->SetSavedPoint(57,0.5213293);
   f_11930208->SetSavedPoint(58,0.5289364);
   f_11930208->SetSavedPoint(59,0.5364688);
   f_11930208->SetSavedPoint(60,0.5439259);
   f_11930208->SetSavedPoint(61,0.5513069);
   f_11930208->SetSavedPoint(62,0.5586111);
   f_11930208->SetSavedPoint(63,0.5658377);
   f_11930208->SetSavedPoint(64,0.5729861);
   f_11930208->SetSavedPoint(65,0.5800556);
   f_11930208->SetSavedPoint(66,0.5870456);
   f_11930208->SetSavedPoint(67,0.5939555);
   f_11930208->SetSavedPoint(68,0.6007846);
   f_11930208->SetSavedPoint(69,0.6075324);
   f_11930208->SetSavedPoint(70,0.6141983);
   f_11930208->SetSavedPoint(71,0.6207817);
   f_11930208->SetSavedPoint(72,0.6272822);
   f_11930208->SetSavedPoint(73,0.6336992);
   f_11930208->SetSavedPoint(74,0.6400322);
   f_11930208->SetSavedPoint(75,0.6462808);
   f_11930208->SetSavedPoint(76,0.6524445);
   f_11930208->SetSavedPoint(77,0.6585229);
   f_11930208->SetSavedPoint(78,0.6645155);
   f_11930208->SetSavedPoint(79,0.6704219);
   f_11930208->SetSavedPoint(80,0.6762418);
   f_11930208->SetSavedPoint(81,0.6819748);
   f_11930208->SetSavedPoint(82,0.6876206);
   f_11930208->SetSavedPoint(83,0.6931787);
   f_11930208->SetSavedPoint(84,0.6986489);
   f_11930208->SetSavedPoint(85,0.704031);
   f_11930208->SetSavedPoint(86,0.7093245);
   f_11930208->SetSavedPoint(87,0.7145293);
   f_11930208->SetSavedPoint(88,0.7196451);
   f_11930208->SetSavedPoint(89,0.7246717);
   f_11930208->SetSavedPoint(90,0.7296088);
   f_11930208->SetSavedPoint(91,0.7344562);
   f_11930208->SetSavedPoint(92,0.7392138);
   f_11930208->SetSavedPoint(93,0.7438814);
   f_11930208->SetSavedPoint(94,0.7484588);
   f_11930208->SetSavedPoint(95,0.7529459);
   f_11930208->SetSavedPoint(96,0.7573426);
   f_11930208->SetSavedPoint(97,0.7616488);
   f_11930208->SetSavedPoint(98,0.7658643);
   f_11930208->SetSavedPoint(99,0.7699891);
   f_11930208->SetSavedPoint(100,0.7740231);
   f_11930208->SetSavedPoint(101,0.7779663);
   f_11930208->SetSavedPoint(102,0.7818186);
   f_11930208->SetSavedPoint(103,0.78558);
   f_11930208->SetSavedPoint(104,0.7892506);
   f_11930208->SetSavedPoint(105,0.7928303);
   f_11930208->SetSavedPoint(106,0.7963191);
   f_11930208->SetSavedPoint(107,0.799717);
   f_11930208->SetSavedPoint(108,0.8030242);
   f_11930208->SetSavedPoint(109,0.8062407);
   f_11930208->SetSavedPoint(110,0.8093665);
   f_11930208->SetSavedPoint(111,0.8124018);
   f_11930208->SetSavedPoint(112,0.8153467);
   f_11930208->SetSavedPoint(113,0.8182012);
   f_11930208->SetSavedPoint(114,0.8209654);
   f_11930208->SetSavedPoint(115,0.8236396);
   f_11930208->SetSavedPoint(116,0.8262239);
   f_11930208->SetSavedPoint(117,0.8287185);
   f_11930208->SetSavedPoint(118,0.8311235);
   f_11930208->SetSavedPoint(119,0.8334391);
   f_11930208->SetSavedPoint(120,0.8356655);
   f_11930208->SetSavedPoint(121,0.8378029);
   f_11930208->SetSavedPoint(122,0.8398516);
   f_11930208->SetSavedPoint(123,0.8418118);
   f_11930208->SetSavedPoint(124,0.8436837);
   f_11930208->SetSavedPoint(125,0.8454677);
   f_11930208->SetSavedPoint(126,0.8471639);
   f_11930208->SetSavedPoint(127,0.8487727);
   f_11930208->SetSavedPoint(128,0.8502943);
   f_11930208->SetSavedPoint(129,0.8517291);
   f_11930208->SetSavedPoint(130,0.8530774);
   f_11930208->SetSavedPoint(131,0.8543395);
   f_11930208->SetSavedPoint(132,0.8555157);
   f_11930208->SetSavedPoint(133,0.8566064);
   f_11930208->SetSavedPoint(134,0.857612);
   f_11930208->SetSavedPoint(135,0.8585328);
   f_11930208->SetSavedPoint(136,0.8593692);
   f_11930208->SetSavedPoint(137,0.8601215);
   f_11930208->SetSavedPoint(138,0.8607902);
   f_11930208->SetSavedPoint(139,0.8613758);
   f_11930208->SetSavedPoint(140,0.8618785);
   f_11930208->SetSavedPoint(141,0.8622989);
   f_11930208->SetSavedPoint(142,0.8626373);
   f_11930208->SetSavedPoint(143,0.8628942);
   f_11930208->SetSavedPoint(144,0.8630702);
   f_11930208->SetSavedPoint(145,0.8631655);
   f_11930208->SetSavedPoint(146,0.8631808);
   f_11930208->SetSavedPoint(147,0.8631164);
   f_11930208->SetSavedPoint(148,0.8629729);
   f_11930208->SetSavedPoint(149,0.8627508);
   f_11930208->SetSavedPoint(150,0.8624506);
   f_11930208->SetSavedPoint(151,0.8620727);
   f_11930208->SetSavedPoint(152,0.8616178);
   f_11930208->SetSavedPoint(153,0.8610863);
   f_11930208->SetSavedPoint(154,0.8604788);
   f_11930208->SetSavedPoint(155,0.8597959);
   f_11930208->SetSavedPoint(156,0.859038);
   f_11930208->SetSavedPoint(157,0.8582058);
   f_11930208->SetSavedPoint(158,0.8572998);
   f_11930208->SetSavedPoint(159,0.8563205);
   f_11930208->SetSavedPoint(160,0.8552687);
   f_11930208->SetSavedPoint(161,0.8541448);
   f_11930208->SetSavedPoint(162,0.8529495);
   f_11930208->SetSavedPoint(163,0.8516833);
   f_11930208->SetSavedPoint(164,0.8503469);
   f_11930208->SetSavedPoint(165,0.8489409);
   f_11930208->SetSavedPoint(166,0.8474659);
   f_11930208->SetSavedPoint(167,0.8459225);
   f_11930208->SetSavedPoint(168,0.8443115);
   f_11930208->SetSavedPoint(169,0.8426333);
   f_11930208->SetSavedPoint(170,0.8408887);
   f_11930208->SetSavedPoint(171,0.8390783);
   f_11930208->SetSavedPoint(172,0.8372028);
   f_11930208->SetSavedPoint(173,0.8352628);
   f_11930208->SetSavedPoint(174,0.833259);
   f_11930208->SetSavedPoint(175,0.8311921);
   f_11930208->SetSavedPoint(176,0.8290628);
   f_11930208->SetSavedPoint(177,0.8268717);
   f_11930208->SetSavedPoint(178,0.8246195);
   f_11930208->SetSavedPoint(179,0.822307);
   f_11930208->SetSavedPoint(180,0.8199348);
   f_11930208->SetSavedPoint(181,0.8175036);
   f_11930208->SetSavedPoint(182,0.8150141);
   f_11930208->SetSavedPoint(183,0.8124671);
   f_11930208->SetSavedPoint(184,0.8098632);
   f_11930208->SetSavedPoint(185,0.8072033);
   f_11930208->SetSavedPoint(186,0.8044879);
   f_11930208->SetSavedPoint(187,0.8017178);
   f_11930208->SetSavedPoint(188,0.7988939);
   f_11930208->SetSavedPoint(189,0.7960167);
   f_11930208->SetSavedPoint(190,0.793087);
   f_11930208->SetSavedPoint(191,0.7901056);
   f_11930208->SetSavedPoint(192,0.7870733);
   f_11930208->SetSavedPoint(193,0.7839907);
   f_11930208->SetSavedPoint(194,0.7808586);
   f_11930208->SetSavedPoint(195,0.7776778);
   f_11930208->SetSavedPoint(196,0.774449);
   f_11930208->SetSavedPoint(197,0.771173);
   f_11930208->SetSavedPoint(198,0.7678505);
   f_11930208->SetSavedPoint(199,0.7644824);
   f_11930208->SetSavedPoint(200,0.7610693);
   f_11930208->SetSavedPoint(201,0.757612);
   f_11930208->SetSavedPoint(202,0.7541114);
   f_11930208->SetSavedPoint(203,0.7505681);
   f_11930208->SetSavedPoint(204,0.746983);
   f_11930208->SetSavedPoint(205,0.7433568);
   f_11930208->SetSavedPoint(206,0.7396903);
   f_11930208->SetSavedPoint(207,0.7359842);
   f_11930208->SetSavedPoint(208,0.7322395);
   f_11930208->SetSavedPoint(209,0.7284567);
   f_11930208->SetSavedPoint(210,0.7246368);
   f_11930208->SetSavedPoint(211,0.7207804);
   f_11930208->SetSavedPoint(212,0.7168884);
   f_11930208->SetSavedPoint(213,0.7129616);
   f_11930208->SetSavedPoint(214,0.7090007);
   f_11930208->SetSavedPoint(215,0.7050066);
   f_11930208->SetSavedPoint(216,0.7009799);
   f_11930208->SetSavedPoint(217,0.6969215);
   f_11930208->SetSavedPoint(218,0.6928322);
   f_11930208->SetSavedPoint(219,0.6887128);
   f_11930208->SetSavedPoint(220,0.684564);
   f_11930208->SetSavedPoint(221,0.6803866);
   f_11930208->SetSavedPoint(222,0.6761814);
   f_11930208->SetSavedPoint(223,0.6719492);
   f_11930208->SetSavedPoint(224,0.6676907);
   f_11930208->SetSavedPoint(225,0.6634068);
   f_11930208->SetSavedPoint(226,0.6590982);
   f_11930208->SetSavedPoint(227,0.6547657);
   f_11930208->SetSavedPoint(228,0.6504101);
   f_11930208->SetSavedPoint(229,0.6460322);
   f_11930208->SetSavedPoint(230,0.6416326);
   f_11930208->SetSavedPoint(231,0.6372123);
   f_11930208->SetSavedPoint(232,0.632772);
   f_11930208->SetSavedPoint(233,0.6283124);
   f_11930208->SetSavedPoint(234,0.6238342);
   f_11930208->SetSavedPoint(235,0.6193384);
   f_11930208->SetSavedPoint(236,0.6148256);
   f_11930208->SetSavedPoint(237,0.6102966);
   f_11930208->SetSavedPoint(238,0.6057522);
   f_11930208->SetSavedPoint(239,0.6011931);
   f_11930208->SetSavedPoint(240,0.59662);
   f_11930208->SetSavedPoint(241,0.5920338);
   f_11930208->SetSavedPoint(242,0.5874352);
   f_11930208->SetSavedPoint(243,0.5828248);
   f_11930208->SetSavedPoint(244,0.5782035);
   f_11930208->SetSavedPoint(245,0.5735721);
   f_11930208->SetSavedPoint(246,0.5689311);
   f_11930208->SetSavedPoint(247,0.5642814);
   f_11930208->SetSavedPoint(248,0.5596238);
   f_11930208->SetSavedPoint(249,0.5549588);
   f_11930208->SetSavedPoint(250,0.5502873);
   f_11930208->SetSavedPoint(251,0.54561);
   f_11930208->SetSavedPoint(252,0.5409276);
   f_11930208->SetSavedPoint(253,0.5362407);
   f_11930208->SetSavedPoint(254,0.5315502);
   f_11930208->SetSavedPoint(255,0.5268567);
   f_11930208->SetSavedPoint(256,0.5221608);
   f_11930208->SetSavedPoint(257,0.5174634);
   f_11930208->SetSavedPoint(258,0.5127651);
   f_11930208->SetSavedPoint(259,0.5080666);
   f_11930208->SetSavedPoint(260,0.5033685);
   f_11930208->SetSavedPoint(261,0.4986716);
   f_11930208->SetSavedPoint(262,0.4939764);
   f_11930208->SetSavedPoint(263,0.4892838);
   f_11930208->SetSavedPoint(264,0.4845943);
   f_11930208->SetSavedPoint(265,0.4799086);
   f_11930208->SetSavedPoint(266,0.4752273);
   f_11930208->SetSavedPoint(267,0.4705512);
   f_11930208->SetSavedPoint(268,0.4658807);
   f_11930208->SetSavedPoint(269,0.4612167);
   f_11930208->SetSavedPoint(270,0.4565596);
   f_11930208->SetSavedPoint(271,0.4519102);
   f_11930208->SetSavedPoint(272,0.4472691);
   f_11930208->SetSavedPoint(273,0.4426367);
   f_11930208->SetSavedPoint(274,0.4380139);
   f_11930208->SetSavedPoint(275,0.4334011);
   f_11930208->SetSavedPoint(276,0.428799);
   f_11930208->SetSavedPoint(277,0.4242081);
   f_11930208->SetSavedPoint(278,0.4196291);
   f_11930208->SetSavedPoint(279,0.4150625);
   f_11930208->SetSavedPoint(280,0.4105089);
   f_11930208->SetSavedPoint(281,0.4059688);
   f_11930208->SetSavedPoint(282,0.4014428);
   f_11930208->SetSavedPoint(283,0.3969314);
   f_11930208->SetSavedPoint(284,0.3924352);
   f_11930208->SetSavedPoint(285,0.3879548);
   f_11930208->SetSavedPoint(286,0.3834906);
   f_11930208->SetSavedPoint(287,0.3790432);
   f_11930208->SetSavedPoint(288,0.3746131);
   f_11930208->SetSavedPoint(289,0.3702008);
   f_11930208->SetSavedPoint(290,0.3658068);
   f_11930208->SetSavedPoint(291,0.3614316);
   f_11930208->SetSavedPoint(292,0.3570757);
   f_11930208->SetSavedPoint(293,0.3527396);
   f_11930208->SetSavedPoint(294,0.3484237);
   f_11930208->SetSavedPoint(295,0.3441284);
   f_11930208->SetSavedPoint(296,0.3398543);
   f_11930208->SetSavedPoint(297,0.3356019);
   f_11930208->SetSavedPoint(298,0.3313714);
   f_11930208->SetSavedPoint(299,0.3271635);
   f_11930208->SetSavedPoint(300,0.3229784);
   f_11930208->SetSavedPoint(301,0.3188167);
   f_11930208->SetSavedPoint(302,0.3146787);
   f_11930208->SetSavedPoint(303,0.3105648);
   f_11930208->SetSavedPoint(304,0.3064754);
   f_11930208->SetSavedPoint(305,0.3024109);
   f_11930208->SetSavedPoint(306,0.2983717);
   f_11930208->SetSavedPoint(307,0.2943582);
   f_11930208->SetSavedPoint(308,0.2903706);
   f_11930208->SetSavedPoint(309,0.2864094);
   f_11930208->SetSavedPoint(310,0.2824749);
   f_11930208->SetSavedPoint(311,0.2785675);
   f_11930208->SetSavedPoint(312,0.2746874);
   f_11930208->SetSavedPoint(313,0.270835);
   f_11930208->SetSavedPoint(314,0.2670106);
   f_11930208->SetSavedPoint(315,0.2632145);
   f_11930208->SetSavedPoint(316,0.2594469);
   f_11930208->SetSavedPoint(317,0.2557082);
   f_11930208->SetSavedPoint(318,0.2519987);
   f_11930208->SetSavedPoint(319,0.2483185);
   f_11930208->SetSavedPoint(320,0.244668);
   f_11930208->SetSavedPoint(321,0.2410475);
   f_11930208->SetSavedPoint(322,0.237457);
   f_11930208->SetSavedPoint(323,0.233897);
   f_11930208->SetSavedPoint(324,0.2303675);
   f_11930208->SetSavedPoint(325,0.2268689);
   f_11930208->SetSavedPoint(326,0.2234013);
   f_11930208->SetSavedPoint(327,0.2199648);
   f_11930208->SetSavedPoint(328,0.2165598);
   f_11930208->SetSavedPoint(329,0.2131864);
   f_11930208->SetSavedPoint(330,0.2098447);
   f_11930208->SetSavedPoint(331,0.2065348);
   f_11930208->SetSavedPoint(332,0.2032571);
   f_11930208->SetSavedPoint(333,0.2000115);
   f_11930208->SetSavedPoint(334,0.1967982);
   f_11930208->SetSavedPoint(335,0.1936174);
   f_11930208->SetSavedPoint(336,0.1904692);
   f_11930208->SetSavedPoint(337,0.1873536);
   f_11930208->SetSavedPoint(338,0.1842708);
   f_11930208->SetSavedPoint(339,0.1812208);
   f_11930208->SetSavedPoint(340,0.1782037);
   f_11930208->SetSavedPoint(341,0.1752196);
   f_11930208->SetSavedPoint(342,0.1722686);
   f_11930208->SetSavedPoint(343,0.1693507);
   f_11930208->SetSavedPoint(344,0.1664659);
   f_11930208->SetSavedPoint(345,0.1636143);
   f_11930208->SetSavedPoint(346,0.1607959);
   f_11930208->SetSavedPoint(347,0.1580107);
   f_11930208->SetSavedPoint(348,0.1552587);
   f_11930208->SetSavedPoint(349,0.15254);
   f_11930208->SetSavedPoint(350,0.1498544);
   f_11930208->SetSavedPoint(351,0.1472021);
   f_11930208->SetSavedPoint(352,0.1445829);
   f_11930208->SetSavedPoint(353,0.1419969);
   f_11930208->SetSavedPoint(354,0.1394439);
   f_11930208->SetSavedPoint(355,0.1369239);
   f_11930208->SetSavedPoint(356,0.1344369);
   f_11930208->SetSavedPoint(357,0.1319828);
   f_11930208->SetSavedPoint(358,0.1295616);
   f_11930208->SetSavedPoint(359,0.127173);
   f_11930208->SetSavedPoint(360,0.1248171);
   f_11930208->SetSavedPoint(361,0.1224936);
   f_11930208->SetSavedPoint(362,0.1202026);
   f_11930208->SetSavedPoint(363,0.1179439);
   f_11930208->SetSavedPoint(364,0.1157174);
   f_11930208->SetSavedPoint(365,0.1135229);
   f_11930208->SetSavedPoint(366,0.1113602);
   f_11930208->SetSavedPoint(367,0.1092293);
   f_11930208->SetSavedPoint(368,0.1071299);
   f_11930208->SetSavedPoint(369,0.105062);
   f_11930208->SetSavedPoint(370,0.1030253);
   f_11930208->SetSavedPoint(371,0.1010196);
   f_11930208->SetSavedPoint(372,0.09904478);
   f_11930208->SetSavedPoint(373,0.09710061);
   f_11930208->SetSavedPoint(374,0.09518689);
   f_11930208->SetSavedPoint(375,0.09330341);
   f_11930208->SetSavedPoint(376,0.09144996);
   f_11930208->SetSavedPoint(377,0.0896263);
   f_11930208->SetSavedPoint(378,0.0878322);
   f_11930208->SetSavedPoint(379,0.08606743);
   f_11930208->SetSavedPoint(380,0.08433174);
   f_11930208->SetSavedPoint(381,0.08262488);
   f_11930208->SetSavedPoint(382,0.0809466);
   f_11930208->SetSavedPoint(383,0.07929662);
   f_11930208->SetSavedPoint(384,0.07767468);
   f_11930208->SetSavedPoint(385,0.0760805);
   f_11930208->SetSavedPoint(386,0.0745138);
   f_11930208->SetSavedPoint(387,0.0729743);
   f_11930208->SetSavedPoint(388,0.07146169);
   f_11930208->SetSavedPoint(389,0.0699757);
   f_11930208->SetSavedPoint(390,0.068516);
   f_11930208->SetSavedPoint(391,0.0670823);
   f_11930208->SetSavedPoint(392,0.06567428);
   f_11930208->SetSavedPoint(393,0.06429163);
   f_11930208->SetSavedPoint(394,0.06293402);
   f_11930208->SetSavedPoint(395,0.06160112);
   f_11930208->SetSavedPoint(396,0.06029261);
   f_11930208->SetSavedPoint(397,0.05900816);
   f_11930208->SetSavedPoint(398,0.05774742);
   f_11930208->SetSavedPoint(399,0.05651006);
   f_11930208->SetSavedPoint(400,0.05529572);
   f_11930208->SetSavedPoint(401,0.05410407);
   f_11930208->SetSavedPoint(402,0.05293475);
   f_11930208->SetSavedPoint(403,0.05178741);
   f_11930208->SetSavedPoint(404,0.05066169);
   f_11930208->SetSavedPoint(405,0.04955723);
   f_11930208->SetSavedPoint(406,0.04847368);
   f_11930208->SetSavedPoint(407,0.04741067);
   f_11930208->SetSavedPoint(408,0.04636783);
   f_11930208->SetSavedPoint(409,0.04534481);
   f_11930208->SetSavedPoint(410,0.04434122);
   f_11930208->SetSavedPoint(411,0.04335672);
   f_11930208->SetSavedPoint(412,0.04239092);
   f_11930208->SetSavedPoint(413,0.04144347);
   f_11930208->SetSavedPoint(414,0.04051398);
   f_11930208->SetSavedPoint(415,0.03960209);
   f_11930208->SetSavedPoint(416,0.03870743);
   f_11930208->SetSavedPoint(417,0.03782964);
   f_11930208->SetSavedPoint(418,0.03696833);
   f_11930208->SetSavedPoint(419,0.03612316);
   f_11930208->SetSavedPoint(420,0.03529375);
   f_11930208->SetSavedPoint(421,0.03447974);
   f_11930208->SetSavedPoint(422,0.03368077);
   f_11930208->SetSavedPoint(423,0.03289647);
   f_11930208->SetSavedPoint(424,0.0321265);
   f_11930208->SetSavedPoint(425,0.03137049);
   f_11930208->SetSavedPoint(426,0.0306281);
   f_11930208->SetSavedPoint(427,0.02989897);
   f_11930208->SetSavedPoint(428,0.02918277);
   f_11930208->SetSavedPoint(429,0.02847915);
   f_11930208->SetSavedPoint(430,0.02778778);
   f_11930208->SetSavedPoint(431,0.02710832);
   f_11930208->SetSavedPoint(432,0.02644046);
   f_11930208->SetSavedPoint(433,0.02578387);
   f_11930208->SetSavedPoint(434,0.02513823);
   f_11930208->SetSavedPoint(435,0.02450324);
   f_11930208->SetSavedPoint(436,0.0238786);
   f_11930208->SetSavedPoint(437,0.023264);
   f_11930208->SetSavedPoint(438,0.02265917);
   f_11930208->SetSavedPoint(439,0.02206382);
   f_11930208->SetSavedPoint(440,0.02147768);
   f_11930208->SetSavedPoint(441,0.02090048);
   f_11930208->SetSavedPoint(442,0.02033197);
   f_11930208->SetSavedPoint(443,0.0197719);
   f_11930208->SetSavedPoint(444,0.01922003);
   f_11930208->SetSavedPoint(445,0.01867615);
   f_11930208->SetSavedPoint(446,0.01814002);
   f_11930208->SetSavedPoint(447,0.01761145);
   f_11930208->SetSavedPoint(448,0.01709023);
   f_11930208->SetSavedPoint(449,0.01657619);
   f_11930208->SetSavedPoint(450,0.01606916);
   f_11930208->SetSavedPoint(451,0.01556897);
   f_11930208->SetSavedPoint(452,0.01507548);
   f_11930208->SetSavedPoint(453,0.01458855);
   f_11930208->SetSavedPoint(454,0.01410808);
   f_11930208->SetSavedPoint(455,0.01363394);
   f_11930208->SetSavedPoint(456,0.01316606);
   f_11930208->SetSavedPoint(457,0.01270436);
   f_11930208->SetSavedPoint(458,0.01224877);
   f_11930208->SetSavedPoint(459,0.01179926);
   f_11930208->SetSavedPoint(460,0.0113558);
   f_11930208->SetSavedPoint(461,0.01091838);
   f_11930208->SetSavedPoint(462,0.01048701);
   f_11930208->SetSavedPoint(463,0.01006171);
   f_11930208->SetSavedPoint(464,0.009642539);
   f_11930208->SetSavedPoint(465,0.009229551);
   f_11930208->SetSavedPoint(466,0.008822834);
   f_11930208->SetSavedPoint(467,0.008422492);
   f_11930208->SetSavedPoint(468,0.008028651);
   f_11930208->SetSavedPoint(469,0.007641459);
   f_11930208->SetSavedPoint(470,0.007261084);
   f_11930208->SetSavedPoint(471,0.006887718);
   f_11930208->SetSavedPoint(472,0.006521576);
   f_11930208->SetSavedPoint(473,0.006162895);
   f_11930208->SetSavedPoint(474,0.00581194);
   f_11930208->SetSavedPoint(475,0.005468996);
   f_11930208->SetSavedPoint(476,0.005134377);
   f_11930208->SetSavedPoint(477,0.004808422);
   f_11930208->SetSavedPoint(478,0.004491497);
   f_11930208->SetSavedPoint(479,0.004183995);
   f_11930208->SetSavedPoint(480,0.003886336);
   f_11930208->SetSavedPoint(481,0.00359897);
   f_11930208->SetSavedPoint(482,0.003322375);
   f_11930208->SetSavedPoint(483,0.00305706);
   f_11930208->SetSavedPoint(484,0.002803564);
   f_11930208->SetSavedPoint(485,0.002562457);
   f_11930208->SetSavedPoint(486,0.002334341);
   f_11930208->SetSavedPoint(487,0.00211985);
   f_11930208->SetSavedPoint(488,0.001919652);
   f_11930208->SetSavedPoint(489,0.001734449);
   f_11930208->SetSavedPoint(490,0.001564975);
   f_11930208->SetSavedPoint(491,0.001412004);
   f_11930208->SetSavedPoint(492,0.001276342);
   f_11930208->SetSavedPoint(493,0.001158833);
   f_11930208->SetSavedPoint(494,0.001060359);
   f_11930208->SetSavedPoint(495,0.0009818391);
   f_11930208->SetSavedPoint(496,0.0009242327);
   f_11930208->SetSavedPoint(497,0.0008885378);
   f_11930208->SetSavedPoint(498,0.0008757933);
   f_11930208->SetSavedPoint(499,0.0008870793);
   f_11930208->SetSavedPoint(500,0.0009235176);
   f_11930208->SetSavedPoint(501,2);
   f_11930208->SetSavedPoint(502,4.5);
   f_11930208->SetFillColor(19);
   f_11930208->SetFillStyle(0);
   f_11930208->SetMarkerStyle(20);
   f_11930208->SetMarkerSize(1.2);
   f_11930208->SetLineColor(6);
   f_11930208->SetLineWidth(3);
   f_11930208->SetLineStyle(11);
   f_11930208->GetXaxis()->SetNdivisions(505);
   f_11930208->GetXaxis()->SetLabelFont(132);
   f_11930208->GetXaxis()->SetLabelOffset(0.015);
   f_11930208->GetXaxis()->SetLabelSize(0.05);
   f_11930208->GetXaxis()->SetTitleSize(0.06);
   f_11930208->GetXaxis()->SetTitleFont(132);
   f_11930208->GetYaxis()->SetLabelFont(132);
   f_11930208->GetYaxis()->SetLabelSize(0.05);
   f_11930208->GetYaxis()->SetTitleSize(0.06);
   f_11930208->GetYaxis()->SetTitleFont(42);
   f_11930208->SetParameter(0,0);
   f_11930208->SetParError(0,0);
   f_11930208->SetParLimits(0,0,0);
   f_11930208->SetParameter(1,0);
   f_11930208->SetParError(1,0);
   f_11930208->SetParLimits(1,0,0);
   f_11930208->SetParameter(2,0);
   f_11930208->SetParError(2,0);
   f_11930208->SetParLimits(2,0,0);
   f_11930208->SetParameter(3,0);
   f_11930208->SetParError(3,0);
   f_11930208->SetParLimits(3,0,0);
   f_11930208->SetParameter(4,0);
   f_11930208->SetParError(4,0);
   f_11930208->SetParLimits(4,0,0);
   f_11930208->SetParameter(5,0);
   f_11930208->SetParError(5,0);
   f_11930208->SetParLimits(5,0,0);
   f_11930208->SetParameter(6,0);
   f_11930208->SetParError(6,0);
   f_11930208->SetParLimits(6,0,0);
   f_11930208->SetParameter(7,0);
   f_11930208->SetParError(7,0);
   f_11930208->SetParLimits(7,0,0);
   f_11930208->SetParameter(8,0);
   f_11930208->SetParError(8,0);
   f_11930208->SetParLimits(8,0,0);
   f_11930208->Draw("same");
   
   Double_t Graph1_fx144[203] = {
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.525,
   2.55,
   2.575,
   2.6,
   2.625,
   2.65,
   2.675,
   2.7,
   2.725,
   2.75,
   2.775,
   2.8,
   2.825,
   2.85,
   2.875,
   2.9,
   2.925,
   2.95,
   2.975,
   3,
   3.025,
   3.05,
   3.075,
   3.1,
   3.125,
   3.15,
   3.175,
   3.2,
   3.225,
   3.25,
   3.275,
   3.3,
   3.325,
   3.35,
   3.375,
   3.4,
   3.425,
   3.45,
   3.475,
   3.5,
   3.525,
   3.55,
   3.575,
   3.6,
   3.625,
   3.65,
   3.675,
   3.7,
   3.725,
   3.75,
   3.775,
   3.8,
   3.825,
   3.85,
   3.875,
   3.9,
   3.925,
   3.95,
   3.975,
   4,
   4.025,
   4.05,
   4.075,
   4.1,
   4.125,
   4.15,
   4.175,
   4.2,
   4.225,
   4.25,
   4.275,
   4.3,
   4.325,
   4.35,
   4.375,
   4.4,
   4.425,
   4.45,
   4.475,
   4.5,
   4.5,
   4.475,
   4.45,
   4.425,
   4.4,
   4.375,
   4.35,
   4.325,
   4.3,
   4.275,
   4.25,
   4.225,
   4.2,
   4.175,
   4.15,
   4.125,
   4.1,
   4.075,
   4.05,
   4.025,
   4,
   3.975,
   3.95,
   3.925,
   3.9,
   3.875,
   3.85,
   3.825,
   3.8,
   3.775,
   3.75,
   3.725,
   3.7,
   3.675,
   3.65,
   3.625,
   3.6,
   3.575,
   3.55,
   3.525,
   3.5,
   3.475,
   3.45,
   3.425,
   3.4,
   3.375,
   3.35,
   3.325,
   3.3,
   3.275,
   3.25,
   3.225,
   3.2,
   3.175,
   3.15,
   3.125,
   3.1,
   3.075,
   3.05,
   3.025,
   3,
   2.975,
   2.95,
   2.925,
   2.9,
   2.875,
   2.85,
   2.825,
   2.8,
   2.775,
   2.75,
   2.725,
   2.7,
   2.675,
   2.65,
   2.625,
   2.6,
   2.575,
   2.55,
   2.525,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   2};
   Double_t Graph1_fy144[203] = {
   0,
   0.06888773,
   0.1303662,
   0.1853532,
   0.234661,
   0.2790069,
   0.3190223,
   0.3552613,
   0.3882086,
   0.418286,
   0.4458593,
   0.4712438,
   0.4947096,
   0.5164864,
   0.5367677,
   0.5557151,
   0.5734616,
   0.5901147,
   0.60576,
   0.6204634,
   0.6342737,
   0.6472251,
   0.659339,
   0.6706261,
   0.6810881,
   0.6907192,
   0.6995077,
   0.7074375,
   0.7144887,
   0.7206397,
   0.7258673,
   0.7301482,
   0.7334597,
   0.7357802,
   0.7370906,
   0.7373739,
   0.7366167,
   0.7348089,
   0.7319447,
   0.7280224,
   0.723045,
   0.7170204,
   0.7099613,
   0.7018855,
   0.6928158,
   0.6827801,
   0.671811,
   0.6599459,
   0.647227,
   0.6337005,
   0.6194167,
   0.6044298,
   0.5887972,
   0.5725792,
   0.5558386,
   0.5386403,
   0.5210508,
   0.5031377,
   0.4849689,
   0.4666127,
   0.4481366,
   0.4296073,
   0.4110898,
   0.3926471,
   0.3743397,
   0.356225,
   0.338357,
   0.3207858,
   0.3035572,
   0.2867124,
   0.2702879,
   0.2543149,
   0.2388194,
   0.2238219,
   0.2093377,
   0.1953765,
   0.1819429,
   0.1690364,
   0.1566517,
   0.1447792,
   0.1334054,
   0.1225138,
   0.112085,
   0.1020981,
   0.09253181,
   0.08336484,
   0.07457782,
   0.06615444,
   0.05808305,
   0.05035842,
   0.04298363,
   0.03597221,
   0.02935041,
   0.0231598,
   0.01745998,
   0.01233162,
   0.007879735,
   0.004237314,
   0.001569167,
   7.619405e-05,
   0,
   0,
   7.017803e-05,
   0.001445158,
   0.003902199,
   0.007256233,
   0.01135562,
   0.0160782,
   0.02132776,
   0.02703064,
   0.03313276,
   0.0395968,
   0.04639964,
   0.05353007,
   0.06098663,
   0.06877567,
   0.07690963,
   0.08540539,
   0.0942829,
   0.1035638,
   0.1132705,
   0.1234246,
   0.1340469,
   0.1451555,
   0.1567662,
   0.168891,
   0.1815383,
   0.194712,
   0.2084116,
   0.2226314,
   0.2373611,
   0.252585,
   0.2682823,
   0.2844271,
   0.3009885,
   0.3179307,
   0.335213,
   0.3527905,
   0.3706139,
   0.3886301,
   0.4067826,
   0.4250114,
   0.443254,
   0.4614456,
   0.4795195,
   0.4974075,
   0.5150407,
   0.5323496,
   0.5492649,
   0.5657177,
   0.5816403,
   0.5969665,
   0.611632,
   0.6255753,
   0.6387373,
   0.6510625,
   0.6624991,
   0.6729993,
   0.6825195,
   0.6910207,
   0.698469,
   0.7048352,
   0.7100953,
   0.7142306,
   0.7172275,
   0.7190774,
   0.7197769,
   0.7193273,
   0.7177345,
   0.7150083,
   0.7111628,
   0.7062148,
   0.7001841,
   0.6930926,
   0.6849631,
   0.6758193,
   0.6656842,
   0.6545793,
   0.6425238,
   0.6295332,
   0.6156181,
   0.6007829,
   0.5850247,
   0.5683314,
   0.5506807,
   0.5320385,
   0.512357,
   0.4915734,
   0.4696082,
   0.4463636,
   0.4217218,
   0.3955433,
   0.3676654,
   0.3379005,
   0.3060347,
   0.2718262,
   0.2350039,
   0.1952663,
   0.1522799,
   0.1056789,
   0.05506356,
   0,
   0};
   graph = new TGraph(203,Graph1_fx144,Graph1_fy144);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph144 = new TH1F("Graph_Graph144","Graph",203,1.75,4.75);
   Graph_Graph144->SetMinimum(0);
   Graph_Graph144->SetMaximum(0.8111113);
   Graph_Graph144->SetDirectory(0);
   Graph_Graph144->SetStats(0);
   Graph_Graph144->SetMarkerStyle(20);
   Graph_Graph144->SetMarkerSize(1.2);
   Graph_Graph144->GetXaxis()->SetNdivisions(505);
   Graph_Graph144->GetXaxis()->SetLabelFont(132);
   Graph_Graph144->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph144->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph144->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph144->GetXaxis()->SetTitleFont(132);
   Graph_Graph144->GetYaxis()->SetLabelFont(132);
   Graph_Graph144->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph144->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph144->GetYaxis()->SetTitleFont(42);
   Graph_Graph144->GetZaxis()->SetLabelFont(132);
   Graph_Graph144->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph144->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph144->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph144);
   
   graph->Draw("flc");
   
   TH1D *h_3490__144 = new TH1D("h_3490__144","",10,2,4.5);
   h_3490__144->SetBinContent(1,0.5953167);
   h_3490__144->SetBinContent(2,1.212497);
   h_3490__144->SetBinContent(3,0.2080829);
   h_3490__144->SetBinContent(4,0.8179009);
   h_3490__144->SetBinContent(5,0.5950118);
   h_3490__144->SetBinContent(6,0.4181646);
   h_3490__144->SetBinContent(7,0.1431706);
   h_3490__144->SetBinContent(8,0.009855241);
   h_3490__144->SetBinError(1,0.4133265);
   h_3490__144->SetBinError(2,0.3519093);
   h_3490__144->SetBinError(3,0.1729615);
   h_3490__144->SetBinError(4,0.2131937);
   h_3490__144->SetBinError(5,0.2201744);
   h_3490__144->SetBinError(6,0.1518759);
   h_3490__144->SetBinError(7,0.1061146);
   h_3490__144->SetBinError(8,0.01513025);
   h_3490__144->SetMinimum(0);
   h_3490__144->SetMaximum(1.6);
   h_3490__144->SetEntries(159);
   h_3490__144->SetStats(0);
   h_3490__144->SetMarkerStyle(20);
   h_3490__144->SetMarkerSize(1.2);
   h_3490__144->GetXaxis()->SetNdivisions(505);
   h_3490__144->GetXaxis()->SetLabelFont(132);
   h_3490__144->GetXaxis()->SetLabelOffset(0.015);
   h_3490__144->GetXaxis()->SetLabelSize(0.05);
   h_3490__144->GetXaxis()->SetTitleSize(0.06);
   h_3490__144->GetXaxis()->SetTitleFont(132);
   h_3490__144->GetYaxis()->SetLabelFont(132);
   h_3490__144->GetYaxis()->SetLabelSize(0.05);
   h_3490__144->GetYaxis()->SetTitleSize(0.06);
   h_3490__144->GetYaxis()->SetTitleFont(42);
   h_3490__144->GetZaxis()->SetLabelFont(132);
   h_3490__144->GetZaxis()->SetLabelSize(0.05);
   h_3490__144->GetZaxis()->SetTitleSize(0.06);
   h_3490__144->GetZaxis()->SetTitleFont(42);
   h_3490__144->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7a.C <==
void 2xB_DPHIPSI_2GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:49:01 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1728395,-0.5063291,1.061728,2.658228);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3030__95 = new TH1D("h_3030__95","",10,0,1);
   h_3030__95->SetBinContent(1,0.519661);
   h_3030__95->SetBinContent(2,0.7494563);
   h_3030__95->SetBinContent(3,0.9794542);
   h_3030__95->SetBinContent(4,0.8117917);
   h_3030__95->SetBinContent(5,0.8006736);
   h_3030__95->SetBinContent(6,0.7880566);
   h_3030__95->SetBinContent(7,1.173633);
   h_3030__95->SetBinContent(8,1.209481);
   h_3030__95->SetBinContent(9,1.291685);
   h_3030__95->SetBinContent(10,1.676107);
   h_3030__95->SetBinError(1,0.1388756);
   h_3030__95->SetBinError(2,0.1335798);
   h_3030__95->SetBinError(3,0.2440172);
   h_3030__95->SetBinError(4,0.1003518);
   h_3030__95->SetBinError(5,0.1175621);
   h_3030__95->SetBinError(6,0.09212508);
   h_3030__95->SetBinError(7,0.1475828);
   h_3030__95->SetBinError(8,0.1276514);
   h_3030__95->SetBinError(9,0.134917);
   h_3030__95->SetBinError(10,0.2144872);
   h_3030__95->SetMinimum(0);
   h_3030__95->SetMaximum(2.5);
   h_3030__95->SetEntries(5087);
   h_3030__95->SetStats(0);
   h_3030__95->SetMarkerStyle(20);
   h_3030__95->SetMarkerSize(1.2);
   h_3030__95->GetXaxis()->SetNdivisions(505);
   h_3030__95->GetXaxis()->SetLabelFont(132);
   h_3030__95->GetXaxis()->SetLabelOffset(0.015);
   h_3030__95->GetXaxis()->SetLabelSize(0.05);
   h_3030__95->GetXaxis()->SetTitleSize(0.06);
   h_3030__95->GetXaxis()->SetTitleFont(132);
   h_3030__95->GetYaxis()->SetLabelFont(132);
   h_3030__95->GetYaxis()->SetLabelSize(0.05);
   h_3030__95->GetYaxis()->SetTitleSize(0.06);
   h_3030__95->GetYaxis()->SetTitleFont(42);
   h_3030__95->GetZaxis()->SetLabelFont(132);
   h_3030__95->GetZaxis()->SetLabelSize(0.05);
   h_3030__95->GetZaxis()->SetTitleSize(0.06);
   h_3030__95->GetZaxis()->SetTitleFont(42);
   h_3030__95->Draw("e1");
   
   TF1 *f_9180136 = new TF1("*f_9180",0,1,6);
    //The original function : f_9180 had originally been created by:
    //TF1 *f_9180 = new TF1("f_9180",f_9180,0,1,6);
   f_9180136->SetRange(0,1);
   f_9180136->SetName("f_9180");
   f_9180136->SetTitle("f_9180");
   f_9180136->SetNpx(500);
   f_9180136->SetSavedPoint(0,0.6274368);
   f_9180136->SetSavedPoint(1,0.6273291);
   f_9180136->SetSavedPoint(2,0.6272282);
   f_9180136->SetSavedPoint(3,0.6271339);
   f_9180136->SetSavedPoint(4,0.6270462);
   f_9180136->SetSavedPoint(5,0.626965);
   f_9180136->SetSavedPoint(6,0.6268903);
   f_9180136->SetSavedPoint(7,0.626822);
   f_9180136->SetSavedPoint(8,0.6267601);
   f_9180136->SetSavedPoint(9,0.6267045);
   f_9180136->SetSavedPoint(10,0.6266551);
   f_9180136->SetSavedPoint(11,0.626612);
   f_9180136->SetSavedPoint(12,0.6265751);
   f_9180136->SetSavedPoint(13,0.6265443);
   f_9180136->SetSavedPoint(14,0.6265196);
   f_9180136->SetSavedPoint(15,0.6265009);
   f_9180136->SetSavedPoint(16,0.6264883);
   f_9180136->SetSavedPoint(17,0.6264817);
   f_9180136->SetSavedPoint(18,0.626481);
   f_9180136->SetSavedPoint(19,0.6264862);
   f_9180136->SetSavedPoint(20,0.6264973);
   f_9180136->SetSavedPoint(21,0.6265143);
   f_9180136->SetSavedPoint(22,0.6265371);
   f_9180136->SetSavedPoint(23,0.6265657);
   f_9180136->SetSavedPoint(24,0.6266001);
   f_9180136->SetSavedPoint(25,0.6266403);
   f_9180136->SetSavedPoint(26,0.6266863);
   f_9180136->SetSavedPoint(27,0.626738);
   f_9180136->SetSavedPoint(28,0.6267953);
   f_9180136->SetSavedPoint(29,0.6268585);
   f_9180136->SetSavedPoint(30,0.6269273);
   f_9180136->SetSavedPoint(31,0.6270017);
   f_9180136->SetSavedPoint(32,0.6270819);
   f_9180136->SetSavedPoint(33,0.6271677);
   f_9180136->SetSavedPoint(34,0.6272592);
   f_9180136->SetSavedPoint(35,0.6273564);
   f_9180136->SetSavedPoint(36,0.6274592);
   f_9180136->SetSavedPoint(37,0.6275677);
   f_9180136->SetSavedPoint(38,0.6276819);
   f_9180136->SetSavedPoint(39,0.6278017);
   f_9180136->SetSavedPoint(40,0.6279272);
   f_9180136->SetSavedPoint(41,0.6280584);
   f_9180136->SetSavedPoint(42,0.6281952);
   f_9180136->SetSavedPoint(43,0.6283378);
   f_9180136->SetSavedPoint(44,0.628486);
   f_9180136->SetSavedPoint(45,0.62864);
   f_9180136->SetSavedPoint(46,0.6287997);
   f_9180136->SetSavedPoint(47,0.6289652);
   f_9180136->SetSavedPoint(48,0.6291364);
   f_9180136->SetSavedPoint(49,0.6293134);
   f_9180136->SetSavedPoint(50,0.6294962);
   f_9180136->SetSavedPoint(51,0.6296849);
   f_9180136->SetSavedPoint(52,0.6298794);
   f_9180136->SetSavedPoint(53,0.6300797);
   f_9180136->SetSavedPoint(54,0.630286);
   f_9180136->SetSavedPoint(55,0.6304981);
   f_9180136->SetSavedPoint(56,0.6307163);
   f_9180136->SetSavedPoint(57,0.6309404);
   f_9180136->SetSavedPoint(58,0.6311705);
   f_9180136->SetSavedPoint(59,0.6314067);
   f_9180136->SetSavedPoint(60,0.6316489);
   f_9180136->SetSavedPoint(61,0.6318972);
   f_9180136->SetSavedPoint(62,0.6321517);
   f_9180136->SetSavedPoint(63,0.6324124);
   f_9180136->SetSavedPoint(64,0.6326793);
   f_9180136->SetSavedPoint(65,0.6329524);
   f_9180136->SetSavedPoint(66,0.6332319);
   f_9180136->SetSavedPoint(67,0.6335177);
   f_9180136->SetSavedPoint(68,0.6338098);
   f_9180136->SetSavedPoint(69,0.6341084);
   f_9180136->SetSavedPoint(70,0.6344135);
   f_9180136->SetSavedPoint(71,0.6347251);
   f_9180136->SetSavedPoint(72,0.6350433);
   f_9180136->SetSavedPoint(73,0.635368);
   f_9180136->SetSavedPoint(74,0.6356995);
   f_9180136->SetSavedPoint(75,0.6360376);
   f_9180136->SetSavedPoint(76,0.6363825);
   f_9180136->SetSavedPoint(77,0.6367342);
   f_9180136->SetSavedPoint(78,0.6370928);
   f_9180136->SetSavedPoint(79,0.6374584);
   f_9180136->SetSavedPoint(80,0.6378309);
   f_9180136->SetSavedPoint(81,0.6382104);
   f_9180136->SetSavedPoint(82,0.638597);
   f_9180136->SetSavedPoint(83,0.6389908);
   f_9180136->SetSavedPoint(84,0.6393918);
   f_9180136->SetSavedPoint(85,0.6398001);
   f_9180136->SetSavedPoint(86,0.6402157);
   f_9180136->SetSavedPoint(87,0.6406387);
   f_9180136->SetSavedPoint(88,0.6410691);
   f_9180136->SetSavedPoint(89,0.6415071);
   f_9180136->SetSavedPoint(90,0.6419526);
   f_9180136->SetSavedPoint(91,0.6424058);
   f_9180136->SetSavedPoint(92,0.6428667);
   f_9180136->SetSavedPoint(93,0.6433354);
   f_9180136->SetSavedPoint(94,0.6438119);
   f_9180136->SetSavedPoint(95,0.6442964);
   f_9180136->SetSavedPoint(96,0.6447888);
   f_9180136->SetSavedPoint(97,0.6452893);
   f_9180136->SetSavedPoint(98,0.6457979);
   f_9180136->SetSavedPoint(99,0.6463147);
   f_9180136->SetSavedPoint(100,0.6468397);
   f_9180136->SetSavedPoint(101,0.6473732);
   f_9180136->SetSavedPoint(102,0.647915);
   f_9180136->SetSavedPoint(103,0.6484653);
   f_9180136->SetSavedPoint(104,0.6490241);
   f_9180136->SetSavedPoint(105,0.6495916);
   f_9180136->SetSavedPoint(106,0.6501678);
   f_9180136->SetSavedPoint(107,0.6507528);
   f_9180136->SetSavedPoint(108,0.6513467);
   f_9180136->SetSavedPoint(109,0.6519494);
   f_9180136->SetSavedPoint(110,0.6525612);
   f_9180136->SetSavedPoint(111,0.6531821);
   f_9180136->SetSavedPoint(112,0.6538122);
   f_9180136->SetSavedPoint(113,0.6544515);
   f_9180136->SetSavedPoint(114,0.6551001);
   f_9180136->SetSavedPoint(115,0.6557582);
   f_9180136->SetSavedPoint(116,0.6564257);
   f_9180136->SetSavedPoint(117,0.6571028);
   f_9180136->SetSavedPoint(118,0.6577896);
   f_9180136->SetSavedPoint(119,0.6584861);
   f_9180136->SetSavedPoint(120,0.6591924);
   f_9180136->SetSavedPoint(121,0.6599086);
   f_9180136->SetSavedPoint(122,0.6606348);
   f_9180136->SetSavedPoint(123,0.661371);
   f_9180136->SetSavedPoint(124,0.6621174);
   f_9180136->SetSavedPoint(125,0.662874);
   f_9180136->SetSavedPoint(126,0.6636409);
   f_9180136->SetSavedPoint(127,0.6644183);
   f_9180136->SetSavedPoint(128,0.6652061);
   f_9180136->SetSavedPoint(129,0.6660044);
   f_9180136->SetSavedPoint(130,0.6668135);
   f_9180136->SetSavedPoint(131,0.6676332);
   f_9180136->SetSavedPoint(132,0.6684638);
   f_9180136->SetSavedPoint(133,0.6693052);
   f_9180136->SetSavedPoint(134,0.6701577);
   f_9180136->SetSavedPoint(135,0.6710212);
   f_9180136->SetSavedPoint(136,0.6718959);
   f_9180136->SetSavedPoint(137,0.6727819);
   f_9180136->SetSavedPoint(138,0.6736792);
   f_9180136->SetSavedPoint(139,0.6745878);
   f_9180136->SetSavedPoint(140,0.675508);
   f_9180136->SetSavedPoint(141,0.6764398);
   f_9180136->SetSavedPoint(142,0.6773833);
   f_9180136->SetSavedPoint(143,0.6783385);
   f_9180136->SetSavedPoint(144,0.6793056);
   f_9180136->SetSavedPoint(145,0.6802846);
   f_9180136->SetSavedPoint(146,0.6812756);
   f_9180136->SetSavedPoint(147,0.6822788);
   f_9180136->SetSavedPoint(148,0.6832941);
   f_9180136->SetSavedPoint(149,0.6843217);
   f_9180136->SetSavedPoint(150,0.6853617);
   f_9180136->SetSavedPoint(151,0.6864141);
   f_9180136->SetSavedPoint(152,0.6874791);
   f_9180136->SetSavedPoint(153,0.6885567);
   f_9180136->SetSavedPoint(154,0.689647);
   f_9180136->SetSavedPoint(155,0.6907501);
   f_9180136->SetSavedPoint(156,0.6918661);
   f_9180136->SetSavedPoint(157,0.692995);
   f_9180136->SetSavedPoint(158,0.694137);
   f_9180136->SetSavedPoint(159,0.6952921);
   f_9180136->SetSavedPoint(160,0.6964604);
   f_9180136->SetSavedPoint(161,0.697642);
   f_9180136->SetSavedPoint(162,0.6988371);
   f_9180136->SetSavedPoint(163,0.7000455);
   f_9180136->SetSavedPoint(164,0.7012676);
   f_9180136->SetSavedPoint(165,0.7025032);
   f_9180136->SetSavedPoint(166,0.7037526);
   f_9180136->SetSavedPoint(167,0.7050158);
   f_9180136->SetSavedPoint(168,0.7062929);
   f_9180136->SetSavedPoint(169,0.7075839);
   f_9180136->SetSavedPoint(170,0.708889);
   f_9180136->SetSavedPoint(171,0.7102082);
   f_9180136->SetSavedPoint(172,0.7115416);
   f_9180136->SetSavedPoint(173,0.7128893);
   f_9180136->SetSavedPoint(174,0.7142513);
   f_9180136->SetSavedPoint(175,0.7156279);
   f_9180136->SetSavedPoint(176,0.7170189);
   f_9180136->SetSavedPoint(177,0.7184245);
   f_9180136->SetSavedPoint(178,0.7198448);
   f_9180136->SetSavedPoint(179,0.7212799);
   f_9180136->SetSavedPoint(180,0.7227298);
   f_9180136->SetSavedPoint(181,0.7241946);
   f_9180136->SetSavedPoint(182,0.7256743);
   f_9180136->SetSavedPoint(183,0.7271692);
   f_9180136->SetSavedPoint(184,0.7286792);
   f_9180136->SetSavedPoint(185,0.7302043);
   f_9180136->SetSavedPoint(186,0.7317448);
   f_9180136->SetSavedPoint(187,0.7333006);
   f_9180136->SetSavedPoint(188,0.7348719);
   f_9180136->SetSavedPoint(189,0.7364586);
   f_9180136->SetSavedPoint(190,0.7380609);
   f_9180136->SetSavedPoint(191,0.7396788);
   f_9180136->SetSavedPoint(192,0.7413125);
   f_9180136->SetSavedPoint(193,0.7429619);
   f_9180136->SetSavedPoint(194,0.7446272);
   f_9180136->SetSavedPoint(195,0.7463083);
   f_9180136->SetSavedPoint(196,0.7480055);
   f_9180136->SetSavedPoint(197,0.7497186);
   f_9180136->SetSavedPoint(198,0.7514479);
   f_9180136->SetSavedPoint(199,0.7531934);
   f_9180136->SetSavedPoint(200,0.7549551);
   f_9180136->SetSavedPoint(201,0.756733);
   f_9180136->SetSavedPoint(202,0.7585274);
   f_9180136->SetSavedPoint(203,0.7603381);
   f_9180136->SetSavedPoint(204,0.7621653);
   f_9180136->SetSavedPoint(205,0.7640091);
   f_9180136->SetSavedPoint(206,0.7658694);
   f_9180136->SetSavedPoint(207,0.7677464);
   f_9180136->SetSavedPoint(208,0.7696401);
   f_9180136->SetSavedPoint(209,0.7715505);
   f_9180136->SetSavedPoint(210,0.7734778);
   f_9180136->SetSavedPoint(211,0.7754219);
   f_9180136->SetSavedPoint(212,0.7773829);
   f_9180136->SetSavedPoint(213,0.779361);
   f_9180136->SetSavedPoint(214,0.781356);
   f_9180136->SetSavedPoint(215,0.7833681);
   f_9180136->SetSavedPoint(216,0.7853972);
   f_9180136->SetSavedPoint(217,0.7874436);
   f_9180136->SetSavedPoint(218,0.7895072);
   f_9180136->SetSavedPoint(219,0.791588);
   f_9180136->SetSavedPoint(220,0.7936861);
   f_9180136->SetSavedPoint(221,0.7958015);
   f_9180136->SetSavedPoint(222,0.7979343);
   f_9180136->SetSavedPoint(223,0.8000846);
   f_9180136->SetSavedPoint(224,0.8022522);
   f_9180136->SetSavedPoint(225,0.8044374);
   f_9180136->SetSavedPoint(226,0.8066401);
   f_9180136->SetSavedPoint(227,0.8088604);
   f_9180136->SetSavedPoint(228,0.8110982);
   f_9180136->SetSavedPoint(229,0.8133537);
   f_9180136->SetSavedPoint(230,0.8156268);
   f_9180136->SetSavedPoint(231,0.8179177);
   f_9180136->SetSavedPoint(232,0.8202262);
   f_9180136->SetSavedPoint(233,0.8225525);
   f_9180136->SetSavedPoint(234,0.8248966);
   f_9180136->SetSavedPoint(235,0.8272585);
   f_9180136->SetSavedPoint(236,0.8296381);
   f_9180136->SetSavedPoint(237,0.8320357);
   f_9180136->SetSavedPoint(238,0.834451);
   f_9180136->SetSavedPoint(239,0.8368843);
   f_9180136->SetSavedPoint(240,0.8393355);
   f_9180136->SetSavedPoint(241,0.8418045);
   f_9180136->SetSavedPoint(242,0.8442915);
   f_9180136->SetSavedPoint(243,0.8467965);
   f_9180136->SetSavedPoint(244,0.8493194);
   f_9180136->SetSavedPoint(245,0.8518602);
   f_9180136->SetSavedPoint(246,0.8544191);
   f_9180136->SetSavedPoint(247,0.8569959);
   f_9180136->SetSavedPoint(248,0.8595907);
   f_9180136->SetSavedPoint(249,0.8622034);
   f_9180136->SetSavedPoint(250,0.8648342);
   f_9180136->SetSavedPoint(251,0.867483);
   f_9180136->SetSavedPoint(252,0.8701497);
   f_9180136->SetSavedPoint(253,0.8728345);
   f_9180136->SetSavedPoint(254,0.8755372);
   f_9180136->SetSavedPoint(255,0.8782579);
   f_9180136->SetSavedPoint(256,0.8809966);
   f_9180136->SetSavedPoint(257,0.8837532);
   f_9180136->SetSavedPoint(258,0.8865278);
   f_9180136->SetSavedPoint(259,0.8893204);
   f_9180136->SetSavedPoint(260,0.8921308);
   f_9180136->SetSavedPoint(261,0.8949592);
   f_9180136->SetSavedPoint(262,0.8978055);
   f_9180136->SetSavedPoint(263,0.9006696);
   f_9180136->SetSavedPoint(264,0.9035516);
   f_9180136->SetSavedPoint(265,0.9064514);
   f_9180136->SetSavedPoint(266,0.9093691);
   f_9180136->SetSavedPoint(267,0.9123045);
   f_9180136->SetSavedPoint(268,0.9152576);
   f_9180136->SetSavedPoint(269,0.9182285);
   f_9180136->SetSavedPoint(270,0.9212171);
   f_9180136->SetSavedPoint(271,0.9242233);
   f_9180136->SetSavedPoint(272,0.9272471);
   f_9180136->SetSavedPoint(273,0.9302885);
   f_9180136->SetSavedPoint(274,0.9333475);
   f_9180136->SetSavedPoint(275,0.9364239);
   f_9180136->SetSavedPoint(276,0.9395178);
   f_9180136->SetSavedPoint(277,0.9426291);
   f_9180136->SetSavedPoint(278,0.9457578);
   f_9180136->SetSavedPoint(279,0.9489038);
   f_9180136->SetSavedPoint(280,0.952067);
   f_9180136->SetSavedPoint(281,0.9552475);
   f_9180136->SetSavedPoint(282,0.9584451);
   f_9180136->SetSavedPoint(283,0.9616597);
   f_9180136->SetSavedPoint(284,0.9648915);
   f_9180136->SetSavedPoint(285,0.9681401);
   f_9180136->SetSavedPoint(286,0.9714057);
   f_9180136->SetSavedPoint(287,0.9746882);
   f_9180136->SetSavedPoint(288,0.9779874);
   f_9180136->SetSavedPoint(289,0.9813033);
   f_9180136->SetSavedPoint(290,0.9846358);
   f_9180136->SetSavedPoint(291,0.9879849);
   f_9180136->SetSavedPoint(292,0.9913504);
   f_9180136->SetSavedPoint(293,0.9947324);
   f_9180136->SetSavedPoint(294,0.9981306);
   f_9180136->SetSavedPoint(295,1.001545);
   f_9180136->SetSavedPoint(296,1.004976);
   f_9180136->SetSavedPoint(297,1.008422);
   f_9180136->SetSavedPoint(298,1.011885);
   f_9180136->SetSavedPoint(299,1.015364);
   f_9180136->SetSavedPoint(300,1.018858);
   f_9180136->SetSavedPoint(301,1.022368);
   f_9180136->SetSavedPoint(302,1.025894);
   f_9180136->SetSavedPoint(303,1.029435);
   f_9180136->SetSavedPoint(304,1.032991);
   f_9180136->SetSavedPoint(305,1.036563);
   f_9180136->SetSavedPoint(306,1.040149);
   f_9180136->SetSavedPoint(307,1.043751);
   f_9180136->SetSavedPoint(308,1.047368);
   f_9180136->SetSavedPoint(309,1.051);
   f_9180136->SetSavedPoint(310,1.054646);
   f_9180136->SetSavedPoint(311,1.058307);
   f_9180136->SetSavedPoint(312,1.061982);
   f_9180136->SetSavedPoint(313,1.065672);
   f_9180136->SetSavedPoint(314,1.069376);
   f_9180136->SetSavedPoint(315,1.073094);
   f_9180136->SetSavedPoint(316,1.076825);
   f_9180136->SetSavedPoint(317,1.080571);
   f_9180136->SetSavedPoint(318,1.08433);
   f_9180136->SetSavedPoint(319,1.088103);
   f_9180136->SetSavedPoint(320,1.091889);
   f_9180136->SetSavedPoint(321,1.095688);
   f_9180136->SetSavedPoint(322,1.099501);
   f_9180136->SetSavedPoint(323,1.103326);
   f_9180136->SetSavedPoint(324,1.107164);
   f_9180136->SetSavedPoint(325,1.111015);
   f_9180136->SetSavedPoint(326,1.114878);
   f_9180136->SetSavedPoint(327,1.118753);
   f_9180136->SetSavedPoint(328,1.12264);
   f_9180136->SetSavedPoint(329,1.12654);
   f_9180136->SetSavedPoint(330,1.130451);
   f_9180136->SetSavedPoint(331,1.134373);
   f_9180136->SetSavedPoint(332,1.138308);
   f_9180136->SetSavedPoint(333,1.142253);
   f_9180136->SetSavedPoint(334,1.146209);
   f_9180136->SetSavedPoint(335,1.150176);
   f_9180136->SetSavedPoint(336,1.154154);
   f_9180136->SetSavedPoint(337,1.158143);
   f_9180136->SetSavedPoint(338,1.162141);
   f_9180136->SetSavedPoint(339,1.16615);
   f_9180136->SetSavedPoint(340,1.170169);
   f_9180136->SetSavedPoint(341,1.174197);
   f_9180136->SetSavedPoint(342,1.178235);
   f_9180136->SetSavedPoint(343,1.182282);
   f_9180136->SetSavedPoint(344,1.186338);
   f_9180136->SetSavedPoint(345,1.190403);
   f_9180136->SetSavedPoint(346,1.194476);
   f_9180136->SetSavedPoint(347,1.198558);
   f_9180136->SetSavedPoint(348,1.202649);
   f_9180136->SetSavedPoint(349,1.206747);
   f_9180136->SetSavedPoint(350,1.210852);
   f_9180136->SetSavedPoint(351,1.214966);
   f_9180136->SetSavedPoint(352,1.219086);
   f_9180136->SetSavedPoint(353,1.223214);
   f_9180136->SetSavedPoint(354,1.227348);
   f_9180136->SetSavedPoint(355,1.231489);
   f_9180136->SetSavedPoint(356,1.235636);
   f_9180136->SetSavedPoint(357,1.239789);
   f_9180136->SetSavedPoint(358,1.243948);
   f_9180136->SetSavedPoint(359,1.248112);
   f_9180136->SetSavedPoint(360,1.252282);
   f_9180136->SetSavedPoint(361,1.256456);
   f_9180136->SetSavedPoint(362,1.260635);
   f_9180136->SetSavedPoint(363,1.264819);
   f_9180136->SetSavedPoint(364,1.269007);
   f_9180136->SetSavedPoint(365,1.273199);
   f_9180136->SetSavedPoint(366,1.277394);
   f_9180136->SetSavedPoint(367,1.281592);
   f_9180136->SetSavedPoint(368,1.285794);
   f_9180136->SetSavedPoint(369,1.289998);
   f_9180136->SetSavedPoint(370,1.294205);
   f_9180136->SetSavedPoint(371,1.298414);
   f_9180136->SetSavedPoint(372,1.302625);
   f_9180136->SetSavedPoint(373,1.306837);
   f_9180136->SetSavedPoint(374,1.311051);
   f_9180136->SetSavedPoint(375,1.315265);
   f_9180136->SetSavedPoint(376,1.31948);
   f_9180136->SetSavedPoint(377,1.323695);
   f_9180136->SetSavedPoint(378,1.32791);
   f_9180136->SetSavedPoint(379,1.332125);
   f_9180136->SetSavedPoint(380,1.336339);
   f_9180136->SetSavedPoint(381,1.340553);
   f_9180136->SetSavedPoint(382,1.344764);
   f_9180136->SetSavedPoint(383,1.348974);
   f_9180136->SetSavedPoint(384,1.353182);
   f_9180136->SetSavedPoint(385,1.357388);
   f_9180136->SetSavedPoint(386,1.36159);
   f_9180136->SetSavedPoint(387,1.36579);
   f_9180136->SetSavedPoint(388,1.369986);
   f_9180136->SetSavedPoint(389,1.374179);
   f_9180136->SetSavedPoint(390,1.378367);
   f_9180136->SetSavedPoint(391,1.38255);
   f_9180136->SetSavedPoint(392,1.386729);
   f_9180136->SetSavedPoint(393,1.390902);
   f_9180136->SetSavedPoint(394,1.39507);
   f_9180136->SetSavedPoint(395,1.399231);
   f_9180136->SetSavedPoint(396,1.403386);
   f_9180136->SetSavedPoint(397,1.407535);
   f_9180136->SetSavedPoint(398,1.411675);
   f_9180136->SetSavedPoint(399,1.415809);
   f_9180136->SetSavedPoint(400,1.419934);
   f_9180136->SetSavedPoint(401,1.424051);
   f_9180136->SetSavedPoint(402,1.428158);
   f_9180136->SetSavedPoint(403,1.432257);
   f_9180136->SetSavedPoint(404,1.436346);
   f_9180136->SetSavedPoint(405,1.440424);
   f_9180136->SetSavedPoint(406,1.444493);
   f_9180136->SetSavedPoint(407,1.44855);
   f_9180136->SetSavedPoint(408,1.452595);
   f_9180136->SetSavedPoint(409,1.456629);
   f_9180136->SetSavedPoint(410,1.460651);
   f_9180136->SetSavedPoint(411,1.464659);
   f_9180136->SetSavedPoint(412,1.468655);
   f_9180136->SetSavedPoint(413,1.472637);
   f_9180136->SetSavedPoint(414,1.476605);
   f_9180136->SetSavedPoint(415,1.480558);
   f_9180136->SetSavedPoint(416,1.484496);
   f_9180136->SetSavedPoint(417,1.488419);
   f_9180136->SetSavedPoint(418,1.492325);
   f_9180136->SetSavedPoint(419,1.496215);
   f_9180136->SetSavedPoint(420,1.500089);
   f_9180136->SetSavedPoint(421,1.503944);
   f_9180136->SetSavedPoint(422,1.507782);
   f_9180136->SetSavedPoint(423,1.511601);
   f_9180136->SetSavedPoint(424,1.515402);
   f_9180136->SetSavedPoint(425,1.519183);
   f_9180136->SetSavedPoint(426,1.522944);
   f_9180136->SetSavedPoint(427,1.526685);
   f_9180136->SetSavedPoint(428,1.530404);
   f_9180136->SetSavedPoint(429,1.534102);
   f_9180136->SetSavedPoint(430,1.537779);
   f_9180136->SetSavedPoint(431,1.541432);
   f_9180136->SetSavedPoint(432,1.545063);
   f_9180136->SetSavedPoint(433,1.54867);
   f_9180136->SetSavedPoint(434,1.552252);
   f_9180136->SetSavedPoint(435,1.55581);
   f_9180136->SetSavedPoint(436,1.559343);
   f_9180136->SetSavedPoint(437,1.56285);
   f_9180136->SetSavedPoint(438,1.566331);
   f_9180136->SetSavedPoint(439,1.569785);
   f_9180136->SetSavedPoint(440,1.573211);
   f_9180136->SetSavedPoint(441,1.576609);
   f_9180136->SetSavedPoint(442,1.579978);
   f_9180136->SetSavedPoint(443,1.583319);
   f_9180136->SetSavedPoint(444,1.586629);
   f_9180136->SetSavedPoint(445,1.589909);
   f_9180136->SetSavedPoint(446,1.593158);
   f_9180136->SetSavedPoint(447,1.596375);
   f_9180136->SetSavedPoint(448,1.599561);
   f_9180136->SetSavedPoint(449,1.602713);
   f_9180136->SetSavedPoint(450,1.605832);
   f_9180136->SetSavedPoint(451,1.608917);
   f_9180136->SetSavedPoint(452,1.611967);
   f_9180136->SetSavedPoint(453,1.614982);
   f_9180136->SetSavedPoint(454,1.617961);
   f_9180136->SetSavedPoint(455,1.620903);
   f_9180136->SetSavedPoint(456,1.623808);
   f_9180136->SetSavedPoint(457,1.626676);
   f_9180136->SetSavedPoint(458,1.629505);
   f_9180136->SetSavedPoint(459,1.632294);
   f_9180136->SetSavedPoint(460,1.635044);
   f_9180136->SetSavedPoint(461,1.637754);
   f_9180136->SetSavedPoint(462,1.640422);
   f_9180136->SetSavedPoint(463,1.643048);
   f_9180136->SetSavedPoint(464,1.645632);
   f_9180136->SetSavedPoint(465,1.648173);
   f_9180136->SetSavedPoint(466,1.65067);
   f_9180136->SetSavedPoint(467,1.653122);
   f_9180136->SetSavedPoint(468,1.655529);
   f_9180136->SetSavedPoint(469,1.65789);
   f_9180136->SetSavedPoint(470,1.660204);
   f_9180136->SetSavedPoint(471,1.662471);
   f_9180136->SetSavedPoint(472,1.66469);
   f_9180136->SetSavedPoint(473,1.66686);
   f_9180136->SetSavedPoint(474,1.66898);
   f_9180136->SetSavedPoint(475,1.67105);
   f_9180136->SetSavedPoint(476,1.673069);
   f_9180136->SetSavedPoint(477,1.675037);
   f_9180136->SetSavedPoint(478,1.676952);
   f_9180136->SetSavedPoint(479,1.678813);
   f_9180136->SetSavedPoint(480,1.680621);
   f_9180136->SetSavedPoint(481,1.682373);
   f_9180136->SetSavedPoint(482,1.68407);
   f_9180136->SetSavedPoint(483,1.685711);
   f_9180136->SetSavedPoint(484,1.687295);
   f_9180136->SetSavedPoint(485,1.688821);
   f_9180136->SetSavedPoint(486,1.690288);
   f_9180136->SetSavedPoint(487,1.691695);
   f_9180136->SetSavedPoint(488,1.693043);
   f_9180136->SetSavedPoint(489,1.694329);
   f_9180136->SetSavedPoint(490,1.695553);
   f_9180136->SetSavedPoint(491,1.696715);
   f_9180136->SetSavedPoint(492,1.697813);
   f_9180136->SetSavedPoint(493,1.698847);
   f_9180136->SetSavedPoint(494,1.699816);
   f_9180136->SetSavedPoint(495,1.700718);
   f_9180136->SetSavedPoint(496,1.701554);
   f_9180136->SetSavedPoint(497,1.702322);
   f_9180136->SetSavedPoint(498,1.703022);
   f_9180136->SetSavedPoint(499,1.703652);
   f_9180136->SetSavedPoint(500,1.704212);
   f_9180136->SetSavedPoint(501,0);
   f_9180136->SetSavedPoint(502,1);
   f_9180136->SetFillColor(19);
   f_9180136->SetFillStyle(0);
   f_9180136->SetMarkerStyle(20);
   f_9180136->SetMarkerSize(1.2);
   f_9180136->SetLineColor(8);
   f_9180136->SetLineWidth(3);
   f_9180136->GetXaxis()->SetNdivisions(505);
   f_9180136->GetXaxis()->SetLabelFont(132);
   f_9180136->GetXaxis()->SetLabelOffset(0.015);
   f_9180136->GetXaxis()->SetLabelSize(0.05);
   f_9180136->GetXaxis()->SetTitleSize(0.06);
   f_9180136->GetXaxis()->SetTitleFont(132);
   f_9180136->GetYaxis()->SetLabelFont(132);
   f_9180136->GetYaxis()->SetLabelSize(0.05);
   f_9180136->GetYaxis()->SetTitleSize(0.06);
   f_9180136->GetYaxis()->SetTitleFont(42);
   f_9180136->SetParameter(0,0);
   f_9180136->SetParError(0,0);
   f_9180136->SetParLimits(0,0,0);
   f_9180136->SetParameter(1,0);
   f_9180136->SetParError(1,0);
   f_9180136->SetParLimits(1,0,0);
   f_9180136->SetParameter(2,0);
   f_9180136->SetParError(2,0);
   f_9180136->SetParLimits(2,0,0);
   f_9180136->SetParameter(3,0);
   f_9180136->SetParError(3,0);
   f_9180136->SetParLimits(3,0,0);
   f_9180136->SetParameter(4,0);
   f_9180136->SetParError(4,0);
   f_9180136->SetParLimits(4,0,0);
   f_9180136->SetParameter(5,0);
   f_9180136->SetParError(5,0);
   f_9180136->SetParLimits(5,0,0);
   f_9180136->Draw("same");
   
   Double_t Graph0_fx95[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph0_fy95[203] = {
   0.6305287,
   0.6298489,
   0.6293671,
   0.6290748,
   0.6289646,
   0.6290304,
   0.6292676,
   0.6296725,
   0.6302427,
   0.6309768,
   0.6318745,
   0.6329364,
   0.6341642,
   0.6355603,
   0.637128,
   0.6388715,
   0.6407955,
   0.6429056,
   0.645208,
   0.6477094,
   0.6504171,
   0.653339,
   0.6564832,
   0.6598585,
   0.6634738,
   0.6673384,
   0.6714619,
   0.675854,
   0.6805245,
   0.6854834,
   0.6907408,
   0.6963068,
   0.7021912,
   0.7084039,
   0.7149548,
   0.7218532,
   0.7291085,
   0.7367296,
   0.7447251,
   0.7531034,
   0.761872,
   0.7710384,
   0.7806093,
   0.7905908,
   0.8009884,
   0.8118069,
   0.8230505,
   0.8347226,
   0.8468255,
   0.8593611,
   0.8723301,
   0.8857323,
   0.8995665,
   0.9138307,
   0.9285216,
   0.9436348,
   0.959165,
   0.9751055,
   0.9914486,
   1.008185,
   1.025305,
   1.042796,
   1.060646,
   1.078839,
   1.097362,
   1.116196,
   1.135322,
   1.154721,
   1.174371,
   1.194249,
   1.214329,
   1.234587,
   1.254992,
   1.275517,
   1.296128,
   1.316794,
   1.337479,
   1.358146,
   1.378757,
   1.39927,
   1.419644,
   1.439833,
   1.459792,
   1.47947,
   1.498818,
   1.517781,
   1.536305,
   1.554332,
   1.5718,
   1.588647,
   1.604808,
   1.620213,
   1.634792,
   1.64847,
   1.66117,
   1.672811,
   1.683308,
   1.692574,
   1.700518,
   1.707044,
   1.712052,
   1.688434,
   1.684885,
   1.679745,
   1.67311,
   1.665077,
   1.655738,
   1.645179,
   1.633488,
   1.620745,
   1.607031,
   1.592423,
   1.576993,
   1.560813,
   1.543952,
   1.526476,
   1.508448,
   1.489929,
   1.470978,
   1.451651,
   1.432002,
   1.412083,
   1.391944,
   1.371631,
   1.351191,
   1.330667,
   1.310099,
   1.289528,
   1.268991,
   1.248522,
   1.228155,
   1.207923,
   1.187854,
   1.167978,
   1.14832,
   1.128904,
   1.109755,
   1.090892,
   1.072337,
   1.054106,
   1.036217,
   1.018685,
   1.001523,
   0.9847433,
   0.9683571,
   0.9523739,
   0.9368017,
   0.9216475,
   0.906917,
   0.8926147,
   0.878744,
   0.8653071,
   0.8523053,
   0.8397388,
   0.8276069,
   0.8159078,
   0.804639,
   0.7937971,
   0.7833779,
   0.7733765,
   0.7637872,
   0.7546039,
   0.7458197,
   0.7374272,
   0.7294184,
   0.7217851,
   0.7145184,
   0.7076093,
   0.7010484,
   0.6948259,
   0.6889321,
   0.6833569,
   0.6780901,
   0.6731216,
   0.6684411,
   0.6640386,
   0.659904,
   0.6560273,
   0.6523988,
   0.649009,
   0.6458487,
   0.642909,
   0.6401814,
   0.6376579,
   0.6353309,
   0.6331933,
   0.6312386,
   0.6294609,
   0.6278552,
   0.6264168,
   0.625142,
   0.624028,
   0.6230726,
   0.6222748,
   0.6216343,
   0.621152,
   0.6208296,
   0.6206701,
   0.6206776,
   0.6208575,
   0.6212161,
   0.6217615,
   0.6305287};
   TGraph *graph = new TGraph(203,Graph0_fx95,Graph0_fy95);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph95 = new TH1F("Graph_Graph95","Graph",203,0,1.1);
   Graph_Graph95->SetMinimum(0.5115319);
   Graph_Graph95->SetMaximum(1.821191);
   Graph_Graph95->SetDirectory(0);
   Graph_Graph95->SetStats(0);
   Graph_Graph95->SetMarkerStyle(20);
   Graph_Graph95->SetMarkerSize(1.2);
   Graph_Graph95->GetXaxis()->SetNdivisions(505);
   Graph_Graph95->GetXaxis()->SetLabelFont(132);
   Graph_Graph95->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph95->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph95->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph95->GetXaxis()->SetTitleFont(132);
   Graph_Graph95->GetYaxis()->SetLabelFont(132);
   Graph_Graph95->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph95->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph95->GetYaxis()->SetTitleFont(42);
   Graph_Graph95->GetZaxis()->SetLabelFont(132);
   Graph_Graph95->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph95->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph95->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph95);
   
   graph->Draw("flc");
   
   TF1 *f_9150137 = new TF1("*f_9150",0,1,7);
    //The original function : f_9150 had originally been created by:
    //TF1 *f_9150 = new TF1("f_9150",f_9150,0,1,7);
   f_9150137->SetRange(0,1);
   f_9150137->SetName("f_9150");
   f_9150137->SetTitle("f_9150");
   f_9150137->SetNpx(500);
   f_9150137->SetSavedPoint(0,0.8710521);
   f_9150137->SetSavedPoint(1,0.8717687);
   f_9150137->SetSavedPoint(2,0.8724069);
   f_9150137->SetSavedPoint(3,0.8729686);
   f_9150137->SetSavedPoint(4,0.8734557);
   f_9150137->SetSavedPoint(5,0.8738701);
   f_9150137->SetSavedPoint(6,0.8742135);
   f_9150137->SetSavedPoint(7,0.8744878);
   f_9150137->SetSavedPoint(8,0.8746947);
   f_9150137->SetSavedPoint(9,0.8748359);
   f_9150137->SetSavedPoint(10,0.8749133);
   f_9150137->SetSavedPoint(11,0.8749284);
   f_9150137->SetSavedPoint(12,0.874883);
   f_9150137->SetSavedPoint(13,0.8747786);
   f_9150137->SetSavedPoint(14,0.8746169);
   f_9150137->SetSavedPoint(15,0.8743995);
   f_9150137->SetSavedPoint(16,0.8741279);
   f_9150137->SetSavedPoint(17,0.8738037);
   f_9150137->SetSavedPoint(18,0.8734284);
   f_9150137->SetSavedPoint(19,0.8730034);
   f_9150137->SetSavedPoint(20,0.8725303);
   f_9150137->SetSavedPoint(21,0.8720104);
   f_9150137->SetSavedPoint(22,0.8714452);
   f_9150137->SetSavedPoint(23,0.8708361);
   f_9150137->SetSavedPoint(24,0.8701845);
   f_9150137->SetSavedPoint(25,0.8694917);
   f_9150137->SetSavedPoint(26,0.868759);
   f_9150137->SetSavedPoint(27,0.8679877);
   f_9150137->SetSavedPoint(28,0.8671792);
   f_9150137->SetSavedPoint(29,0.8663346);
   f_9150137->SetSavedPoint(30,0.8654553);
   f_9150137->SetSavedPoint(31,0.8645424);
   f_9150137->SetSavedPoint(32,0.8635971);
   f_9150137->SetSavedPoint(33,0.8626207);
   f_9150137->SetSavedPoint(34,0.8616142);
   f_9150137->SetSavedPoint(35,0.8605788);
   f_9150137->SetSavedPoint(36,0.8595157);
   f_9150137->SetSavedPoint(37,0.8584258);
   f_9150137->SetSavedPoint(38,0.8573104);
   f_9150137->SetSavedPoint(39,0.8561704);
   f_9150137->SetSavedPoint(40,0.8550069);
   f_9150137->SetSavedPoint(41,0.8538208);
   f_9150137->SetSavedPoint(42,0.8526133);
   f_9150137->SetSavedPoint(43,0.8513853);
   f_9150137->SetSavedPoint(44,0.8501377);
   f_9150137->SetSavedPoint(45,0.8488716);
   f_9150137->SetSavedPoint(46,0.8475877);
   f_9150137->SetSavedPoint(47,0.8462871);
   f_9150137->SetSavedPoint(48,0.8449706);
   f_9150137->SetSavedPoint(49,0.8436391);
   f_9150137->SetSavedPoint(50,0.8422935);
   f_9150137->SetSavedPoint(51,0.8409346);
   f_9150137->SetSavedPoint(52,0.8395632);
   f_9150137->SetSavedPoint(53,0.8381802);
   f_9150137->SetSavedPoint(54,0.8367863);
   f_9150137->SetSavedPoint(55,0.8353822);
   f_9150137->SetSavedPoint(56,0.8339689);
   f_9150137->SetSavedPoint(57,0.832547);
   f_9150137->SetSavedPoint(58,0.8311172);
   f_9150137->SetSavedPoint(59,0.8296803);
   f_9150137->SetSavedPoint(60,0.828237);
   f_9150137->SetSavedPoint(61,0.8267879);
   f_9150137->SetSavedPoint(62,0.8253338);
   f_9150137->SetSavedPoint(63,0.8238752);
   f_9150137->SetSavedPoint(64,0.8224128);
   f_9150137->SetSavedPoint(65,0.8209473);
   f_9150137->SetSavedPoint(66,0.8194793);
   f_9150137->SetSavedPoint(67,0.8180094);
   f_9150137->SetSavedPoint(68,0.8165381);
   f_9150137->SetSavedPoint(69,0.815066);
   f_9150137->SetSavedPoint(70,0.8135938);
   f_9150137->SetSavedPoint(71,0.8121219);
   f_9150137->SetSavedPoint(72,0.8106509);
   f_9150137->SetSavedPoint(73,0.8091813);
   f_9150137->SetSavedPoint(74,0.8077137);
   f_9150137->SetSavedPoint(75,0.8062485);
   f_9150137->SetSavedPoint(76,0.8047862);
   f_9150137->SetSavedPoint(77,0.8033273);
   f_9150137->SetSavedPoint(78,0.8018723);
   f_9150137->SetSavedPoint(79,0.8004216);
   f_9150137->SetSavedPoint(80,0.7989757);
   f_9150137->SetSavedPoint(81,0.7975349);
   f_9150137->SetSavedPoint(82,0.7960998);
   f_9150137->SetSavedPoint(83,0.7946708);
   f_9150137->SetSavedPoint(84,0.7932481);
   f_9150137->SetSavedPoint(85,0.7918323);
   f_9150137->SetSavedPoint(86,0.7904238);
   f_9150137->SetSavedPoint(87,0.7890228);
   f_9150137->SetSavedPoint(88,0.7876297);
   f_9150137->SetSavedPoint(89,0.786245);
   f_9150137->SetSavedPoint(90,0.7848689);
   f_9150137->SetSavedPoint(91,0.7835017);
   f_9150137->SetSavedPoint(92,0.7821439);
   f_9150137->SetSavedPoint(93,0.7807957);
   f_9150137->SetSavedPoint(94,0.7794574);
   f_9150137->SetSavedPoint(95,0.7781293);
   f_9150137->SetSavedPoint(96,0.7768118);
   f_9150137->SetSavedPoint(97,0.775505);
   f_9150137->SetSavedPoint(98,0.7742093);
   f_9150137->SetSavedPoint(99,0.772925);
   f_9150137->SetSavedPoint(100,0.7716522);
   f_9150137->SetSavedPoint(101,0.7703913);
   f_9150137->SetSavedPoint(102,0.7691425);
   f_9150137->SetSavedPoint(103,0.767906);
   f_9150137->SetSavedPoint(104,0.7666821);
   f_9150137->SetSavedPoint(105,0.7654709);
   f_9150137->SetSavedPoint(106,0.7642727);
   f_9150137->SetSavedPoint(107,0.7630877);
   f_9150137->SetSavedPoint(108,0.7619161);
   f_9150137->SetSavedPoint(109,0.7607582);
   f_9150137->SetSavedPoint(110,0.759614);
   f_9150137->SetSavedPoint(111,0.7584837);
   f_9150137->SetSavedPoint(112,0.7573676);
   f_9150137->SetSavedPoint(113,0.7562658);
   f_9150137->SetSavedPoint(114,0.7551785);
   f_9150137->SetSavedPoint(115,0.7541059);
   f_9150137->SetSavedPoint(116,0.753048);
   f_9150137->SetSavedPoint(117,0.7520051);
   f_9150137->SetSavedPoint(118,0.7509772);
   f_9150137->SetSavedPoint(119,0.7499646);
   f_9150137->SetSavedPoint(120,0.7489673);
   f_9150137->SetSavedPoint(121,0.7479855);
   f_9150137->SetSavedPoint(122,0.7470193);
   f_9150137->SetSavedPoint(123,0.7460688);
   f_9150137->SetSavedPoint(124,0.7451341);
   f_9150137->SetSavedPoint(125,0.7442154);
   f_9150137->SetSavedPoint(126,0.7433128);
   f_9150137->SetSavedPoint(127,0.7424263);
   f_9150137->SetSavedPoint(128,0.7415561);
   f_9150137->SetSavedPoint(129,0.7407022);
   f_9150137->SetSavedPoint(130,0.7398647);
   f_9150137->SetSavedPoint(131,0.7390438);
   f_9150137->SetSavedPoint(132,0.7382394);
   f_9150137->SetSavedPoint(133,0.7374518);
   f_9150137->SetSavedPoint(134,0.7366809);
   f_9150137->SetSavedPoint(135,0.7359268);
   f_9150137->SetSavedPoint(136,0.7351897);
   f_9150137->SetSavedPoint(137,0.7344695);
   f_9150137->SetSavedPoint(138,0.7337663);
   f_9150137->SetSavedPoint(139,0.7330803);
   f_9150137->SetSavedPoint(140,0.7324114);
   f_9150137->SetSavedPoint(141,0.7317597);
   f_9150137->SetSavedPoint(142,0.7311253);
   f_9150137->SetSavedPoint(143,0.7305081);
   f_9150137->SetSavedPoint(144,0.7299084);
   f_9150137->SetSavedPoint(145,0.729326);
   f_9150137->SetSavedPoint(146,0.7287611);
   f_9150137->SetSavedPoint(147,0.7282137);
   f_9150137->SetSavedPoint(148,0.7276839);
   f_9150137->SetSavedPoint(149,0.7271716);
   f_9150137->SetSavedPoint(150,0.7266769);
   f_9150137->SetSavedPoint(151,0.7261999);
   f_9150137->SetSavedPoint(152,0.7257406);
   f_9150137->SetSavedPoint(153,0.7252989);
   f_9150137->SetSavedPoint(154,0.7248751);
   f_9150137->SetSavedPoint(155,0.724469);
   f_9150137->SetSavedPoint(156,0.7240807);
   f_9150137->SetSavedPoint(157,0.7237102);
   f_9150137->SetSavedPoint(158,0.7233577);
   f_9150137->SetSavedPoint(159,0.723023);
   f_9150137->SetSavedPoint(160,0.7227062);
   f_9150137->SetSavedPoint(161,0.7224073);
   f_9150137->SetSavedPoint(162,0.7221265);
   f_9150137->SetSavedPoint(163,0.7218636);
   f_9150137->SetSavedPoint(164,0.7216187);
   f_9150137->SetSavedPoint(165,0.7213918);
   f_9150137->SetSavedPoint(166,0.721183);
   f_9150137->SetSavedPoint(167,0.7209923);
   f_9150137->SetSavedPoint(168,0.7208197);
   f_9150137->SetSavedPoint(169,0.7206652);
   f_9150137->SetSavedPoint(170,0.7205288);
   f_9150137->SetSavedPoint(171,0.7204106);
   f_9150137->SetSavedPoint(172,0.7203105);
   f_9150137->SetSavedPoint(173,0.7202287);
   f_9150137->SetSavedPoint(174,0.7201651);
   f_9150137->SetSavedPoint(175,0.7201197);
   f_9150137->SetSavedPoint(176,0.7200927);
   f_9150137->SetSavedPoint(177,0.7200839);
   f_9150137->SetSavedPoint(178,0.7200934);
   f_9150137->SetSavedPoint(179,0.7201212);
   f_9150137->SetSavedPoint(180,0.7201674);
   f_9150137->SetSavedPoint(181,0.720232);
   f_9150137->SetSavedPoint(182,0.720315);
   f_9150137->SetSavedPoint(183,0.7204165);
   f_9150137->SetSavedPoint(184,0.7205364);
   f_9150137->SetSavedPoint(185,0.7206747);
   f_9150137->SetSavedPoint(186,0.7208316);
   f_9150137->SetSavedPoint(187,0.7210071);
   f_9150137->SetSavedPoint(188,0.7212011);
   f_9150137->SetSavedPoint(189,0.7214137);
   f_9150137->SetSavedPoint(190,0.721645);
   f_9150137->SetSavedPoint(191,0.7218949);
   f_9150137->SetSavedPoint(192,0.7221635);
   f_9150137->SetSavedPoint(193,0.7224509);
   f_9150137->SetSavedPoint(194,0.7227571);
   f_9150137->SetSavedPoint(195,0.723082);
   f_9150137->SetSavedPoint(196,0.7234258);
   f_9150137->SetSavedPoint(197,0.7237885);
   f_9150137->SetSavedPoint(198,0.7241701);
   f_9150137->SetSavedPoint(199,0.7245707);
   f_9150137->SetSavedPoint(200,0.7249904);
   f_9150137->SetSavedPoint(201,0.725429);
   f_9150137->SetSavedPoint(202,0.7258868);
   f_9150137->SetSavedPoint(203,0.7263638);
   f_9150137->SetSavedPoint(204,0.7268599);
   f_9150137->SetSavedPoint(205,0.7273753);
   f_9150137->SetSavedPoint(206,0.72791);
   f_9150137->SetSavedPoint(207,0.7284641);
   f_9150137->SetSavedPoint(208,0.7290376);
   f_9150137->SetSavedPoint(209,0.7296306);
   f_9150137->SetSavedPoint(210,0.7302431);
   f_9150137->SetSavedPoint(211,0.7308752);
   f_9150137->SetSavedPoint(212,0.731527);
   f_9150137->SetSavedPoint(213,0.7321985);
   f_9150137->SetSavedPoint(214,0.7328898);
   f_9150137->SetSavedPoint(215,0.733601);
   f_9150137->SetSavedPoint(216,0.734332);
   f_9150137->SetSavedPoint(217,0.7350831);
   f_9150137->SetSavedPoint(218,0.7358542);
   f_9150137->SetSavedPoint(219,0.7366455);
   f_9150137->SetSavedPoint(220,0.737457);
   f_9150137->SetSavedPoint(221,0.7382888);
   f_9150137->SetSavedPoint(222,0.739141);
   f_9150137->SetSavedPoint(223,0.7400136);
   f_9150137->SetSavedPoint(224,0.7409068);
   f_9150137->SetSavedPoint(225,0.7418206);
   f_9150137->SetSavedPoint(226,0.7427552);
   f_9150137->SetSavedPoint(227,0.7437105);
   f_9150137->SetSavedPoint(228,0.7446867);
   f_9150137->SetSavedPoint(229,0.7456839);
   f_9150137->SetSavedPoint(230,0.7467022);
   f_9150137->SetSavedPoint(231,0.7477416);
   f_9150137->SetSavedPoint(232,0.7488023);
   f_9150137->SetSavedPoint(233,0.7498844);
   f_9150137->SetSavedPoint(234,0.7509879);
   f_9150137->SetSavedPoint(235,0.7521131);
   f_9150137->SetSavedPoint(236,0.7532599);
   f_9150137->SetSavedPoint(237,0.7544285);
   f_9150137->SetSavedPoint(238,0.7556189);
   f_9150137->SetSavedPoint(239,0.7568314);
   f_9150137->SetSavedPoint(240,0.758066);
   f_9150137->SetSavedPoint(241,0.7593227);
   f_9150137->SetSavedPoint(242,0.7606019);
   f_9150137->SetSavedPoint(243,0.7619034);
   f_9150137->SetSavedPoint(244,0.7632276);
   f_9150137->SetSavedPoint(245,0.7645744);
   f_9150137->SetSavedPoint(246,0.765944);
   f_9150137->SetSavedPoint(247,0.7673366);
   f_9150137->SetSavedPoint(248,0.7687522);
   f_9150137->SetSavedPoint(249,0.770191);
   f_9150137->SetSavedPoint(250,0.771653);
   f_9150137->SetSavedPoint(251,0.7731385);
   f_9150137->SetSavedPoint(252,0.7746476);
   f_9150137->SetSavedPoint(253,0.7761803);
   f_9150137->SetSavedPoint(254,0.7777369);
   f_9150137->SetSavedPoint(255,0.7793174);
   f_9150137->SetSavedPoint(256,0.7809219);
   f_9150137->SetSavedPoint(257,0.7825507);
   f_9150137->SetSavedPoint(258,0.7842039);
   f_9150137->SetSavedPoint(259,0.7858815);
   f_9150137->SetSavedPoint(260,0.7875838);
   f_9150137->SetSavedPoint(261,0.7893108);
   f_9150137->SetSavedPoint(262,0.7910627);
   f_9150137->SetSavedPoint(263,0.7928396);
   f_9150137->SetSavedPoint(264,0.7946418);
   f_9150137->SetSavedPoint(265,0.7964693);
   f_9150137->SetSavedPoint(266,0.7983222);
   f_9150137->SetSavedPoint(267,0.8002007);
   f_9150137->SetSavedPoint(268,0.8021051);
   f_9150137->SetSavedPoint(269,0.8040353);
   f_9150137->SetSavedPoint(270,0.8059915);
   f_9150137->SetSavedPoint(271,0.807974);
   f_9150137->SetSavedPoint(272,0.8099828);
   f_9150137->SetSavedPoint(273,0.812018);
   f_9150137->SetSavedPoint(274,0.81408);
   f_9150137->SetSavedPoint(275,0.8161687);
   f_9150137->SetSavedPoint(276,0.8182843);
   f_9150137->SetSavedPoint(277,0.820427);
   f_9150137->SetSavedPoint(278,0.8225969);
   f_9150137->SetSavedPoint(279,0.8247942);
   f_9150137->SetSavedPoint(280,0.827019);
   f_9150137->SetSavedPoint(281,0.8292715);
   f_9150137->SetSavedPoint(282,0.8315518);
   f_9150137->SetSavedPoint(283,0.83386);
   f_9150137->SetSavedPoint(284,0.8361964);
   f_9150137->SetSavedPoint(285,0.838561);
   f_9150137->SetSavedPoint(286,0.840954);
   f_9150137->SetSavedPoint(287,0.8433756);
   f_9150137->SetSavedPoint(288,0.8458259);
   f_9150137->SetSavedPoint(289,0.8483049);
   f_9150137->SetSavedPoint(290,0.850813);
   f_9150137->SetSavedPoint(291,0.8533502);
   f_9150137->SetSavedPoint(292,0.8559166);
   f_9150137->SetSavedPoint(293,0.8585125);
   f_9150137->SetSavedPoint(294,0.8611379);
   f_9150137->SetSavedPoint(295,0.863793);
   f_9150137->SetSavedPoint(296,0.8664778);
   f_9150137->SetSavedPoint(297,0.8691927);
   f_9150137->SetSavedPoint(298,0.8719376);
   f_9150137->SetSavedPoint(299,0.8747127);
   f_9150137->SetSavedPoint(300,0.8775182);
   f_9150137->SetSavedPoint(301,0.8803542);
   f_9150137->SetSavedPoint(302,0.8832208);
   f_9150137->SetSavedPoint(303,0.8861181);
   f_9150137->SetSavedPoint(304,0.8890462);
   f_9150137->SetSavedPoint(305,0.8920053);
   f_9150137->SetSavedPoint(306,0.8949956);
   f_9150137->SetSavedPoint(307,0.898017);
   f_9150137->SetSavedPoint(308,0.9010697);
   f_9150137->SetSavedPoint(309,0.9041539);
   f_9150137->SetSavedPoint(310,0.9072697);
   f_9150137->SetSavedPoint(311,0.9104171);
   f_9150137->SetSavedPoint(312,0.9135962);
   f_9150137->SetSavedPoint(313,0.9168072);
   f_9150137->SetSavedPoint(314,0.9200502);
   f_9150137->SetSavedPoint(315,0.9233252);
   f_9150137->SetSavedPoint(316,0.9266323);
   f_9150137->SetSavedPoint(317,0.9299717);
   f_9150137->SetSavedPoint(318,0.9333434);
   f_9150137->SetSavedPoint(319,0.9367474);
   f_9150137->SetSavedPoint(320,0.940184);
   f_9150137->SetSavedPoint(321,0.9436531);
   f_9150137->SetSavedPoint(322,0.9471548);
   f_9150137->SetSavedPoint(323,0.9506892);
   f_9150137->SetSavedPoint(324,0.9542563);
   f_9150137->SetSavedPoint(325,0.9578562);
   f_9150137->SetSavedPoint(326,0.961489);
   f_9150137->SetSavedPoint(327,0.9651547);
   f_9150137->SetSavedPoint(328,0.9688533);
   f_9150137->SetSavedPoint(329,0.9725849);
   f_9150137->SetSavedPoint(330,0.9763495);
   f_9150137->SetSavedPoint(331,0.9801472);
   f_9150137->SetSavedPoint(332,0.9839779);
   f_9150137->SetSavedPoint(333,0.9878417);
   f_9150137->SetSavedPoint(334,0.9917387);
   f_9150137->SetSavedPoint(335,0.9956687);
   f_9150137->SetSavedPoint(336,0.9996318);
   f_9150137->SetSavedPoint(337,1.003628);
   f_9150137->SetSavedPoint(338,1.007657);
   f_9150137->SetSavedPoint(339,1.01172);
   f_9150137->SetSavedPoint(340,1.015815);
   f_9150137->SetSavedPoint(341,1.019944);
   f_9150137->SetSavedPoint(342,1.024105);
   f_9150137->SetSavedPoint(343,1.0283);
   f_9150137->SetSavedPoint(344,1.032527);
   f_9150137->SetSavedPoint(345,1.036787);
   f_9150137->SetSavedPoint(346,1.04108);
   f_9150137->SetSavedPoint(347,1.045406);
   f_9150137->SetSavedPoint(348,1.049764);
   f_9150137->SetSavedPoint(349,1.054155);
   f_9150137->SetSavedPoint(350,1.058578);
   f_9150137->SetSavedPoint(351,1.063034);
   f_9150137->SetSavedPoint(352,1.067521);
   f_9150137->SetSavedPoint(353,1.072041);
   f_9150137->SetSavedPoint(354,1.076593);
   f_9150137->SetSavedPoint(355,1.081177);
   f_9150137->SetSavedPoint(356,1.085793);
   f_9150137->SetSavedPoint(357,1.09044);
   f_9150137->SetSavedPoint(358,1.095119);
   f_9150137->SetSavedPoint(359,1.099829);
   f_9150137->SetSavedPoint(360,1.104569);
   f_9150137->SetSavedPoint(361,1.109341);
   f_9150137->SetSavedPoint(362,1.114144);
   f_9150137->SetSavedPoint(363,1.118977);
   f_9150137->SetSavedPoint(364,1.12384);
   f_9150137->SetSavedPoint(365,1.128733);
   f_9150137->SetSavedPoint(366,1.133656);
   f_9150137->SetSavedPoint(367,1.138609);
   f_9150137->SetSavedPoint(368,1.14359);
   f_9150137->SetSavedPoint(369,1.148601);
   f_9150137->SetSavedPoint(370,1.153641);
   f_9150137->SetSavedPoint(371,1.158709);
   f_9150137->SetSavedPoint(372,1.163805);
   f_9150137->SetSavedPoint(373,1.168929);
   f_9150137->SetSavedPoint(374,1.174081);
   f_9150137->SetSavedPoint(375,1.179259);
   f_9150137->SetSavedPoint(376,1.184465);
   f_9150137->SetSavedPoint(377,1.189697);
   f_9150137->SetSavedPoint(378,1.194955);
   f_9150137->SetSavedPoint(379,1.200239);
   f_9150137->SetSavedPoint(380,1.205548);
   f_9150137->SetSavedPoint(381,1.210881);
   f_9150137->SetSavedPoint(382,1.21624);
   f_9150137->SetSavedPoint(383,1.221622);
   f_9150137->SetSavedPoint(384,1.227028);
   f_9150137->SetSavedPoint(385,1.232457);
   f_9150137->SetSavedPoint(386,1.237909);
   f_9150137->SetSavedPoint(387,1.243382);
   f_9150137->SetSavedPoint(388,1.248878);
   f_9150137->SetSavedPoint(389,1.254394);
   f_9150137->SetSavedPoint(390,1.259931);
   f_9150137->SetSavedPoint(391,1.265488);
   f_9150137->SetSavedPoint(392,1.271064);
   f_9150137->SetSavedPoint(393,1.276659);
   f_9150137->SetSavedPoint(394,1.282273);
   f_9150137->SetSavedPoint(395,1.287904);
   f_9150137->SetSavedPoint(396,1.293552);
   f_9150137->SetSavedPoint(397,1.299216);
   f_9150137->SetSavedPoint(398,1.304896);
   f_9150137->SetSavedPoint(399,1.310591);
   f_9150137->SetSavedPoint(400,1.3163);
   f_9150137->SetSavedPoint(401,1.322023);
   f_9150137->SetSavedPoint(402,1.327759);
   f_9150137->SetSavedPoint(403,1.333507);
   f_9150137->SetSavedPoint(404,1.339266);
   f_9150137->SetSavedPoint(405,1.345036);
   f_9150137->SetSavedPoint(406,1.350815);
   f_9150137->SetSavedPoint(407,1.356604);
   f_9150137->SetSavedPoint(408,1.3624);
   f_9150137->SetSavedPoint(409,1.368204);
   f_9150137->SetSavedPoint(410,1.374014);
   f_9150137->SetSavedPoint(411,1.37983);
   f_9150137->SetSavedPoint(412,1.38565);
   f_9150137->SetSavedPoint(413,1.391473);
   f_9150137->SetSavedPoint(414,1.3973);
   f_9150137->SetSavedPoint(415,1.403128);
   f_9150137->SetSavedPoint(416,1.408957);
   f_9150137->SetSavedPoint(417,1.414785);
   f_9150137->SetSavedPoint(418,1.420612);
   f_9150137->SetSavedPoint(419,1.426436);
   f_9150137->SetSavedPoint(420,1.432257);
   f_9150137->SetSavedPoint(421,1.438074);
   f_9150137->SetSavedPoint(422,1.443885);
   f_9150137->SetSavedPoint(423,1.449688);
   f_9150137->SetSavedPoint(424,1.455484);
   f_9150137->SetSavedPoint(425,1.461271);
   f_9150137->SetSavedPoint(426,1.467047);
   f_9150137->SetSavedPoint(427,1.472811);
   f_9150137->SetSavedPoint(428,1.478562);
   f_9150137->SetSavedPoint(429,1.484299);
   f_9150137->SetSavedPoint(430,1.490021);
   f_9150137->SetSavedPoint(431,1.495726);
   f_9150137->SetSavedPoint(432,1.501412);
   f_9150137->SetSavedPoint(433,1.507079);
   f_9150137->SetSavedPoint(434,1.512725);
   f_9150137->SetSavedPoint(435,1.518349);
   f_9150137->SetSavedPoint(436,1.523948);
   f_9150137->SetSavedPoint(437,1.529523);
   f_9150137->SetSavedPoint(438,1.53507);
   f_9150137->SetSavedPoint(439,1.540589);
   f_9150137->SetSavedPoint(440,1.546078);
   f_9150137->SetSavedPoint(441,1.551535);
   f_9150137->SetSavedPoint(442,1.55696);
   f_9150137->SetSavedPoint(443,1.562349);
   f_9150137->SetSavedPoint(444,1.567702);
   f_9150137->SetSavedPoint(445,1.573017);
   f_9150137->SetSavedPoint(446,1.578292);
   f_9150137->SetSavedPoint(447,1.583526);
   f_9150137->SetSavedPoint(448,1.588716);
   f_9150137->SetSavedPoint(449,1.59386);
   f_9150137->SetSavedPoint(450,1.598958);
   f_9150137->SetSavedPoint(451,1.604007);
   f_9150137->SetSavedPoint(452,1.609005);
   f_9150137->SetSavedPoint(453,1.61395);
   f_9150137->SetSavedPoint(454,1.618841);
   f_9150137->SetSavedPoint(455,1.623675);
   f_9150137->SetSavedPoint(456,1.628451);
   f_9150137->SetSavedPoint(457,1.633165);
   f_9150137->SetSavedPoint(458,1.637817);
   f_9150137->SetSavedPoint(459,1.642404);
   f_9150137->SetSavedPoint(460,1.646924);
   f_9150137->SetSavedPoint(461,1.651375);
   f_9150137->SetSavedPoint(462,1.655754);
   f_9150137->SetSavedPoint(463,1.66006);
   f_9150137->SetSavedPoint(464,1.664289);
   f_9150137->SetSavedPoint(465,1.668441);
   f_9150137->SetSavedPoint(466,1.672512);
   f_9150137->SetSavedPoint(467,1.6765);
   f_9150137->SetSavedPoint(468,1.680402);
   f_9150137->SetSavedPoint(469,1.684217);
   f_9150137->SetSavedPoint(470,1.687942);
   f_9150137->SetSavedPoint(471,1.691574);
   f_9150137->SetSavedPoint(472,1.69511);
   f_9150137->SetSavedPoint(473,1.698549);
   f_9150137->SetSavedPoint(474,1.701887);
   f_9150137->SetSavedPoint(475,1.705122);
   f_9150137->SetSavedPoint(476,1.708252);
   f_9150137->SetSavedPoint(477,1.711272);
   f_9150137->SetSavedPoint(478,1.714182);
   f_9150137->SetSavedPoint(479,1.716977);
   f_9150137->SetSavedPoint(480,1.719655);
   f_9150137->SetSavedPoint(481,1.722214);
   f_9150137->SetSavedPoint(482,1.72465);
   f_9150137->SetSavedPoint(483,1.72696);
   f_9150137->SetSavedPoint(484,1.729141);
   f_9150137->SetSavedPoint(485,1.731191);
   f_9150137->SetSavedPoint(486,1.733106);
   f_9150137->SetSavedPoint(487,1.734883);
   f_9150137->SetSavedPoint(488,1.736519);
   f_9150137->SetSavedPoint(489,1.738011);
   f_9150137->SetSavedPoint(490,1.739355);
   f_9150137->SetSavedPoint(491,1.740549);
   f_9150137->SetSavedPoint(492,1.741588);
   f_9150137->SetSavedPoint(493,1.742471);
   f_9150137->SetSavedPoint(494,1.743192);
   f_9150137->SetSavedPoint(495,1.743749);
   f_9150137->SetSavedPoint(496,1.744139);
   f_9150137->SetSavedPoint(497,1.744357);
   f_9150137->SetSavedPoint(498,1.7444);
   f_9150137->SetSavedPoint(499,1.744265);
   f_9150137->SetSavedPoint(500,1.743948);
   f_9150137->SetSavedPoint(501,0);
   f_9150137->SetSavedPoint(502,1);
   f_9150137->SetFillColor(19);
   f_9150137->SetFillStyle(0);
   f_9150137->SetMarkerStyle(20);
   f_9150137->SetMarkerSize(1.2);
   f_9150137->SetLineColor(92);
   f_9150137->SetLineWidth(3);
   f_9150137->GetXaxis()->SetNdivisions(505);
   f_9150137->GetXaxis()->SetLabelFont(132);
   f_9150137->GetXaxis()->SetLabelOffset(0.015);
   f_9150137->GetXaxis()->SetLabelSize(0.05);
   f_9150137->GetXaxis()->SetTitleSize(0.06);
   f_9150137->GetXaxis()->SetTitleFont(132);
   f_9150137->GetYaxis()->SetLabelFont(132);
   f_9150137->GetYaxis()->SetLabelSize(0.05);
   f_9150137->GetYaxis()->SetTitleSize(0.06);
   f_9150137->GetYaxis()->SetTitleFont(42);
   f_9150137->SetParameter(0,0);
   f_9150137->SetParError(0,0);
   f_9150137->SetParLimits(0,0,0);
   f_9150137->SetParameter(1,0);
   f_9150137->SetParError(1,0);
   f_9150137->SetParLimits(1,0,0);
   f_9150137->SetParameter(2,0);
   f_9150137->SetParError(2,0);
   f_9150137->SetParLimits(2,0,0);
   f_9150137->SetParameter(3,0);
   f_9150137->SetParError(3,0);
   f_9150137->SetParLimits(3,0,0);
   f_9150137->SetParameter(4,0);
   f_9150137->SetParError(4,0);
   f_9150137->SetParLimits(4,0,0);
   f_9150137->SetParameter(5,0);
   f_9150137->SetParError(5,0);
   f_9150137->SetParLimits(5,0,0);
   f_9150137->SetParameter(6,0);
   f_9150137->SetParError(6,0);
   f_9150137->SetParLimits(6,0,0);
   f_9150137->Draw("same");
   
   TF1 *f_9190138 = new TF1("*f_9190",0,1,1);
    //The original function : f_9190 had originally been created by:
    //TF1 *f_9190 = new TF1("f_9190",f_9190,0,1,1);
   f_9190138->SetRange(0,1);
   f_9190138->SetName("f_9190");
   f_9190138->SetTitle("f_9190");
   f_9190138->SetNpx(500);
   f_9190138->SetSavedPoint(0,1);
   f_9190138->SetSavedPoint(1,1);
   f_9190138->SetSavedPoint(2,1);
   f_9190138->SetSavedPoint(3,1);
   f_9190138->SetSavedPoint(4,1);
   f_9190138->SetSavedPoint(5,1);
   f_9190138->SetSavedPoint(6,1);
   f_9190138->SetSavedPoint(7,1);
   f_9190138->SetSavedPoint(8,1);
   f_9190138->SetSavedPoint(9,1);
   f_9190138->SetSavedPoint(10,1);
   f_9190138->SetSavedPoint(11,1);
   f_9190138->SetSavedPoint(12,1);
   f_9190138->SetSavedPoint(13,1);
   f_9190138->SetSavedPoint(14,1);
   f_9190138->SetSavedPoint(15,1);
   f_9190138->SetSavedPoint(16,1);
   f_9190138->SetSavedPoint(17,1);
   f_9190138->SetSavedPoint(18,1);
   f_9190138->SetSavedPoint(19,1);
   f_9190138->SetSavedPoint(20,1);
   f_9190138->SetSavedPoint(21,1);
   f_9190138->SetSavedPoint(22,1);
   f_9190138->SetSavedPoint(23,1);
   f_9190138->SetSavedPoint(24,1);
   f_9190138->SetSavedPoint(25,1);
   f_9190138->SetSavedPoint(26,1);
   f_9190138->SetSavedPoint(27,1);
   f_9190138->SetSavedPoint(28,1);
   f_9190138->SetSavedPoint(29,1);
   f_9190138->SetSavedPoint(30,1);
   f_9190138->SetSavedPoint(31,1);
   f_9190138->SetSavedPoint(32,1);
   f_9190138->SetSavedPoint(33,1);
   f_9190138->SetSavedPoint(34,1);
   f_9190138->SetSavedPoint(35,1);
   f_9190138->SetSavedPoint(36,1);
   f_9190138->SetSavedPoint(37,1);
   f_9190138->SetSavedPoint(38,1);
   f_9190138->SetSavedPoint(39,1);
   f_9190138->SetSavedPoint(40,1);
   f_9190138->SetSavedPoint(41,1);
   f_9190138->SetSavedPoint(42,1);
   f_9190138->SetSavedPoint(43,1);
   f_9190138->SetSavedPoint(44,1);
   f_9190138->SetSavedPoint(45,1);
   f_9190138->SetSavedPoint(46,1);
   f_9190138->SetSavedPoint(47,1);
   f_9190138->SetSavedPoint(48,1);
   f_9190138->SetSavedPoint(49,1);
   f_9190138->SetSavedPoint(50,1);
   f_9190138->SetSavedPoint(51,1);
   f_9190138->SetSavedPoint(52,1);
   f_9190138->SetSavedPoint(53,1);
   f_9190138->SetSavedPoint(54,1);
   f_9190138->SetSavedPoint(55,1);
   f_9190138->SetSavedPoint(56,1);
   f_9190138->SetSavedPoint(57,1);
   f_9190138->SetSavedPoint(58,1);
   f_9190138->SetSavedPoint(59,1);
   f_9190138->SetSavedPoint(60,1);
   f_9190138->SetSavedPoint(61,1);
   f_9190138->SetSavedPoint(62,1);
   f_9190138->SetSavedPoint(63,1);
   f_9190138->SetSavedPoint(64,1);
   f_9190138->SetSavedPoint(65,1);
   f_9190138->SetSavedPoint(66,1);
   f_9190138->SetSavedPoint(67,1);
   f_9190138->SetSavedPoint(68,1);
   f_9190138->SetSavedPoint(69,1);
   f_9190138->SetSavedPoint(70,1);
   f_9190138->SetSavedPoint(71,1);
   f_9190138->SetSavedPoint(72,1);
   f_9190138->SetSavedPoint(73,1);
   f_9190138->SetSavedPoint(74,1);
   f_9190138->SetSavedPoint(75,1);
   f_9190138->SetSavedPoint(76,1);
   f_9190138->SetSavedPoint(77,1);
   f_9190138->SetSavedPoint(78,1);
   f_9190138->SetSavedPoint(79,1);
   f_9190138->SetSavedPoint(80,1);
   f_9190138->SetSavedPoint(81,1);
   f_9190138->SetSavedPoint(82,1);
   f_9190138->SetSavedPoint(83,1);
   f_9190138->SetSavedPoint(84,1);
   f_9190138->SetSavedPoint(85,1);
   f_9190138->SetSavedPoint(86,1);
   f_9190138->SetSavedPoint(87,1);
   f_9190138->SetSavedPoint(88,1);
   f_9190138->SetSavedPoint(89,1);
   f_9190138->SetSavedPoint(90,1);
   f_9190138->SetSavedPoint(91,1);
   f_9190138->SetSavedPoint(92,1);
   f_9190138->SetSavedPoint(93,1);
   f_9190138->SetSavedPoint(94,1);
   f_9190138->SetSavedPoint(95,1);
   f_9190138->SetSavedPoint(96,1);
   f_9190138->SetSavedPoint(97,1);
   f_9190138->SetSavedPoint(98,1);
   f_9190138->SetSavedPoint(99,1);
   f_9190138->SetSavedPoint(100,1);
   f_9190138->SetSavedPoint(101,1);
   f_9190138->SetSavedPoint(102,1);
   f_9190138->SetSavedPoint(103,1);
   f_9190138->SetSavedPoint(104,1);
   f_9190138->SetSavedPoint(105,1);
   f_9190138->SetSavedPoint(106,1);
   f_9190138->SetSavedPoint(107,1);
   f_9190138->SetSavedPoint(108,1);
   f_9190138->SetSavedPoint(109,1);
   f_9190138->SetSavedPoint(110,1);
   f_9190138->SetSavedPoint(111,1);
   f_9190138->SetSavedPoint(112,1);
   f_9190138->SetSavedPoint(113,1);
   f_9190138->SetSavedPoint(114,1);
   f_9190138->SetSavedPoint(115,1);
   f_9190138->SetSavedPoint(116,1);
   f_9190138->SetSavedPoint(117,1);
   f_9190138->SetSavedPoint(118,1);
   f_9190138->SetSavedPoint(119,1);
   f_9190138->SetSavedPoint(120,1);
   f_9190138->SetSavedPoint(121,1);
   f_9190138->SetSavedPoint(122,1);
   f_9190138->SetSavedPoint(123,1);
   f_9190138->SetSavedPoint(124,1);
   f_9190138->SetSavedPoint(125,1);
   f_9190138->SetSavedPoint(126,1);
   f_9190138->SetSavedPoint(127,1);
   f_9190138->SetSavedPoint(128,1);
   f_9190138->SetSavedPoint(129,1);
   f_9190138->SetSavedPoint(130,1);
   f_9190138->SetSavedPoint(131,1);
   f_9190138->SetSavedPoint(132,1);
   f_9190138->SetSavedPoint(133,1);
   f_9190138->SetSavedPoint(134,1);
   f_9190138->SetSavedPoint(135,1);
   f_9190138->SetSavedPoint(136,1);
   f_9190138->SetSavedPoint(137,1);
   f_9190138->SetSavedPoint(138,1);
   f_9190138->SetSavedPoint(139,1);
   f_9190138->SetSavedPoint(140,1);
   f_9190138->SetSavedPoint(141,1);
   f_9190138->SetSavedPoint(142,1);
   f_9190138->SetSavedPoint(143,1);
   f_9190138->SetSavedPoint(144,1);
   f_9190138->SetSavedPoint(145,1);
   f_9190138->SetSavedPoint(146,1);
   f_9190138->SetSavedPoint(147,1);
   f_9190138->SetSavedPoint(148,1);
   f_9190138->SetSavedPoint(149,1);
   f_9190138->SetSavedPoint(150,1);
   f_9190138->SetSavedPoint(151,1);
   f_9190138->SetSavedPoint(152,1);
   f_9190138->SetSavedPoint(153,1);
   f_9190138->SetSavedPoint(154,1);
   f_9190138->SetSavedPoint(155,1);
   f_9190138->SetSavedPoint(156,1);
   f_9190138->SetSavedPoint(157,1);
   f_9190138->SetSavedPoint(158,1);
   f_9190138->SetSavedPoint(159,1);
   f_9190138->SetSavedPoint(160,1);
   f_9190138->SetSavedPoint(161,1);
   f_9190138->SetSavedPoint(162,1);
   f_9190138->SetSavedPoint(163,1);
   f_9190138->SetSavedPoint(164,1);
   f_9190138->SetSavedPoint(165,1);
   f_9190138->SetSavedPoint(166,1);
   f_9190138->SetSavedPoint(167,1);
   f_9190138->SetSavedPoint(168,1);
   f_9190138->SetSavedPoint(169,1);
   f_9190138->SetSavedPoint(170,1);
   f_9190138->SetSavedPoint(171,1);
   f_9190138->SetSavedPoint(172,1);
   f_9190138->SetSavedPoint(173,1);
   f_9190138->SetSavedPoint(174,1);
   f_9190138->SetSavedPoint(175,1);
   f_9190138->SetSavedPoint(176,1);
   f_9190138->SetSavedPoint(177,1);
   f_9190138->SetSavedPoint(178,1);
   f_9190138->SetSavedPoint(179,1);
   f_9190138->SetSavedPoint(180,1);
   f_9190138->SetSavedPoint(181,1);
   f_9190138->SetSavedPoint(182,1);
   f_9190138->SetSavedPoint(183,1);
   f_9190138->SetSavedPoint(184,1);
   f_9190138->SetSavedPoint(185,1);
   f_9190138->SetSavedPoint(186,1);
   f_9190138->SetSavedPoint(187,1);
   f_9190138->SetSavedPoint(188,1);
   f_9190138->SetSavedPoint(189,1);
   f_9190138->SetSavedPoint(190,1);
   f_9190138->SetSavedPoint(191,1);
   f_9190138->SetSavedPoint(192,1);
   f_9190138->SetSavedPoint(193,1);
   f_9190138->SetSavedPoint(194,1);
   f_9190138->SetSavedPoint(195,1);
   f_9190138->SetSavedPoint(196,1);
   f_9190138->SetSavedPoint(197,1);
   f_9190138->SetSavedPoint(198,1);
   f_9190138->SetSavedPoint(199,1);
   f_9190138->SetSavedPoint(200,1);
   f_9190138->SetSavedPoint(201,1);
   f_9190138->SetSavedPoint(202,1);
   f_9190138->SetSavedPoint(203,1);
   f_9190138->SetSavedPoint(204,1);
   f_9190138->SetSavedPoint(205,1);
   f_9190138->SetSavedPoint(206,1);
   f_9190138->SetSavedPoint(207,1);
   f_9190138->SetSavedPoint(208,1);
   f_9190138->SetSavedPoint(209,1);
   f_9190138->SetSavedPoint(210,1);
   f_9190138->SetSavedPoint(211,1);
   f_9190138->SetSavedPoint(212,1);
   f_9190138->SetSavedPoint(213,1);
   f_9190138->SetSavedPoint(214,1);
   f_9190138->SetSavedPoint(215,1);
   f_9190138->SetSavedPoint(216,1);
   f_9190138->SetSavedPoint(217,1);
   f_9190138->SetSavedPoint(218,1);
   f_9190138->SetSavedPoint(219,1);
   f_9190138->SetSavedPoint(220,1);
   f_9190138->SetSavedPoint(221,1);
   f_9190138->SetSavedPoint(222,1);
   f_9190138->SetSavedPoint(223,1);
   f_9190138->SetSavedPoint(224,1);
   f_9190138->SetSavedPoint(225,1);
   f_9190138->SetSavedPoint(226,1);
   f_9190138->SetSavedPoint(227,1);
   f_9190138->SetSavedPoint(228,1);
   f_9190138->SetSavedPoint(229,1);
   f_9190138->SetSavedPoint(230,1);
   f_9190138->SetSavedPoint(231,1);
   f_9190138->SetSavedPoint(232,1);
   f_9190138->SetSavedPoint(233,1);
   f_9190138->SetSavedPoint(234,1);
   f_9190138->SetSavedPoint(235,1);
   f_9190138->SetSavedPoint(236,1);
   f_9190138->SetSavedPoint(237,1);
   f_9190138->SetSavedPoint(238,1);
   f_9190138->SetSavedPoint(239,1);
   f_9190138->SetSavedPoint(240,1);
   f_9190138->SetSavedPoint(241,1);
   f_9190138->SetSavedPoint(242,1);
   f_9190138->SetSavedPoint(243,1);
   f_9190138->SetSavedPoint(244,1);
   f_9190138->SetSavedPoint(245,1);
   f_9190138->SetSavedPoint(246,1);
   f_9190138->SetSavedPoint(247,1);
   f_9190138->SetSavedPoint(248,1);
   f_9190138->SetSavedPoint(249,1);
   f_9190138->SetSavedPoint(250,1);
   f_9190138->SetSavedPoint(251,1);
   f_9190138->SetSavedPoint(252,1);
   f_9190138->SetSavedPoint(253,1);
   f_9190138->SetSavedPoint(254,1);
   f_9190138->SetSavedPoint(255,1);
   f_9190138->SetSavedPoint(256,1);
   f_9190138->SetSavedPoint(257,1);
   f_9190138->SetSavedPoint(258,1);
   f_9190138->SetSavedPoint(259,1);
   f_9190138->SetSavedPoint(260,1);
   f_9190138->SetSavedPoint(261,1);
   f_9190138->SetSavedPoint(262,1);
   f_9190138->SetSavedPoint(263,1);
   f_9190138->SetSavedPoint(264,1);
   f_9190138->SetSavedPoint(265,1);
   f_9190138->SetSavedPoint(266,1);
   f_9190138->SetSavedPoint(267,1);
   f_9190138->SetSavedPoint(268,1);
   f_9190138->SetSavedPoint(269,1);
   f_9190138->SetSavedPoint(270,1);
   f_9190138->SetSavedPoint(271,1);
   f_9190138->SetSavedPoint(272,1);
   f_9190138->SetSavedPoint(273,1);
   f_9190138->SetSavedPoint(274,1);
   f_9190138->SetSavedPoint(275,1);
   f_9190138->SetSavedPoint(276,1);
   f_9190138->SetSavedPoint(277,1);
   f_9190138->SetSavedPoint(278,1);
   f_9190138->SetSavedPoint(279,1);
   f_9190138->SetSavedPoint(280,1);
   f_9190138->SetSavedPoint(281,1);
   f_9190138->SetSavedPoint(282,1);
   f_9190138->SetSavedPoint(283,1);
   f_9190138->SetSavedPoint(284,1);
   f_9190138->SetSavedPoint(285,1);
   f_9190138->SetSavedPoint(286,1);
   f_9190138->SetSavedPoint(287,1);
   f_9190138->SetSavedPoint(288,1);
   f_9190138->SetSavedPoint(289,1);
   f_9190138->SetSavedPoint(290,1);
   f_9190138->SetSavedPoint(291,1);
   f_9190138->SetSavedPoint(292,1);
   f_9190138->SetSavedPoint(293,1);
   f_9190138->SetSavedPoint(294,1);
   f_9190138->SetSavedPoint(295,1);
   f_9190138->SetSavedPoint(296,1);
   f_9190138->SetSavedPoint(297,1);
   f_9190138->SetSavedPoint(298,1);
   f_9190138->SetSavedPoint(299,1);
   f_9190138->SetSavedPoint(300,1);
   f_9190138->SetSavedPoint(301,1);
   f_9190138->SetSavedPoint(302,1);
   f_9190138->SetSavedPoint(303,1);
   f_9190138->SetSavedPoint(304,1);
   f_9190138->SetSavedPoint(305,1);
   f_9190138->SetSavedPoint(306,1);
   f_9190138->SetSavedPoint(307,1);
   f_9190138->SetSavedPoint(308,1);
   f_9190138->SetSavedPoint(309,1);
   f_9190138->SetSavedPoint(310,1);
   f_9190138->SetSavedPoint(311,1);
   f_9190138->SetSavedPoint(312,1);
   f_9190138->SetSavedPoint(313,1);
   f_9190138->SetSavedPoint(314,1);
   f_9190138->SetSavedPoint(315,1);
   f_9190138->SetSavedPoint(316,1);
   f_9190138->SetSavedPoint(317,1);
   f_9190138->SetSavedPoint(318,1);
   f_9190138->SetSavedPoint(319,1);
   f_9190138->SetSavedPoint(320,1);
   f_9190138->SetSavedPoint(321,1);
   f_9190138->SetSavedPoint(322,1);
   f_9190138->SetSavedPoint(323,1);
   f_9190138->SetSavedPoint(324,1);
   f_9190138->SetSavedPoint(325,1);
   f_9190138->SetSavedPoint(326,1);
   f_9190138->SetSavedPoint(327,1);
   f_9190138->SetSavedPoint(328,1);
   f_9190138->SetSavedPoint(329,1);
   f_9190138->SetSavedPoint(330,1);
   f_9190138->SetSavedPoint(331,1);
   f_9190138->SetSavedPoint(332,1);
   f_9190138->SetSavedPoint(333,1);
   f_9190138->SetSavedPoint(334,1);
   f_9190138->SetSavedPoint(335,1);
   f_9190138->SetSavedPoint(336,1);
   f_9190138->SetSavedPoint(337,1);
   f_9190138->SetSavedPoint(338,1);
   f_9190138->SetSavedPoint(339,1);
   f_9190138->SetSavedPoint(340,1);
   f_9190138->SetSavedPoint(341,1);
   f_9190138->SetSavedPoint(342,1);
   f_9190138->SetSavedPoint(343,1);
   f_9190138->SetSavedPoint(344,1);
   f_9190138->SetSavedPoint(345,1);
   f_9190138->SetSavedPoint(346,1);
   f_9190138->SetSavedPoint(347,1);
   f_9190138->SetSavedPoint(348,1);
   f_9190138->SetSavedPoint(349,1);
   f_9190138->SetSavedPoint(350,1);
   f_9190138->SetSavedPoint(351,1);
   f_9190138->SetSavedPoint(352,1);
   f_9190138->SetSavedPoint(353,1);
   f_9190138->SetSavedPoint(354,1);
   f_9190138->SetSavedPoint(355,1);
   f_9190138->SetSavedPoint(356,1);
   f_9190138->SetSavedPoint(357,1);
   f_9190138->SetSavedPoint(358,1);
   f_9190138->SetSavedPoint(359,1);
   f_9190138->SetSavedPoint(360,1);
   f_9190138->SetSavedPoint(361,1);
   f_9190138->SetSavedPoint(362,1);
   f_9190138->SetSavedPoint(363,1);
   f_9190138->SetSavedPoint(364,1);
   f_9190138->SetSavedPoint(365,1);
   f_9190138->SetSavedPoint(366,1);
   f_9190138->SetSavedPoint(367,1);
   f_9190138->SetSavedPoint(368,1);
   f_9190138->SetSavedPoint(369,1);
   f_9190138->SetSavedPoint(370,1);
   f_9190138->SetSavedPoint(371,1);
   f_9190138->SetSavedPoint(372,1);
   f_9190138->SetSavedPoint(373,1);
   f_9190138->SetSavedPoint(374,1);
   f_9190138->SetSavedPoint(375,1);
   f_9190138->SetSavedPoint(376,1);
   f_9190138->SetSavedPoint(377,1);
   f_9190138->SetSavedPoint(378,1);
   f_9190138->SetSavedPoint(379,1);
   f_9190138->SetSavedPoint(380,1);
   f_9190138->SetSavedPoint(381,1);
   f_9190138->SetSavedPoint(382,1);
   f_9190138->SetSavedPoint(383,1);
   f_9190138->SetSavedPoint(384,1);
   f_9190138->SetSavedPoint(385,1);
   f_9190138->SetSavedPoint(386,1);
   f_9190138->SetSavedPoint(387,1);
   f_9190138->SetSavedPoint(388,1);
   f_9190138->SetSavedPoint(389,1);
   f_9190138->SetSavedPoint(390,1);
   f_9190138->SetSavedPoint(391,1);
   f_9190138->SetSavedPoint(392,1);
   f_9190138->SetSavedPoint(393,1);
   f_9190138->SetSavedPoint(394,1);
   f_9190138->SetSavedPoint(395,1);
   f_9190138->SetSavedPoint(396,1);
   f_9190138->SetSavedPoint(397,1);
   f_9190138->SetSavedPoint(398,1);
   f_9190138->SetSavedPoint(399,1);
   f_9190138->SetSavedPoint(400,1);
   f_9190138->SetSavedPoint(401,1);
   f_9190138->SetSavedPoint(402,1);
   f_9190138->SetSavedPoint(403,1);
   f_9190138->SetSavedPoint(404,1);
   f_9190138->SetSavedPoint(405,1);
   f_9190138->SetSavedPoint(406,1);
   f_9190138->SetSavedPoint(407,1);
   f_9190138->SetSavedPoint(408,1);
   f_9190138->SetSavedPoint(409,1);
   f_9190138->SetSavedPoint(410,1);
   f_9190138->SetSavedPoint(411,1);
   f_9190138->SetSavedPoint(412,1);
   f_9190138->SetSavedPoint(413,1);
   f_9190138->SetSavedPoint(414,1);
   f_9190138->SetSavedPoint(415,1);
   f_9190138->SetSavedPoint(416,1);
   f_9190138->SetSavedPoint(417,1);
   f_9190138->SetSavedPoint(418,1);
   f_9190138->SetSavedPoint(419,1);
   f_9190138->SetSavedPoint(420,1);
   f_9190138->SetSavedPoint(421,1);
   f_9190138->SetSavedPoint(422,1);
   f_9190138->SetSavedPoint(423,1);
   f_9190138->SetSavedPoint(424,1);
   f_9190138->SetSavedPoint(425,1);
   f_9190138->SetSavedPoint(426,1);
   f_9190138->SetSavedPoint(427,1);
   f_9190138->SetSavedPoint(428,1);
   f_9190138->SetSavedPoint(429,1);
   f_9190138->SetSavedPoint(430,1);
   f_9190138->SetSavedPoint(431,1);
   f_9190138->SetSavedPoint(432,1);
   f_9190138->SetSavedPoint(433,1);
   f_9190138->SetSavedPoint(434,1);
   f_9190138->SetSavedPoint(435,1);
   f_9190138->SetSavedPoint(436,1);
   f_9190138->SetSavedPoint(437,1);
   f_9190138->SetSavedPoint(438,1);
   f_9190138->SetSavedPoint(439,1);
   f_9190138->SetSavedPoint(440,1);
   f_9190138->SetSavedPoint(441,1);
   f_9190138->SetSavedPoint(442,1);
   f_9190138->SetSavedPoint(443,1);
   f_9190138->SetSavedPoint(444,1);
   f_9190138->SetSavedPoint(445,1);
   f_9190138->SetSavedPoint(446,1);
   f_9190138->SetSavedPoint(447,1);
   f_9190138->SetSavedPoint(448,1);
   f_9190138->SetSavedPoint(449,1);
   f_9190138->SetSavedPoint(450,1);
   f_9190138->SetSavedPoint(451,1);
   f_9190138->SetSavedPoint(452,1);
   f_9190138->SetSavedPoint(453,1);
   f_9190138->SetSavedPoint(454,1);
   f_9190138->SetSavedPoint(455,1);
   f_9190138->SetSavedPoint(456,1);
   f_9190138->SetSavedPoint(457,1);
   f_9190138->SetSavedPoint(458,1);
   f_9190138->SetSavedPoint(459,1);
   f_9190138->SetSavedPoint(460,1);
   f_9190138->SetSavedPoint(461,1);
   f_9190138->SetSavedPoint(462,1);
   f_9190138->SetSavedPoint(463,1);
   f_9190138->SetSavedPoint(464,1);
   f_9190138->SetSavedPoint(465,1);
   f_9190138->SetSavedPoint(466,1);
   f_9190138->SetSavedPoint(467,1);
   f_9190138->SetSavedPoint(468,1);
   f_9190138->SetSavedPoint(469,1);
   f_9190138->SetSavedPoint(470,1);
   f_9190138->SetSavedPoint(471,1);
   f_9190138->SetSavedPoint(472,1);
   f_9190138->SetSavedPoint(473,1);
   f_9190138->SetSavedPoint(474,1);
   f_9190138->SetSavedPoint(475,1);
   f_9190138->SetSavedPoint(476,1);
   f_9190138->SetSavedPoint(477,1);
   f_9190138->SetSavedPoint(478,1);
   f_9190138->SetSavedPoint(479,1);
   f_9190138->SetSavedPoint(480,1);
   f_9190138->SetSavedPoint(481,1);
   f_9190138->SetSavedPoint(482,1);
   f_9190138->SetSavedPoint(483,1);
   f_9190138->SetSavedPoint(484,1);
   f_9190138->SetSavedPoint(485,1);
   f_9190138->SetSavedPoint(486,1);
   f_9190138->SetSavedPoint(487,1);
   f_9190138->SetSavedPoint(488,1);
   f_9190138->SetSavedPoint(489,1);
   f_9190138->SetSavedPoint(490,1);
   f_9190138->SetSavedPoint(491,1);
   f_9190138->SetSavedPoint(492,1);
   f_9190138->SetSavedPoint(493,1);
   f_9190138->SetSavedPoint(494,1);
   f_9190138->SetSavedPoint(495,1);
   f_9190138->SetSavedPoint(496,1);
   f_9190138->SetSavedPoint(497,1);
   f_9190138->SetSavedPoint(498,1);
   f_9190138->SetSavedPoint(499,1);
   f_9190138->SetSavedPoint(500,1);
   f_9190138->SetSavedPoint(501,0);
   f_9190138->SetSavedPoint(502,1);
   f_9190138->SetFillColor(19);
   f_9190138->SetFillStyle(0);
   f_9190138->SetMarkerStyle(20);
   f_9190138->SetMarkerSize(1.2);
   f_9190138->SetLineColor(6);
   f_9190138->SetLineWidth(3);
   f_9190138->SetLineStyle(11);
   f_9190138->GetXaxis()->SetNdivisions(505);
   f_9190138->GetXaxis()->SetLabelFont(132);
   f_9190138->GetXaxis()->SetLabelOffset(0.015);
   f_9190138->GetXaxis()->SetLabelSize(0.05);
   f_9190138->GetXaxis()->SetTitleSize(0.06);
   f_9190138->GetXaxis()->SetTitleFont(132);
   f_9190138->GetYaxis()->SetLabelFont(132);
   f_9190138->GetYaxis()->SetLabelSize(0.05);
   f_9190138->GetYaxis()->SetTitleSize(0.06);
   f_9190138->GetYaxis()->SetTitleFont(42);
   f_9190138->SetParameter(0,0);
   f_9190138->SetParError(0,0);
   f_9190138->SetParLimits(0,0,0);
   f_9190138->Draw("same");
   
   Double_t Graph1_fx96[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph1_fy96[203] = {
   0.9747587,
   0.9775802,
   0.9782139,
   0.9769173,
   0.9739307,
   0.9694783,
   0.9637679,
   0.9569917,
   0.9493268,
   0.940936,
   0.9319679,
   0.9225581,
   0.9128295,
   0.9028934,
   0.8928496,
   0.8827877,
   0.8727873,
   0.8629191,
   0.8532453,
   0.8438204,
   0.8346918,
   0.8259004,
   0.8174812,
   0.809464,
   0.8018739,
   0.7947319,
   0.788055,
   0.7818575,
   0.7761505,
   0.7709432,
   0.7662428,
   0.7620547,
   0.7583836,
   0.755233,
   0.7526061,
   0.7505056,
   0.7489344,
   0.7478954,
   0.7473921,
   0.7474284,
   0.748009,
   0.7491394,
   0.7508263,
   0.7530771,
   0.7559007,
   0.7593068,
   0.7633067,
   0.7679126,
   0.773138,
   0.7789977,
   0.7855075,
   0.7926842,
   0.8005458,
   0.8091109,
   0.818399,
   0.8284302,
   0.8392249,
   0.8508038,
   0.8631876,
   0.8763968,
   0.8904514,
   0.9053707,
   0.9211729,
   0.9378748,
   0.9554915,
   0.9740358,
   0.9935182,
   1.013946,
   1.035323,
   1.05765,
   1.080922,
   1.105129,
   1.130257,
   1.156284,
   1.183183,
   1.210916,
   1.239442,
   1.268706,
   1.298647,
   1.329192,
   1.360257,
   1.391745,
   1.423547,
   1.455542,
   1.487591,
   1.519543,
   1.551229,
   1.582462,
   1.61304,
   1.642739,
   1.671319,
   1.698516,
   1.724049,
   1.747612,
   1.768879,
   1.787502,
   1.803107,
   1.815299,
   1.82366,
   1.827746,
   1.827091,
   1.625056,
   1.623343,
   1.618185,
   1.609955,
   1.598999,
   1.585632,
   1.570147,
   1.552813,
   1.533876,
   1.513566,
   1.492091,
   1.469646,
   1.446407,
   1.422538,
   1.398188,
   1.373495,
   1.348583,
   1.323566,
   1.29855,
   1.273627,
   1.248884,
   1.224397,
   1.200234,
   1.176457,
   1.15312,
   1.13027,
   1.107949,
   1.086191,
   1.065026,
   1.044478,
   1.024569,
   1.005312,
   0.98672,
   0.9687996,
   0.9515551,
   0.9349875,
   0.9190948,
   0.9038727,
   0.8893145,
   0.8754115,
   0.8621534,
   0.8495284,
   0.8375236,
   0.8261252,
   0.8153186,
   0.8050886,
   0.7954201,
   0.7862975,
   0.7777056,
   0.7696294,
   0.762054,
   0.7549656,
   0.7483504,
   0.7421959,
   0.73649,
   0.7312217,
   0.726381,
   0.7219585,
   0.7179461,
   0.7143364,
   0.7111229,
   0.7083002,
   0.7058633,
   0.7038081,
   0.702131,
   0.7008291,
   0.6998993,
   0.6993392,
   0.6991461,
   0.6993172,
   0.6998493,
   0.7007385,
   0.7019803,
   0.703569,
   0.7054977,
   0.7077577,
   0.7103388,
   0.7132284,
   0.7164119,
   0.7198715,
   0.7235868,
   0.7275339,
   0.7316853,
   0.7360095,
   0.7404706,
   0.7450279,
   0.7496358,
   0.7542429,
   0.758792,
   0.7632193,
   0.7674542,
   0.7714186,
   0.7750265,
   0.778183,
   0.7807842,
   0.7827161,
   0.7838539,
   0.7840612,
   0.7831892,
   0.7810753,
   0.7775424,
   0.9747587};
   graph = new TGraph(203,Graph1_fx96,Graph1_fy96);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph96 = new TH1F("Graph_Graph96","Graph",203,0,1.1);
   Graph_Graph96->SetMinimum(0.5862862);
   Graph_Graph96->SetMaximum(1.940606);
   Graph_Graph96->SetDirectory(0);
   Graph_Graph96->SetStats(0);
   Graph_Graph96->SetMarkerStyle(20);
   Graph_Graph96->SetMarkerSize(1.2);
   Graph_Graph96->GetXaxis()->SetNdivisions(505);
   Graph_Graph96->GetXaxis()->SetLabelFont(132);
   Graph_Graph96->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph96->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph96->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph96->GetXaxis()->SetTitleFont(132);
   Graph_Graph96->GetYaxis()->SetLabelFont(132);
   Graph_Graph96->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph96->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph96->GetYaxis()->SetTitleFont(42);
   Graph_Graph96->GetZaxis()->SetLabelFont(132);
   Graph_Graph96->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph96->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph96->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph96);
   
   graph->Draw("flc");
   
   TH1D *h_3030__96 = new TH1D("h_3030__96","",10,0,1);
   h_3030__96->SetBinContent(1,0.519661);
   h_3030__96->SetBinContent(2,0.7494563);
   h_3030__96->SetBinContent(3,0.9794542);
   h_3030__96->SetBinContent(4,0.8117917);
   h_3030__96->SetBinContent(5,0.8006736);
   h_3030__96->SetBinContent(6,0.7880566);
   h_3030__96->SetBinContent(7,1.173633);
   h_3030__96->SetBinContent(8,1.209481);
   h_3030__96->SetBinContent(9,1.291685);
   h_3030__96->SetBinContent(10,1.676107);
   h_3030__96->SetBinError(1,0.1388756);
   h_3030__96->SetBinError(2,0.1335798);
   h_3030__96->SetBinError(3,0.2440172);
   h_3030__96->SetBinError(4,0.1003518);
   h_3030__96->SetBinError(5,0.1175621);
   h_3030__96->SetBinError(6,0.09212508);
   h_3030__96->SetBinError(7,0.1475828);
   h_3030__96->SetBinError(8,0.1276514);
   h_3030__96->SetBinError(9,0.134917);
   h_3030__96->SetBinError(10,0.2144872);
   h_3030__96->SetMinimum(0);
   h_3030__96->SetMaximum(2.5);
   h_3030__96->SetEntries(5087);
   h_3030__96->SetStats(0);
   h_3030__96->SetMarkerStyle(20);
   h_3030__96->SetMarkerSize(1.2);
   h_3030__96->GetXaxis()->SetNdivisions(505);
   h_3030__96->GetXaxis()->SetLabelFont(132);
   h_3030__96->GetXaxis()->SetLabelOffset(0.015);
   h_3030__96->GetXaxis()->SetLabelSize(0.05);
   h_3030__96->GetXaxis()->SetTitleSize(0.06);
   h_3030__96->GetXaxis()->SetTitleFont(132);
   h_3030__96->GetYaxis()->SetLabelFont(132);
   h_3030__96->GetYaxis()->SetLabelSize(0.05);
   h_3030__96->GetYaxis()->SetTitleSize(0.06);
   h_3030__96->GetYaxis()->SetTitleFont(42);
   h_3030__96->GetZaxis()->SetLabelFont(132);
   h_3030__96->GetZaxis()->SetLabelSize(0.05);
   h_3030__96->GetZaxis()->SetTitleSize(0.06);
   h_3030__96->GetZaxis()->SetTitleFont(42);
   h_3030__96->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7b.C <==
void 2xB_DPHIPSI_3GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:53:21 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1728395,-0.5063291,1.061728,2.658228);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3390__113 = new TH1D("h_3390__113","",10,0,1);
   h_3390__113->SetBinContent(1,0.5268211);
   h_3390__113->SetBinContent(2,0.7290703);
   h_3390__113->SetBinContent(3,0.6104744);
   h_3390__113->SetBinContent(4,0.6508365);
   h_3390__113->SetBinContent(5,0.7842553);
   h_3390__113->SetBinContent(6,0.7085154);
   h_3390__113->SetBinContent(7,1.293553);
   h_3390__113->SetBinContent(8,1.270099);
   h_3390__113->SetBinContent(9,1.449203);
   h_3390__113->SetBinContent(10,1.977172);
   h_3390__113->SetBinError(1,0.1549927);
   h_3390__113->SetBinError(2,0.1475332);
   h_3390__113->SetBinError(3,0.1412156);
   h_3390__113->SetBinError(4,0.1164665);
   h_3390__113->SetBinError(5,0.1249819);
   h_3390__113->SetBinError(6,0.1264718);
   h_3390__113->SetBinError(7,0.2271165);
   h_3390__113->SetBinError(8,0.174092);
   h_3390__113->SetBinError(9,0.2129259);
   h_3390__113->SetBinError(10,0.2395054);
   h_3390__113->SetMinimum(0);
   h_3390__113->SetMaximum(2.5);
   h_3390__113->SetEntries(2395);
   h_3390__113->SetStats(0);
   h_3390__113->SetMarkerStyle(20);
   h_3390__113->SetMarkerSize(1.2);
   h_3390__113->GetXaxis()->SetNdivisions(505);
   h_3390__113->GetXaxis()->SetLabelFont(132);
   h_3390__113->GetXaxis()->SetLabelOffset(0.015);
   h_3390__113->GetXaxis()->SetLabelSize(0.05);
   h_3390__113->GetXaxis()->SetTitleSize(0.06);
   h_3390__113->GetXaxis()->SetTitleFont(132);
   h_3390__113->GetYaxis()->SetLabelFont(132);
   h_3390__113->GetYaxis()->SetLabelSize(0.05);
   h_3390__113->GetYaxis()->SetTitleSize(0.06);
   h_3390__113->GetYaxis()->SetTitleFont(42);
   h_3390__113->GetZaxis()->SetLabelFont(132);
   h_3390__113->GetZaxis()->SetLabelSize(0.05);
   h_3390__113->GetZaxis()->SetTitleSize(0.06);
   h_3390__113->GetZaxis()->SetTitleFont(42);
   h_3390__113->Draw("e1");
   
   TF1 *f_10540162 = new TF1("*f_10540",0,1,6);
    //The original function : f_10540 had originally been created by:
    //TF1 *f_10540 = new TF1("f_10540",f_10540,0,1,6);
   f_10540162->SetRange(0,1);
   f_10540162->SetName("f_10540");
   f_10540162->SetTitle("f_10540");
   f_10540162->SetNpx(500);
   f_10540162->SetSavedPoint(0,0.5483744);
   f_10540162->SetSavedPoint(1,0.5481423);
   f_10540162->SetSavedPoint(2,0.5479183);
   f_10540162->SetSavedPoint(3,0.5477023);
   f_10540162->SetSavedPoint(4,0.5474942);
   f_10540162->SetSavedPoint(5,0.5472938);
   f_10540162->SetSavedPoint(6,0.5471011);
   f_10540162->SetSavedPoint(7,0.5469158);
   f_10540162->SetSavedPoint(8,0.546738);
   f_10540162->SetSavedPoint(9,0.5465675);
   f_10540162->SetSavedPoint(10,0.5464042);
   f_10540162->SetSavedPoint(11,0.546248);
   f_10540162->SetSavedPoint(12,0.5460989);
   f_10540162->SetSavedPoint(13,0.5459567);
   f_10540162->SetSavedPoint(14,0.5458213);
   f_10540162->SetSavedPoint(15,0.5456927);
   f_10540162->SetSavedPoint(16,0.5455708);
   f_10540162->SetSavedPoint(17,0.5454555);
   f_10540162->SetSavedPoint(18,0.5453467);
   f_10540162->SetSavedPoint(19,0.5452445);
   f_10540162->SetSavedPoint(20,0.5451486);
   f_10540162->SetSavedPoint(21,0.545059);
   f_10540162->SetSavedPoint(22,0.5449758);
   f_10540162->SetSavedPoint(23,0.5448987);
   f_10540162->SetSavedPoint(24,0.5448278);
   f_10540162->SetSavedPoint(25,0.544763);
   f_10540162->SetSavedPoint(26,0.5447043);
   f_10540162->SetSavedPoint(27,0.5446516);
   f_10540162->SetSavedPoint(28,0.5446049);
   f_10540162->SetSavedPoint(29,0.5445641);
   f_10540162->SetSavedPoint(30,0.5445291);
   f_10540162->SetSavedPoint(31,0.5445001);
   f_10540162->SetSavedPoint(32,0.5444769);
   f_10540162->SetSavedPoint(33,0.5444594);
   f_10540162->SetSavedPoint(34,0.5444478);
   f_10540162->SetSavedPoint(35,0.5444419);
   f_10540162->SetSavedPoint(36,0.5444417);
   f_10540162->SetSavedPoint(37,0.5444472);
   f_10540162->SetSavedPoint(38,0.5444584);
   f_10540162->SetSavedPoint(39,0.5444753);
   f_10540162->SetSavedPoint(40,0.5444978);
   f_10540162->SetSavedPoint(41,0.544526);
   f_10540162->SetSavedPoint(42,0.5445599);
   f_10540162->SetSavedPoint(43,0.5445994);
   f_10540162->SetSavedPoint(44,0.5446446);
   f_10540162->SetSavedPoint(45,0.5446954);
   f_10540162->SetSavedPoint(46,0.5447519);
   f_10540162->SetSavedPoint(47,0.544814);
   f_10540162->SetSavedPoint(48,0.5448818);
   f_10540162->SetSavedPoint(49,0.5449553);
   f_10540162->SetSavedPoint(50,0.5450345);
   f_10540162->SetSavedPoint(51,0.5451195);
   f_10540162->SetSavedPoint(52,0.5452101);
   f_10540162->SetSavedPoint(53,0.5453065);
   f_10540162->SetSavedPoint(54,0.5454087);
   f_10540162->SetSavedPoint(55,0.5455167);
   f_10540162->SetSavedPoint(56,0.5456306);
   f_10540162->SetSavedPoint(57,0.5457503);
   f_10540162->SetSavedPoint(58,0.5458759);
   f_10540162->SetSavedPoint(59,0.5460074);
   f_10540162->SetSavedPoint(60,0.546145);
   f_10540162->SetSavedPoint(61,0.5462885);
   f_10540162->SetSavedPoint(62,0.5464381);
   f_10540162->SetSavedPoint(63,0.5465937);
   f_10540162->SetSavedPoint(64,0.5467556);
   f_10540162->SetSavedPoint(65,0.5469236);
   f_10540162->SetSavedPoint(66,0.5470978);
   f_10540162->SetSavedPoint(67,0.5472784);
   f_10540162->SetSavedPoint(68,0.5474652);
   f_10540162->SetSavedPoint(69,0.5476585);
   f_10540162->SetSavedPoint(70,0.5478583);
   f_10540162->SetSavedPoint(71,0.5480645);
   f_10540162->SetSavedPoint(72,0.5482774);
   f_10540162->SetSavedPoint(73,0.5484968);
   f_10540162->SetSavedPoint(74,0.548723);
   f_10540162->SetSavedPoint(75,0.548956);
   f_10540162->SetSavedPoint(76,0.5491958);
   f_10540162->SetSavedPoint(77,0.5494425);
   f_10540162->SetSavedPoint(78,0.5496962);
   f_10540162->SetSavedPoint(79,0.549957);
   f_10540162->SetSavedPoint(80,0.5502249);
   f_10540162->SetSavedPoint(81,0.5505);
   f_10540162->SetSavedPoint(82,0.5507824);
   f_10540162->SetSavedPoint(83,0.5510722);
   f_10540162->SetSavedPoint(84,0.5513694);
   f_10540162->SetSavedPoint(85,0.5516742);
   f_10540162->SetSavedPoint(86,0.5519866);
   f_10540162->SetSavedPoint(87,0.5523067);
   f_10540162->SetSavedPoint(88,0.5526347);
   f_10540162->SetSavedPoint(89,0.5529705);
   f_10540162->SetSavedPoint(90,0.5533143);
   f_10540162->SetSavedPoint(91,0.5536661);
   f_10540162->SetSavedPoint(92,0.5540262);
   f_10540162->SetSavedPoint(93,0.5543945);
   f_10540162->SetSavedPoint(94,0.5547712);
   f_10540162->SetSavedPoint(95,0.5551563);
   f_10540162->SetSavedPoint(96,0.55555);
   f_10540162->SetSavedPoint(97,0.5559524);
   f_10540162->SetSavedPoint(98,0.5563635);
   f_10540162->SetSavedPoint(99,0.5567835);
   f_10540162->SetSavedPoint(100,0.5572125);
   f_10540162->SetSavedPoint(101,0.5576506);
   f_10540162->SetSavedPoint(102,0.5580979);
   f_10540162->SetSavedPoint(103,0.5585544);
   f_10540162->SetSavedPoint(104,0.5590204);
   f_10540162->SetSavedPoint(105,0.5594959);
   f_10540162->SetSavedPoint(106,0.5599811);
   f_10540162->SetSavedPoint(107,0.560476);
   f_10540162->SetSavedPoint(108,0.5609808);
   f_10540162->SetSavedPoint(109,0.5614955);
   f_10540162->SetSavedPoint(110,0.5620203);
   f_10540162->SetSavedPoint(111,0.5625554);
   f_10540162->SetSavedPoint(112,0.5631008);
   f_10540162->SetSavedPoint(113,0.5636567);
   f_10540162->SetSavedPoint(114,0.5642231);
   f_10540162->SetSavedPoint(115,0.5648002);
   f_10540162->SetSavedPoint(116,0.5653882);
   f_10540162->SetSavedPoint(117,0.565987);
   f_10540162->SetSavedPoint(118,0.566597);
   f_10540162->SetSavedPoint(119,0.5672182);
   f_10540162->SetSavedPoint(120,0.5678506);
   f_10540162->SetSavedPoint(121,0.5684945);
   f_10540162->SetSavedPoint(122,0.56915);
   f_10540162->SetSavedPoint(123,0.5698172);
   f_10540162->SetSavedPoint(124,0.5704963);
   f_10540162->SetSavedPoint(125,0.5711873);
   f_10540162->SetSavedPoint(126,0.5718903);
   f_10540162->SetSavedPoint(127,0.5726056);
   f_10540162->SetSavedPoint(128,0.5733333);
   f_10540162->SetSavedPoint(129,0.5740735);
   f_10540162->SetSavedPoint(130,0.5748262);
   f_10540162->SetSavedPoint(131,0.5755918);
   f_10540162->SetSavedPoint(132,0.5763702);
   f_10540162->SetSavedPoint(133,0.5771616);
   f_10540162->SetSavedPoint(134,0.5779662);
   f_10540162->SetSavedPoint(135,0.5787841);
   f_10540162->SetSavedPoint(136,0.5796154);
   f_10540162->SetSavedPoint(137,0.5804603);
   f_10540162->SetSavedPoint(138,0.5813189);
   f_10540162->SetSavedPoint(139,0.5821914);
   f_10540162->SetSavedPoint(140,0.5830778);
   f_10540162->SetSavedPoint(141,0.5839783);
   f_10540162->SetSavedPoint(142,0.5848931);
   f_10540162->SetSavedPoint(143,0.5858223);
   f_10540162->SetSavedPoint(144,0.586766);
   f_10540162->SetSavedPoint(145,0.5877244);
   f_10540162->SetSavedPoint(146,0.5886976);
   f_10540162->SetSavedPoint(147,0.5896858);
   f_10540162->SetSavedPoint(148,0.590689);
   f_10540162->SetSavedPoint(149,0.5917075);
   f_10540162->SetSavedPoint(150,0.5927414);
   f_10540162->SetSavedPoint(151,0.5937908);
   f_10540162->SetSavedPoint(152,0.5948558);
   f_10540162->SetSavedPoint(153,0.5959366);
   f_10540162->SetSavedPoint(154,0.5970333);
   f_10540162->SetSavedPoint(155,0.5981462);
   f_10540162->SetSavedPoint(156,0.5992752);
   f_10540162->SetSavedPoint(157,0.6004206);
   f_10540162->SetSavedPoint(158,0.6015825);
   f_10540162->SetSavedPoint(159,0.602761);
   f_10540162->SetSavedPoint(160,0.6039563);
   f_10540162->SetSavedPoint(161,0.6051686);
   f_10540162->SetSavedPoint(162,0.6063978);
   f_10540162->SetSavedPoint(163,0.6076443);
   f_10540162->SetSavedPoint(164,0.6089081);
   f_10540162->SetSavedPoint(165,0.6101894);
   f_10540162->SetSavedPoint(166,0.6114883);
   f_10540162->SetSavedPoint(167,0.612805);
   f_10540162->SetSavedPoint(168,0.6141396);
   f_10540162->SetSavedPoint(169,0.6154922);
   f_10540162->SetSavedPoint(170,0.6168629);
   f_10540162->SetSavedPoint(171,0.618252);
   f_10540162->SetSavedPoint(172,0.6196595);
   f_10540162->SetSavedPoint(173,0.6210856);
   f_10540162->SetSavedPoint(174,0.6225304);
   f_10540162->SetSavedPoint(175,0.6239941);
   f_10540162->SetSavedPoint(176,0.6254768);
   f_10540162->SetSavedPoint(177,0.6269786);
   f_10540162->SetSavedPoint(178,0.6284997);
   f_10540162->SetSavedPoint(179,0.6300402);
   f_10540162->SetSavedPoint(180,0.6316002);
   f_10540162->SetSavedPoint(181,0.6331798);
   f_10540162->SetSavedPoint(182,0.6347793);
   f_10540162->SetSavedPoint(183,0.6363987);
   f_10540162->SetSavedPoint(184,0.6380382);
   f_10540162->SetSavedPoint(185,0.6396978);
   f_10540162->SetSavedPoint(186,0.6413778);
   f_10540162->SetSavedPoint(187,0.6430782);
   f_10540162->SetSavedPoint(188,0.6447993);
   f_10540162->SetSavedPoint(189,0.646541);
   f_10540162->SetSavedPoint(190,0.6483036);
   f_10540162->SetSavedPoint(191,0.6500871);
   f_10540162->SetSavedPoint(192,0.6518917);
   f_10540162->SetSavedPoint(193,0.6537175);
   f_10540162->SetSavedPoint(194,0.6555647);
   f_10540162->SetSavedPoint(195,0.6574334);
   f_10540162->SetSavedPoint(196,0.6593236);
   f_10540162->SetSavedPoint(197,0.6612355);
   f_10540162->SetSavedPoint(198,0.6631693);
   f_10540162->SetSavedPoint(199,0.665125);
   f_10540162->SetSavedPoint(200,0.6671028);
   f_10540162->SetSavedPoint(201,0.6691027);
   f_10540162->SetSavedPoint(202,0.671125);
   f_10540162->SetSavedPoint(203,0.6731697);
   f_10540162->SetSavedPoint(204,0.6752369);
   f_10540162->SetSavedPoint(205,0.6773267);
   f_10540162->SetSavedPoint(206,0.6794393);
   f_10540162->SetSavedPoint(207,0.6815748);
   f_10540162->SetSavedPoint(208,0.6837333);
   f_10540162->SetSavedPoint(209,0.6859148);
   f_10540162->SetSavedPoint(210,0.6881195);
   f_10540162->SetSavedPoint(211,0.6903475);
   f_10540162->SetSavedPoint(212,0.692599);
   f_10540162->SetSavedPoint(213,0.6948739);
   f_10540162->SetSavedPoint(214,0.6971725);
   f_10540162->SetSavedPoint(215,0.6994947);
   f_10540162->SetSavedPoint(216,0.7018408);
   f_10540162->SetSavedPoint(217,0.7042108);
   f_10540162->SetSavedPoint(218,0.7066047);
   f_10540162->SetSavedPoint(219,0.7090228);
   f_10540162->SetSavedPoint(220,0.7114651);
   f_10540162->SetSavedPoint(221,0.7139317);
   f_10540162->SetSavedPoint(222,0.7164227);
   f_10540162->SetSavedPoint(223,0.7189381);
   f_10540162->SetSavedPoint(224,0.7214781);
   f_10540162->SetSavedPoint(225,0.7240427);
   f_10540162->SetSavedPoint(226,0.726632);
   f_10540162->SetSavedPoint(227,0.7292462);
   f_10540162->SetSavedPoint(228,0.7318853);
   f_10540162->SetSavedPoint(229,0.7345493);
   f_10540162->SetSavedPoint(230,0.7372384);
   f_10540162->SetSavedPoint(231,0.7399527);
   f_10540162->SetSavedPoint(232,0.7426921);
   f_10540162->SetSavedPoint(233,0.7454568);
   f_10540162->SetSavedPoint(234,0.7482469);
   f_10540162->SetSavedPoint(235,0.7510624);
   f_10540162->SetSavedPoint(236,0.7539034);
   f_10540162->SetSavedPoint(237,0.7567699);
   f_10540162->SetSavedPoint(238,0.7596621);
   f_10540162->SetSavedPoint(239,0.7625799);
   f_10540162->SetSavedPoint(240,0.7655235);
   f_10540162->SetSavedPoint(241,0.7684929);
   f_10540162->SetSavedPoint(242,0.7714881);
   f_10540162->SetSavedPoint(243,0.7745093);
   f_10540162->SetSavedPoint(244,0.7775564);
   f_10540162->SetSavedPoint(245,0.7806296);
   f_10540162->SetSavedPoint(246,0.7837288);
   f_10540162->SetSavedPoint(247,0.7868541);
   f_10540162->SetSavedPoint(248,0.7900056);
   f_10540162->SetSavedPoint(249,0.7931833);
   f_10540162->SetSavedPoint(250,0.7963873);
   f_10540162->SetSavedPoint(251,0.7996175);
   f_10540162->SetSavedPoint(252,0.802874);
   f_10540162->SetSavedPoint(253,0.8061569);
   f_10540162->SetSavedPoint(254,0.8094662);
   f_10540162->SetSavedPoint(255,0.8128019);
   f_10540162->SetSavedPoint(256,0.816164);
   f_10540162->SetSavedPoint(257,0.8195526);
   f_10540162->SetSavedPoint(258,0.8229677);
   f_10540162->SetSavedPoint(259,0.8264093);
   f_10540162->SetSavedPoint(260,0.8298775);
   f_10540162->SetSavedPoint(261,0.8333721);
   f_10540162->SetSavedPoint(262,0.8368934);
   f_10540162->SetSavedPoint(263,0.8404412);
   f_10540162->SetSavedPoint(264,0.8440156);
   f_10540162->SetSavedPoint(265,0.8476165);
   f_10540162->SetSavedPoint(266,0.8512441);
   f_10540162->SetSavedPoint(267,0.8548982);
   f_10540162->SetSavedPoint(268,0.858579);
   f_10540162->SetSavedPoint(269,0.8622863);
   f_10540162->SetSavedPoint(270,0.8660202);
   f_10540162->SetSavedPoint(271,0.8697807);
   f_10540162->SetSavedPoint(272,0.8735677);
   f_10540162->SetSavedPoint(273,0.8773813);
   f_10540162->SetSavedPoint(274,0.8812214);
   f_10540162->SetSavedPoint(275,0.885088);
   f_10540162->SetSavedPoint(276,0.8889811);
   f_10540162->SetSavedPoint(277,0.8929007);
   f_10540162->SetSavedPoint(278,0.8968466);
   f_10540162->SetSavedPoint(279,0.900819);
   f_10540162->SetSavedPoint(280,0.9048178);
   f_10540162->SetSavedPoint(281,0.9088429);
   f_10540162->SetSavedPoint(282,0.9128943);
   f_10540162->SetSavedPoint(283,0.916972);
   f_10540162->SetSavedPoint(284,0.9210758);
   f_10540162->SetSavedPoint(285,0.9252059);
   f_10540162->SetSavedPoint(286,0.929362);
   f_10540162->SetSavedPoint(287,0.9335442);
   f_10540162->SetSavedPoint(288,0.9377524);
   f_10540162->SetSavedPoint(289,0.9419866);
   f_10540162->SetSavedPoint(290,0.9462466);
   f_10540162->SetSavedPoint(291,0.9505324);
   f_10540162->SetSavedPoint(292,0.954844);
   f_10540162->SetSavedPoint(293,0.9591813);
   f_10540162->SetSavedPoint(294,0.9635442);
   f_10540162->SetSavedPoint(295,0.9679326);
   f_10540162->SetSavedPoint(296,0.9723464);
   f_10540162->SetSavedPoint(297,0.9767856);
   f_10540162->SetSavedPoint(298,0.9812501);
   f_10540162->SetSavedPoint(299,0.9857397);
   f_10540162->SetSavedPoint(300,0.9902545);
   f_10540162->SetSavedPoint(301,0.9947942);
   f_10540162->SetSavedPoint(302,0.9993588);
   f_10540162->SetSavedPoint(303,1.003948);
   f_10540162->SetSavedPoint(304,1.008562);
   f_10540162->SetSavedPoint(305,1.013201);
   f_10540162->SetSavedPoint(306,1.017864);
   f_10540162->SetSavedPoint(307,1.022552);
   f_10540162->SetSavedPoint(308,1.027263);
   f_10540162->SetSavedPoint(309,1.031999);
   f_10540162->SetSavedPoint(310,1.036759);
   f_10540162->SetSavedPoint(311,1.041542);
   f_10540162->SetSavedPoint(312,1.04635);
   f_10540162->SetSavedPoint(313,1.051181);
   f_10540162->SetSavedPoint(314,1.056035);
   f_10540162->SetSavedPoint(315,1.060913);
   f_10540162->SetSavedPoint(316,1.065813);
   f_10540162->SetSavedPoint(317,1.070737);
   f_10540162->SetSavedPoint(318,1.075683);
   f_10540162->SetSavedPoint(319,1.080653);
   f_10540162->SetSavedPoint(320,1.085644);
   f_10540162->SetSavedPoint(321,1.090658);
   f_10540162->SetSavedPoint(322,1.095695);
   f_10540162->SetSavedPoint(323,1.100753);
   f_10540162->SetSavedPoint(324,1.105833);
   f_10540162->SetSavedPoint(325,1.110934);
   f_10540162->SetSavedPoint(326,1.116057);
   f_10540162->SetSavedPoint(327,1.121202);
   f_10540162->SetSavedPoint(328,1.126367);
   f_10540162->SetSavedPoint(329,1.131553);
   f_10540162->SetSavedPoint(330,1.13676);
   f_10540162->SetSavedPoint(331,1.141988);
   f_10540162->SetSavedPoint(332,1.147235);
   f_10540162->SetSavedPoint(333,1.152503);
   f_10540162->SetSavedPoint(334,1.157791);
   f_10540162->SetSavedPoint(335,1.163098);
   f_10540162->SetSavedPoint(336,1.168424);
   f_10540162->SetSavedPoint(337,1.17377);
   f_10540162->SetSavedPoint(338,1.179134);
   f_10540162->SetSavedPoint(339,1.184518);
   f_10540162->SetSavedPoint(340,1.189919);
   f_10540162->SetSavedPoint(341,1.195339);
   f_10540162->SetSavedPoint(342,1.200777);
   f_10540162->SetSavedPoint(343,1.206232);
   f_10540162->SetSavedPoint(344,1.211705);
   f_10540162->SetSavedPoint(345,1.217195);
   f_10540162->SetSavedPoint(346,1.222702);
   f_10540162->SetSavedPoint(347,1.228226);
   f_10540162->SetSavedPoint(348,1.233766);
   f_10540162->SetSavedPoint(349,1.239322);
   f_10540162->SetSavedPoint(350,1.244894);
   f_10540162->SetSavedPoint(351,1.250481);
   f_10540162->SetSavedPoint(352,1.256083);
   f_10540162->SetSavedPoint(353,1.261701);
   f_10540162->SetSavedPoint(354,1.267333);
   f_10540162->SetSavedPoint(355,1.272979);
   f_10540162->SetSavedPoint(356,1.278639);
   f_10540162->SetSavedPoint(357,1.284313);
   f_10540162->SetSavedPoint(358,1.290001);
   f_10540162->SetSavedPoint(359,1.295701);
   f_10540162->SetSavedPoint(360,1.301414);
   f_10540162->SetSavedPoint(361,1.307139);
   f_10540162->SetSavedPoint(362,1.312877);
   f_10540162->SetSavedPoint(363,1.318626);
   f_10540162->SetSavedPoint(364,1.324386);
   f_10540162->SetSavedPoint(365,1.330158);
   f_10540162->SetSavedPoint(366,1.33594);
   f_10540162->SetSavedPoint(367,1.341732);
   f_10540162->SetSavedPoint(368,1.347535);
   f_10540162->SetSavedPoint(369,1.353346);
   f_10540162->SetSavedPoint(370,1.359167);
   f_10540162->SetSavedPoint(371,1.364997);
   f_10540162->SetSavedPoint(372,1.370835);
   f_10540162->SetSavedPoint(373,1.376681);
   f_10540162->SetSavedPoint(374,1.382535);
   f_10540162->SetSavedPoint(375,1.388396);
   f_10540162->SetSavedPoint(376,1.394263);
   f_10540162->SetSavedPoint(377,1.400138);
   f_10540162->SetSavedPoint(378,1.406018);
   f_10540162->SetSavedPoint(379,1.411903);
   f_10540162->SetSavedPoint(380,1.417794);
   f_10540162->SetSavedPoint(381,1.423689);
   f_10540162->SetSavedPoint(382,1.429589);
   f_10540162->SetSavedPoint(383,1.435492);
   f_10540162->SetSavedPoint(384,1.441399);
   f_10540162->SetSavedPoint(385,1.447309);
   f_10540162->SetSavedPoint(386,1.453221);
   f_10540162->SetSavedPoint(387,1.459135);
   f_10540162->SetSavedPoint(388,1.465051);
   f_10540162->SetSavedPoint(389,1.470968);
   f_10540162->SetSavedPoint(390,1.476886);
   f_10540162->SetSavedPoint(391,1.482803);
   f_10540162->SetSavedPoint(392,1.48872);
   f_10540162->SetSavedPoint(393,1.494636);
   f_10540162->SetSavedPoint(394,1.500551);
   f_10540162->SetSavedPoint(395,1.506464);
   f_10540162->SetSavedPoint(396,1.512375);
   f_10540162->SetSavedPoint(397,1.518283);
   f_10540162->SetSavedPoint(398,1.524187);
   f_10540162->SetSavedPoint(399,1.530087);
   f_10540162->SetSavedPoint(400,1.535983);
   f_10540162->SetSavedPoint(401,1.541874);
   f_10540162->SetSavedPoint(402,1.547759);
   f_10540162->SetSavedPoint(403,1.553638);
   f_10540162->SetSavedPoint(404,1.559511);
   f_10540162->SetSavedPoint(405,1.565376);
   f_10540162->SetSavedPoint(406,1.571234);
   f_10540162->SetSavedPoint(407,1.577083);
   f_10540162->SetSavedPoint(408,1.582923);
   f_10540162->SetSavedPoint(409,1.588754);
   f_10540162->SetSavedPoint(410,1.594575);
   f_10540162->SetSavedPoint(411,1.600385);
   f_10540162->SetSavedPoint(412,1.606183);
   f_10540162->SetSavedPoint(413,1.61197);
   f_10540162->SetSavedPoint(414,1.617744);
   f_10540162->SetSavedPoint(415,1.623505);
   f_10540162->SetSavedPoint(416,1.629253);
   f_10540162->SetSavedPoint(417,1.634986);
   f_10540162->SetSavedPoint(418,1.640704);
   f_10540162->SetSavedPoint(419,1.646406);
   f_10540162->SetSavedPoint(420,1.652093);
   f_10540162->SetSavedPoint(421,1.657762);
   f_10540162->SetSavedPoint(422,1.663413);
   f_10540162->SetSavedPoint(423,1.669047);
   f_10540162->SetSavedPoint(424,1.674661);
   f_10540162->SetSavedPoint(425,1.680256);
   f_10540162->SetSavedPoint(426,1.68583);
   f_10540162->SetSavedPoint(427,1.691384);
   f_10540162->SetSavedPoint(428,1.696916);
   f_10540162->SetSavedPoint(429,1.702425);
   f_10540162->SetSavedPoint(430,1.707912);
   f_10540162->SetSavedPoint(431,1.713374);
   f_10540162->SetSavedPoint(432,1.718813);
   f_10540162->SetSavedPoint(433,1.724225);
   f_10540162->SetSavedPoint(434,1.729612);
   f_10540162->SetSavedPoint(435,1.734973);
   f_10540162->SetSavedPoint(436,1.740305);
   f_10540162->SetSavedPoint(437,1.74561);
   f_10540162->SetSavedPoint(438,1.750886);
   f_10540162->SetSavedPoint(439,1.756132);
   f_10540162->SetSavedPoint(440,1.761347);
   f_10540162->SetSavedPoint(441,1.766531);
   f_10540162->SetSavedPoint(442,1.771684);
   f_10540162->SetSavedPoint(443,1.776803);
   f_10540162->SetSavedPoint(444,1.781889);
   f_10540162->SetSavedPoint(445,1.78694);
   f_10540162->SetSavedPoint(446,1.791956);
   f_10540162->SetSavedPoint(447,1.796936);
   f_10540162->SetSavedPoint(448,1.80188);
   f_10540162->SetSavedPoint(449,1.806785);
   f_10540162->SetSavedPoint(450,1.811652);
   f_10540162->SetSavedPoint(451,1.81648);
   f_10540162->SetSavedPoint(452,1.821267);
   f_10540162->SetSavedPoint(453,1.826014);
   f_10540162->SetSavedPoint(454,1.830718);
   f_10540162->SetSavedPoint(455,1.83538);
   f_10540162->SetSavedPoint(456,1.839998);
   f_10540162->SetSavedPoint(457,1.844571);
   f_10540162->SetSavedPoint(458,1.849099);
   f_10540162->SetSavedPoint(459,1.853581);
   f_10540162->SetSavedPoint(460,1.858015);
   f_10540162->SetSavedPoint(461,1.862401);
   f_10540162->SetSavedPoint(462,1.866738);
   f_10540162->SetSavedPoint(463,1.871026);
   f_10540162->SetSavedPoint(464,1.875262);
   f_10540162->SetSavedPoint(465,1.879446);
   f_10540162->SetSavedPoint(466,1.883578);
   f_10540162->SetSavedPoint(467,1.887656);
   f_10540162->SetSavedPoint(468,1.891679);
   f_10540162->SetSavedPoint(469,1.895647);
   f_10540162->SetSavedPoint(470,1.899558);
   f_10540162->SetSavedPoint(471,1.903411);
   f_10540162->SetSavedPoint(472,1.907206);
   f_10540162->SetSavedPoint(473,1.910941);
   f_10540162->SetSavedPoint(474,1.914615);
   f_10540162->SetSavedPoint(475,1.918228);
   f_10540162->SetSavedPoint(476,1.921779);
   f_10540162->SetSavedPoint(477,1.925266);
   f_10540162->SetSavedPoint(478,1.928688);
   f_10540162->SetSavedPoint(479,1.932044);
   f_10540162->SetSavedPoint(480,1.935334);
   f_10540162->SetSavedPoint(481,1.938555);
   f_10540162->SetSavedPoint(482,1.941708);
   f_10540162->SetSavedPoint(483,1.944792);
   f_10540162->SetSavedPoint(484,1.947804);
   f_10540162->SetSavedPoint(485,1.950744);
   f_10540162->SetSavedPoint(486,1.953611);
   f_10540162->SetSavedPoint(487,1.956403);
   f_10540162->SetSavedPoint(488,1.95912);
   f_10540162->SetSavedPoint(489,1.961761);
   f_10540162->SetSavedPoint(490,1.964325);
   f_10540162->SetSavedPoint(491,1.966809);
   f_10540162->SetSavedPoint(492,1.969214);
   f_10540162->SetSavedPoint(493,1.971538);
   f_10540162->SetSavedPoint(494,1.973779);
   f_10540162->SetSavedPoint(495,1.975938);
   f_10540162->SetSavedPoint(496,1.978012);
   f_10540162->SetSavedPoint(497,1.98);
   f_10540162->SetSavedPoint(498,1.981901);
   f_10540162->SetSavedPoint(499,1.983715);
   f_10540162->SetSavedPoint(500,1.985439);
   f_10540162->SetSavedPoint(501,0);
   f_10540162->SetSavedPoint(502,1);
   f_10540162->SetFillColor(19);
   f_10540162->SetFillStyle(0);
   f_10540162->SetMarkerStyle(20);
   f_10540162->SetMarkerSize(1.2);
   f_10540162->SetLineColor(8);
   f_10540162->SetLineWidth(3);
   f_10540162->GetXaxis()->SetNdivisions(505);
   f_10540162->GetXaxis()->SetLabelFont(132);
   f_10540162->GetXaxis()->SetLabelOffset(0.015);
   f_10540162->GetXaxis()->SetLabelSize(0.05);
   f_10540162->GetXaxis()->SetTitleSize(0.06);
   f_10540162->GetXaxis()->SetTitleFont(132);
   f_10540162->GetYaxis()->SetLabelFont(132);
   f_10540162->GetYaxis()->SetLabelSize(0.05);
   f_10540162->GetYaxis()->SetTitleSize(0.06);
   f_10540162->GetYaxis()->SetTitleFont(42);
   f_10540162->SetParameter(0,0);
   f_10540162->SetParError(0,0);
   f_10540162->SetParLimits(0,0,0);
   f_10540162->SetParameter(1,0);
   f_10540162->SetParError(1,0);
   f_10540162->SetParLimits(1,0,0);
   f_10540162->SetParameter(2,0);
   f_10540162->SetParError(2,0);
   f_10540162->SetParLimits(2,0,0);
   f_10540162->SetParameter(3,0);
   f_10540162->SetParError(3,0);
   f_10540162->SetParLimits(3,0,0);
   f_10540162->SetParameter(4,0);
   f_10540162->SetParError(4,0);
   f_10540162->SetParLimits(4,0,0);
   f_10540162->SetParameter(5,0);
   f_10540162->SetParError(5,0);
   f_10540162->SetParLimits(5,0,0);
   f_10540162->Draw("same");
   
   Double_t Graph0_fx113[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph0_fy113[203] = {
   0.5479921,
   0.547679,
   0.5475153,
   0.54749,
   0.547594,
   0.5478201,
   0.5481628,
   0.5486183,
   0.5491847,
   0.5498615,
   0.5506498,
   0.5515523,
   0.5525731,
   0.5537176,
   0.5549927,
   0.5564062,
   0.5579673,
   0.5596864,
   0.5615747,
   0.5636444,
   0.5659088,
   0.5683818,
   0.571078,
   0.5740128,
   0.5772023,
   0.5806627,
   0.5844112,
   0.5884649,
   0.5928415,
   0.5975589,
   0.6026349,
   0.6080877,
   0.6139353,
   0.6201958,
   0.626887,
   0.6340267,
   0.6416322,
   0.6497206,
   0.6583085,
   0.6674122,
   0.6770472,
   0.6872286,
   0.6979707,
   0.709287,
   0.7211903,
   0.7336924,
   0.7468044,
   0.760536,
   0.774896,
   0.7898923,
   0.8055312,
   0.821818,
   0.8387564,
   0.8563491,
   0.8745969,
   0.8934995,
   0.9130546,
   0.9332586,
   0.954106,
   0.9755896,
   0.9977004,
   1.020427,
   1.043758,
   1.067676,
   1.092166,
   1.117208,
   1.142781,
   1.168861,
   1.195422,
   1.222436,
   1.249871,
   1.277695,
   1.305871,
   1.334361,
   1.363122,
   1.392112,
   1.421281,
   1.450581,
   1.479957,
   1.509353,
   1.538711,
   1.567966,
   1.597052,
   1.625899,
   1.654435,
   1.682582,
   1.710259,
   1.737382,
   1.763862,
   1.789606,
   1.814518,
   1.838497,
   1.861438,
   1.883231,
   1.903761,
   1.922911,
   1.940555,
   1.956565,
   1.970808,
   1.983145,
   1.993431,
   1.952501,
   1.945161,
   1.935621,
   1.92402,
   1.910495,
   1.895181,
   1.878205,
   1.859695,
   1.839772,
   1.818553,
   1.796153,
   1.772682,
   1.748247,
   1.722949,
   1.696888,
   1.670158,
   1.64285,
   1.615051,
   1.586845,
   1.558312,
   1.529528,
   1.500566,
   1.471493,
   1.442377,
   1.41328,
   1.384259,
   1.355371,
   1.326667,
   1.298197,
   1.270007,
   1.24214,
   1.214635,
   1.18753,
   1.160859,
   1.134653,
   1.108942,
   1.083751,
   1.059104,
   1.035022,
   1.011525,
   0.9886281,
   0.9663464,
   0.944692,
   0.923675,
   0.9033034,
   0.8835834,
   0.8645194,
   0.8461139,
   0.8283679,
   0.8112804,
   0.7948493,
   0.7790707,
   0.7639396,
   0.7494493,
   0.7355922,
   0.7223593,
   0.7097405,
   0.6977249,
   0.6863004,
   0.6754541,
   0.6651722,
   0.6554403,
   0.6462433,
   0.6375654,
   0.6293904,
   0.6217015,
   0.6144816,
   0.6077133,
   0.6013789,
   0.5954607,
   0.5899405,
   0.5848005,
   0.5800227,
   0.5755894,
   0.5714827,
   0.5676854,
   0.5641803,
   0.5609508,
   0.5579806,
   0.555254,
   0.552756,
   0.550472,
   0.5483884,
   0.5464923,
   0.5447716,
   0.5432154,
   0.5418135,
   0.540557,
   0.539438,
   0.53845,
   0.5375875,
   0.5368466,
   0.5362247,
   0.5357207,
   0.5353349,
   0.5350693,
   0.5349277,
   0.5349153,
   0.5350392,
   0.5353083,
   0.5357334,
   0.5479921};
   TGraph *graph = new TGraph(203,Graph0_fx113,Graph0_fy113);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph113 = new TH1F("Graph_Graph113","Graph",203,0,1.1);
   Graph_Graph113->SetMinimum(0.3890637);
   Graph_Graph113->SetMaximum(2.139283);
   Graph_Graph113->SetDirectory(0);
   Graph_Graph113->SetStats(0);
   Graph_Graph113->SetMarkerStyle(20);
   Graph_Graph113->SetMarkerSize(1.2);
   Graph_Graph113->GetXaxis()->SetNdivisions(505);
   Graph_Graph113->GetXaxis()->SetLabelFont(132);
   Graph_Graph113->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph113->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph113->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph113->GetXaxis()->SetTitleFont(132);
   Graph_Graph113->GetYaxis()->SetLabelFont(132);
   Graph_Graph113->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph113->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph113->GetYaxis()->SetTitleFont(42);
   Graph_Graph113->GetZaxis()->SetLabelFont(132);
   Graph_Graph113->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph113->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph113->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph113);
   
   graph->Draw("flc");
   
   TF1 *f_10510163 = new TF1("*f_10510",0,1,7);
    //The original function : f_10510 had originally been created by:
    //TF1 *f_10510 = new TF1("f_10510",f_10510,0,1,7);
   f_10510163->SetRange(0,1);
   f_10510163->SetName("f_10510");
   f_10510163->SetTitle("f_10510");
   f_10510163->SetNpx(500);
   f_10510163->SetSavedPoint(0,0.9626965);
   f_10510163->SetSavedPoint(1,0.9640951);
   f_10510163->SetSavedPoint(2,0.9653408);
   f_10510163->SetSavedPoint(3,0.9664375);
   f_10510163->SetSavedPoint(4,0.967389);
   f_10510163->SetSavedPoint(5,0.9681989);
   f_10510163->SetSavedPoint(6,0.9688709);
   f_10510163->SetSavedPoint(7,0.9694087);
   f_10510163->SetSavedPoint(8,0.9698157);
   f_10510163->SetSavedPoint(9,0.9700955);
   f_10510163->SetSavedPoint(10,0.9702516);
   f_10510163->SetSavedPoint(11,0.9702872);
   f_10510163->SetSavedPoint(12,0.9702057);
   f_10510163->SetSavedPoint(13,0.9700105);
   f_10510163->SetSavedPoint(14,0.9697046);
   f_10510163->SetSavedPoint(15,0.9692913);
   f_10510163->SetSavedPoint(16,0.9687737);
   f_10510163->SetSavedPoint(17,0.9681549);
   f_10510163->SetSavedPoint(18,0.9674379);
   f_10510163->SetSavedPoint(19,0.9666256);
   f_10510163->SetSavedPoint(20,0.9657209);
   f_10510163->SetSavedPoint(21,0.9647267);
   f_10510163->SetSavedPoint(22,0.9636459);
   f_10510163->SetSavedPoint(23,0.9624811);
   f_10510163->SetSavedPoint(24,0.9612351);
   f_10510163->SetSavedPoint(25,0.9599105);
   f_10510163->SetSavedPoint(26,0.9585101);
   f_10510163->SetSavedPoint(27,0.9570363);
   f_10510163->SetSavedPoint(28,0.9554917);
   f_10510163->SetSavedPoint(29,0.9538787);
   f_10510163->SetSavedPoint(30,0.9521999);
   f_10510163->SetSavedPoint(31,0.9504575);
   f_10510163->SetSavedPoint(32,0.948654);
   f_10510163->SetSavedPoint(33,0.9467916);
   f_10510163->SetSavedPoint(34,0.9448726);
   f_10510163->SetSavedPoint(35,0.9428992);
   f_10510163->SetSavedPoint(36,0.9408737);
   f_10510163->SetSavedPoint(37,0.938798);
   f_10510163->SetSavedPoint(38,0.9366744);
   f_10510163->SetSavedPoint(39,0.9345049);
   f_10510163->SetSavedPoint(40,0.9322915);
   f_10510163->SetSavedPoint(41,0.9300361);
   f_10510163->SetSavedPoint(42,0.9277407);
   f_10510163->SetSavedPoint(43,0.9254072);
   f_10510163->SetSavedPoint(44,0.9230375);
   f_10510163->SetSavedPoint(45,0.9206333);
   f_10510163->SetSavedPoint(46,0.9181965);
   f_10510163->SetSavedPoint(47,0.9157288);
   f_10510163->SetSavedPoint(48,0.9132318);
   f_10510163->SetSavedPoint(49,0.9107074);
   f_10510163->SetSavedPoint(50,0.908157);
   f_10510163->SetSavedPoint(51,0.9055824);
   f_10510163->SetSavedPoint(52,0.902985);
   f_10510163->SetSavedPoint(53,0.9003665);
   f_10510163->SetSavedPoint(54,0.8977282);
   f_10510163->SetSavedPoint(55,0.8950717);
   f_10510163->SetSavedPoint(56,0.8923984);
   f_10510163->SetSavedPoint(57,0.8897097);
   f_10510163->SetSavedPoint(58,0.887007);
   f_10510163->SetSavedPoint(59,0.8842916);
   f_10510163->SetSavedPoint(60,0.8815647);
   f_10510163->SetSavedPoint(61,0.8788278);
   f_10510163->SetSavedPoint(62,0.876082);
   f_10510163->SetSavedPoint(63,0.8733285);
   f_10510163->SetSavedPoint(64,0.8705685);
   f_10510163->SetSavedPoint(65,0.8678032);
   f_10510163->SetSavedPoint(66,0.8650337);
   f_10510163->SetSavedPoint(67,0.8622611);
   f_10510163->SetSavedPoint(68,0.8594865);
   f_10510163->SetSavedPoint(69,0.8567109);
   f_10510163->SetSavedPoint(70,0.8539353);
   f_10510163->SetSavedPoint(71,0.8511607);
   f_10510163->SetSavedPoint(72,0.8483881);
   f_10510163->SetSavedPoint(73,0.8456183);
   f_10510163->SetSavedPoint(74,0.8428525);
   f_10510163->SetSavedPoint(75,0.8400913);
   f_10510163->SetSavedPoint(76,0.8373357);
   f_10510163->SetSavedPoint(77,0.8345864);
   f_10510163->SetSavedPoint(78,0.8318444);
   f_10510163->SetSavedPoint(79,0.8291105);
   f_10510163->SetSavedPoint(80,0.8263852);
   f_10510163->SetSavedPoint(81,0.8236695);
   f_10510163->SetSavedPoint(82,0.8209641);
   f_10510163->SetSavedPoint(83,0.8182695);
   f_10510163->SetSavedPoint(84,0.8155866);
   f_10510163->SetSavedPoint(85,0.8129159);
   f_10510163->SetSavedPoint(86,0.8102582);
   f_10510163->SetSavedPoint(87,0.8076139);
   f_10510163->SetSavedPoint(88,0.8049838);
   f_10510163->SetSavedPoint(89,0.8023683);
   f_10510163->SetSavedPoint(90,0.7997681);
   f_10510163->SetSavedPoint(91,0.7971837);
   f_10510163->SetSavedPoint(92,0.7946155);
   f_10510163->SetSavedPoint(93,0.7920641);
   f_10510163->SetSavedPoint(94,0.78953);
   f_10510163->SetSavedPoint(95,0.7870136);
   f_10510163->SetSavedPoint(96,0.7845154);
   f_10510163->SetSavedPoint(97,0.7820358);
   f_10510163->SetSavedPoint(98,0.7795752);
   f_10510163->SetSavedPoint(99,0.777134);
   f_10510163->SetSavedPoint(100,0.7747126);
   f_10510163->SetSavedPoint(101,0.7723113);
   f_10510163->SetSavedPoint(102,0.7699305);
   f_10510163->SetSavedPoint(103,0.7675705);
   f_10510163->SetSavedPoint(104,0.7652317);
   f_10510163->SetSavedPoint(105,0.7629143);
   f_10510163->SetSavedPoint(106,0.7606186);
   f_10510163->SetSavedPoint(107,0.7583449);
   f_10510163->SetSavedPoint(108,0.7560935);
   f_10510163->SetSavedPoint(109,0.7538646);
   f_10510163->SetSavedPoint(110,0.7516584);
   f_10510163->SetSavedPoint(111,0.7494752);
   f_10510163->SetSavedPoint(112,0.7473152);
   f_10510163->SetSavedPoint(113,0.7451785);
   f_10510163->SetSavedPoint(114,0.7430654);
   f_10510163->SetSavedPoint(115,0.740976);
   f_10510163->SetSavedPoint(116,0.7389105);
   f_10510163->SetSavedPoint(117,0.736869);
   f_10510163->SetSavedPoint(118,0.7348517);
   f_10510163->SetSavedPoint(119,0.7328587);
   f_10510163->SetSavedPoint(120,0.7308901);
   f_10510163->SetSavedPoint(121,0.728946);
   f_10510163->SetSavedPoint(122,0.7270266);
   f_10510163->SetSavedPoint(123,0.7251319);
   f_10510163->SetSavedPoint(124,0.7232621);
   f_10510163->SetSavedPoint(125,0.7214171);
   f_10510163->SetSavedPoint(126,0.719597);
   f_10510163->SetSavedPoint(127,0.717802);
   f_10510163->SetSavedPoint(128,0.716032);
   f_10510163->SetSavedPoint(129,0.7142871);
   f_10510163->SetSavedPoint(130,0.7125673);
   f_10510163->SetSavedPoint(131,0.7108727);
   f_10510163->SetSavedPoint(132,0.7092033);
   f_10510163->SetSavedPoint(133,0.707559);
   f_10510163->SetSavedPoint(134,0.7059399);
   f_10510163->SetSavedPoint(135,0.704346);
   f_10510163->SetSavedPoint(136,0.7027773);
   f_10510163->SetSavedPoint(137,0.7012338);
   f_10510163->SetSavedPoint(138,0.6997154);
   f_10510163->SetSavedPoint(139,0.6982222);
   f_10510163->SetSavedPoint(140,0.696754);
   f_10510163->SetSavedPoint(141,0.695311);
   f_10510163->SetSavedPoint(142,0.6938929);
   f_10510163->SetSavedPoint(143,0.6924999);
   f_10510163->SetSavedPoint(144,0.6911318);
   f_10510163->SetSavedPoint(145,0.6897886);
   f_10510163->SetSavedPoint(146,0.6884702);
   f_10510163->SetSavedPoint(147,0.6871766);
   f_10510163->SetSavedPoint(148,0.6859078);
   f_10510163->SetSavedPoint(149,0.6846636);
   f_10510163->SetSavedPoint(150,0.683444);
   f_10510163->SetSavedPoint(151,0.6822489);
   f_10510163->SetSavedPoint(152,0.6810783);
   f_10510163->SetSavedPoint(153,0.6799321);
   f_10510163->SetSavedPoint(154,0.6788101);
   f_10510163->SetSavedPoint(155,0.6777124);
   f_10510163->SetSavedPoint(156,0.6766388);
   f_10510163->SetSavedPoint(157,0.6755893);
   f_10510163->SetSavedPoint(158,0.6745638);
   f_10510163->SetSavedPoint(159,0.6735622);
   f_10510163->SetSavedPoint(160,0.6725844);
   f_10510163->SetSavedPoint(161,0.6716303);
   f_10510163->SetSavedPoint(162,0.6706999);
   f_10510163->SetSavedPoint(163,0.669793);
   f_10510163->SetSavedPoint(164,0.6689095);
   f_10510163->SetSavedPoint(165,0.6680495);
   f_10510163->SetSavedPoint(166,0.6672127);
   f_10510163->SetSavedPoint(167,0.6663992);
   f_10510163->SetSavedPoint(168,0.6656087);
   f_10510163->SetSavedPoint(169,0.6648413);
   f_10510163->SetSavedPoint(170,0.6640969);
   f_10510163->SetSavedPoint(171,0.6633753);
   f_10510163->SetSavedPoint(172,0.6626765);
   f_10510163->SetSavedPoint(173,0.6620003);
   f_10510163->SetSavedPoint(174,0.6613468);
   f_10510163->SetSavedPoint(175,0.6607158);
   f_10510163->SetSavedPoint(176,0.6601073);
   f_10510163->SetSavedPoint(177,0.6595211);
   f_10510163->SetSavedPoint(178,0.6589573);
   f_10510163->SetSavedPoint(179,0.6584156);
   f_10510163->SetSavedPoint(180,0.6578961);
   f_10510163->SetSavedPoint(181,0.6573988);
   f_10510163->SetSavedPoint(182,0.6569234);
   f_10510163->SetSavedPoint(183,0.6564699);
   f_10510163->SetSavedPoint(184,0.6560384);
   f_10510163->SetSavedPoint(185,0.6556287);
   f_10510163->SetSavedPoint(186,0.6552408);
   f_10510163->SetSavedPoint(187,0.6548746);
   f_10510163->SetSavedPoint(188,0.6545301);
   f_10510163->SetSavedPoint(189,0.6542072);
   f_10510163->SetSavedPoint(190,0.6539058);
   f_10510163->SetSavedPoint(191,0.653626);
   f_10510163->SetSavedPoint(192,0.6533678);
   f_10510163->SetSavedPoint(193,0.6531309);
   f_10510163->SetSavedPoint(194,0.6529156);
   f_10510163->SetSavedPoint(195,0.6527216);
   f_10510163->SetSavedPoint(196,0.652549);
   f_10510163->SetSavedPoint(197,0.6523978);
   f_10510163->SetSavedPoint(198,0.6522679);
   f_10510163->SetSavedPoint(199,0.6521594);
   f_10510163->SetSavedPoint(200,0.6520722);
   f_10510163->SetSavedPoint(201,0.6520064);
   f_10510163->SetSavedPoint(202,0.6519618);
   f_10510163->SetSavedPoint(203,0.6519386);
   f_10510163->SetSavedPoint(204,0.6519368);
   f_10510163->SetSavedPoint(205,0.6519563);
   f_10510163->SetSavedPoint(206,0.6519972);
   f_10510163->SetSavedPoint(207,0.6520595);
   f_10510163->SetSavedPoint(208,0.6521433);
   f_10510163->SetSavedPoint(209,0.6522485);
   f_10510163->SetSavedPoint(210,0.6523752);
   f_10510163->SetSavedPoint(211,0.6525235);
   f_10510163->SetSavedPoint(212,0.6526933);
   f_10510163->SetSavedPoint(213,0.6528848);
   f_10510163->SetSavedPoint(214,0.653098);
   f_10510163->SetSavedPoint(215,0.653333);
   f_10510163->SetSavedPoint(216,0.6535898);
   f_10510163->SetSavedPoint(217,0.6538686);
   f_10510163->SetSavedPoint(218,0.6541693);
   f_10510163->SetSavedPoint(219,0.654492);
   f_10510163->SetSavedPoint(220,0.654837);
   f_10510163->SetSavedPoint(221,0.6552042);
   f_10510163->SetSavedPoint(222,0.6555937);
   f_10510163->SetSavedPoint(223,0.6560057);
   f_10510163->SetSavedPoint(224,0.6564402);
   f_10510163->SetSavedPoint(225,0.6568975);
   f_10510163->SetSavedPoint(226,0.6573775);
   f_10510163->SetSavedPoint(227,0.6578804);
   f_10510163->SetSavedPoint(228,0.6584064);
   f_10510163->SetSavedPoint(229,0.6589556);
   f_10510163->SetSavedPoint(230,0.6595281);
   f_10510163->SetSavedPoint(231,0.6601241);
   f_10510163->SetSavedPoint(232,0.6607437);
   f_10510163->SetSavedPoint(233,0.6613871);
   f_10510163->SetSavedPoint(234,0.6620545);
   f_10510163->SetSavedPoint(235,0.6627459);
   f_10510163->SetSavedPoint(236,0.6634617);
   f_10510163->SetSavedPoint(237,0.6642019);
   f_10510163->SetSavedPoint(238,0.6649668);
   f_10510163->SetSavedPoint(239,0.6657565);
   f_10510163->SetSavedPoint(240,0.6665712);
   f_10510163->SetSavedPoint(241,0.6674112);
   f_10510163->SetSavedPoint(242,0.6682766);
   f_10510163->SetSavedPoint(243,0.6691677);
   f_10510163->SetSavedPoint(244,0.6700846);
   f_10510163->SetSavedPoint(245,0.6710276);
   f_10510163->SetSavedPoint(246,0.6719969);
   f_10510163->SetSavedPoint(247,0.6729928);
   f_10510163->SetSavedPoint(248,0.6740154);
   f_10510163->SetSavedPoint(249,0.675065);
   f_10510163->SetSavedPoint(250,0.676142);
   f_10510163->SetSavedPoint(251,0.6772464);
   f_10510163->SetSavedPoint(252,0.6783786);
   f_10510163->SetSavedPoint(253,0.6795388);
   f_10510163->SetSavedPoint(254,0.6807273);
   f_10510163->SetSavedPoint(255,0.6819444);
   f_10510163->SetSavedPoint(256,0.6831903);
   f_10510163->SetSavedPoint(257,0.6844653);
   f_10510163->SetSavedPoint(258,0.6857697);
   f_10510163->SetSavedPoint(259,0.6871038);
   f_10510163->SetSavedPoint(260,0.6884679);
   f_10510163->SetSavedPoint(261,0.6898622);
   f_10510163->SetSavedPoint(262,0.6912871);
   f_10510163->SetSavedPoint(263,0.6927429);
   f_10510163->SetSavedPoint(264,0.6942299);
   f_10510163->SetSavedPoint(265,0.6957484);
   f_10510163->SetSavedPoint(266,0.6972987);
   f_10510163->SetSavedPoint(267,0.6988811);
   f_10510163->SetSavedPoint(268,0.700496);
   f_10510163->SetSavedPoint(269,0.7021437);
   f_10510163->SetSavedPoint(270,0.7038245);
   f_10510163->SetSavedPoint(271,0.7055387);
   f_10510163->SetSavedPoint(272,0.7072868);
   f_10510163->SetSavedPoint(273,0.7090689);
   f_10510163->SetSavedPoint(274,0.7108856);
   f_10510163->SetSavedPoint(275,0.712737);
   f_10510163->SetSavedPoint(276,0.7146237);
   f_10510163->SetSavedPoint(277,0.7165458);
   f_10510163->SetSavedPoint(278,0.7185039);
   f_10510163->SetSavedPoint(279,0.7204982);
   f_10510163->SetSavedPoint(280,0.722529);
   f_10510163->SetSavedPoint(281,0.7245969);
   f_10510163->SetSavedPoint(282,0.726702);
   f_10510163->SetSavedPoint(283,0.7288449);
   f_10510163->SetSavedPoint(284,0.7310258);
   f_10510163->SetSavedPoint(285,0.7332452);
   f_10510163->SetSavedPoint(286,0.7355034);
   f_10510163->SetSavedPoint(287,0.7378007);
   f_10510163->SetSavedPoint(288,0.7401376);
   f_10510163->SetSavedPoint(289,0.7425145);
   f_10510163->SetSavedPoint(290,0.7449316);
   f_10510163->SetSavedPoint(291,0.7473895);
   f_10510163->SetSavedPoint(292,0.7498884);
   f_10510163->SetSavedPoint(293,0.7524287);
   f_10510163->SetSavedPoint(294,0.7550109);
   f_10510163->SetSavedPoint(295,0.7576353);
   f_10510163->SetSavedPoint(296,0.7603023);
   f_10510163->SetSavedPoint(297,0.7630123);
   f_10510163->SetSavedPoint(298,0.7657657);
   f_10510163->SetSavedPoint(299,0.7685628);
   f_10510163->SetSavedPoint(300,0.771404);
   f_10510163->SetSavedPoint(301,0.7742897);
   f_10510163->SetSavedPoint(302,0.7772202);
   f_10510163->SetSavedPoint(303,0.7801961);
   f_10510163->SetSavedPoint(304,0.7832176);
   f_10510163->SetSavedPoint(305,0.786285);
   f_10510163->SetSavedPoint(306,0.7893989);
   f_10510163->SetSavedPoint(307,0.7925595);
   f_10510163->SetSavedPoint(308,0.7957673);
   f_10510163->SetSavedPoint(309,0.7990226);
   f_10510163->SetSavedPoint(310,0.8023257);
   f_10510163->SetSavedPoint(311,0.805677);
   f_10510163->SetSavedPoint(312,0.809077);
   f_10510163->SetSavedPoint(313,0.8125259);
   f_10510163->SetSavedPoint(314,0.8160241);
   f_10510163->SetSavedPoint(315,0.8195719);
   f_10510163->SetSavedPoint(316,0.8231698);
   f_10510163->SetSavedPoint(317,0.826818);
   f_10510163->SetSavedPoint(318,0.8305169);
   f_10510163->SetSavedPoint(319,0.8342668);
   f_10510163->SetSavedPoint(320,0.8380681);
   f_10510163->SetSavedPoint(321,0.841921);
   f_10510163->SetSavedPoint(322,0.845826);
   f_10510163->SetSavedPoint(323,0.8497833);
   f_10510163->SetSavedPoint(324,0.8537933);
   f_10510163->SetSavedPoint(325,0.8578562);
   f_10510163->SetSavedPoint(326,0.8619723);
   f_10510163->SetSavedPoint(327,0.866142);
   f_10510163->SetSavedPoint(328,0.8703656);
   f_10510163->SetSavedPoint(329,0.8746432);
   f_10510163->SetSavedPoint(330,0.8789753);
   f_10510163->SetSavedPoint(331,0.883362);
   f_10510163->SetSavedPoint(332,0.8878036);
   f_10510163->SetSavedPoint(333,0.8923005);
   f_10510163->SetSavedPoint(334,0.8968527);
   f_10510163->SetSavedPoint(335,0.9014607);
   f_10510163->SetSavedPoint(336,0.9061245);
   f_10510163->SetSavedPoint(337,0.9108445);
   f_10510163->SetSavedPoint(338,0.9156208);
   f_10510163->SetSavedPoint(339,0.9204536);
   f_10510163->SetSavedPoint(340,0.9253432);
   f_10510163->SetSavedPoint(341,0.9302897);
   f_10510163->SetSavedPoint(342,0.9352933);
   f_10510163->SetSavedPoint(343,0.9403542);
   f_10510163->SetSavedPoint(344,0.9454725);
   f_10510163->SetSavedPoint(345,0.9506484);
   f_10510163->SetSavedPoint(346,0.955882);
   f_10510163->SetSavedPoint(347,0.9611734);
   f_10510163->SetSavedPoint(348,0.9665228);
   f_10510163->SetSavedPoint(349,0.9719302);
   f_10510163->SetSavedPoint(350,0.9773958);
   f_10510163->SetSavedPoint(351,0.9829195);
   f_10510163->SetSavedPoint(352,0.9885015);
   f_10510163->SetSavedPoint(353,0.9941419);
   f_10510163->SetSavedPoint(354,0.9998406);
   f_10510163->SetSavedPoint(355,1.005598);
   f_10510163->SetSavedPoint(356,1.011413);
   f_10510163->SetSavedPoint(357,1.017287);
   f_10510163->SetSavedPoint(358,1.023219);
   f_10510163->SetSavedPoint(359,1.02921);
   f_10510163->SetSavedPoint(360,1.035259);
   f_10510163->SetSavedPoint(361,1.041366);
   f_10510163->SetSavedPoint(362,1.047531);
   f_10510163->SetSavedPoint(363,1.053754);
   f_10510163->SetSavedPoint(364,1.060036);
   f_10510163->SetSavedPoint(365,1.066375);
   f_10510163->SetSavedPoint(366,1.072771);
   f_10510163->SetSavedPoint(367,1.079225);
   f_10510163->SetSavedPoint(368,1.085737);
   f_10510163->SetSavedPoint(369,1.092306);
   f_10510163->SetSavedPoint(370,1.098931);
   f_10510163->SetSavedPoint(371,1.105613);
   f_10510163->SetSavedPoint(372,1.112352);
   f_10510163->SetSavedPoint(373,1.119147);
   f_10510163->SetSavedPoint(374,1.125997);
   f_10510163->SetSavedPoint(375,1.132903);
   f_10510163->SetSavedPoint(376,1.139864);
   f_10510163->SetSavedPoint(377,1.146881);
   f_10510163->SetSavedPoint(378,1.153951);
   f_10510163->SetSavedPoint(379,1.161076);
   f_10510163->SetSavedPoint(380,1.168254);
   f_10510163->SetSavedPoint(381,1.175485);
   f_10510163->SetSavedPoint(382,1.182769);
   f_10510163->SetSavedPoint(383,1.190106);
   f_10510163->SetSavedPoint(384,1.197494);
   f_10510163->SetSavedPoint(385,1.204933);
   f_10510163->SetSavedPoint(386,1.212423);
   f_10510163->SetSavedPoint(387,1.219963);
   f_10510163->SetSavedPoint(388,1.227552);
   f_10510163->SetSavedPoint(389,1.23519);
   f_10510163->SetSavedPoint(390,1.242877);
   f_10510163->SetSavedPoint(391,1.25061);
   f_10510163->SetSavedPoint(392,1.258391);
   f_10510163->SetSavedPoint(393,1.266217);
   f_10510163->SetSavedPoint(394,1.274089);
   f_10510163->SetSavedPoint(395,1.282005);
   f_10510163->SetSavedPoint(396,1.289964);
   f_10510163->SetSavedPoint(397,1.297967);
   f_10510163->SetSavedPoint(398,1.306011);
   f_10510163->SetSavedPoint(399,1.314096);
   f_10510163->SetSavedPoint(400,1.322221);
   f_10510163->SetSavedPoint(401,1.330385);
   f_10510163->SetSavedPoint(402,1.338587);
   f_10510163->SetSavedPoint(403,1.346827);
   f_10510163->SetSavedPoint(404,1.355102);
   f_10510163->SetSavedPoint(405,1.363412);
   f_10510163->SetSavedPoint(406,1.371755);
   f_10510163->SetSavedPoint(407,1.380131);
   f_10510163->SetSavedPoint(408,1.388539);
   f_10510163->SetSavedPoint(409,1.396976);
   f_10510163->SetSavedPoint(410,1.405443);
   f_10510163->SetSavedPoint(411,1.413937);
   f_10510163->SetSavedPoint(412,1.422457);
   f_10510163->SetSavedPoint(413,1.431002);
   f_10510163->SetSavedPoint(414,1.439571);
   f_10510163->SetSavedPoint(415,1.448161);
   f_10510163->SetSavedPoint(416,1.456772);
   f_10510163->SetSavedPoint(417,1.465402);
   f_10510163->SetSavedPoint(418,1.47405);
   f_10510163->SetSavedPoint(419,1.482713);
   f_10510163->SetSavedPoint(420,1.49139);
   f_10510163->SetSavedPoint(421,1.500081);
   f_10510163->SetSavedPoint(422,1.508781);
   f_10510163->SetSavedPoint(423,1.517492);
   f_10510163->SetSavedPoint(424,1.526209);
   f_10510163->SetSavedPoint(425,1.534932);
   f_10510163->SetSavedPoint(426,1.543658);
   f_10510163->SetSavedPoint(427,1.552386);
   f_10510163->SetSavedPoint(428,1.561114);
   f_10510163->SetSavedPoint(429,1.56984);
   f_10510163->SetSavedPoint(430,1.578561);
   f_10510163->SetSavedPoint(431,1.587276);
   f_10510163->SetSavedPoint(432,1.595982);
   f_10510163->SetSavedPoint(433,1.604678);
   f_10510163->SetSavedPoint(434,1.613361);
   f_10510163->SetSavedPoint(435,1.622028);
   f_10510163->SetSavedPoint(436,1.630678);
   f_10510163->SetSavedPoint(437,1.639308);
   f_10510163->SetSavedPoint(438,1.647916);
   f_10510163->SetSavedPoint(439,1.656499);
   f_10510163->SetSavedPoint(440,1.665055);
   f_10510163->SetSavedPoint(441,1.673581);
   f_10510163->SetSavedPoint(442,1.682075);
   f_10510163->SetSavedPoint(443,1.690533);
   f_10510163->SetSavedPoint(444,1.698954);
   f_10510163->SetSavedPoint(445,1.707334);
   f_10510163->SetSavedPoint(446,1.715671);
   f_10510163->SetSavedPoint(447,1.723962);
   f_10510163->SetSavedPoint(448,1.732204);
   f_10510163->SetSavedPoint(449,1.740393);
   f_10510163->SetSavedPoint(450,1.748528);
   f_10510163->SetSavedPoint(451,1.756604);
   f_10510163->SetSavedPoint(452,1.764619);
   f_10510163->SetSavedPoint(453,1.77257);
   f_10510163->SetSavedPoint(454,1.780452);
   f_10510163->SetSavedPoint(455,1.788264);
   f_10510163->SetSavedPoint(456,1.796001);
   f_10510163->SetSavedPoint(457,1.803661);
   f_10510163->SetSavedPoint(458,1.811239);
   f_10510163->SetSavedPoint(459,1.818733);
   f_10510163->SetSavedPoint(460,1.826138);
   f_10510163->SetSavedPoint(461,1.833451);
   f_10510163->SetSavedPoint(462,1.840668);
   f_10510163->SetSavedPoint(463,1.847786);
   f_10510163->SetSavedPoint(464,1.8548);
   f_10510163->SetSavedPoint(465,1.861708);
   f_10510163->SetSavedPoint(466,1.868504);
   f_10510163->SetSavedPoint(467,1.875184);
   f_10510163->SetSavedPoint(468,1.881746);
   f_10510163->SetSavedPoint(469,1.888184);
   f_10510163->SetSavedPoint(470,1.894494);
   f_10510163->SetSavedPoint(471,1.900672);
   f_10510163->SetSavedPoint(472,1.906714);
   f_10510163->SetSavedPoint(473,1.912615);
   f_10510163->SetSavedPoint(474,1.918372);
   f_10510163->SetSavedPoint(475,1.923978);
   f_10510163->SetSavedPoint(476,1.92943);
   f_10510163->SetSavedPoint(477,1.934723);
   f_10510163->SetSavedPoint(478,1.939852);
   f_10510163->SetSavedPoint(479,1.944812);
   f_10510163->SetSavedPoint(480,1.949599);
   f_10510163->SetSavedPoint(481,1.954207);
   f_10510163->SetSavedPoint(482,1.958632);
   f_10510163->SetSavedPoint(483,1.962868);
   f_10510163->SetSavedPoint(484,1.96691);
   f_10510163->SetSavedPoint(485,1.970753);
   f_10510163->SetSavedPoint(486,1.974392);
   f_10510163->SetSavedPoint(487,1.97782);
   f_10510163->SetSavedPoint(488,1.981033);
   f_10510163->SetSavedPoint(489,1.984026);
   f_10510163->SetSavedPoint(490,1.986791);
   f_10510163->SetSavedPoint(491,1.989325);
   f_10510163->SetSavedPoint(492,1.99162);
   f_10510163->SetSavedPoint(493,1.993671);
   f_10510163->SetSavedPoint(494,1.995472);
   f_10510163->SetSavedPoint(495,1.997017);
   f_10510163->SetSavedPoint(496,1.9983);
   f_10510163->SetSavedPoint(497,1.999314);
   f_10510163->SetSavedPoint(498,2.000054);
   f_10510163->SetSavedPoint(499,2.000513);
   f_10510163->SetSavedPoint(500,2.000684);
   f_10510163->SetSavedPoint(501,0);
   f_10510163->SetSavedPoint(502,1);
   f_10510163->SetFillColor(19);
   f_10510163->SetFillStyle(0);
   f_10510163->SetMarkerStyle(20);
   f_10510163->SetMarkerSize(1.2);
   f_10510163->SetLineColor(92);
   f_10510163->SetLineWidth(3);
   f_10510163->GetXaxis()->SetNdivisions(505);
   f_10510163->GetXaxis()->SetLabelFont(132);
   f_10510163->GetXaxis()->SetLabelOffset(0.015);
   f_10510163->GetXaxis()->SetLabelSize(0.05);
   f_10510163->GetXaxis()->SetTitleSize(0.06);
   f_10510163->GetXaxis()->SetTitleFont(132);
   f_10510163->GetYaxis()->SetLabelFont(132);
   f_10510163->GetYaxis()->SetLabelSize(0.05);
   f_10510163->GetYaxis()->SetTitleSize(0.06);
   f_10510163->GetYaxis()->SetTitleFont(42);
   f_10510163->SetParameter(0,0);
   f_10510163->SetParError(0,0);
   f_10510163->SetParLimits(0,0,0);
   f_10510163->SetParameter(1,0);
   f_10510163->SetParError(1,0);
   f_10510163->SetParLimits(1,0,0);
   f_10510163->SetParameter(2,0);
   f_10510163->SetParError(2,0);
   f_10510163->SetParLimits(2,0,0);
   f_10510163->SetParameter(3,0);
   f_10510163->SetParError(3,0);
   f_10510163->SetParLimits(3,0,0);
   f_10510163->SetParameter(4,0);
   f_10510163->SetParError(4,0);
   f_10510163->SetParLimits(4,0,0);
   f_10510163->SetParameter(5,0);
   f_10510163->SetParError(5,0);
   f_10510163->SetParLimits(5,0,0);
   f_10510163->SetParameter(6,0);
   f_10510163->SetParError(6,0);
   f_10510163->SetParLimits(6,0,0);
   f_10510163->Draw("same");
   
   TF1 *f_10550164 = new TF1("*f_10550",0,1,1);
    //The original function : f_10550 had originally been created by:
    //TF1 *f_10550 = new TF1("f_10550",f_10550,0,1,1);
   f_10550164->SetRange(0,1);
   f_10550164->SetName("f_10550");
   f_10550164->SetTitle("f_10550");
   f_10550164->SetNpx(500);
   f_10550164->SetSavedPoint(0,1);
   f_10550164->SetSavedPoint(1,1);
   f_10550164->SetSavedPoint(2,1);
   f_10550164->SetSavedPoint(3,1);
   f_10550164->SetSavedPoint(4,1);
   f_10550164->SetSavedPoint(5,1);
   f_10550164->SetSavedPoint(6,1);
   f_10550164->SetSavedPoint(7,1);
   f_10550164->SetSavedPoint(8,1);
   f_10550164->SetSavedPoint(9,1);
   f_10550164->SetSavedPoint(10,1);
   f_10550164->SetSavedPoint(11,1);
   f_10550164->SetSavedPoint(12,1);
   f_10550164->SetSavedPoint(13,1);
   f_10550164->SetSavedPoint(14,1);
   f_10550164->SetSavedPoint(15,1);
   f_10550164->SetSavedPoint(16,1);
   f_10550164->SetSavedPoint(17,1);
   f_10550164->SetSavedPoint(18,1);
   f_10550164->SetSavedPoint(19,1);
   f_10550164->SetSavedPoint(20,1);
   f_10550164->SetSavedPoint(21,1);
   f_10550164->SetSavedPoint(22,1);
   f_10550164->SetSavedPoint(23,1);
   f_10550164->SetSavedPoint(24,1);
   f_10550164->SetSavedPoint(25,1);
   f_10550164->SetSavedPoint(26,1);
   f_10550164->SetSavedPoint(27,1);
   f_10550164->SetSavedPoint(28,1);
   f_10550164->SetSavedPoint(29,1);
   f_10550164->SetSavedPoint(30,1);
   f_10550164->SetSavedPoint(31,1);
   f_10550164->SetSavedPoint(32,1);
   f_10550164->SetSavedPoint(33,1);
   f_10550164->SetSavedPoint(34,1);
   f_10550164->SetSavedPoint(35,1);
   f_10550164->SetSavedPoint(36,1);
   f_10550164->SetSavedPoint(37,1);
   f_10550164->SetSavedPoint(38,1);
   f_10550164->SetSavedPoint(39,1);
   f_10550164->SetSavedPoint(40,1);
   f_10550164->SetSavedPoint(41,1);
   f_10550164->SetSavedPoint(42,1);
   f_10550164->SetSavedPoint(43,1);
   f_10550164->SetSavedPoint(44,1);
   f_10550164->SetSavedPoint(45,1);
   f_10550164->SetSavedPoint(46,1);
   f_10550164->SetSavedPoint(47,1);
   f_10550164->SetSavedPoint(48,1);
   f_10550164->SetSavedPoint(49,1);
   f_10550164->SetSavedPoint(50,1);
   f_10550164->SetSavedPoint(51,1);
   f_10550164->SetSavedPoint(52,1);
   f_10550164->SetSavedPoint(53,1);
   f_10550164->SetSavedPoint(54,1);
   f_10550164->SetSavedPoint(55,1);
   f_10550164->SetSavedPoint(56,1);
   f_10550164->SetSavedPoint(57,1);
   f_10550164->SetSavedPoint(58,1);
   f_10550164->SetSavedPoint(59,1);
   f_10550164->SetSavedPoint(60,1);
   f_10550164->SetSavedPoint(61,1);
   f_10550164->SetSavedPoint(62,1);
   f_10550164->SetSavedPoint(63,1);
   f_10550164->SetSavedPoint(64,1);
   f_10550164->SetSavedPoint(65,1);
   f_10550164->SetSavedPoint(66,1);
   f_10550164->SetSavedPoint(67,1);
   f_10550164->SetSavedPoint(68,1);
   f_10550164->SetSavedPoint(69,1);
   f_10550164->SetSavedPoint(70,1);
   f_10550164->SetSavedPoint(71,1);
   f_10550164->SetSavedPoint(72,1);
   f_10550164->SetSavedPoint(73,1);
   f_10550164->SetSavedPoint(74,1);
   f_10550164->SetSavedPoint(75,1);
   f_10550164->SetSavedPoint(76,1);
   f_10550164->SetSavedPoint(77,1);
   f_10550164->SetSavedPoint(78,1);
   f_10550164->SetSavedPoint(79,1);
   f_10550164->SetSavedPoint(80,1);
   f_10550164->SetSavedPoint(81,1);
   f_10550164->SetSavedPoint(82,1);
   f_10550164->SetSavedPoint(83,1);
   f_10550164->SetSavedPoint(84,1);
   f_10550164->SetSavedPoint(85,1);
   f_10550164->SetSavedPoint(86,1);
   f_10550164->SetSavedPoint(87,1);
   f_10550164->SetSavedPoint(88,1);
   f_10550164->SetSavedPoint(89,1);
   f_10550164->SetSavedPoint(90,1);
   f_10550164->SetSavedPoint(91,1);
   f_10550164->SetSavedPoint(92,1);
   f_10550164->SetSavedPoint(93,1);
   f_10550164->SetSavedPoint(94,1);
   f_10550164->SetSavedPoint(95,1);
   f_10550164->SetSavedPoint(96,1);
   f_10550164->SetSavedPoint(97,1);
   f_10550164->SetSavedPoint(98,1);
   f_10550164->SetSavedPoint(99,1);
   f_10550164->SetSavedPoint(100,1);
   f_10550164->SetSavedPoint(101,1);
   f_10550164->SetSavedPoint(102,1);
   f_10550164->SetSavedPoint(103,1);
   f_10550164->SetSavedPoint(104,1);
   f_10550164->SetSavedPoint(105,1);
   f_10550164->SetSavedPoint(106,1);
   f_10550164->SetSavedPoint(107,1);
   f_10550164->SetSavedPoint(108,1);
   f_10550164->SetSavedPoint(109,1);
   f_10550164->SetSavedPoint(110,1);
   f_10550164->SetSavedPoint(111,1);
   f_10550164->SetSavedPoint(112,1);
   f_10550164->SetSavedPoint(113,1);
   f_10550164->SetSavedPoint(114,1);
   f_10550164->SetSavedPoint(115,1);
   f_10550164->SetSavedPoint(116,1);
   f_10550164->SetSavedPoint(117,1);
   f_10550164->SetSavedPoint(118,1);
   f_10550164->SetSavedPoint(119,1);
   f_10550164->SetSavedPoint(120,1);
   f_10550164->SetSavedPoint(121,1);
   f_10550164->SetSavedPoint(122,1);
   f_10550164->SetSavedPoint(123,1);
   f_10550164->SetSavedPoint(124,1);
   f_10550164->SetSavedPoint(125,1);
   f_10550164->SetSavedPoint(126,1);
   f_10550164->SetSavedPoint(127,1);
   f_10550164->SetSavedPoint(128,1);
   f_10550164->SetSavedPoint(129,1);
   f_10550164->SetSavedPoint(130,1);
   f_10550164->SetSavedPoint(131,1);
   f_10550164->SetSavedPoint(132,1);
   f_10550164->SetSavedPoint(133,1);
   f_10550164->SetSavedPoint(134,1);
   f_10550164->SetSavedPoint(135,1);
   f_10550164->SetSavedPoint(136,1);
   f_10550164->SetSavedPoint(137,1);
   f_10550164->SetSavedPoint(138,1);
   f_10550164->SetSavedPoint(139,1);
   f_10550164->SetSavedPoint(140,1);
   f_10550164->SetSavedPoint(141,1);
   f_10550164->SetSavedPoint(142,1);
   f_10550164->SetSavedPoint(143,1);
   f_10550164->SetSavedPoint(144,1);
   f_10550164->SetSavedPoint(145,1);
   f_10550164->SetSavedPoint(146,1);
   f_10550164->SetSavedPoint(147,1);
   f_10550164->SetSavedPoint(148,1);
   f_10550164->SetSavedPoint(149,1);
   f_10550164->SetSavedPoint(150,1);
   f_10550164->SetSavedPoint(151,1);
   f_10550164->SetSavedPoint(152,1);
   f_10550164->SetSavedPoint(153,1);
   f_10550164->SetSavedPoint(154,1);
   f_10550164->SetSavedPoint(155,1);
   f_10550164->SetSavedPoint(156,1);
   f_10550164->SetSavedPoint(157,1);
   f_10550164->SetSavedPoint(158,1);
   f_10550164->SetSavedPoint(159,1);
   f_10550164->SetSavedPoint(160,1);
   f_10550164->SetSavedPoint(161,1);
   f_10550164->SetSavedPoint(162,1);
   f_10550164->SetSavedPoint(163,1);
   f_10550164->SetSavedPoint(164,1);
   f_10550164->SetSavedPoint(165,1);
   f_10550164->SetSavedPoint(166,1);
   f_10550164->SetSavedPoint(167,1);
   f_10550164->SetSavedPoint(168,1);
   f_10550164->SetSavedPoint(169,1);
   f_10550164->SetSavedPoint(170,1);
   f_10550164->SetSavedPoint(171,1);
   f_10550164->SetSavedPoint(172,1);
   f_10550164->SetSavedPoint(173,1);
   f_10550164->SetSavedPoint(174,1);
   f_10550164->SetSavedPoint(175,1);
   f_10550164->SetSavedPoint(176,1);
   f_10550164->SetSavedPoint(177,1);
   f_10550164->SetSavedPoint(178,1);
   f_10550164->SetSavedPoint(179,1);
   f_10550164->SetSavedPoint(180,1);
   f_10550164->SetSavedPoint(181,1);
   f_10550164->SetSavedPoint(182,1);
   f_10550164->SetSavedPoint(183,1);
   f_10550164->SetSavedPoint(184,1);
   f_10550164->SetSavedPoint(185,1);
   f_10550164->SetSavedPoint(186,1);
   f_10550164->SetSavedPoint(187,1);
   f_10550164->SetSavedPoint(188,1);
   f_10550164->SetSavedPoint(189,1);
   f_10550164->SetSavedPoint(190,1);
   f_10550164->SetSavedPoint(191,1);
   f_10550164->SetSavedPoint(192,1);
   f_10550164->SetSavedPoint(193,1);
   f_10550164->SetSavedPoint(194,1);
   f_10550164->SetSavedPoint(195,1);
   f_10550164->SetSavedPoint(196,1);
   f_10550164->SetSavedPoint(197,1);
   f_10550164->SetSavedPoint(198,1);
   f_10550164->SetSavedPoint(199,1);
   f_10550164->SetSavedPoint(200,1);
   f_10550164->SetSavedPoint(201,1);
   f_10550164->SetSavedPoint(202,1);
   f_10550164->SetSavedPoint(203,1);
   f_10550164->SetSavedPoint(204,1);
   f_10550164->SetSavedPoint(205,1);
   f_10550164->SetSavedPoint(206,1);
   f_10550164->SetSavedPoint(207,1);
   f_10550164->SetSavedPoint(208,1);
   f_10550164->SetSavedPoint(209,1);
   f_10550164->SetSavedPoint(210,1);
   f_10550164->SetSavedPoint(211,1);
   f_10550164->SetSavedPoint(212,1);
   f_10550164->SetSavedPoint(213,1);
   f_10550164->SetSavedPoint(214,1);
   f_10550164->SetSavedPoint(215,1);
   f_10550164->SetSavedPoint(216,1);
   f_10550164->SetSavedPoint(217,1);
   f_10550164->SetSavedPoint(218,1);
   f_10550164->SetSavedPoint(219,1);
   f_10550164->SetSavedPoint(220,1);
   f_10550164->SetSavedPoint(221,1);
   f_10550164->SetSavedPoint(222,1);
   f_10550164->SetSavedPoint(223,1);
   f_10550164->SetSavedPoint(224,1);
   f_10550164->SetSavedPoint(225,1);
   f_10550164->SetSavedPoint(226,1);
   f_10550164->SetSavedPoint(227,1);
   f_10550164->SetSavedPoint(228,1);
   f_10550164->SetSavedPoint(229,1);
   f_10550164->SetSavedPoint(230,1);
   f_10550164->SetSavedPoint(231,1);
   f_10550164->SetSavedPoint(232,1);
   f_10550164->SetSavedPoint(233,1);
   f_10550164->SetSavedPoint(234,1);
   f_10550164->SetSavedPoint(235,1);
   f_10550164->SetSavedPoint(236,1);
   f_10550164->SetSavedPoint(237,1);
   f_10550164->SetSavedPoint(238,1);
   f_10550164->SetSavedPoint(239,1);
   f_10550164->SetSavedPoint(240,1);
   f_10550164->SetSavedPoint(241,1);
   f_10550164->SetSavedPoint(242,1);
   f_10550164->SetSavedPoint(243,1);
   f_10550164->SetSavedPoint(244,1);
   f_10550164->SetSavedPoint(245,1);
   f_10550164->SetSavedPoint(246,1);
   f_10550164->SetSavedPoint(247,1);
   f_10550164->SetSavedPoint(248,1);
   f_10550164->SetSavedPoint(249,1);
   f_10550164->SetSavedPoint(250,1);
   f_10550164->SetSavedPoint(251,1);
   f_10550164->SetSavedPoint(252,1);
   f_10550164->SetSavedPoint(253,1);
   f_10550164->SetSavedPoint(254,1);
   f_10550164->SetSavedPoint(255,1);
   f_10550164->SetSavedPoint(256,1);
   f_10550164->SetSavedPoint(257,1);
   f_10550164->SetSavedPoint(258,1);
   f_10550164->SetSavedPoint(259,1);
   f_10550164->SetSavedPoint(260,1);
   f_10550164->SetSavedPoint(261,1);
   f_10550164->SetSavedPoint(262,1);
   f_10550164->SetSavedPoint(263,1);
   f_10550164->SetSavedPoint(264,1);
   f_10550164->SetSavedPoint(265,1);
   f_10550164->SetSavedPoint(266,1);
   f_10550164->SetSavedPoint(267,1);
   f_10550164->SetSavedPoint(268,1);
   f_10550164->SetSavedPoint(269,1);
   f_10550164->SetSavedPoint(270,1);
   f_10550164->SetSavedPoint(271,1);
   f_10550164->SetSavedPoint(272,1);
   f_10550164->SetSavedPoint(273,1);
   f_10550164->SetSavedPoint(274,1);
   f_10550164->SetSavedPoint(275,1);
   f_10550164->SetSavedPoint(276,1);
   f_10550164->SetSavedPoint(277,1);
   f_10550164->SetSavedPoint(278,1);
   f_10550164->SetSavedPoint(279,1);
   f_10550164->SetSavedPoint(280,1);
   f_10550164->SetSavedPoint(281,1);
   f_10550164->SetSavedPoint(282,1);
   f_10550164->SetSavedPoint(283,1);
   f_10550164->SetSavedPoint(284,1);
   f_10550164->SetSavedPoint(285,1);
   f_10550164->SetSavedPoint(286,1);
   f_10550164->SetSavedPoint(287,1);
   f_10550164->SetSavedPoint(288,1);
   f_10550164->SetSavedPoint(289,1);
   f_10550164->SetSavedPoint(290,1);
   f_10550164->SetSavedPoint(291,1);
   f_10550164->SetSavedPoint(292,1);
   f_10550164->SetSavedPoint(293,1);
   f_10550164->SetSavedPoint(294,1);
   f_10550164->SetSavedPoint(295,1);
   f_10550164->SetSavedPoint(296,1);
   f_10550164->SetSavedPoint(297,1);
   f_10550164->SetSavedPoint(298,1);
   f_10550164->SetSavedPoint(299,1);
   f_10550164->SetSavedPoint(300,1);
   f_10550164->SetSavedPoint(301,1);
   f_10550164->SetSavedPoint(302,1);
   f_10550164->SetSavedPoint(303,1);
   f_10550164->SetSavedPoint(304,1);
   f_10550164->SetSavedPoint(305,1);
   f_10550164->SetSavedPoint(306,1);
   f_10550164->SetSavedPoint(307,1);
   f_10550164->SetSavedPoint(308,1);
   f_10550164->SetSavedPoint(309,1);
   f_10550164->SetSavedPoint(310,1);
   f_10550164->SetSavedPoint(311,1);
   f_10550164->SetSavedPoint(312,1);
   f_10550164->SetSavedPoint(313,1);
   f_10550164->SetSavedPoint(314,1);
   f_10550164->SetSavedPoint(315,1);
   f_10550164->SetSavedPoint(316,1);
   f_10550164->SetSavedPoint(317,1);
   f_10550164->SetSavedPoint(318,1);
   f_10550164->SetSavedPoint(319,1);
   f_10550164->SetSavedPoint(320,1);
   f_10550164->SetSavedPoint(321,1);
   f_10550164->SetSavedPoint(322,1);
   f_10550164->SetSavedPoint(323,1);
   f_10550164->SetSavedPoint(324,1);
   f_10550164->SetSavedPoint(325,1);
   f_10550164->SetSavedPoint(326,1);
   f_10550164->SetSavedPoint(327,1);
   f_10550164->SetSavedPoint(328,1);
   f_10550164->SetSavedPoint(329,1);
   f_10550164->SetSavedPoint(330,1);
   f_10550164->SetSavedPoint(331,1);
   f_10550164->SetSavedPoint(332,1);
   f_10550164->SetSavedPoint(333,1);
   f_10550164->SetSavedPoint(334,1);
   f_10550164->SetSavedPoint(335,1);
   f_10550164->SetSavedPoint(336,1);
   f_10550164->SetSavedPoint(337,1);
   f_10550164->SetSavedPoint(338,1);
   f_10550164->SetSavedPoint(339,1);
   f_10550164->SetSavedPoint(340,1);
   f_10550164->SetSavedPoint(341,1);
   f_10550164->SetSavedPoint(342,1);
   f_10550164->SetSavedPoint(343,1);
   f_10550164->SetSavedPoint(344,1);
   f_10550164->SetSavedPoint(345,1);
   f_10550164->SetSavedPoint(346,1);
   f_10550164->SetSavedPoint(347,1);
   f_10550164->SetSavedPoint(348,1);
   f_10550164->SetSavedPoint(349,1);
   f_10550164->SetSavedPoint(350,1);
   f_10550164->SetSavedPoint(351,1);
   f_10550164->SetSavedPoint(352,1);
   f_10550164->SetSavedPoint(353,1);
   f_10550164->SetSavedPoint(354,1);
   f_10550164->SetSavedPoint(355,1);
   f_10550164->SetSavedPoint(356,1);
   f_10550164->SetSavedPoint(357,1);
   f_10550164->SetSavedPoint(358,1);
   f_10550164->SetSavedPoint(359,1);
   f_10550164->SetSavedPoint(360,1);
   f_10550164->SetSavedPoint(361,1);
   f_10550164->SetSavedPoint(362,1);
   f_10550164->SetSavedPoint(363,1);
   f_10550164->SetSavedPoint(364,1);
   f_10550164->SetSavedPoint(365,1);
   f_10550164->SetSavedPoint(366,1);
   f_10550164->SetSavedPoint(367,1);
   f_10550164->SetSavedPoint(368,1);
   f_10550164->SetSavedPoint(369,1);
   f_10550164->SetSavedPoint(370,1);
   f_10550164->SetSavedPoint(371,1);
   f_10550164->SetSavedPoint(372,1);
   f_10550164->SetSavedPoint(373,1);
   f_10550164->SetSavedPoint(374,1);
   f_10550164->SetSavedPoint(375,1);
   f_10550164->SetSavedPoint(376,1);
   f_10550164->SetSavedPoint(377,1);
   f_10550164->SetSavedPoint(378,1);
   f_10550164->SetSavedPoint(379,1);
   f_10550164->SetSavedPoint(380,1);
   f_10550164->SetSavedPoint(381,1);
   f_10550164->SetSavedPoint(382,1);
   f_10550164->SetSavedPoint(383,1);
   f_10550164->SetSavedPoint(384,1);
   f_10550164->SetSavedPoint(385,1);
   f_10550164->SetSavedPoint(386,1);
   f_10550164->SetSavedPoint(387,1);
   f_10550164->SetSavedPoint(388,1);
   f_10550164->SetSavedPoint(389,1);
   f_10550164->SetSavedPoint(390,1);
   f_10550164->SetSavedPoint(391,1);
   f_10550164->SetSavedPoint(392,1);
   f_10550164->SetSavedPoint(393,1);
   f_10550164->SetSavedPoint(394,1);
   f_10550164->SetSavedPoint(395,1);
   f_10550164->SetSavedPoint(396,1);
   f_10550164->SetSavedPoint(397,1);
   f_10550164->SetSavedPoint(398,1);
   f_10550164->SetSavedPoint(399,1);
   f_10550164->SetSavedPoint(400,1);
   f_10550164->SetSavedPoint(401,1);
   f_10550164->SetSavedPoint(402,1);
   f_10550164->SetSavedPoint(403,1);
   f_10550164->SetSavedPoint(404,1);
   f_10550164->SetSavedPoint(405,1);
   f_10550164->SetSavedPoint(406,1);
   f_10550164->SetSavedPoint(407,1);
   f_10550164->SetSavedPoint(408,1);
   f_10550164->SetSavedPoint(409,1);
   f_10550164->SetSavedPoint(410,1);
   f_10550164->SetSavedPoint(411,1);
   f_10550164->SetSavedPoint(412,1);
   f_10550164->SetSavedPoint(413,1);
   f_10550164->SetSavedPoint(414,1);
   f_10550164->SetSavedPoint(415,1);
   f_10550164->SetSavedPoint(416,1);
   f_10550164->SetSavedPoint(417,1);
   f_10550164->SetSavedPoint(418,1);
   f_10550164->SetSavedPoint(419,1);
   f_10550164->SetSavedPoint(420,1);
   f_10550164->SetSavedPoint(421,1);
   f_10550164->SetSavedPoint(422,1);
   f_10550164->SetSavedPoint(423,1);
   f_10550164->SetSavedPoint(424,1);
   f_10550164->SetSavedPoint(425,1);
   f_10550164->SetSavedPoint(426,1);
   f_10550164->SetSavedPoint(427,1);
   f_10550164->SetSavedPoint(428,1);
   f_10550164->SetSavedPoint(429,1);
   f_10550164->SetSavedPoint(430,1);
   f_10550164->SetSavedPoint(431,1);
   f_10550164->SetSavedPoint(432,1);
   f_10550164->SetSavedPoint(433,1);
   f_10550164->SetSavedPoint(434,1);
   f_10550164->SetSavedPoint(435,1);
   f_10550164->SetSavedPoint(436,1);
   f_10550164->SetSavedPoint(437,1);
   f_10550164->SetSavedPoint(438,1);
   f_10550164->SetSavedPoint(439,1);
   f_10550164->SetSavedPoint(440,1);
   f_10550164->SetSavedPoint(441,1);
   f_10550164->SetSavedPoint(442,1);
   f_10550164->SetSavedPoint(443,1);
   f_10550164->SetSavedPoint(444,1);
   f_10550164->SetSavedPoint(445,1);
   f_10550164->SetSavedPoint(446,1);
   f_10550164->SetSavedPoint(447,1);
   f_10550164->SetSavedPoint(448,1);
   f_10550164->SetSavedPoint(449,1);
   f_10550164->SetSavedPoint(450,1);
   f_10550164->SetSavedPoint(451,1);
   f_10550164->SetSavedPoint(452,1);
   f_10550164->SetSavedPoint(453,1);
   f_10550164->SetSavedPoint(454,1);
   f_10550164->SetSavedPoint(455,1);
   f_10550164->SetSavedPoint(456,1);
   f_10550164->SetSavedPoint(457,1);
   f_10550164->SetSavedPoint(458,1);
   f_10550164->SetSavedPoint(459,1);
   f_10550164->SetSavedPoint(460,1);
   f_10550164->SetSavedPoint(461,1);
   f_10550164->SetSavedPoint(462,1);
   f_10550164->SetSavedPoint(463,1);
   f_10550164->SetSavedPoint(464,1);
   f_10550164->SetSavedPoint(465,1);
   f_10550164->SetSavedPoint(466,1);
   f_10550164->SetSavedPoint(467,1);
   f_10550164->SetSavedPoint(468,1);
   f_10550164->SetSavedPoint(469,1);
   f_10550164->SetSavedPoint(470,1);
   f_10550164->SetSavedPoint(471,1);
   f_10550164->SetSavedPoint(472,1);
   f_10550164->SetSavedPoint(473,1);
   f_10550164->SetSavedPoint(474,1);
   f_10550164->SetSavedPoint(475,1);
   f_10550164->SetSavedPoint(476,1);
   f_10550164->SetSavedPoint(477,1);
   f_10550164->SetSavedPoint(478,1);
   f_10550164->SetSavedPoint(479,1);
   f_10550164->SetSavedPoint(480,1);
   f_10550164->SetSavedPoint(481,1);
   f_10550164->SetSavedPoint(482,1);
   f_10550164->SetSavedPoint(483,1);
   f_10550164->SetSavedPoint(484,1);
   f_10550164->SetSavedPoint(485,1);
   f_10550164->SetSavedPoint(486,1);
   f_10550164->SetSavedPoint(487,1);
   f_10550164->SetSavedPoint(488,1);
   f_10550164->SetSavedPoint(489,1);
   f_10550164->SetSavedPoint(490,1);
   f_10550164->SetSavedPoint(491,1);
   f_10550164->SetSavedPoint(492,1);
   f_10550164->SetSavedPoint(493,1);
   f_10550164->SetSavedPoint(494,1);
   f_10550164->SetSavedPoint(495,1);
   f_10550164->SetSavedPoint(496,1);
   f_10550164->SetSavedPoint(497,1);
   f_10550164->SetSavedPoint(498,1);
   f_10550164->SetSavedPoint(499,1);
   f_10550164->SetSavedPoint(500,1);
   f_10550164->SetSavedPoint(501,0);
   f_10550164->SetSavedPoint(502,1);
   f_10550164->SetFillColor(19);
   f_10550164->SetFillStyle(0);
   f_10550164->SetMarkerStyle(20);
   f_10550164->SetMarkerSize(1.2);
   f_10550164->SetLineColor(6);
   f_10550164->SetLineWidth(3);
   f_10550164->SetLineStyle(11);
   f_10550164->GetXaxis()->SetNdivisions(505);
   f_10550164->GetXaxis()->SetLabelFont(132);
   f_10550164->GetXaxis()->SetLabelOffset(0.015);
   f_10550164->GetXaxis()->SetLabelSize(0.05);
   f_10550164->GetXaxis()->SetTitleSize(0.06);
   f_10550164->GetXaxis()->SetTitleFont(132);
   f_10550164->GetYaxis()->SetLabelFont(132);
   f_10550164->GetYaxis()->SetLabelSize(0.05);
   f_10550164->GetYaxis()->SetTitleSize(0.06);
   f_10550164->GetYaxis()->SetTitleFont(42);
   f_10550164->SetParameter(0,0);
   f_10550164->SetParError(0,0);
   f_10550164->SetParLimits(0,0,0);
   f_10550164->Draw("same");
   
   Double_t Graph1_fx114[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph1_fy114[203] = {
   1.119441,
   1.124267,
   1.124852,
   1.121735,
   1.115412,
   1.106346,
   1.094958,
   1.081638,
   1.066738,
   1.05058,
   1.033453,
   1.015619,
   0.9973095,
   0.9787322,
   0.9600691,
   0.9414798,
   0.9231029,
   0.9050574,
   0.8874444,
   0.8703488,
   0.8538406,
   0.8379762,
   0.8228002,
   0.8083463,
   0.7946389,
   0.7816942,
   0.769521,
   0.7581224,
   0.7474962,
   0.7376362,
   0.7285331,
   0.7201749,
   0.7125483,
   0.7056389,
   0.6994318,
   0.6939126,
   0.6890678,
   0.6848847,
   0.6813529,
   0.6784636,
   0.6762106,
   0.6745903,
   0.6736022,
   0.6732489,
   0.6735361,
   0.6744731,
   0.6760727,
   0.6783512,
   0.6813285,
   0.6850282,
   0.6894771,
   0.6947057,
   0.7007475,
   0.7076394,
   0.715421,
   0.7241347,
   0.7338252,
   0.7445393,
   0.7563257,
   0.7692341,
   0.7833155,
   0.7986209,
   0.8152015,
   0.8331075,
   0.852388,
   0.8730899,
   0.8952574,
   0.9189309,
   0.9441467,
   0.9709355,
   0.9993218,
   1.029323,
   1.060947,
   1.094193,
   1.129049,
   1.165492,
   1.203483,
   1.242971,
   1.283887,
   1.326144,
   1.369637,
   1.414238,
   1.459798,
   1.506144,
   1.553075,
   1.600365,
   1.647757,
   1.694963,
   1.741663,
   1.787503,
   1.832091,
   1.875001,
   1.915766,
   1.95388,
   1.988796,
   2.019924,
   2.046632,
   2.068244,
   2.084043,
   2.093265,
   2.095105,
   1.829217,
   1.826995,
   1.818997,
   1.805875,
   1.788236,
   1.766641,
   1.741614,
   1.713638,
   1.683159,
   1.650591,
   1.616313,
   1.580675,
   1.543999,
   1.506577,
   1.468678,
   1.430543,
   1.392395,
   1.35443,
   1.316827,
   1.279743,
   1.24332,
   1.207678,
   1.172925,
   1.139151,
   1.106434,
   1.074837,
   1.044411,
   1.015195,
   0.9872193,
   0.9605016,
   0.9350523,
   0.9108732,
   0.8879586,
   0.8662961,
   0.8458676,
   0.8266493,
   0.8086134,
   0.7917278,
   0.7759573,
   0.7612644,
   0.7476091,
   0.7349503,
   0.7232458,
   0.7124532,
   0.70253,
   0.6934344,
   0.6851254,
   0.6775634,
   0.6707103,
   0.6645303,
   0.6589895,
   0.6540566,
   0.6497031,
   0.6459032,
   0.6426339,
   0.6398753,
   0.6376106,
   0.635826,
   0.6345105,
   0.6336561,
   0.6332575,
   0.6333121,
   0.6338193,
   0.634781,
   0.6362007,
   0.6380831,
   0.6404346,
   0.6432616,
   0.6465714,
   0.6503706,
   0.6546653,
   0.6594603,
   0.6647585,
   0.6705605,
   0.6768639,
   0.6836625,
   0.6909459,
   0.6986985,
   0.7068993,
   0.7155207,
   0.7245279,
   0.7338783,
   0.7435207,
   0.7533945,
   0.7634288,
   0.7735419,
   0.7836403,
   0.793618,
   0.8033558,
   0.8127203,
   0.8215632,
   0.8297205,
   0.8370119,
   0.8432396,
   0.8481879,
   0.8516219,
   0.8532872,
   0.8529088,
   0.8501903,
   0.8448129,
   0.8364348,
   1.119441};
   graph = new TGraph(203,Graph1_fx114,Graph1_fy114);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph114 = new TH1F("Graph_Graph114","Graph",203,0,1.1);
   Graph_Graph114->SetMinimum(0.4870728);
   Graph_Graph114->SetMaximum(2.24129);
   Graph_Graph114->SetDirectory(0);
   Graph_Graph114->SetStats(0);
   Graph_Graph114->SetMarkerStyle(20);
   Graph_Graph114->SetMarkerSize(1.2);
   Graph_Graph114->GetXaxis()->SetNdivisions(505);
   Graph_Graph114->GetXaxis()->SetLabelFont(132);
   Graph_Graph114->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph114->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph114->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph114->GetXaxis()->SetTitleFont(132);
   Graph_Graph114->GetYaxis()->SetLabelFont(132);
   Graph_Graph114->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph114->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph114->GetYaxis()->SetTitleFont(42);
   Graph_Graph114->GetZaxis()->SetLabelFont(132);
   Graph_Graph114->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph114->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph114->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph114);
   
   graph->Draw("flc");
   
   TH1D *h_3390__114 = new TH1D("h_3390__114","",10,0,1);
   h_3390__114->SetBinContent(1,0.5268211);
   h_3390__114->SetBinContent(2,0.7290703);
   h_3390__114->SetBinContent(3,0.6104744);
   h_3390__114->SetBinContent(4,0.6508365);
   h_3390__114->SetBinContent(5,0.7842553);
   h_3390__114->SetBinContent(6,0.7085154);
   h_3390__114->SetBinContent(7,1.293553);
   h_3390__114->SetBinContent(8,1.270099);
   h_3390__114->SetBinContent(9,1.449203);
   h_3390__114->SetBinContent(10,1.977172);
   h_3390__114->SetBinError(1,0.1549927);
   h_3390__114->SetBinError(2,0.1475332);
   h_3390__114->SetBinError(3,0.1412156);
   h_3390__114->SetBinError(4,0.1164665);
   h_3390__114->SetBinError(5,0.1249819);
   h_3390__114->SetBinError(6,0.1264718);
   h_3390__114->SetBinError(7,0.2271165);
   h_3390__114->SetBinError(8,0.174092);
   h_3390__114->SetBinError(9,0.2129259);
   h_3390__114->SetBinError(10,0.2395054);
   h_3390__114->SetMinimum(0);
   h_3390__114->SetMaximum(2.5);
   h_3390__114->SetEntries(2395);
   h_3390__114->SetStats(0);
   h_3390__114->SetMarkerStyle(20);
   h_3390__114->SetMarkerSize(1.2);
   h_3390__114->GetXaxis()->SetNdivisions(505);
   h_3390__114->GetXaxis()->SetLabelFont(132);
   h_3390__114->GetXaxis()->SetLabelOffset(0.015);
   h_3390__114->GetXaxis()->SetLabelSize(0.05);
   h_3390__114->GetXaxis()->SetTitleSize(0.06);
   h_3390__114->GetXaxis()->SetTitleFont(132);
   h_3390__114->GetYaxis()->SetLabelFont(132);
   h_3390__114->GetYaxis()->SetLabelSize(0.05);
   h_3390__114->GetYaxis()->SetTitleSize(0.06);
   h_3390__114->GetYaxis()->SetTitleFont(42);
   h_3390__114->GetZaxis()->SetLabelFont(132);
   h_3390__114->GetZaxis()->SetLabelSize(0.05);
   h_3390__114->GetZaxis()->SetTitleSize(0.06);
   h_3390__114->GetZaxis()->SetTitleFont(42);
   h_3390__114->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7c.C <==
void 2xB_DETAPSI_2GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:49:22 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.4320988,-0.2835443,2.654321,1.488608);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2980__97 = new TH1D("h_2980__97","",10,0,2.5);
   h_2980__97->SetBinContent(1,0.9840926);
   h_2980__97->SetBinContent(2,0.7941661);
   h_2980__97->SetBinContent(3,0.5899218);
   h_2980__97->SetBinContent(4,0.524538);
   h_2980__97->SetBinContent(5,0.4175596);
   h_2980__97->SetBinContent(6,0.2761725);
   h_2980__97->SetBinContent(7,0.2378841);
   h_2980__97->SetBinContent(8,0.1302599);
   h_2980__97->SetBinContent(9,0.04462978);
   h_2980__97->SetBinContent(10,0.0007755582);
   h_2980__97->SetBinError(1,0.1325016);
   h_2980__97->SetBinError(2,0.0744045);
   h_2980__97->SetBinError(3,0.05126357);
   h_2980__97->SetBinError(4,0.0539345);
   h_2980__97->SetBinError(5,0.04546983);
   h_2980__97->SetBinError(6,0.03913872);
   h_2980__97->SetBinError(7,0.05534589);
   h_2980__97->SetBinError(8,0.03451727);
   h_2980__97->SetBinError(9,0.02092369);
   h_2980__97->SetBinError(10,0.009610944);
   h_2980__97->SetMinimum(0);
   h_2980__97->SetMaximum(1.4);
   h_2980__97->SetEntries(5087);
   h_2980__97->SetStats(0);
   h_2980__97->SetMarkerStyle(20);
   h_2980__97->SetMarkerSize(1.2);
   h_2980__97->GetXaxis()->SetNdivisions(505);
   h_2980__97->GetXaxis()->SetLabelFont(132);
   h_2980__97->GetXaxis()->SetLabelOffset(0.015);
   h_2980__97->GetXaxis()->SetLabelSize(0.05);
   h_2980__97->GetXaxis()->SetTitleSize(0.06);
   h_2980__97->GetXaxis()->SetTitleFont(132);
   h_2980__97->GetYaxis()->SetLabelFont(132);
   h_2980__97->GetYaxis()->SetLabelSize(0.05);
   h_2980__97->GetYaxis()->SetTitleSize(0.06);
   h_2980__97->GetYaxis()->SetTitleFont(42);
   h_2980__97->GetZaxis()->SetLabelFont(132);
   h_2980__97->GetZaxis()->SetLabelSize(0.05);
   h_2980__97->GetZaxis()->SetTitleSize(0.06);
   h_2980__97->GetZaxis()->SetTitleFont(42);
   h_2980__97->Draw("e1");
   
   TF1 *f_9360139 = new TF1("*f_9360",0,2.5,7);
    //The original function : f_9360 had originally been created by:
    //TF1 *f_9360 = new TF1("f_9360",f_9360,0,2.5,7);
   f_9360139->SetRange(0,2.5);
   f_9360139->SetName("f_9360");
   f_9360139->SetTitle("f_9360");
   f_9360139->SetNpx(500);
   f_9360139->SetSavedPoint(0,0.9251647);
   f_9360139->SetSavedPoint(1,0.9247889);
   f_9360139->SetSavedPoint(2,0.9243703);
   f_9360139->SetSavedPoint(3,0.9239093);
   f_9360139->SetSavedPoint(4,0.9234065);
   f_9360139->SetSavedPoint(5,0.9228623);
   f_9360139->SetSavedPoint(6,0.9222774);
   f_9360139->SetSavedPoint(7,0.9216522);
   f_9360139->SetSavedPoint(8,0.9209872);
   f_9360139->SetSavedPoint(9,0.920283);
   f_9360139->SetSavedPoint(10,0.9195399);
   f_9360139->SetSavedPoint(11,0.9187585);
   f_9360139->SetSavedPoint(12,0.9179394);
   f_9360139->SetSavedPoint(13,0.9170829);
   f_9360139->SetSavedPoint(14,0.9161896);
   f_9360139->SetSavedPoint(15,0.9152599);
   f_9360139->SetSavedPoint(16,0.9142943);
   f_9360139->SetSavedPoint(17,0.9132932);
   f_9360139->SetSavedPoint(18,0.9122573);
   f_9360139->SetSavedPoint(19,0.9111868);
   f_9360139->SetSavedPoint(20,0.9100822);
   f_9360139->SetSavedPoint(21,0.9089441);
   f_9360139->SetSavedPoint(22,0.9077728);
   f_9360139->SetSavedPoint(23,0.9065689);
   f_9360139->SetSavedPoint(24,0.9053326);
   f_9360139->SetSavedPoint(25,0.9040646);
   f_9360139->SetSavedPoint(26,0.9027651);
   f_9360139->SetSavedPoint(27,0.9014347);
   f_9360139->SetSavedPoint(28,0.9000738);
   f_9360139->SetSavedPoint(29,0.8986828);
   f_9360139->SetSavedPoint(30,0.8972621);
   f_9360139->SetSavedPoint(31,0.8958121);
   f_9360139->SetSavedPoint(32,0.8943332);
   f_9360139->SetSavedPoint(33,0.892826);
   f_9360139->SetSavedPoint(34,0.8912906);
   f_9360139->SetSavedPoint(35,0.8897277);
   f_9360139->SetSavedPoint(36,0.8881374);
   f_9360139->SetSavedPoint(37,0.8865204);
   f_9360139->SetSavedPoint(38,0.8848769);
   f_9360139->SetSavedPoint(39,0.8832073);
   f_9360139->SetSavedPoint(40,0.881512);
   f_9360139->SetSavedPoint(41,0.8797914);
   f_9360139->SetSavedPoint(42,0.8780459);
   f_9360139->SetSavedPoint(43,0.8762759);
   f_9360139->SetSavedPoint(44,0.8744817);
   f_9360139->SetSavedPoint(45,0.8726636);
   f_9360139->SetSavedPoint(46,0.8708222);
   f_9360139->SetSavedPoint(47,0.8689576);
   f_9360139->SetSavedPoint(48,0.8670703);
   f_9360139->SetSavedPoint(49,0.8651607);
   f_9360139->SetSavedPoint(50,0.863229);
   f_9360139->SetSavedPoint(51,0.8612757);
   f_9360139->SetSavedPoint(52,0.8593011);
   f_9360139->SetSavedPoint(53,0.8573054);
   f_9360139->SetSavedPoint(54,0.8552892);
   f_9360139->SetSavedPoint(55,0.8532526);
   f_9360139->SetSavedPoint(56,0.851196);
   f_9360139->SetSavedPoint(57,0.8491199);
   f_9360139->SetSavedPoint(58,0.8470244);
   f_9360139->SetSavedPoint(59,0.8449099);
   f_9360139->SetSavedPoint(60,0.8427768);
   f_9360139->SetSavedPoint(61,0.8406253);
   f_9360139->SetSavedPoint(62,0.8384558);
   f_9360139->SetSavedPoint(63,0.8362685);
   f_9360139->SetSavedPoint(64,0.8340639);
   f_9360139->SetSavedPoint(65,0.8318421);
   f_9360139->SetSavedPoint(66,0.8296036);
   f_9360139->SetSavedPoint(67,0.8273485);
   f_9360139->SetSavedPoint(68,0.8250773);
   f_9360139->SetSavedPoint(69,0.8227901);
   f_9360139->SetSavedPoint(70,0.8204874);
   f_9360139->SetSavedPoint(71,0.8181693);
   f_9360139->SetSavedPoint(72,0.8158362);
   f_9360139->SetSavedPoint(73,0.8134883);
   f_9360139->SetSavedPoint(74,0.811126);
   f_9360139->SetSavedPoint(75,0.8087495);
   f_9360139->SetSavedPoint(76,0.8063591);
   f_9360139->SetSavedPoint(77,0.803955);
   f_9360139->SetSavedPoint(78,0.8015376);
   f_9360139->SetSavedPoint(79,0.799107);
   f_9360139->SetSavedPoint(80,0.7966637);
   f_9360139->SetSavedPoint(81,0.7942077);
   f_9360139->SetSavedPoint(82,0.7917395);
   f_9360139->SetSavedPoint(83,0.7892592);
   f_9360139->SetSavedPoint(84,0.7867671);
   f_9360139->SetSavedPoint(85,0.7842635);
   f_9360139->SetSavedPoint(86,0.7817486);
   f_9360139->SetSavedPoint(87,0.7792226);
   f_9360139->SetSavedPoint(88,0.7766858);
   f_9360139->SetSavedPoint(89,0.7741385);
   f_9360139->SetSavedPoint(90,0.7715809);
   f_9360139->SetSavedPoint(91,0.7690132);
   f_9360139->SetSavedPoint(92,0.7664357);
   f_9360139->SetSavedPoint(93,0.7638485);
   f_9360139->SetSavedPoint(94,0.761252);
   f_9360139->SetSavedPoint(95,0.7586464);
   f_9360139->SetSavedPoint(96,0.7560318);
   f_9360139->SetSavedPoint(97,0.7534085);
   f_9360139->SetSavedPoint(98,0.7507768);
   f_9360139->SetSavedPoint(99,0.7481368);
   f_9360139->SetSavedPoint(100,0.7454887);
   f_9360139->SetSavedPoint(101,0.7428329);
   f_9360139->SetSavedPoint(102,0.7401695);
   f_9360139->SetSavedPoint(103,0.7374986);
   f_9360139->SetSavedPoint(104,0.7348206);
   f_9360139->SetSavedPoint(105,0.7321356);
   f_9360139->SetSavedPoint(106,0.7294438);
   f_9360139->SetSavedPoint(107,0.7267454);
   f_9360139->SetSavedPoint(108,0.7240407);
   f_9360139->SetSavedPoint(109,0.7213298);
   f_9360139->SetSavedPoint(110,0.7186129);
   f_9360139->SetSavedPoint(111,0.7158903);
   f_9360139->SetSavedPoint(112,0.713162);
   f_9360139->SetSavedPoint(113,0.7104284);
   f_9360139->SetSavedPoint(114,0.7076895);
   f_9360139->SetSavedPoint(115,0.7049456);
   f_9360139->SetSavedPoint(116,0.7021969);
   f_9360139->SetSavedPoint(117,0.6994435);
   f_9360139->SetSavedPoint(118,0.6966856);
   f_9360139->SetSavedPoint(119,0.6939234);
   f_9360139->SetSavedPoint(120,0.6911571);
   f_9360139->SetSavedPoint(121,0.6883868);
   f_9360139->SetSavedPoint(122,0.6856128);
   f_9360139->SetSavedPoint(123,0.6828351);
   f_9360139->SetSavedPoint(124,0.680054);
   f_9360139->SetSavedPoint(125,0.6772696);
   f_9360139->SetSavedPoint(126,0.6744821);
   f_9360139->SetSavedPoint(127,0.6716917);
   f_9360139->SetSavedPoint(128,0.6688984);
   f_9360139->SetSavedPoint(129,0.6661026);
   f_9360139->SetSavedPoint(130,0.6633043);
   f_9360139->SetSavedPoint(131,0.6605036);
   f_9360139->SetSavedPoint(132,0.6577008);
   f_9360139->SetSavedPoint(133,0.654896);
   f_9360139->SetSavedPoint(134,0.6520893);
   f_9360139->SetSavedPoint(135,0.6492809);
   f_9360139->SetSavedPoint(136,0.646471);
   f_9360139->SetSavedPoint(137,0.6436596);
   f_9360139->SetSavedPoint(138,0.640847);
   f_9360139->SetSavedPoint(139,0.6380333);
   f_9360139->SetSavedPoint(140,0.6352185);
   f_9360139->SetSavedPoint(141,0.6324029);
   f_9360139->SetSavedPoint(142,0.6295866);
   f_9360139->SetSavedPoint(143,0.6267697);
   f_9360139->SetSavedPoint(144,0.6239524);
   f_9360139->SetSavedPoint(145,0.6211348);
   f_9360139->SetSavedPoint(146,0.6183169);
   f_9360139->SetSavedPoint(147,0.6154991);
   f_9360139->SetSavedPoint(148,0.6126813);
   f_9360139->SetSavedPoint(149,0.6098637);
   f_9360139->SetSavedPoint(150,0.6070465);
   f_9360139->SetSavedPoint(151,0.6042297);
   f_9360139->SetSavedPoint(152,0.6014135);
   f_9360139->SetSavedPoint(153,0.598598);
   f_9360139->SetSavedPoint(154,0.5957833);
   f_9360139->SetSavedPoint(155,0.5929695);
   f_9360139->SetSavedPoint(156,0.5901568);
   f_9360139->SetSavedPoint(157,0.5873452);
   f_9360139->SetSavedPoint(158,0.584535);
   f_9360139->SetSavedPoint(159,0.5817261);
   f_9360139->SetSavedPoint(160,0.5789187);
   f_9360139->SetSavedPoint(161,0.576113);
   f_9360139->SetSavedPoint(162,0.573309);
   f_9360139->SetSavedPoint(163,0.5705067);
   f_9360139->SetSavedPoint(164,0.5677065);
   f_9360139->SetSavedPoint(165,0.5649082);
   f_9360139->SetSavedPoint(166,0.5621121);
   f_9360139->SetSavedPoint(167,0.5593183);
   f_9360139->SetSavedPoint(168,0.5565268);
   f_9360139->SetSavedPoint(169,0.5537377);
   f_9360139->SetSavedPoint(170,0.5509512);
   f_9360139->SetSavedPoint(171,0.5481673);
   f_9360139->SetSavedPoint(172,0.5453861);
   f_9360139->SetSavedPoint(173,0.5426078);
   f_9360139->SetSavedPoint(174,0.5398324);
   f_9360139->SetSavedPoint(175,0.53706);
   f_9360139->SetSavedPoint(176,0.5342907);
   f_9360139->SetSavedPoint(177,0.5315246);
   f_9360139->SetSavedPoint(178,0.5287618);
   f_9360139->SetSavedPoint(179,0.5260023);
   f_9360139->SetSavedPoint(180,0.5232463);
   f_9360139->SetSavedPoint(181,0.5204939);
   f_9360139->SetSavedPoint(182,0.517745);
   f_9360139->SetSavedPoint(183,0.5149999);
   f_9360139->SetSavedPoint(184,0.5122585);
   f_9360139->SetSavedPoint(185,0.5095211);
   f_9360139->SetSavedPoint(186,0.5067875);
   f_9360139->SetSavedPoint(187,0.504058);
   f_9360139->SetSavedPoint(188,0.5013326);
   f_9360139->SetSavedPoint(189,0.4986114);
   f_9360139->SetSavedPoint(190,0.4958945);
   f_9360139->SetSavedPoint(191,0.4931818);
   f_9360139->SetSavedPoint(192,0.4904736);
   f_9360139->SetSavedPoint(193,0.4877699);
   f_9360139->SetSavedPoint(194,0.4850707);
   f_9360139->SetSavedPoint(195,0.4823761);
   f_9360139->SetSavedPoint(196,0.4796862);
   f_9360139->SetSavedPoint(197,0.4770011);
   f_9360139->SetSavedPoint(198,0.4743208);
   f_9360139->SetSavedPoint(199,0.4716454);
   f_9360139->SetSavedPoint(200,0.4689749);
   f_9360139->SetSavedPoint(201,0.4663095);
   f_9360139->SetSavedPoint(202,0.4636491);
   f_9360139->SetSavedPoint(203,0.460994);
   f_9360139->SetSavedPoint(204,0.458344);
   f_9360139->SetSavedPoint(205,0.4556993);
   f_9360139->SetSavedPoint(206,0.4530599);
   f_9360139->SetSavedPoint(207,0.450426);
   f_9360139->SetSavedPoint(208,0.4477974);
   f_9360139->SetSavedPoint(209,0.4451745);
   f_9360139->SetSavedPoint(210,0.442557);
   f_9360139->SetSavedPoint(211,0.4399452);
   f_9360139->SetSavedPoint(212,0.4373391);
   f_9360139->SetSavedPoint(213,0.4347387);
   f_9360139->SetSavedPoint(214,0.4321441);
   f_9360139->SetSavedPoint(215,0.4295554);
   f_9360139->SetSavedPoint(216,0.4269726);
   f_9360139->SetSavedPoint(217,0.4243957);
   f_9360139->SetSavedPoint(218,0.4218248);
   f_9360139->SetSavedPoint(219,0.4192599);
   f_9360139->SetSavedPoint(220,0.4167012);
   f_9360139->SetSavedPoint(221,0.4141486);
   f_9360139->SetSavedPoint(222,0.4116022);
   f_9360139->SetSavedPoint(223,0.4090621);
   f_9360139->SetSavedPoint(224,0.4065283);
   f_9360139->SetSavedPoint(225,0.4040008);
   f_9360139->SetSavedPoint(226,0.4014796);
   f_9360139->SetSavedPoint(227,0.398965);
   f_9360139->SetSavedPoint(228,0.3964567);
   f_9360139->SetSavedPoint(229,0.3939551);
   f_9360139->SetSavedPoint(230,0.3914599);
   f_9360139->SetSavedPoint(231,0.3889714);
   f_9360139->SetSavedPoint(232,0.3864895);
   f_9360139->SetSavedPoint(233,0.3840143);
   f_9360139->SetSavedPoint(234,0.3815458);
   f_9360139->SetSavedPoint(235,0.3790841);
   f_9360139->SetSavedPoint(236,0.3766292);
   f_9360139->SetSavedPoint(237,0.3741812);
   f_9360139->SetSavedPoint(238,0.37174);
   f_9360139->SetSavedPoint(239,0.3693058);
   f_9360139->SetSavedPoint(240,0.3668785);
   f_9360139->SetSavedPoint(241,0.3644582);
   f_9360139->SetSavedPoint(242,0.3620449);
   f_9360139->SetSavedPoint(243,0.3596387);
   f_9360139->SetSavedPoint(244,0.3572396);
   f_9360139->SetSavedPoint(245,0.3548476);
   f_9360139->SetSavedPoint(246,0.3524628);
   f_9360139->SetSavedPoint(247,0.3500852);
   f_9360139->SetSavedPoint(248,0.3477148);
   f_9360139->SetSavedPoint(249,0.3453517);
   f_9360139->SetSavedPoint(250,0.3429958);
   f_9360139->SetSavedPoint(251,0.3406474);
   f_9360139->SetSavedPoint(252,0.3383062);
   f_9360139->SetSavedPoint(253,0.3359725);
   f_9360139->SetSavedPoint(254,0.3336461);
   f_9360139->SetSavedPoint(255,0.3313273);
   f_9360139->SetSavedPoint(256,0.3290158);
   f_9360139->SetSavedPoint(257,0.3267119);
   f_9360139->SetSavedPoint(258,0.3244156);
   f_9360139->SetSavedPoint(259,0.3221267);
   f_9360139->SetSavedPoint(260,0.3198455);
   f_9360139->SetSavedPoint(261,0.3175719);
   f_9360139->SetSavedPoint(262,0.3153059);
   f_9360139->SetSavedPoint(263,0.3130476);
   f_9360139->SetSavedPoint(264,0.3107969);
   f_9360139->SetSavedPoint(265,0.308554);
   f_9360139->SetSavedPoint(266,0.3063188);
   f_9360139->SetSavedPoint(267,0.3040914);
   f_9360139->SetSavedPoint(268,0.3018718);
   f_9360139->SetSavedPoint(269,0.2996599);
   f_9360139->SetSavedPoint(270,0.2974559);
   f_9360139->SetSavedPoint(271,0.2952598);
   f_9360139->SetSavedPoint(272,0.2930715);
   f_9360139->SetSavedPoint(273,0.2908911);
   f_9360139->SetSavedPoint(274,0.2887187);
   f_9360139->SetSavedPoint(275,0.2865542);
   f_9360139->SetSavedPoint(276,0.2843976);
   f_9360139->SetSavedPoint(277,0.282249);
   f_9360139->SetSavedPoint(278,0.2801084);
   f_9360139->SetSavedPoint(279,0.2779759);
   f_9360139->SetSavedPoint(280,0.2758513);
   f_9360139->SetSavedPoint(281,0.2737349);
   f_9360139->SetSavedPoint(282,0.2716265);
   f_9360139->SetSavedPoint(283,0.2695262);
   f_9360139->SetSavedPoint(284,0.267434);
   f_9360139->SetSavedPoint(285,0.2653499);
   f_9360139->SetSavedPoint(286,0.263274);
   f_9360139->SetSavedPoint(287,0.2612063);
   f_9360139->SetSavedPoint(288,0.2591467);
   f_9360139->SetSavedPoint(289,0.2570953);
   f_9360139->SetSavedPoint(290,0.2550521);
   f_9360139->SetSavedPoint(291,0.2530172);
   f_9360139->SetSavedPoint(292,0.2509905);
   f_9360139->SetSavedPoint(293,0.2489721);
   f_9360139->SetSavedPoint(294,0.2469619);
   f_9360139->SetSavedPoint(295,0.24496);
   f_9360139->SetSavedPoint(296,0.2429664);
   f_9360139->SetSavedPoint(297,0.2409812);
   f_9360139->SetSavedPoint(298,0.2390042);
   f_9360139->SetSavedPoint(299,0.2370356);
   f_9360139->SetSavedPoint(300,0.2350754);
   f_9360139->SetSavedPoint(301,0.2331235);
   f_9360139->SetSavedPoint(302,0.23118);
   f_9360139->SetSavedPoint(303,0.2292449);
   f_9360139->SetSavedPoint(304,0.2273182);
   f_9360139->SetSavedPoint(305,0.2253999);
   f_9360139->SetSavedPoint(306,0.2234901);
   f_9360139->SetSavedPoint(307,0.2215887);
   f_9360139->SetSavedPoint(308,0.2196957);
   f_9360139->SetSavedPoint(309,0.2178112);
   f_9360139->SetSavedPoint(310,0.2159352);
   f_9360139->SetSavedPoint(311,0.2140677);
   f_9360139->SetSavedPoint(312,0.2122086);
   f_9360139->SetSavedPoint(313,0.2103581);
   f_9360139->SetSavedPoint(314,0.208516);
   f_9360139->SetSavedPoint(315,0.2066825);
   f_9360139->SetSavedPoint(316,0.2048575);
   f_9360139->SetSavedPoint(317,0.2030411);
   f_9360139->SetSavedPoint(318,0.2012332);
   f_9360139->SetSavedPoint(319,0.1994339);
   f_9360139->SetSavedPoint(320,0.1976431);
   f_9360139->SetSavedPoint(321,0.1958609);
   f_9360139->SetSavedPoint(322,0.1940873);
   f_9360139->SetSavedPoint(323,0.1923222);
   f_9360139->SetSavedPoint(324,0.1905658);
   f_9360139->SetSavedPoint(325,0.188818);
   f_9360139->SetSavedPoint(326,0.1870788);
   f_9360139->SetSavedPoint(327,0.1853482);
   f_9360139->SetSavedPoint(328,0.1836262);
   f_9360139->SetSavedPoint(329,0.1819128);
   f_9360139->SetSavedPoint(330,0.1802081);
   f_9360139->SetSavedPoint(331,0.1785121);
   f_9360139->SetSavedPoint(332,0.1768247);
   f_9360139->SetSavedPoint(333,0.1751459);
   f_9360139->SetSavedPoint(334,0.1734758);
   f_9360139->SetSavedPoint(335,0.1718144);
   f_9360139->SetSavedPoint(336,0.1701616);
   f_9360139->SetSavedPoint(337,0.1685175);
   f_9360139->SetSavedPoint(338,0.1668821);
   f_9360139->SetSavedPoint(339,0.1652553);
   f_9360139->SetSavedPoint(340,0.1636373);
   f_9360139->SetSavedPoint(341,0.1620279);
   f_9360139->SetSavedPoint(342,0.1604273);
   f_9360139->SetSavedPoint(343,0.1588353);
   f_9360139->SetSavedPoint(344,0.1572521);
   f_9360139->SetSavedPoint(345,0.1556775);
   f_9360139->SetSavedPoint(346,0.1541116);
   f_9360139->SetSavedPoint(347,0.1525545);
   f_9360139->SetSavedPoint(348,0.1510061);
   f_9360139->SetSavedPoint(349,0.1494664);
   f_9360139->SetSavedPoint(350,0.1479354);
   f_9360139->SetSavedPoint(351,0.1464131);
   f_9360139->SetSavedPoint(352,0.1448995);
   f_9360139->SetSavedPoint(353,0.1433947);
   f_9360139->SetSavedPoint(354,0.1418986);
   f_9360139->SetSavedPoint(355,0.1404112);
   f_9360139->SetSavedPoint(356,0.1389325);
   f_9360139->SetSavedPoint(357,0.1374626);
   f_9360139->SetSavedPoint(358,0.1360014);
   f_9360139->SetSavedPoint(359,0.1345489);
   f_9360139->SetSavedPoint(360,0.1331051);
   f_9360139->SetSavedPoint(361,0.1316701);
   f_9360139->SetSavedPoint(362,0.1302438);
   f_9360139->SetSavedPoint(363,0.1288262);
   f_9360139->SetSavedPoint(364,0.1274173);
   f_9360139->SetSavedPoint(365,0.1260172);
   f_9360139->SetSavedPoint(366,0.1246258);
   f_9360139->SetSavedPoint(367,0.123243);
   f_9360139->SetSavedPoint(368,0.1218691);
   f_9360139->SetSavedPoint(369,0.1205038);
   f_9360139->SetSavedPoint(370,0.1191472);
   f_9360139->SetSavedPoint(371,0.1177994);
   f_9360139->SetSavedPoint(372,0.1164603);
   f_9360139->SetSavedPoint(373,0.1151298);
   f_9360139->SetSavedPoint(374,0.1138081);
   f_9360139->SetSavedPoint(375,0.1124951);
   f_9360139->SetSavedPoint(376,0.1111907);
   f_9360139->SetSavedPoint(377,0.1098951);
   f_9360139->SetSavedPoint(378,0.1086081);
   f_9360139->SetSavedPoint(379,0.1073299);
   f_9360139->SetSavedPoint(380,0.1060603);
   f_9360139->SetSavedPoint(381,0.1047993);
   f_9360139->SetSavedPoint(382,0.1035471);
   f_9360139->SetSavedPoint(383,0.1023035);
   f_9360139->SetSavedPoint(384,0.1010685);
   f_9360139->SetSavedPoint(385,0.09984225);
   f_9360139->SetSavedPoint(386,0.0986246);
   f_9360139->SetSavedPoint(387,0.0974156);
   f_9360139->SetSavedPoint(388,0.09621522);
   f_9360139->SetSavedPoint(389,0.09502347);
   f_9360139->SetSavedPoint(390,0.09384033);
   f_9360139->SetSavedPoint(391,0.0926658);
   f_9360139->SetSavedPoint(392,0.09149988);
   f_9360139->SetSavedPoint(393,0.09034254);
   f_9360139->SetSavedPoint(394,0.08919379);
   f_9360139->SetSavedPoint(395,0.08805362);
   f_9360139->SetSavedPoint(396,0.08692201);
   f_9360139->SetSavedPoint(397,0.08579896);
   f_9360139->SetSavedPoint(398,0.08468446);
   f_9360139->SetSavedPoint(399,0.08357849);
   f_9360139->SetSavedPoint(400,0.08248105);
   f_9360139->SetSavedPoint(401,0.08139213);
   f_9360139->SetSavedPoint(402,0.08031171);
   f_9360139->SetSavedPoint(403,0.07923979);
   f_9360139->SetSavedPoint(404,0.07817635);
   f_9360139->SetSavedPoint(405,0.07712138);
   f_9360139->SetSavedPoint(406,0.07607486);
   f_9360139->SetSavedPoint(407,0.07503679);
   f_9360139->SetSavedPoint(408,0.07400716);
   f_9360139->SetSavedPoint(409,0.07298594);
   f_9360139->SetSavedPoint(410,0.07197313);
   f_9360139->SetSavedPoint(411,0.07096871);
   f_9360139->SetSavedPoint(412,0.06997266);
   f_9360139->SetSavedPoint(413,0.06898498);
   f_9360139->SetSavedPoint(414,0.06800564);
   f_9360139->SetSavedPoint(415,0.06703464);
   f_9360139->SetSavedPoint(416,0.06607194);
   f_9360139->SetSavedPoint(417,0.06511755);
   f_9360139->SetSavedPoint(418,0.06417144);
   f_9360139->SetSavedPoint(419,0.06323359);
   f_9360139->SetSavedPoint(420,0.06230399);
   f_9360139->SetSavedPoint(421,0.06138262);
   f_9360139->SetSavedPoint(422,0.06046946);
   f_9360139->SetSavedPoint(423,0.05956449);
   f_9360139->SetSavedPoint(424,0.05866769);
   f_9360139->SetSavedPoint(425,0.05777904);
   f_9360139->SetSavedPoint(426,0.05689853);
   f_9360139->SetSavedPoint(427,0.05602613);
   f_9360139->SetSavedPoint(428,0.05516181);
   f_9360139->SetSavedPoint(429,0.05430557);
   f_9360139->SetSavedPoint(430,0.05345737);
   f_9360139->SetSavedPoint(431,0.0526172);
   f_9360139->SetSavedPoint(432,0.05178503);
   f_9360139->SetSavedPoint(433,0.05096084);
   f_9360139->SetSavedPoint(434,0.0501446);
   f_9360139->SetSavedPoint(435,0.04933629);
   f_9360139->SetSavedPoint(436,0.04853588);
   f_9360139->SetSavedPoint(437,0.04774336);
   f_9360139->SetSavedPoint(438,0.04695868);
   f_9360139->SetSavedPoint(439,0.04618183);
   f_9360139->SetSavedPoint(440,0.04541279);
   f_9360139->SetSavedPoint(441,0.04465151);
   f_9360139->SetSavedPoint(442,0.04389798);
   f_9360139->SetSavedPoint(443,0.04315216);
   f_9360139->SetSavedPoint(444,0.04241403);
   f_9360139->SetSavedPoint(445,0.04168355);
   f_9360139->SetSavedPoint(446,0.0409607);
   f_9360139->SetSavedPoint(447,0.04024545);
   f_9360139->SetSavedPoint(448,0.03953775);
   f_9360139->SetSavedPoint(449,0.03883759);
   f_9360139->SetSavedPoint(450,0.03814493);
   f_9360139->SetSavedPoint(451,0.03745973);
   f_9360139->SetSavedPoint(452,0.03678196);
   f_9360139->SetSavedPoint(453,0.03611159);
   f_9360139->SetSavedPoint(454,0.03544858);
   f_9360139->SetSavedPoint(455,0.0347929);
   f_9360139->SetSavedPoint(456,0.0341445);
   f_9360139->SetSavedPoint(457,0.03350336);
   f_9360139->SetSavedPoint(458,0.03286943);
   f_9360139->SetSavedPoint(459,0.03224267);
   f_9360139->SetSavedPoint(460,0.03162305);
   f_9360139->SetSavedPoint(461,0.03101053);
   f_9360139->SetSavedPoint(462,0.03040506);
   f_9360139->SetSavedPoint(463,0.02980661);
   f_9360139->SetSavedPoint(464,0.02921512);
   f_9360139->SetSavedPoint(465,0.02863057);
   f_9360139->SetSavedPoint(466,0.02805291);
   f_9360139->SetSavedPoint(467,0.02748208);
   f_9360139->SetSavedPoint(468,0.02691806);
   f_9360139->SetSavedPoint(469,0.02636078);
   f_9360139->SetSavedPoint(470,0.02581021);
   f_9360139->SetSavedPoint(471,0.0252663);
   f_9360139->SetSavedPoint(472,0.024729);
   f_9360139->SetSavedPoint(473,0.02419826);
   f_9360139->SetSavedPoint(474,0.02367403);
   f_9360139->SetSavedPoint(475,0.02315626);
   f_9360139->SetSavedPoint(476,0.0226449);
   f_9360139->SetSavedPoint(477,0.0221399);
   f_9360139->SetSavedPoint(478,0.0216412);
   f_9360139->SetSavedPoint(479,0.02114875);
   f_9360139->SetSavedPoint(480,0.0206625);
   f_9360139->SetSavedPoint(481,0.0201824);
   f_9360139->SetSavedPoint(482,0.01970837);
   f_9360139->SetSavedPoint(483,0.01924038);
   f_9360139->SetSavedPoint(484,0.01877835);
   f_9360139->SetSavedPoint(485,0.01832224);
   f_9360139->SetSavedPoint(486,0.01787197);
   f_9360139->SetSavedPoint(487,0.0174275);
   f_9360139->SetSavedPoint(488,0.01698875);
   f_9360139->SetSavedPoint(489,0.01655567);
   f_9360139->SetSavedPoint(490,0.01612819);
   f_9360139->SetSavedPoint(491,0.01570624);
   f_9360139->SetSavedPoint(492,0.01528977);
   f_9360139->SetSavedPoint(493,0.0148787);
   f_9360139->SetSavedPoint(494,0.01447297);
   f_9360139->SetSavedPoint(495,0.01407251);
   f_9360139->SetSavedPoint(496,0.01367725);
   f_9360139->SetSavedPoint(497,0.01328711);
   f_9360139->SetSavedPoint(498,0.01290203);
   f_9360139->SetSavedPoint(499,0.01252194);
   f_9360139->SetSavedPoint(500,0.01214675);
   f_9360139->SetSavedPoint(501,0);
   f_9360139->SetSavedPoint(502,2.5);
   f_9360139->SetFillColor(19);
   f_9360139->SetFillStyle(0);
   f_9360139->SetMarkerStyle(20);
   f_9360139->SetMarkerSize(1.2);
   f_9360139->SetLineColor(8);
   f_9360139->SetLineWidth(3);
   f_9360139->GetXaxis()->SetNdivisions(505);
   f_9360139->GetXaxis()->SetLabelFont(132);
   f_9360139->GetXaxis()->SetLabelOffset(0.015);
   f_9360139->GetXaxis()->SetLabelSize(0.05);
   f_9360139->GetXaxis()->SetTitleSize(0.06);
   f_9360139->GetXaxis()->SetTitleFont(132);
   f_9360139->GetYaxis()->SetLabelFont(132);
   f_9360139->GetYaxis()->SetLabelSize(0.05);
   f_9360139->GetYaxis()->SetTitleSize(0.06);
   f_9360139->GetYaxis()->SetTitleFont(42);
   f_9360139->SetParameter(0,0);
   f_9360139->SetParError(0,0);
   f_9360139->SetParLimits(0,0,0);
   f_9360139->SetParameter(1,0);
   f_9360139->SetParError(1,0);
   f_9360139->SetParLimits(1,0,0);
   f_9360139->SetParameter(2,0);
   f_9360139->SetParError(2,0);
   f_9360139->SetParLimits(2,0,0);
   f_9360139->SetParameter(3,0);
   f_9360139->SetParError(3,0);
   f_9360139->SetParLimits(3,0,0);
   f_9360139->SetParameter(4,0);
   f_9360139->SetParError(4,0);
   f_9360139->SetParLimits(4,0,0);
   f_9360139->SetParameter(5,0);
   f_9360139->SetParError(5,0);
   f_9360139->SetParLimits(5,0,0);
   f_9360139->SetParameter(6,0);
   f_9360139->SetParError(6,0);
   f_9360139->SetParLimits(6,0,0);
   f_9360139->Draw("same");
   
   Double_t Graph0_fx97[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph0_fy97[203] = {
   0.9256104,
   0.9238688,
   0.9210228,
   0.9171392,
   0.9122826,
   0.9065158,
   0.8998991,
   0.8924908,
   0.8843471,
   0.8755219,
   0.8660671,
   0.8560322,
   0.8454649,
   0.8344107,
   0.822913,
   0.8110133,
   0.7987511,
   0.786164,
   0.7732877,
   0.760156,
   0.7468011,
   0.7332533,
   0.7195413,
   0.7056924,
   0.6917319,
   0.677684,
   0.6635714,
   0.6494151,
   0.635235,
   0.6210499,
   0.6068771,
   0.5927328,
   0.5786321,
   0.5645891,
   0.5506168,
   0.5367274,
   0.522932,
   0.5092411,
   0.495664,
   0.4822097,
   0.4688861,
   0.4557007,
   0.4426603,
   0.429771,
   0.4170385,
   0.404468,
   0.392064,
   0.3798309,
   0.3677724,
   0.355892,
   0.3441929,
   0.3326779,
   0.3213495,
   0.31021,
   0.2992614,
   0.2885055,
   0.2779442,
   0.2675787,
   0.2574105,
   0.2474408,
   0.2376706,
   0.228101,
   0.2187329,
   0.209567,
   0.2006041,
   0.191845,
   0.1832902,
   0.1749402,
   0.1667958,
   0.1588572,
   0.1511249,
   0.1435994,
   0.1362809,
   0.1291696,
   0.1222658,
   0.1155697,
   0.1090811,
   0.1028002,
   0.09672666,
   0.09086027,
   0.08520061,
   0.0797471,
   0.07449902,
   0.06945542,
   0.06461517,
   0.05997689,
   0.05553895,
   0.05129944,
   0.04725614,
   0.04340648,
   0.03974754,
   0.03627601,
   0.03298814,
   0.02987976,
   0.02694617,
   0.02418218,
   0.02158205,
   0.01913946,
   0.01684745,
   0.01469845,
   0.01268419,
   0.01185286,
   0.01377849,
   0.01584026,
   0.01804628,
   0.02040403,
   0.02292039,
   0.02560168,
   0.02845362,
   0.03148141,
   0.03468976,
   0.03808285,
   0.04166444,
   0.04543784,
   0.04940596,
   0.05357134,
   0.05793617,
   0.06250232,
   0.06727138,
   0.07224464,
   0.07742319,
   0.08280788,
   0.08839938,
   0.09419817,
   0.1002046,
   0.1064189,
   0.1128411,
   0.1194712,
   0.1263092,
   0.133355,
   0.1406082,
   0.1480686,
   0.155736,
   0.1636099,
   0.1716902,
   0.1799762,
   0.1884677,
   0.1971642,
   0.2060653,
   0.2151703,
   0.2244789,
   0.2339903,
   0.243704,
   0.2536193,
   0.2637352,
   0.274051,
   0.2845656,
   0.2952778,
   0.3061864,
   0.3172899,
   0.3285865,
   0.3400744,
   0.3517513,
   0.3636148,
   0.375662,
   0.3878898,
   0.4002947,
   0.4128726,
   0.4256192,
   0.4385293,
   0.4515976,
   0.4648178,
   0.4781832,
   0.4916862,
   0.5053188,
   0.5190717,
   0.5329353,
   0.5468986,
   0.5609499,
   0.5750765,
   0.5892644,
   0.6034988,
   0.6177634,
   0.6320408,
   0.6463123,
   0.6605577,
   0.6747554,
   0.6888824,
   0.7029141,
   0.7168242,
   0.7305849,
   0.7441665,
   0.7575376,
   0.7706649,
   0.7835133,
   0.7960458,
   0.8082234,
   0.8200051,
   0.8313478,
   0.8422066,
   0.8525341,
   0.8622813,
   0.8713969,
   0.8798274,
   0.8875175,
   0.8944097,
   0.9004447,
   0.9055611,
   0.9096958,
   0.9127838,
   0.9147586,
   0.915552,
   0.9256104};
   TGraph *graph = new TGraph(203,Graph0_fx97,Graph0_fy97);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph97 = new TH1F("Graph_Graph97","Graph",203,0,2.75);
   Graph_Graph97->SetMinimum(0);
   Graph_Graph97->SetMaximum(1.016986);
   Graph_Graph97->SetDirectory(0);
   Graph_Graph97->SetStats(0);
   Graph_Graph97->SetMarkerStyle(20);
   Graph_Graph97->SetMarkerSize(1.2);
   Graph_Graph97->GetXaxis()->SetNdivisions(505);
   Graph_Graph97->GetXaxis()->SetLabelFont(132);
   Graph_Graph97->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph97->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph97->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph97->GetXaxis()->SetTitleFont(132);
   Graph_Graph97->GetYaxis()->SetLabelFont(132);
   Graph_Graph97->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph97->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph97->GetYaxis()->SetTitleFont(42);
   Graph_Graph97->GetZaxis()->SetLabelFont(132);
   Graph_Graph97->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph97->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph97->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph97);
   
   graph->Draw("flc");
   
   TF1 *f_9330140 = new TF1("*f_9330",0,2.5,7);
    //The original function : f_9330 had originally been created by:
    //TF1 *f_9330 = new TF1("f_9330",f_9330,0,2.5,7);
   f_9330140->SetRange(0,2.5);
   f_9330140->SetName("f_9330");
   f_9330140->SetTitle("f_9330");
   f_9330140->SetNpx(500);
   f_9330140->SetSavedPoint(0,0.853045);
   f_9330140->SetSavedPoint(1,0.8523708);
   f_9330140->SetSavedPoint(2,0.85167);
   f_9330140->SetSavedPoint(3,0.850943);
   f_9330140->SetSavedPoint(4,0.85019);
   f_9330140->SetSavedPoint(5,0.8494115);
   f_9330140->SetSavedPoint(6,0.8486078);
   f_9330140->SetSavedPoint(7,0.8477793);
   f_9330140->SetSavedPoint(8,0.8469263);
   f_9330140->SetSavedPoint(9,0.8460492);
   f_9330140->SetSavedPoint(10,0.8451483);
   f_9330140->SetSavedPoint(11,0.8442241);
   f_9330140->SetSavedPoint(12,0.8432767);
   f_9330140->SetSavedPoint(13,0.8423066);
   f_9330140->SetSavedPoint(14,0.8413141);
   f_9330140->SetSavedPoint(15,0.8402995);
   f_9330140->SetSavedPoint(16,0.8392632);
   f_9330140->SetSavedPoint(17,0.8382054);
   f_9330140->SetSavedPoint(18,0.8371265);
   f_9330140->SetSavedPoint(19,0.8360269);
   f_9330140->SetSavedPoint(20,0.8349067);
   f_9330140->SetSavedPoint(21,0.8337663);
   f_9330140->SetSavedPoint(22,0.8326061);
   f_9330140->SetSavedPoint(23,0.8314262);
   f_9330140->SetSavedPoint(24,0.8302271);
   f_9330140->SetSavedPoint(25,0.829009);
   f_9330140->SetSavedPoint(26,0.8277722);
   f_9330140->SetSavedPoint(27,0.826517);
   f_9330140->SetSavedPoint(28,0.8252436);
   f_9330140->SetSavedPoint(29,0.8239524);
   f_9330140->SetSavedPoint(30,0.8226436);
   f_9330140->SetSavedPoint(31,0.8213175);
   f_9330140->SetSavedPoint(32,0.8199744);
   f_9330140->SetSavedPoint(33,0.8186145);
   f_9330140->SetSavedPoint(34,0.8172381);
   f_9330140->SetSavedPoint(35,0.8158454);
   f_9330140->SetSavedPoint(36,0.8144367);
   f_9330140->SetSavedPoint(37,0.8130123);
   f_9330140->SetSavedPoint(38,0.8115724);
   f_9330140->SetSavedPoint(39,0.8101173);
   f_9330140->SetSavedPoint(40,0.8086472);
   f_9330140->SetSavedPoint(41,0.8071623);
   f_9330140->SetSavedPoint(42,0.8056629);
   f_9330140->SetSavedPoint(43,0.8041492);
   f_9330140->SetSavedPoint(44,0.8026214);
   f_9330140->SetSavedPoint(45,0.8010798);
   f_9330140->SetSavedPoint(46,0.7995247);
   f_9330140->SetSavedPoint(47,0.7979561);
   f_9330140->SetSavedPoint(48,0.7963744);
   f_9330140->SetSavedPoint(49,0.7947798);
   f_9330140->SetSavedPoint(50,0.7931724);
   f_9330140->SetSavedPoint(51,0.7915525);
   f_9330140->SetSavedPoint(52,0.7899203);
   f_9330140->SetSavedPoint(53,0.7882761);
   f_9330140->SetSavedPoint(54,0.7866199);
   f_9330140->SetSavedPoint(55,0.7849521);
   f_9330140->SetSavedPoint(56,0.7832727);
   f_9330140->SetSavedPoint(57,0.7815821);
   f_9330140->SetSavedPoint(58,0.7798804);
   f_9330140->SetSavedPoint(59,0.7781677);
   f_9330140->SetSavedPoint(60,0.7764444);
   f_9330140->SetSavedPoint(61,0.7747105);
   f_9330140->SetSavedPoint(62,0.7729662);
   f_9330140->SetSavedPoint(63,0.7712118);
   f_9330140->SetSavedPoint(64,0.7694474);
   f_9330140->SetSavedPoint(65,0.7676732);
   f_9330140->SetSavedPoint(66,0.7658893);
   f_9330140->SetSavedPoint(67,0.7640959);
   f_9330140->SetSavedPoint(68,0.7622933);
   f_9330140->SetSavedPoint(69,0.7604815);
   f_9330140->SetSavedPoint(70,0.7586608);
   f_9330140->SetSavedPoint(71,0.7568312);
   f_9330140->SetSavedPoint(72,0.754993);
   f_9330140->SetSavedPoint(73,0.7531463);
   f_9330140->SetSavedPoint(74,0.7512913);
   f_9330140->SetSavedPoint(75,0.7494281);
   f_9330140->SetSavedPoint(76,0.7475568);
   f_9330140->SetSavedPoint(77,0.7456777);
   f_9330140->SetSavedPoint(78,0.7437908);
   f_9330140->SetSavedPoint(79,0.7418964);
   f_9330140->SetSavedPoint(80,0.7399945);
   f_9330140->SetSavedPoint(81,0.7380853);
   f_9330140->SetSavedPoint(82,0.7361689);
   f_9330140->SetSavedPoint(83,0.7342455);
   f_9330140->SetSavedPoint(84,0.7323152);
   f_9330140->SetSavedPoint(85,0.7303781);
   f_9330140->SetSavedPoint(86,0.7284345);
   f_9330140->SetSavedPoint(87,0.7264843);
   f_9330140->SetSavedPoint(88,0.7245277);
   f_9330140->SetSavedPoint(89,0.7225649);
   f_9330140->SetSavedPoint(90,0.7205959);
   f_9330140->SetSavedPoint(91,0.718621);
   f_9330140->SetSavedPoint(92,0.7166402);
   f_9330140->SetSavedPoint(93,0.7146536);
   f_9330140->SetSavedPoint(94,0.7126613);
   f_9330140->SetSavedPoint(95,0.7106635);
   f_9330140->SetSavedPoint(96,0.7086603);
   f_9330140->SetSavedPoint(97,0.7066518);
   f_9330140->SetSavedPoint(98,0.7046381);
   f_9330140->SetSavedPoint(99,0.7026193);
   f_9330140->SetSavedPoint(100,0.7005955);
   f_9330140->SetSavedPoint(101,0.6985669);
   f_9330140->SetSavedPoint(102,0.6965334);
   f_9330140->SetSavedPoint(103,0.6944953);
   f_9330140->SetSavedPoint(104,0.6924526);
   f_9330140->SetSavedPoint(105,0.6904055);
   f_9330140->SetSavedPoint(106,0.6883539);
   f_9330140->SetSavedPoint(107,0.6862981);
   f_9330140->SetSavedPoint(108,0.6842381);
   f_9330140->SetSavedPoint(109,0.682174);
   f_9330140->SetSavedPoint(110,0.6801058);
   f_9330140->SetSavedPoint(111,0.6780338);
   f_9330140->SetSavedPoint(112,0.6759579);
   f_9330140->SetSavedPoint(113,0.6738783);
   f_9330140->SetSavedPoint(114,0.6717951);
   f_9330140->SetSavedPoint(115,0.6697083);
   f_9330140->SetSavedPoint(116,0.667618);
   f_9330140->SetSavedPoint(117,0.6655243);
   f_9330140->SetSavedPoint(118,0.6634273);
   f_9330140->SetSavedPoint(119,0.661327);
   f_9330140->SetSavedPoint(120,0.6592236);
   f_9330140->SetSavedPoint(121,0.657117);
   f_9330140->SetSavedPoint(122,0.6550075);
   f_9330140->SetSavedPoint(123,0.6528951);
   f_9330140->SetSavedPoint(124,0.6507797);
   f_9330140->SetSavedPoint(125,0.6486616);
   f_9330140->SetSavedPoint(126,0.6465408);
   f_9330140->SetSavedPoint(127,0.6444173);
   f_9330140->SetSavedPoint(128,0.6422913);
   f_9330140->SetSavedPoint(129,0.6401627);
   f_9330140->SetSavedPoint(130,0.6380317);
   f_9330140->SetSavedPoint(131,0.6358983);
   f_9330140->SetSavedPoint(132,0.6337626);
   f_9330140->SetSavedPoint(133,0.6316247);
   f_9330140->SetSavedPoint(134,0.6294845);
   f_9330140->SetSavedPoint(135,0.6273423);
   f_9330140->SetSavedPoint(136,0.625198);
   f_9330140->SetSavedPoint(137,0.6230516);
   f_9330140->SetSavedPoint(138,0.6209034);
   f_9330140->SetSavedPoint(139,0.6187532);
   f_9330140->SetSavedPoint(140,0.6166013);
   f_9330140->SetSavedPoint(141,0.6144475);
   f_9330140->SetSavedPoint(142,0.6122921);
   f_9330140->SetSavedPoint(143,0.6101349);
   f_9330140->SetSavedPoint(144,0.6079762);
   f_9330140->SetSavedPoint(145,0.605816);
   f_9330140->SetSavedPoint(146,0.6036542);
   f_9330140->SetSavedPoint(147,0.601491);
   f_9330140->SetSavedPoint(148,0.5993264);
   f_9330140->SetSavedPoint(149,0.5971604);
   f_9330140->SetSavedPoint(150,0.5949931);
   f_9330140->SetSavedPoint(151,0.5928246);
   f_9330140->SetSavedPoint(152,0.5906549);
   f_9330140->SetSavedPoint(153,0.5884841);
   f_9330140->SetSavedPoint(154,0.5863121);
   f_9330140->SetSavedPoint(155,0.5841391);
   f_9330140->SetSavedPoint(156,0.581965);
   f_9330140->SetSavedPoint(157,0.57979);
   f_9330140->SetSavedPoint(158,0.5776141);
   f_9330140->SetSavedPoint(159,0.5754373);
   f_9330140->SetSavedPoint(160,0.5732596);
   f_9330140->SetSavedPoint(161,0.5710812);
   f_9330140->SetSavedPoint(162,0.568902);
   f_9330140->SetSavedPoint(163,0.566722);
   f_9330140->SetSavedPoint(164,0.5645414);
   f_9330140->SetSavedPoint(165,0.5623602);
   f_9330140->SetSavedPoint(166,0.5601784);
   f_9330140->SetSavedPoint(167,0.557996);
   f_9330140->SetSavedPoint(168,0.5558131);
   f_9330140->SetSavedPoint(169,0.5536298);
   f_9330140->SetSavedPoint(170,0.551446);
   f_9330140->SetSavedPoint(171,0.5492618);
   f_9330140->SetSavedPoint(172,0.5470772);
   f_9330140->SetSavedPoint(173,0.5448923);
   f_9330140->SetSavedPoint(174,0.5427071);
   f_9330140->SetSavedPoint(175,0.5405217);
   f_9330140->SetSavedPoint(176,0.538336);
   f_9330140->SetSavedPoint(177,0.5361502);
   f_9330140->SetSavedPoint(178,0.5339642);
   f_9330140->SetSavedPoint(179,0.5317781);
   f_9330140->SetSavedPoint(180,0.5295919);
   f_9330140->SetSavedPoint(181,0.5274056);
   f_9330140->SetSavedPoint(182,0.5252194);
   f_9330140->SetSavedPoint(183,0.5230331);
   f_9330140->SetSavedPoint(184,0.520847);
   f_9330140->SetSavedPoint(185,0.5186608);
   f_9330140->SetSavedPoint(186,0.5164749);
   f_9330140->SetSavedPoint(187,0.514289);
   f_9330140->SetSavedPoint(188,0.5121033);
   f_9330140->SetSavedPoint(189,0.5099179);
   f_9330140->SetSavedPoint(190,0.5077327);
   f_9330140->SetSavedPoint(191,0.5055477);
   f_9330140->SetSavedPoint(192,0.5033631);
   f_9330140->SetSavedPoint(193,0.5011788);
   f_9330140->SetSavedPoint(194,0.4989948);
   f_9330140->SetSavedPoint(195,0.4968113);
   f_9330140->SetSavedPoint(196,0.4946281);
   f_9330140->SetSavedPoint(197,0.4924455);
   f_9330140->SetSavedPoint(198,0.4902633);
   f_9330140->SetSavedPoint(199,0.4880816);
   f_9330140->SetSavedPoint(200,0.4859004);
   f_9330140->SetSavedPoint(201,0.4837199);
   f_9330140->SetSavedPoint(202,0.4815399);
   f_9330140->SetSavedPoint(203,0.4793606);
   f_9330140->SetSavedPoint(204,0.4771819);
   f_9330140->SetSavedPoint(205,0.4750039);
   f_9330140->SetSavedPoint(206,0.4728267);
   f_9330140->SetSavedPoint(207,0.4706501);
   f_9330140->SetSavedPoint(208,0.4684744);
   f_9330140->SetSavedPoint(209,0.4662994);
   f_9330140->SetSavedPoint(210,0.4641253);
   f_9330140->SetSavedPoint(211,0.4619521);
   f_9330140->SetSavedPoint(212,0.4597797);
   f_9330140->SetSavedPoint(213,0.4576082);
   f_9330140->SetSavedPoint(214,0.4554377);
   f_9330140->SetSavedPoint(215,0.4532682);
   f_9330140->SetSavedPoint(216,0.4510997);
   f_9330140->SetSavedPoint(217,0.4489322);
   f_9330140->SetSavedPoint(218,0.4467657);
   f_9330140->SetSavedPoint(219,0.4446004);
   f_9330140->SetSavedPoint(220,0.4424361);
   f_9330140->SetSavedPoint(221,0.440273);
   f_9330140->SetSavedPoint(222,0.4381111);
   f_9330140->SetSavedPoint(223,0.4359504);
   f_9330140->SetSavedPoint(224,0.4337909);
   f_9330140->SetSavedPoint(225,0.4316327);
   f_9330140->SetSavedPoint(226,0.4294758);
   f_9330140->SetSavedPoint(227,0.4273202);
   f_9330140->SetSavedPoint(228,0.4251659);
   f_9330140->SetSavedPoint(229,0.423013);
   f_9330140->SetSavedPoint(230,0.4208615);
   f_9330140->SetSavedPoint(231,0.4187115);
   f_9330140->SetSavedPoint(232,0.4165629);
   f_9330140->SetSavedPoint(233,0.4144158);
   f_9330140->SetSavedPoint(234,0.4122702);
   f_9330140->SetSavedPoint(235,0.4101262);
   f_9330140->SetSavedPoint(236,0.4079837);
   f_9330140->SetSavedPoint(237,0.4058429);
   f_9330140->SetSavedPoint(238,0.4037037);
   f_9330140->SetSavedPoint(239,0.4015662);
   f_9330140->SetSavedPoint(240,0.3994304);
   f_9330140->SetSavedPoint(241,0.3972963);
   f_9330140->SetSavedPoint(242,0.395164);
   f_9330140->SetSavedPoint(243,0.3930335);
   f_9330140->SetSavedPoint(244,0.3909048);
   f_9330140->SetSavedPoint(245,0.3887779);
   f_9330140->SetSavedPoint(246,0.386653);
   f_9330140->SetSavedPoint(247,0.3845299);
   f_9330140->SetSavedPoint(248,0.3824089);
   f_9330140->SetSavedPoint(249,0.3802898);
   f_9330140->SetSavedPoint(250,0.3781727);
   f_9330140->SetSavedPoint(251,0.3760576);
   f_9330140->SetSavedPoint(252,0.3739447);
   f_9330140->SetSavedPoint(253,0.3718338);
   f_9330140->SetSavedPoint(254,0.3697251);
   f_9330140->SetSavedPoint(255,0.3676186);
   f_9330140->SetSavedPoint(256,0.3655143);
   f_9330140->SetSavedPoint(257,0.3634122);
   f_9330140->SetSavedPoint(258,0.3613124);
   f_9330140->SetSavedPoint(259,0.359215);
   f_9330140->SetSavedPoint(260,0.3571198);
   f_9330140->SetSavedPoint(261,0.3550271);
   f_9330140->SetSavedPoint(262,0.3529367);
   f_9330140->SetSavedPoint(263,0.3508488);
   f_9330140->SetSavedPoint(264,0.3487634);
   f_9330140->SetSavedPoint(265,0.3466805);
   f_9330140->SetSavedPoint(266,0.3446002);
   f_9330140->SetSavedPoint(267,0.3425225);
   f_9330140->SetSavedPoint(268,0.3404473);
   f_9330140->SetSavedPoint(269,0.3383749);
   f_9330140->SetSavedPoint(270,0.3363051);
   f_9330140->SetSavedPoint(271,0.3342381);
   f_9330140->SetSavedPoint(272,0.3321738);
   f_9330140->SetSavedPoint(273,0.3301124);
   f_9330140->SetSavedPoint(274,0.3280537);
   f_9330140->SetSavedPoint(275,0.325998);
   f_9330140->SetSavedPoint(276,0.3239452);
   f_9330140->SetSavedPoint(277,0.3218953);
   f_9330140->SetSavedPoint(278,0.3198485);
   f_9330140->SetSavedPoint(279,0.3178046);
   f_9330140->SetSavedPoint(280,0.3157639);
   f_9330140->SetSavedPoint(281,0.3137262);
   f_9330140->SetSavedPoint(282,0.3116917);
   f_9330140->SetSavedPoint(283,0.3096604);
   f_9330140->SetSavedPoint(284,0.3076323);
   f_9330140->SetSavedPoint(285,0.3056075);
   f_9330140->SetSavedPoint(286,0.3035859);
   f_9330140->SetSavedPoint(287,0.3015678);
   f_9330140->SetSavedPoint(288,0.299553);
   f_9330140->SetSavedPoint(289,0.2975416);
   f_9330140->SetSavedPoint(290,0.2955337);
   f_9330140->SetSavedPoint(291,0.2935293);
   f_9330140->SetSavedPoint(292,0.2915285);
   f_9330140->SetSavedPoint(293,0.2895312);
   f_9330140->SetSavedPoint(294,0.2875376);
   f_9330140->SetSavedPoint(295,0.2855476);
   f_9330140->SetSavedPoint(296,0.2835614);
   f_9330140->SetSavedPoint(297,0.2815789);
   f_9330140->SetSavedPoint(298,0.2796003);
   f_9330140->SetSavedPoint(299,0.2776254);
   f_9330140->SetSavedPoint(300,0.2756545);
   f_9330140->SetSavedPoint(301,0.2736875);
   f_9330140->SetSavedPoint(302,0.2717244);
   f_9330140->SetSavedPoint(303,0.2697654);
   f_9330140->SetSavedPoint(304,0.2678104);
   f_9330140->SetSavedPoint(305,0.2658595);
   f_9330140->SetSavedPoint(306,0.2639128);
   f_9330140->SetSavedPoint(307,0.2619703);
   f_9330140->SetSavedPoint(308,0.260032);
   f_9330140->SetSavedPoint(309,0.258098);
   f_9330140->SetSavedPoint(310,0.2561683);
   f_9330140->SetSavedPoint(311,0.254243);
   f_9330140->SetSavedPoint(312,0.252322);
   f_9330140->SetSavedPoint(313,0.2504056);
   f_9330140->SetSavedPoint(314,0.2484936);
   f_9330140->SetSavedPoint(315,0.2465862);
   f_9330140->SetSavedPoint(316,0.2446834);
   f_9330140->SetSavedPoint(317,0.2427853);
   f_9330140->SetSavedPoint(318,0.2408918);
   f_9330140->SetSavedPoint(319,0.2390031);
   f_9330140->SetSavedPoint(320,0.2371191);
   f_9330140->SetSavedPoint(321,0.23524);
   f_9330140->SetSavedPoint(322,0.2333657);
   f_9330140->SetSavedPoint(323,0.2314964);
   f_9330140->SetSavedPoint(324,0.229632);
   f_9330140->SetSavedPoint(325,0.2277726);
   f_9330140->SetSavedPoint(326,0.2259183);
   f_9330140->SetSavedPoint(327,0.2240691);
   f_9330140->SetSavedPoint(328,0.2222251);
   f_9330140->SetSavedPoint(329,0.2203862);
   f_9330140->SetSavedPoint(330,0.2185526);
   f_9330140->SetSavedPoint(331,0.2167243);
   f_9330140->SetSavedPoint(332,0.2149014);
   f_9330140->SetSavedPoint(333,0.2130838);
   f_9330140->SetSavedPoint(334,0.2112717);
   f_9330140->SetSavedPoint(335,0.209465);
   f_9330140->SetSavedPoint(336,0.2076639);
   f_9330140->SetSavedPoint(337,0.2058684);
   f_9330140->SetSavedPoint(338,0.2040785);
   f_9330140->SetSavedPoint(339,0.2022943);
   f_9330140->SetSavedPoint(340,0.2005158);
   f_9330140->SetSavedPoint(341,0.198743);
   f_9330140->SetSavedPoint(342,0.1969761);
   f_9330140->SetSavedPoint(343,0.1952151);
   f_9330140->SetSavedPoint(344,0.19346);
   f_9330140->SetSavedPoint(345,0.1917108);
   f_9330140->SetSavedPoint(346,0.1899676);
   f_9330140->SetSavedPoint(347,0.1882306);
   f_9330140->SetSavedPoint(348,0.1864996);
   f_9330140->SetSavedPoint(349,0.1847747);
   f_9330140->SetSavedPoint(350,0.1830561);
   f_9330140->SetSavedPoint(351,0.1813437);
   f_9330140->SetSavedPoint(352,0.1796376);
   f_9330140->SetSavedPoint(353,0.1779379);
   f_9330140->SetSavedPoint(354,0.1762445);
   f_9330140->SetSavedPoint(355,0.1745576);
   f_9330140->SetSavedPoint(356,0.1728772);
   f_9330140->SetSavedPoint(357,0.1712033);
   f_9330140->SetSavedPoint(358,0.169536);
   f_9330140->SetSavedPoint(359,0.1678753);
   f_9330140->SetSavedPoint(360,0.1662212);
   f_9330140->SetSavedPoint(361,0.1645739);
   f_9330140->SetSavedPoint(362,0.1629334);
   f_9330140->SetSavedPoint(363,0.1612997);
   f_9330140->SetSavedPoint(364,0.1596728);
   f_9330140->SetSavedPoint(365,0.1580528);
   f_9330140->SetSavedPoint(366,0.1564398);
   f_9330140->SetSavedPoint(367,0.1548337);
   f_9330140->SetSavedPoint(368,0.1532347);
   f_9330140->SetSavedPoint(369,0.1516428);
   f_9330140->SetSavedPoint(370,0.150058);
   f_9330140->SetSavedPoint(371,0.1484804);
   f_9330140->SetSavedPoint(372,0.14691);
   f_9330140->SetSavedPoint(373,0.1453468);
   f_9330140->SetSavedPoint(374,0.143791);
   f_9330140->SetSavedPoint(375,0.1422425);
   f_9330140->SetSavedPoint(376,0.1407014);
   f_9330140->SetSavedPoint(377,0.1391677);
   f_9330140->SetSavedPoint(378,0.1376415);
   f_9330140->SetSavedPoint(379,0.1361228);
   f_9330140->SetSavedPoint(380,0.1346116);
   f_9330140->SetSavedPoint(381,0.1331081);
   f_9330140->SetSavedPoint(382,0.1316122);
   f_9330140->SetSavedPoint(383,0.1301239);
   f_9330140->SetSavedPoint(384,0.1286434);
   f_9330140->SetSavedPoint(385,0.1271707);
   f_9330140->SetSavedPoint(386,0.1257057);
   f_9330140->SetSavedPoint(387,0.1242486);
   f_9330140->SetSavedPoint(388,0.1227993);
   f_9330140->SetSavedPoint(389,0.121358);
   f_9330140->SetSavedPoint(390,0.1199246);
   f_9330140->SetSavedPoint(391,0.1184992);
   f_9330140->SetSavedPoint(392,0.1170818);
   f_9330140->SetSavedPoint(393,0.1156724);
   f_9330140->SetSavedPoint(394,0.1142712);
   f_9330140->SetSavedPoint(395,0.1128781);
   f_9330140->SetSavedPoint(396,0.1114931);
   f_9330140->SetSavedPoint(397,0.1101164);
   f_9330140->SetSavedPoint(398,0.1087478);
   f_9330140->SetSavedPoint(399,0.1073876);
   f_9330140->SetSavedPoint(400,0.1060356);
   f_9330140->SetSavedPoint(401,0.104692);
   f_9330140->SetSavedPoint(402,0.1033567);
   f_9330140->SetSavedPoint(403,0.1020297);
   f_9330140->SetSavedPoint(404,0.1007112);
   f_9330140->SetSavedPoint(405,0.09940117);
   f_9330140->SetSavedPoint(406,0.09809958);
   f_9330140->SetSavedPoint(407,0.09680649);
   f_9330140->SetSavedPoint(408,0.09552191);
   f_9330140->SetSavedPoint(409,0.09424589);
   f_9330140->SetSavedPoint(410,0.09297844);
   f_9330140->SetSavedPoint(411,0.09171959);
   f_9330140->SetSavedPoint(412,0.09046936);
   f_9330140->SetSavedPoint(413,0.08922777);
   f_9330140->SetSavedPoint(414,0.08799486);
   f_9330140->SetSavedPoint(415,0.08677062);
   f_9330140->SetSavedPoint(416,0.0855551);
   f_9330140->SetSavedPoint(417,0.0843483);
   f_9330140->SetSavedPoint(418,0.08315024);
   f_9330140->SetSavedPoint(419,0.08196095);
   f_9330140->SetSavedPoint(420,0.08078043);
   f_9330140->SetSavedPoint(421,0.07960872);
   f_9330140->SetSavedPoint(422,0.0784458);
   f_9330140->SetSavedPoint(423,0.07729172);
   f_9330140->SetSavedPoint(424,0.07614647);
   f_9330140->SetSavedPoint(425,0.07501006);
   f_9330140->SetSavedPoint(426,0.07388252);
   f_9330140->SetSavedPoint(427,0.07276384);
   f_9330140->SetSavedPoint(428,0.07165404);
   f_9330140->SetSavedPoint(429,0.07055312);
   f_9330140->SetSavedPoint(430,0.0694611);
   f_9330140->SetSavedPoint(431,0.06837797);
   f_9330140->SetSavedPoint(432,0.06730375);
   f_9330140->SetSavedPoint(433,0.06623842);
   f_9330140->SetSavedPoint(434,0.06518201);
   f_9330140->SetSavedPoint(435,0.0641345);
   f_9330140->SetSavedPoint(436,0.0630959);
   f_9330140->SetSavedPoint(437,0.06206621);
   f_9330140->SetSavedPoint(438,0.06104542);
   f_9330140->SetSavedPoint(439,0.06003353);
   f_9330140->SetSavedPoint(440,0.05903053);
   f_9330140->SetSavedPoint(441,0.05803642);
   f_9330140->SetSavedPoint(442,0.0570512);
   f_9330140->SetSavedPoint(443,0.05607484);
   f_9330140->SetSavedPoint(444,0.05510735);
   f_9330140->SetSavedPoint(445,0.0541487);
   f_9330140->SetSavedPoint(446,0.0531989);
   f_9330140->SetSavedPoint(447,0.05225791);
   f_9330140->SetSavedPoint(448,0.05132573);
   f_9330140->SetSavedPoint(449,0.05040234);
   f_9330140->SetSavedPoint(450,0.04948772);
   f_9330140->SetSavedPoint(451,0.04858185);
   f_9330140->SetSavedPoint(452,0.04768471);
   f_9330140->SetSavedPoint(453,0.04679628);
   f_9330140->SetSavedPoint(454,0.04591652);
   f_9330140->SetSavedPoint(455,0.04504542);
   f_9330140->SetSavedPoint(456,0.04418295);
   f_9330140->SetSavedPoint(457,0.04332908);
   f_9330140->SetSavedPoint(458,0.04248377);
   f_9330140->SetSavedPoint(459,0.041647);
   f_9330140->SetSavedPoint(460,0.04081873);
   f_9330140->SetSavedPoint(461,0.03999892);
   f_9330140->SetSavedPoint(462,0.03918754);
   f_9330140->SetSavedPoint(463,0.03838454);
   f_9330140->SetSavedPoint(464,0.0375899);
   f_9330140->SetSavedPoint(465,0.03680355);
   f_9330140->SetSavedPoint(466,0.03602547);
   f_9330140->SetSavedPoint(467,0.0352556);
   f_9330140->SetSavedPoint(468,0.03449389);
   f_9330140->SetSavedPoint(469,0.0337403);
   f_9330140->SetSavedPoint(470,0.03299477);
   f_9330140->SetSavedPoint(471,0.03225725);
   f_9330140->SetSavedPoint(472,0.03152768);
   f_9330140->SetSavedPoint(473,0.03080601);
   f_9330140->SetSavedPoint(474,0.03009218);
   f_9330140->SetSavedPoint(475,0.02938612);
   f_9330140->SetSavedPoint(476,0.02868777);
   f_9330140->SetSavedPoint(477,0.02799707);
   f_9330140->SetSavedPoint(478,0.02731395);
   f_9330140->SetSavedPoint(479,0.02663834);
   f_9330140->SetSavedPoint(480,0.02597017);
   f_9330140->SetSavedPoint(481,0.02530936);
   f_9330140->SetSavedPoint(482,0.02465584);
   f_9330140->SetSavedPoint(483,0.02400953);
   f_9330140->SetSavedPoint(484,0.02337035);
   f_9330140->SetSavedPoint(485,0.02273821);
   f_9330140->SetSavedPoint(486,0.02211304);
   f_9330140->SetSavedPoint(487,0.02149475);
   f_9330140->SetSavedPoint(488,0.02088324);
   f_9330140->SetSavedPoint(489,0.02027843);
   f_9330140->SetSavedPoint(490,0.01968022);
   f_9330140->SetSavedPoint(491,0.01908851);
   f_9330140->SetSavedPoint(492,0.01850322);
   f_9330140->SetSavedPoint(493,0.01792423);
   f_9330140->SetSavedPoint(494,0.01735144);
   f_9330140->SetSavedPoint(495,0.01678475);
   f_9330140->SetSavedPoint(496,0.01622405);
   f_9330140->SetSavedPoint(497,0.01566922);
   f_9330140->SetSavedPoint(498,0.01512017);
   f_9330140->SetSavedPoint(499,0.01457676);
   f_9330140->SetSavedPoint(500,0.01403889);
   f_9330140->SetSavedPoint(501,0);
   f_9330140->SetSavedPoint(502,2.5);
   f_9330140->SetFillColor(19);
   f_9330140->SetFillStyle(0);
   f_9330140->SetMarkerStyle(20);
   f_9330140->SetMarkerSize(1.2);
   f_9330140->SetLineColor(92);
   f_9330140->SetLineWidth(3);
   f_9330140->GetXaxis()->SetNdivisions(505);
   f_9330140->GetXaxis()->SetLabelFont(132);
   f_9330140->GetXaxis()->SetLabelOffset(0.015);
   f_9330140->GetXaxis()->SetLabelSize(0.05);
   f_9330140->GetXaxis()->SetTitleSize(0.06);
   f_9330140->GetXaxis()->SetTitleFont(132);
   f_9330140->GetYaxis()->SetLabelFont(132);
   f_9330140->GetYaxis()->SetLabelSize(0.05);
   f_9330140->GetYaxis()->SetTitleSize(0.06);
   f_9330140->GetYaxis()->SetTitleFont(42);
   f_9330140->SetParameter(0,0);
   f_9330140->SetParError(0,0);
   f_9330140->SetParLimits(0,0,0);
   f_9330140->SetParameter(1,0);
   f_9330140->SetParError(1,0);
   f_9330140->SetParLimits(1,0,0);
   f_9330140->SetParameter(2,0);
   f_9330140->SetParError(2,0);
   f_9330140->SetParLimits(2,0,0);
   f_9330140->SetParameter(3,0);
   f_9330140->SetParError(3,0);
   f_9330140->SetParLimits(3,0,0);
   f_9330140->SetParameter(4,0);
   f_9330140->SetParError(4,0);
   f_9330140->SetParLimits(4,0,0);
   f_9330140->SetParameter(5,0);
   f_9330140->SetParError(5,0);
   f_9330140->SetParLimits(5,0,0);
   f_9330140->SetParameter(6,0);
   f_9330140->SetParError(6,0);
   f_9330140->SetParLimits(6,0,0);
   f_9330140->Draw("same");
   
   TF1 *f_9370141 = new TF1("*f_9370",0,2.5,7);
    //The original function : f_9370 had originally been created by:
    //TF1 *f_9370 = new TF1("f_9370",f_9370,0,2.5,7);
   f_9370141->SetRange(0,2.5);
   f_9370141->SetName("f_9370");
   f_9370141->SetTitle("f_9370");
   f_9370141->SetNpx(500);
   f_9370141->SetSavedPoint(0,0.839085);
   f_9370141->SetSavedPoint(1,0.838975);
   f_9370141->SetSavedPoint(2,0.8388247);
   f_9370141->SetSavedPoint(3,0.8386345);
   f_9370141->SetSavedPoint(4,0.8384051);
   f_9370141->SetSavedPoint(5,0.8381369);
   f_9370141->SetSavedPoint(6,0.8378305);
   f_9370141->SetSavedPoint(7,0.8374865);
   f_9370141->SetSavedPoint(8,0.8371053);
   f_9370141->SetSavedPoint(9,0.8366874);
   f_9370141->SetSavedPoint(10,0.8362335);
   f_9370141->SetSavedPoint(11,0.8357439);
   f_9370141->SetSavedPoint(12,0.8352193);
   f_9370141->SetSavedPoint(13,0.83466);
   f_9370141->SetSavedPoint(14,0.8340666);
   f_9370141->SetSavedPoint(15,0.8334396);
   f_9370141->SetSavedPoint(16,0.8327795);
   f_9370141->SetSavedPoint(17,0.8320867);
   f_9370141->SetSavedPoint(18,0.8313617);
   f_9370141->SetSavedPoint(19,0.830605);
   f_9370141->SetSavedPoint(20,0.8298171);
   f_9370141->SetSavedPoint(21,0.8289984);
   f_9370141->SetSavedPoint(22,0.8281493);
   f_9370141->SetSavedPoint(23,0.8272704);
   f_9370141->SetSavedPoint(24,0.826362);
   f_9370141->SetSavedPoint(25,0.8254247);
   f_9370141->SetSavedPoint(26,0.8244588);
   f_9370141->SetSavedPoint(27,0.8234648);
   f_9370141->SetSavedPoint(28,0.8224431);
   f_9370141->SetSavedPoint(29,0.8213942);
   f_9370141->SetSavedPoint(30,0.8203184);
   f_9370141->SetSavedPoint(31,0.8192162);
   f_9370141->SetSavedPoint(32,0.818088);
   f_9370141->SetSavedPoint(33,0.8169342);
   f_9370141->SetSavedPoint(34,0.8157553);
   f_9370141->SetSavedPoint(35,0.8145515);
   f_9370141->SetSavedPoint(36,0.8133233);
   f_9370141->SetSavedPoint(37,0.8120711);
   f_9370141->SetSavedPoint(38,0.8107953);
   f_9370141->SetSavedPoint(39,0.8094962);
   f_9370141->SetSavedPoint(40,0.8081743);
   f_9370141->SetSavedPoint(41,0.80683);
   f_9370141->SetSavedPoint(42,0.8054635);
   f_9370141->SetSavedPoint(43,0.8040752);
   f_9370141->SetSavedPoint(44,0.8026656);
   f_9370141->SetSavedPoint(45,0.801235);
   f_9370141->SetSavedPoint(46,0.7997837);
   f_9370141->SetSavedPoint(47,0.798312);
   f_9370141->SetSavedPoint(48,0.7968205);
   f_9370141->SetSavedPoint(49,0.7953093);
   f_9370141->SetSavedPoint(50,0.7937788);
   f_9370141->SetSavedPoint(51,0.7922293);
   f_9370141->SetSavedPoint(52,0.7906613);
   f_9370141->SetSavedPoint(53,0.789075);
   f_9370141->SetSavedPoint(54,0.7874707);
   f_9370141->SetSavedPoint(55,0.7858488);
   f_9370141->SetSavedPoint(56,0.7842095);
   f_9370141->SetSavedPoint(57,0.7825533);
   f_9370141->SetSavedPoint(58,0.7808804);
   f_9370141->SetSavedPoint(59,0.7791911);
   f_9370141->SetSavedPoint(60,0.7774857);
   f_9370141->SetSavedPoint(61,0.7757645);
   f_9370141->SetSavedPoint(62,0.7740279);
   f_9370141->SetSavedPoint(63,0.772276);
   f_9370141->SetSavedPoint(64,0.7705093);
   f_9370141->SetSavedPoint(65,0.7687279);
   f_9370141->SetSavedPoint(66,0.7669323);
   f_9370141->SetSavedPoint(67,0.7651226);
   f_9370141->SetSavedPoint(68,0.7632991);
   f_9370141->SetSavedPoint(69,0.7614621);
   f_9370141->SetSavedPoint(70,0.7596119);
   f_9370141->SetSavedPoint(71,0.7577487);
   f_9370141->SetSavedPoint(72,0.7558729);
   f_9370141->SetSavedPoint(73,0.7539846);
   f_9370141->SetSavedPoint(74,0.7520841);
   f_9370141->SetSavedPoint(75,0.7501717);
   f_9370141->SetSavedPoint(76,0.7482477);
   f_9370141->SetSavedPoint(77,0.7463122);
   f_9370141->SetSavedPoint(78,0.7443655);
   f_9370141->SetSavedPoint(79,0.742408);
   f_9370141->SetSavedPoint(80,0.7404397);
   f_9370141->SetSavedPoint(81,0.738461);
   f_9370141->SetSavedPoint(82,0.736472);
   f_9370141->SetSavedPoint(83,0.7344731);
   f_9370141->SetSavedPoint(84,0.7324644);
   f_9370141->SetSavedPoint(85,0.7304461);
   f_9370141->SetSavedPoint(86,0.7284186);
   f_9370141->SetSavedPoint(87,0.7263819);
   f_9370141->SetSavedPoint(88,0.7243364);
   f_9370141->SetSavedPoint(89,0.7222822);
   f_9370141->SetSavedPoint(90,0.7202196);
   f_9370141->SetSavedPoint(91,0.7181487);
   f_9370141->SetSavedPoint(92,0.7160697);
   f_9370141->SetSavedPoint(93,0.713983);
   f_9370141->SetSavedPoint(94,0.7118885);
   f_9370141->SetSavedPoint(95,0.7097867);
   f_9370141->SetSavedPoint(96,0.7076776);
   f_9370141->SetSavedPoint(97,0.7055615);
   f_9370141->SetSavedPoint(98,0.7034385);
   f_9370141->SetSavedPoint(99,0.7013088);
   f_9370141->SetSavedPoint(100,0.6991726);
   f_9370141->SetSavedPoint(101,0.6970301);
   f_9370141->SetSavedPoint(102,0.6948815);
   f_9370141->SetSavedPoint(103,0.692727);
   f_9370141->SetSavedPoint(104,0.6905667);
   f_9370141->SetSavedPoint(105,0.6884007);
   f_9370141->SetSavedPoint(106,0.6862294);
   f_9370141->SetSavedPoint(107,0.6840528);
   f_9370141->SetSavedPoint(108,0.681871);
   f_9370141->SetSavedPoint(109,0.6796844);
   f_9370141->SetSavedPoint(110,0.677493);
   f_9370141->SetSavedPoint(111,0.6752969);
   f_9370141->SetSavedPoint(112,0.6730964);
   f_9370141->SetSavedPoint(113,0.6708916);
   f_9370141->SetSavedPoint(114,0.6686827);
   f_9370141->SetSavedPoint(115,0.6664698);
   f_9370141->SetSavedPoint(116,0.664253);
   f_9370141->SetSavedPoint(117,0.6620325);
   f_9370141->SetSavedPoint(118,0.6598084);
   f_9370141->SetSavedPoint(119,0.6575809);
   f_9370141->SetSavedPoint(120,0.6553501);
   f_9370141->SetSavedPoint(121,0.6531162);
   f_9370141->SetSavedPoint(122,0.6508793);
   f_9370141->SetSavedPoint(123,0.6486395);
   f_9370141->SetSavedPoint(124,0.646397);
   f_9370141->SetSavedPoint(125,0.6441518);
   f_9370141->SetSavedPoint(126,0.6419042);
   f_9370141->SetSavedPoint(127,0.6396542);
   f_9370141->SetSavedPoint(128,0.6374019);
   f_9370141->SetSavedPoint(129,0.6351475);
   f_9370141->SetSavedPoint(130,0.6328912);
   f_9370141->SetSavedPoint(131,0.630633);
   f_9370141->SetSavedPoint(132,0.628373);
   f_9370141->SetSavedPoint(133,0.6261113);
   f_9370141->SetSavedPoint(134,0.6238481);
   f_9370141->SetSavedPoint(135,0.6215835);
   f_9370141->SetSavedPoint(136,0.6193176);
   f_9370141->SetSavedPoint(137,0.6170505);
   f_9370141->SetSavedPoint(138,0.6147822);
   f_9370141->SetSavedPoint(139,0.612513);
   f_9370141->SetSavedPoint(140,0.6102429);
   f_9370141->SetSavedPoint(141,0.607972);
   f_9370141->SetSavedPoint(142,0.6057003);
   f_9370141->SetSavedPoint(143,0.6034281);
   f_9370141->SetSavedPoint(144,0.6011554);
   f_9370141->SetSavedPoint(145,0.5988823);
   f_9370141->SetSavedPoint(146,0.5966088);
   f_9370141->SetSavedPoint(147,0.5943352);
   f_9370141->SetSavedPoint(148,0.5920613);
   f_9370141->SetSavedPoint(149,0.5897875);
   f_9370141->SetSavedPoint(150,0.5875137);
   f_9370141->SetSavedPoint(151,0.58524);
   f_9370141->SetSavedPoint(152,0.5829665);
   f_9370141->SetSavedPoint(153,0.5806933);
   f_9370141->SetSavedPoint(154,0.5784205);
   f_9370141->SetSavedPoint(155,0.5761481);
   f_9370141->SetSavedPoint(156,0.5738762);
   f_9370141->SetSavedPoint(157,0.571605);
   f_9370141->SetSavedPoint(158,0.5693344);
   f_9370141->SetSavedPoint(159,0.5670646);
   f_9370141->SetSavedPoint(160,0.5647956);
   f_9370141->SetSavedPoint(161,0.5625276);
   f_9370141->SetSavedPoint(162,0.5602604);
   f_9370141->SetSavedPoint(163,0.5579944);
   f_9370141->SetSavedPoint(164,0.5557294);
   f_9370141->SetSavedPoint(165,0.5534656);
   f_9370141->SetSavedPoint(166,0.551203);
   f_9370141->SetSavedPoint(167,0.5489417);
   f_9370141->SetSavedPoint(168,0.5466818);
   f_9370141->SetSavedPoint(169,0.5444233);
   f_9370141->SetSavedPoint(170,0.5421663);
   f_9370141->SetSavedPoint(171,0.5399109);
   f_9370141->SetSavedPoint(172,0.537657);
   f_9370141->SetSavedPoint(173,0.5354048);
   f_9370141->SetSavedPoint(174,0.5331543);
   f_9370141->SetSavedPoint(175,0.5309056);
   f_9370141->SetSavedPoint(176,0.5286587);
   f_9370141->SetSavedPoint(177,0.5264137);
   f_9370141->SetSavedPoint(178,0.5241706);
   f_9370141->SetSavedPoint(179,0.5219295);
   f_9370141->SetSavedPoint(180,0.5196904);
   f_9370141->SetSavedPoint(181,0.5174534);
   f_9370141->SetSavedPoint(182,0.5152185);
   f_9370141->SetSavedPoint(183,0.5129858);
   f_9370141->SetSavedPoint(184,0.5107553);
   f_9370141->SetSavedPoint(185,0.5085271);
   f_9370141->SetSavedPoint(186,0.5063012);
   f_9370141->SetSavedPoint(187,0.5040776);
   f_9370141->SetSavedPoint(188,0.5018564);
   f_9370141->SetSavedPoint(189,0.4996377);
   f_9370141->SetSavedPoint(190,0.4974214);
   f_9370141->SetSavedPoint(191,0.4952077);
   f_9370141->SetSavedPoint(192,0.4929965);
   f_9370141->SetSavedPoint(193,0.4907879);
   f_9370141->SetSavedPoint(194,0.4885819);
   f_9370141->SetSavedPoint(195,0.4863786);
   f_9370141->SetSavedPoint(196,0.484178);
   f_9370141->SetSavedPoint(197,0.4819801);
   f_9370141->SetSavedPoint(198,0.479785);
   f_9370141->SetSavedPoint(199,0.4775927);
   f_9370141->SetSavedPoint(200,0.4754032);
   f_9370141->SetSavedPoint(201,0.4732166);
   f_9370141->SetSavedPoint(202,0.4710329);
   f_9370141->SetSavedPoint(203,0.4688522);
   f_9370141->SetSavedPoint(204,0.4666744);
   f_9370141->SetSavedPoint(205,0.4644996);
   f_9370141->SetSavedPoint(206,0.4623278);
   f_9370141->SetSavedPoint(207,0.460159);
   f_9370141->SetSavedPoint(208,0.4579934);
   f_9370141->SetSavedPoint(209,0.4558308);
   f_9370141->SetSavedPoint(210,0.4536714);
   f_9370141->SetSavedPoint(211,0.4515151);
   f_9370141->SetSavedPoint(212,0.449362);
   f_9370141->SetSavedPoint(213,0.4472121);
   f_9370141->SetSavedPoint(214,0.4450654);
   f_9370141->SetSavedPoint(215,0.442922);
   f_9370141->SetSavedPoint(216,0.4407819);
   f_9370141->SetSavedPoint(217,0.4386451);
   f_9370141->SetSavedPoint(218,0.4365116);
   f_9370141->SetSavedPoint(219,0.4343814);
   f_9370141->SetSavedPoint(220,0.4322546);
   f_9370141->SetSavedPoint(221,0.4301312);
   f_9370141->SetSavedPoint(222,0.4280112);
   f_9370141->SetSavedPoint(223,0.4258946);
   f_9370141->SetSavedPoint(224,0.4237814);
   f_9370141->SetSavedPoint(225,0.4216717);
   f_9370141->SetSavedPoint(226,0.4195656);
   f_9370141->SetSavedPoint(227,0.4174629);
   f_9370141->SetSavedPoint(228,0.4153637);
   f_9370141->SetSavedPoint(229,0.413268);
   f_9370141->SetSavedPoint(230,0.4111759);
   f_9370141->SetSavedPoint(231,0.4090874);
   f_9370141->SetSavedPoint(232,0.4070025);
   f_9370141->SetSavedPoint(233,0.4049211);
   f_9370141->SetSavedPoint(234,0.4028434);
   f_9370141->SetSavedPoint(235,0.4007693);
   f_9370141->SetSavedPoint(236,0.3986989);
   f_9370141->SetSavedPoint(237,0.3966321);
   f_9370141->SetSavedPoint(238,0.394569);
   f_9370141->SetSavedPoint(239,0.3925096);
   f_9370141->SetSavedPoint(240,0.3904539);
   f_9370141->SetSavedPoint(241,0.388402);
   f_9370141->SetSavedPoint(242,0.3863537);
   f_9370141->SetSavedPoint(243,0.3843092);
   f_9370141->SetSavedPoint(244,0.3822685);
   f_9370141->SetSavedPoint(245,0.3802315);
   f_9370141->SetSavedPoint(246,0.3781983);
   f_9370141->SetSavedPoint(247,0.3761689);
   f_9370141->SetSavedPoint(248,0.3741433);
   f_9370141->SetSavedPoint(249,0.3721216);
   f_9370141->SetSavedPoint(250,0.3701036);
   f_9370141->SetSavedPoint(251,0.3680896);
   f_9370141->SetSavedPoint(252,0.3660793);
   f_9370141->SetSavedPoint(253,0.364073);
   f_9370141->SetSavedPoint(254,0.3620705);
   f_9370141->SetSavedPoint(255,0.3600719);
   f_9370141->SetSavedPoint(256,0.3580772);
   f_9370141->SetSavedPoint(257,0.3560864);
   f_9370141->SetSavedPoint(258,0.3540995);
   f_9370141->SetSavedPoint(259,0.3521166);
   f_9370141->SetSavedPoint(260,0.3501376);
   f_9370141->SetSavedPoint(261,0.3481625);
   f_9370141->SetSavedPoint(262,0.3461915);
   f_9370141->SetSavedPoint(263,0.3442243);
   f_9370141->SetSavedPoint(264,0.3422612);
   f_9370141->SetSavedPoint(265,0.3403021);
   f_9370141->SetSavedPoint(266,0.3383469);
   f_9370141->SetSavedPoint(267,0.3363958);
   f_9370141->SetSavedPoint(268,0.3344487);
   f_9370141->SetSavedPoint(269,0.3325056);
   f_9370141->SetSavedPoint(270,0.3305666);
   f_9370141->SetSavedPoint(271,0.3286316);
   f_9370141->SetSavedPoint(272,0.3267007);
   f_9370141->SetSavedPoint(273,0.3247738);
   f_9370141->SetSavedPoint(274,0.322851);
   f_9370141->SetSavedPoint(275,0.3209324);
   f_9370141->SetSavedPoint(276,0.3190178);
   f_9370141->SetSavedPoint(277,0.3171073);
   f_9370141->SetSavedPoint(278,0.3152009);
   f_9370141->SetSavedPoint(279,0.3132987);
   f_9370141->SetSavedPoint(280,0.3114006);
   f_9370141->SetSavedPoint(281,0.3095066);
   f_9370141->SetSavedPoint(282,0.3076168);
   f_9370141->SetSavedPoint(283,0.3057312);
   f_9370141->SetSavedPoint(284,0.3038497);
   f_9370141->SetSavedPoint(285,0.3019725);
   f_9370141->SetSavedPoint(286,0.3000994);
   f_9370141->SetSavedPoint(287,0.2982305);
   f_9370141->SetSavedPoint(288,0.2963658);
   f_9370141->SetSavedPoint(289,0.2945054);
   f_9370141->SetSavedPoint(290,0.2926492);
   f_9370141->SetSavedPoint(291,0.2907972);
   f_9370141->SetSavedPoint(292,0.2889495);
   f_9370141->SetSavedPoint(293,0.2871061);
   f_9370141->SetSavedPoint(294,0.2852669);
   f_9370141->SetSavedPoint(295,0.2834321);
   f_9370141->SetSavedPoint(296,0.2816015);
   f_9370141->SetSavedPoint(297,0.2797752);
   f_9370141->SetSavedPoint(298,0.2779533);
   f_9370141->SetSavedPoint(299,0.2761356);
   f_9370141->SetSavedPoint(300,0.2743224);
   f_9370141->SetSavedPoint(301,0.2725134);
   f_9370141->SetSavedPoint(302,0.2707088);
   f_9370141->SetSavedPoint(303,0.2689086);
   f_9370141->SetSavedPoint(304,0.2671128);
   f_9370141->SetSavedPoint(305,0.2653214);
   f_9370141->SetSavedPoint(306,0.2635344);
   f_9370141->SetSavedPoint(307,0.2617518);
   f_9370141->SetSavedPoint(308,0.2599737);
   f_9370141->SetSavedPoint(309,0.2582);
   f_9370141->SetSavedPoint(310,0.2564307);
   f_9370141->SetSavedPoint(311,0.2546659);
   f_9370141->SetSavedPoint(312,0.2529056);
   f_9370141->SetSavedPoint(313,0.2511498);
   f_9370141->SetSavedPoint(314,0.2493985);
   f_9370141->SetSavedPoint(315,0.2476517);
   f_9370141->SetSavedPoint(316,0.2459094);
   f_9370141->SetSavedPoint(317,0.2441717);
   f_9370141->SetSavedPoint(318,0.2424386);
   f_9370141->SetSavedPoint(319,0.24071);
   f_9370141->SetSavedPoint(320,0.238986);
   f_9370141->SetSavedPoint(321,0.2372666);
   f_9370141->SetSavedPoint(322,0.2355518);
   f_9370141->SetSavedPoint(323,0.2338416);
   f_9370141->SetSavedPoint(324,0.2321361);
   f_9370141->SetSavedPoint(325,0.2304353);
   f_9370141->SetSavedPoint(326,0.2287391);
   f_9370141->SetSavedPoint(327,0.2270476);
   f_9370141->SetSavedPoint(328,0.2253608);
   f_9370141->SetSavedPoint(329,0.2236787);
   f_9370141->SetSavedPoint(330,0.2220013);
   f_9370141->SetSavedPoint(331,0.2203287);
   f_9370141->SetSavedPoint(332,0.2186608);
   f_9370141->SetSavedPoint(333,0.2169978);
   f_9370141->SetSavedPoint(334,0.2153395);
   f_9370141->SetSavedPoint(335,0.213686);
   f_9370141->SetSavedPoint(336,0.2120374);
   f_9370141->SetSavedPoint(337,0.2103936);
   f_9370141->SetSavedPoint(338,0.2087546);
   f_9370141->SetSavedPoint(339,0.2071205);
   f_9370141->SetSavedPoint(340,0.2054913);
   f_9370141->SetSavedPoint(341,0.2038671);
   f_9370141->SetSavedPoint(342,0.2022477);
   f_9370141->SetSavedPoint(343,0.2006333);
   f_9370141->SetSavedPoint(344,0.1990238);
   f_9370141->SetSavedPoint(345,0.1974194);
   f_9370141->SetSavedPoint(346,0.1958199);
   f_9370141->SetSavedPoint(347,0.1942254);
   f_9370141->SetSavedPoint(348,0.192636);
   f_9370141->SetSavedPoint(349,0.1910516);
   f_9370141->SetSavedPoint(350,0.1894723);
   f_9370141->SetSavedPoint(351,0.1878981);
   f_9370141->SetSavedPoint(352,0.1863289);
   f_9370141->SetSavedPoint(353,0.1847649);
   f_9370141->SetSavedPoint(354,0.1832061);
   f_9370141->SetSavedPoint(355,0.1816524);
   f_9370141->SetSavedPoint(356,0.1801039);
   f_9370141->SetSavedPoint(357,0.1785605);
   f_9370141->SetSavedPoint(358,0.1770225);
   f_9370141->SetSavedPoint(359,0.1754896);
   f_9370141->SetSavedPoint(360,0.173962);
   f_9370141->SetSavedPoint(361,0.1724397);
   f_9370141->SetSavedPoint(362,0.1709227);
   f_9370141->SetSavedPoint(363,0.1694109);
   f_9370141->SetSavedPoint(364,0.1679046);
   f_9370141->SetSavedPoint(365,0.1664036);
   f_9370141->SetSavedPoint(366,0.164908);
   f_9370141->SetSavedPoint(367,0.1634177);
   f_9370141->SetSavedPoint(368,0.1619329);
   f_9370141->SetSavedPoint(369,0.1604536);
   f_9370141->SetSavedPoint(370,0.1589797);
   f_9370141->SetSavedPoint(371,0.1575113);
   f_9370141->SetSavedPoint(372,0.1560483);
   f_9370141->SetSavedPoint(373,0.154591);
   f_9370141->SetSavedPoint(374,0.1531391);
   f_9370141->SetSavedPoint(375,0.1516929);
   f_9370141->SetSavedPoint(376,0.1502522);
   f_9370141->SetSavedPoint(377,0.1488171);
   f_9370141->SetSavedPoint(378,0.1473877);
   f_9370141->SetSavedPoint(379,0.1459639);
   f_9370141->SetSavedPoint(380,0.1445458);
   f_9370141->SetSavedPoint(381,0.1431334);
   f_9370141->SetSavedPoint(382,0.1417267);
   f_9370141->SetSavedPoint(383,0.1403257);
   f_9370141->SetSavedPoint(384,0.1389306);
   f_9370141->SetSavedPoint(385,0.1375412);
   f_9370141->SetSavedPoint(386,0.1361576);
   f_9370141->SetSavedPoint(387,0.1347798);
   f_9370141->SetSavedPoint(388,0.1334079);
   f_9370141->SetSavedPoint(389,0.1320419);
   f_9370141->SetSavedPoint(390,0.1306817);
   f_9370141->SetSavedPoint(391,0.1293275);
   f_9370141->SetSavedPoint(392,0.1279792);
   f_9370141->SetSavedPoint(393,0.1266369);
   f_9370141->SetSavedPoint(394,0.1253005);
   f_9370141->SetSavedPoint(395,0.1239702);
   f_9370141->SetSavedPoint(396,0.1226458);
   f_9370141->SetSavedPoint(397,0.1213276);
   f_9370141->SetSavedPoint(398,0.1200154);
   f_9370141->SetSavedPoint(399,0.1187093);
   f_9370141->SetSavedPoint(400,0.1174093);
   f_9370141->SetSavedPoint(401,0.1161154);
   f_9370141->SetSavedPoint(402,0.1148277);
   f_9370141->SetSavedPoint(403,0.1135462);
   f_9370141->SetSavedPoint(404,0.1122708);
   f_9370141->SetSavedPoint(405,0.1110017);
   f_9370141->SetSavedPoint(406,0.1097389);
   f_9370141->SetSavedPoint(407,0.1084823);
   f_9370141->SetSavedPoint(408,0.1072319);
   f_9370141->SetSavedPoint(409,0.1059879);
   f_9370141->SetSavedPoint(410,0.1047502);
   f_9370141->SetSavedPoint(411,0.1035189);
   f_9370141->SetSavedPoint(412,0.1022939);
   f_9370141->SetSavedPoint(413,0.1010754);
   f_9370141->SetSavedPoint(414,0.09986317);
   f_9370141->SetSavedPoint(415,0.09865743);
   f_9370141->SetSavedPoint(416,0.09745813);
   f_9370141->SetSavedPoint(417,0.09626529);
   f_9370141->SetSavedPoint(418,0.09507895);
   f_9370141->SetSavedPoint(419,0.09389911);
   f_9370141->SetSavedPoint(420,0.0927258);
   f_9370141->SetSavedPoint(421,0.09155903);
   f_9370141->SetSavedPoint(422,0.09039883);
   f_9370141->SetSavedPoint(423,0.08924521);
   f_9370141->SetSavedPoint(424,0.08809819);
   f_9370141->SetSavedPoint(425,0.0869578);
   f_9370141->SetSavedPoint(426,0.08582403);
   f_9370141->SetSavedPoint(427,0.08469692);
   f_9370141->SetSavedPoint(428,0.08357649);
   f_9370141->SetSavedPoint(429,0.08246274);
   f_9370141->SetSavedPoint(430,0.0813557);
   f_9370141->SetSavedPoint(431,0.08025538);
   f_9370141->SetSavedPoint(432,0.0791618);
   f_9370141->SetSavedPoint(433,0.07807497);
   f_9370141->SetSavedPoint(434,0.07699491);
   f_9370141->SetSavedPoint(435,0.07592163);
   f_9370141->SetSavedPoint(436,0.07485516);
   f_9370141->SetSavedPoint(437,0.0737955);
   f_9370141->SetSavedPoint(438,0.07274267);
   f_9370141->SetSavedPoint(439,0.07169668);
   f_9370141->SetSavedPoint(440,0.07065754);
   f_9370141->SetSavedPoint(441,0.06962527);
   f_9370141->SetSavedPoint(442,0.06859988);
   f_9370141->SetSavedPoint(443,0.06758139);
   f_9370141->SetSavedPoint(444,0.0665698);
   f_9370141->SetSavedPoint(445,0.06556512);
   f_9370141->SetSavedPoint(446,0.06456737);
   f_9370141->SetSavedPoint(447,0.06357656);
   f_9370141->SetSavedPoint(448,0.0625927);
   f_9370141->SetSavedPoint(449,0.06161579);
   f_9370141->SetSavedPoint(450,0.06064584);
   f_9370141->SetSavedPoint(451,0.05968287);
   f_9370141->SetSavedPoint(452,0.05872688);
   f_9370141->SetSavedPoint(453,0.05777788);
   f_9370141->SetSavedPoint(454,0.05683587);
   f_9370141->SetSavedPoint(455,0.05590087);
   f_9370141->SetSavedPoint(456,0.05497287);
   f_9370141->SetSavedPoint(457,0.05405189);
   f_9370141->SetSavedPoint(458,0.05313792);
   f_9370141->SetSavedPoint(459,0.05223097);
   f_9370141->SetSavedPoint(460,0.05133105);
   f_9370141->SetSavedPoint(461,0.05043815);
   f_9370141->SetSavedPoint(462,0.04955228);
   f_9370141->SetSavedPoint(463,0.04867344);
   f_9370141->SetSavedPoint(464,0.04780164);
   f_9370141->SetSavedPoint(465,0.04693686);
   f_9370141->SetSavedPoint(466,0.04607911);
   f_9370141->SetSavedPoint(467,0.0452284);
   f_9370141->SetSavedPoint(468,0.04438471);
   f_9370141->SetSavedPoint(469,0.04354804);
   f_9370141->SetSavedPoint(470,0.0427184);
   f_9370141->SetSavedPoint(471,0.04189577);
   f_9370141->SetSavedPoint(472,0.04108015);
   f_9370141->SetSavedPoint(473,0.04027154);
   f_9370141->SetSavedPoint(474,0.03946993);
   f_9370141->SetSavedPoint(475,0.03867531);
   f_9370141->SetSavedPoint(476,0.03788767);
   f_9370141->SetSavedPoint(477,0.037107);
   f_9370141->SetSavedPoint(478,0.03633331);
   f_9370141->SetSavedPoint(479,0.03556656);
   f_9370141->SetSavedPoint(480,0.03480676);
   f_9370141->SetSavedPoint(481,0.03405388);
   f_9370141->SetSavedPoint(482,0.03330793);
   f_9370141->SetSavedPoint(483,0.03256887);
   f_9370141->SetSavedPoint(484,0.0318367);
   f_9370141->SetSavedPoint(485,0.0311114);
   f_9370141->SetSavedPoint(486,0.03039295);
   f_9370141->SetSavedPoint(487,0.02968134);
   f_9370141->SetSavedPoint(488,0.02897654);
   f_9370141->SetSavedPoint(489,0.02827854);
   f_9370141->SetSavedPoint(490,0.02758731);
   f_9370141->SetSavedPoint(491,0.02690283);
   f_9370141->SetSavedPoint(492,0.02622509);
   f_9370141->SetSavedPoint(493,0.02555404);
   f_9370141->SetSavedPoint(494,0.02488968);
   f_9370141->SetSavedPoint(495,0.02423196);
   f_9370141->SetSavedPoint(496,0.02358087);
   f_9370141->SetSavedPoint(497,0.02293638);
   f_9370141->SetSavedPoint(498,0.02229845);
   f_9370141->SetSavedPoint(499,0.02166706);
   f_9370141->SetSavedPoint(500,0.02104216);
   f_9370141->SetSavedPoint(501,0);
   f_9370141->SetSavedPoint(502,2.5);
   f_9370141->SetFillColor(19);
   f_9370141->SetFillStyle(0);
   f_9370141->SetMarkerStyle(20);
   f_9370141->SetMarkerSize(1.2);
   f_9370141->SetLineColor(6);
   f_9370141->SetLineWidth(3);
   f_9370141->SetLineStyle(11);
   f_9370141->GetXaxis()->SetNdivisions(505);
   f_9370141->GetXaxis()->SetLabelFont(132);
   f_9370141->GetXaxis()->SetLabelOffset(0.015);
   f_9370141->GetXaxis()->SetLabelSize(0.05);
   f_9370141->GetXaxis()->SetTitleSize(0.06);
   f_9370141->GetXaxis()->SetTitleFont(132);
   f_9370141->GetYaxis()->SetLabelFont(132);
   f_9370141->GetYaxis()->SetLabelSize(0.05);
   f_9370141->GetYaxis()->SetTitleSize(0.06);
   f_9370141->GetYaxis()->SetTitleFont(42);
   f_9370141->SetParameter(0,0);
   f_9370141->SetParError(0,0);
   f_9370141->SetParLimits(0,0,0);
   f_9370141->SetParameter(1,0);
   f_9370141->SetParError(1,0);
   f_9370141->SetParLimits(1,0,0);
   f_9370141->SetParameter(2,0);
   f_9370141->SetParError(2,0);
   f_9370141->SetParLimits(2,0,0);
   f_9370141->SetParameter(3,0);
   f_9370141->SetParError(3,0);
   f_9370141->SetParLimits(3,0,0);
   f_9370141->SetParameter(4,0);
   f_9370141->SetParError(4,0);
   f_9370141->SetParLimits(4,0,0);
   f_9370141->SetParameter(5,0);
   f_9370141->SetParError(5,0);
   f_9370141->SetParLimits(5,0,0);
   f_9370141->SetParameter(6,0);
   f_9370141->SetParError(6,0);
   f_9370141->SetParLimits(6,0,0);
   f_9370141->Draw("same");
   
   Double_t Graph1_fx98[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph1_fy98[203] = {
   0.868923,
   0.8654703,
   0.8612836,
   0.8564148,
   0.8509134,
   0.8448267,
   0.8381995,
   0.8310746,
   0.8234924,
   0.8154912,
   0.8071072,
   0.7983743,
   0.7893248,
   0.7799887,
   0.7703943,
   0.760568,
   0.7505346,
   0.7403171,
   0.729937,
   0.7194142,
   0.708767,
   0.6980127,
   0.6871669,
   0.6762442,
   0.6652578,
   0.65422,
   0.643142,
   0.632034,
   0.6209052,
   0.6097641,
   0.5986183,
   0.5874747,
   0.5763395,
   0.5652184,
   0.5541164,
   0.543038,
   0.5319872,
   0.5209678,
   0.5099829,
   0.4990356,
   0.4881285,
   0.4772641,
   0.4664445,
   0.4556718,
   0.4449479,
   0.4342747,
   0.423654,
   0.4130874,
   0.4025768,
   0.3921239,
   0.3817304,
   0.3713983,
   0.3611296,
   0.3509263,
   0.3407906,
   0.330725,
   0.320732,
   0.3108142,
   0.3009747,
   0.2912164,
   0.2815428,
   0.2719573,
   0.2624637,
   0.2530658,
   0.243768,
   0.2345745,
   0.2254899,
   0.216519,
   0.2076667,
   0.1989383,
   0.1903388,
   0.1818739,
   0.1735489,
   0.1653695,
   0.1573415,
   0.1494705,
   0.1417621,
   0.1342222,
   0.1268563,
   0.1196699,
   0.1126682,
   0.1058563,
   0.09923912,
   0.09282105,
   0.08660617,
   0.08059814,
   0.07480006,
   0.06921445,
   0.06384315,
   0.05868729,
   0.05374715,
   0.04902212,
   0.04451061,
   0.04020994,
   0.03611629,
   0.03222455,
   0.0285283,
   0.02501965,
   0.02168921,
   0.01852593,
   0.01551704,
   0.01355207,
   0.01621822,
   0.01903253,
   0.02200728,
   0.02515334,
   0.02848022,
   0.03199614,
   0.03570811,
   0.03962199,
   0.04374255,
   0.04807353,
   0.05261773,
   0.05737703,
   0.06235251,
   0.06754447,
   0.07295248,
   0.07857549,
   0.08441183,
   0.0904593,
   0.0967152,
   0.1031764,
   0.1098394,
   0.1167003,
   0.123755,
   0.130999,
   0.1384277,
   0.1460363,
   0.1538198,
   0.1617731,
   0.169891,
   0.1781683,
   0.1865998,
   0.1951802,
   0.2039043,
   0.2127668,
   0.2217626,
   0.2308866,
   0.2401338,
   0.2494993,
   0.2589783,
   0.2685661,
   0.2782581,
   0.2880497,
   0.2979368,
   0.307915,
   0.3179801,
   0.3281283,
   0.3383556,
   0.3486582,
   0.3590324,
   0.3694745,
   0.3799809,
   0.3905482,
   0.4011728,
   0.4118512,
   0.42258,
   0.4333555,
   0.4441743,
   0.4550327,
   0.4659268,
   0.4768528,
   0.4878065,
   0.4987838,
   0.5097801,
   0.5207907,
   0.5318103,
   0.5428336,
   0.5538547,
   0.5648674,
   0.5758649,
   0.58684,
   0.5977847,
   0.6086906,
   0.6195487,
   0.6303489,
   0.6410807,
   0.6517325,
   0.6622921,
   0.6727461,
   0.6830801,
   0.6932789,
   0.7033259,
   0.7132034,
   0.7228927,
   0.7323734,
   0.741624,
   0.7506217,
   0.759342,
   0.767759,
   0.7758452,
   0.7835716,
   0.7909074,
   0.7978201,
   0.8042756,
   0.810238,
   0.8156694,
   0.8205304,
   0.8247794,
   0.8283731,
   0.8312665,
   0.8334126,
   0.868923};
   graph = new TGraph(203,Graph1_fx98,Graph1_fy98);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph98 = new TH1F("Graph_Graph98","Graph",203,0,2.75);
   Graph_Graph98->SetMinimum(0);
   Graph_Graph98->SetMaximum(0.9544601);
   Graph_Graph98->SetDirectory(0);
   Graph_Graph98->SetStats(0);
   Graph_Graph98->SetMarkerStyle(20);
   Graph_Graph98->SetMarkerSize(1.2);
   Graph_Graph98->GetXaxis()->SetNdivisions(505);
   Graph_Graph98->GetXaxis()->SetLabelFont(132);
   Graph_Graph98->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph98->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph98->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph98->GetXaxis()->SetTitleFont(132);
   Graph_Graph98->GetYaxis()->SetLabelFont(132);
   Graph_Graph98->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph98->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph98->GetYaxis()->SetTitleFont(42);
   Graph_Graph98->GetZaxis()->SetLabelFont(132);
   Graph_Graph98->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph98->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph98->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph98);
   
   graph->Draw("flc");
   
   TH1D *h_2980__98 = new TH1D("h_2980__98","",10,0,2.5);
   h_2980__98->SetBinContent(1,0.9840926);
   h_2980__98->SetBinContent(2,0.7941661);
   h_2980__98->SetBinContent(3,0.5899218);
   h_2980__98->SetBinContent(4,0.524538);
   h_2980__98->SetBinContent(5,0.4175596);
   h_2980__98->SetBinContent(6,0.2761725);
   h_2980__98->SetBinContent(7,0.2378841);
   h_2980__98->SetBinContent(8,0.1302599);
   h_2980__98->SetBinContent(9,0.04462978);
   h_2980__98->SetBinContent(10,0.0007755582);
   h_2980__98->SetBinError(1,0.1325016);
   h_2980__98->SetBinError(2,0.0744045);
   h_2980__98->SetBinError(3,0.05126357);
   h_2980__98->SetBinError(4,0.0539345);
   h_2980__98->SetBinError(5,0.04546983);
   h_2980__98->SetBinError(6,0.03913872);
   h_2980__98->SetBinError(7,0.05534589);
   h_2980__98->SetBinError(8,0.03451727);
   h_2980__98->SetBinError(9,0.02092369);
   h_2980__98->SetBinError(10,0.009610944);
   h_2980__98->SetMinimum(0);
   h_2980__98->SetMaximum(1.4);
   h_2980__98->SetEntries(5087);
   h_2980__98->SetStats(0);
   h_2980__98->SetMarkerStyle(20);
   h_2980__98->SetMarkerSize(1.2);
   h_2980__98->GetXaxis()->SetNdivisions(505);
   h_2980__98->GetXaxis()->SetLabelFont(132);
   h_2980__98->GetXaxis()->SetLabelOffset(0.015);
   h_2980__98->GetXaxis()->SetLabelSize(0.05);
   h_2980__98->GetXaxis()->SetTitleSize(0.06);
   h_2980__98->GetXaxis()->SetTitleFont(132);
   h_2980__98->GetYaxis()->SetLabelFont(132);
   h_2980__98->GetYaxis()->SetLabelSize(0.05);
   h_2980__98->GetYaxis()->SetTitleSize(0.06);
   h_2980__98->GetYaxis()->SetTitleFont(42);
   h_2980__98->GetZaxis()->SetLabelFont(132);
   h_2980__98->GetZaxis()->SetLabelSize(0.05);
   h_2980__98->GetZaxis()->SetTitleSize(0.06);
   h_2980__98->GetZaxis()->SetTitleFont(42);
   h_2980__98->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7d.C <==
void 2xB_DETAPSI_3GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:53:22 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.4320988,-0.2835443,2.654321,1.488608);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3300__115 = new TH1D("h_3300__115","",10,0,2.5);
   h_3300__115->SetBinContent(1,1.079165);
   h_3300__115->SetBinContent(2,0.8286901);
   h_3300__115->SetBinContent(3,0.5947829);
   h_3300__115->SetBinContent(4,0.5218207);
   h_3300__115->SetBinContent(5,0.4849494);
   h_3300__115->SetBinContent(6,0.2720871);
   h_3300__115->SetBinContent(7,0.1385625);
   h_3300__115->SetBinContent(8,0.08666867);
   h_3300__115->SetBinContent(9,0.01339277);
   h_3300__115->SetBinContent(10,-0.02011957);
   h_3300__115->SetBinError(1,0.1164127);
   h_3300__115->SetBinError(2,0.09666841);
   h_3300__115->SetBinError(3,0.06866811);
   h_3300__115->SetBinError(4,0.06790232);
   h_3300__115->SetBinError(5,0.06733537);
   h_3300__115->SetBinError(6,0.05800858);
   h_3300__115->SetBinError(7,0.05861559);
   h_3300__115->SetBinError(8,0.04664858);
   h_3300__115->SetBinError(9,0.03524472);
   h_3300__115->SetBinError(10,0.0174437);
   h_3300__115->SetMinimum(0);
   h_3300__115->SetMaximum(1.4);
   h_3300__115->SetEntries(2395);
   h_3300__115->SetStats(0);
   h_3300__115->SetMarkerStyle(20);
   h_3300__115->SetMarkerSize(1.2);
   h_3300__115->GetXaxis()->SetNdivisions(505);
   h_3300__115->GetXaxis()->SetLabelFont(132);
   h_3300__115->GetXaxis()->SetLabelOffset(0.015);
   h_3300__115->GetXaxis()->SetLabelSize(0.05);
   h_3300__115->GetXaxis()->SetTitleSize(0.06);
   h_3300__115->GetXaxis()->SetTitleFont(132);
   h_3300__115->GetYaxis()->SetLabelFont(132);
   h_3300__115->GetYaxis()->SetLabelSize(0.05);
   h_3300__115->GetYaxis()->SetTitleSize(0.06);
   h_3300__115->GetYaxis()->SetTitleFont(42);
   h_3300__115->GetZaxis()->SetLabelFont(132);
   h_3300__115->GetZaxis()->SetLabelSize(0.05);
   h_3300__115->GetZaxis()->SetTitleSize(0.06);
   h_3300__115->GetZaxis()->SetTitleFont(42);
   h_3300__115->Draw("e1");
   
   TF1 *f_10630165 = new TF1("*f_10630",0,2.5,7);
    //The original function : f_10630 had originally been created by:
    //TF1 *f_10630 = new TF1("f_10630",f_10630,0,2.5,7);
   f_10630165->SetRange(0,2.5);
   f_10630165->SetName("f_10630");
   f_10630165->SetTitle("f_10630");
   f_10630165->SetNpx(500);
   f_10630165->SetSavedPoint(0,0.9957198);
   f_10630165->SetSavedPoint(1,0.9944084);
   f_10630165->SetSavedPoint(2,0.9930635);
   f_10630165->SetSavedPoint(3,0.9916855);
   f_10630165->SetSavedPoint(4,0.9902749);
   f_10630165->SetSavedPoint(5,0.9888321);
   f_10630165->SetSavedPoint(6,0.9873575);
   f_10630165->SetSavedPoint(7,0.9858515);
   f_10630165->SetSavedPoint(8,0.9843145);
   f_10630165->SetSavedPoint(9,0.982747);
   f_10630165->SetSavedPoint(10,0.9811494);
   f_10630165->SetSavedPoint(11,0.979522);
   f_10630165->SetSavedPoint(12,0.9778653);
   f_10630165->SetSavedPoint(13,0.9761797);
   f_10630165->SetSavedPoint(14,0.9744655);
   f_10630165->SetSavedPoint(15,0.9727232);
   f_10630165->SetSavedPoint(16,0.9709532);
   f_10630165->SetSavedPoint(17,0.9691558);
   f_10630165->SetSavedPoint(18,0.9673313);
   f_10630165->SetSavedPoint(19,0.9654803);
   f_10630165->SetSavedPoint(20,0.9636031);
   f_10630165->SetSavedPoint(21,0.9617);
   f_10630165->SetSavedPoint(22,0.9597714);
   f_10630165->SetSavedPoint(23,0.9578178);
   f_10630165->SetSavedPoint(24,0.9558393);
   f_10630165->SetSavedPoint(25,0.9538365);
   f_10630165->SetSavedPoint(26,0.9518097);
   f_10630165->SetSavedPoint(27,0.9497592);
   f_10630165->SetSavedPoint(28,0.9476854);
   f_10630165->SetSavedPoint(29,0.9455886);
   f_10630165->SetSavedPoint(30,0.9434692);
   f_10630165->SetSavedPoint(31,0.9413276);
   f_10630165->SetSavedPoint(32,0.939164);
   f_10630165->SetSavedPoint(33,0.9369788);
   f_10630165->SetSavedPoint(34,0.9347724);
   f_10630165->SetSavedPoint(35,0.932545);
   f_10630165->SetSavedPoint(36,0.9302971);
   f_10630165->SetSavedPoint(37,0.9280289);
   f_10630165->SetSavedPoint(38,0.9257407);
   f_10630165->SetSavedPoint(39,0.923433);
   f_10630165->SetSavedPoint(40,0.9211059);
   f_10630165->SetSavedPoint(41,0.9187599);
   f_10630165->SetSavedPoint(42,0.9163952);
   f_10630165->SetSavedPoint(43,0.9140122);
   f_10630165->SetSavedPoint(44,0.9116111);
   f_10630165->SetSavedPoint(45,0.9091923);
   f_10630165->SetSavedPoint(46,0.906756);
   f_10630165->SetSavedPoint(47,0.9043027);
   f_10630165->SetSavedPoint(48,0.9018324);
   f_10630165->SetSavedPoint(49,0.8993457);
   f_10630165->SetSavedPoint(50,0.8968427);
   f_10630165->SetSavedPoint(51,0.8943238);
   f_10630165->SetSavedPoint(52,0.8917892);
   f_10630165->SetSavedPoint(53,0.8892392);
   f_10630165->SetSavedPoint(54,0.8866741);
   f_10630165->SetSavedPoint(55,0.8840942);
   f_10630165->SetSavedPoint(56,0.8814998);
   f_10630165->SetSavedPoint(57,0.8788911);
   f_10630165->SetSavedPoint(58,0.8762685);
   f_10630165->SetSavedPoint(59,0.8736321);
   f_10630165->SetSavedPoint(60,0.8709823);
   f_10630165->SetSavedPoint(61,0.8683193);
   f_10630165->SetSavedPoint(62,0.8656433);
   f_10630165->SetSavedPoint(63,0.8629548);
   f_10630165->SetSavedPoint(64,0.8602538);
   f_10630165->SetSavedPoint(65,0.8575407);
   f_10630165->SetSavedPoint(66,0.8548157);
   f_10630165->SetSavedPoint(67,0.8520791);
   f_10630165->SetSavedPoint(68,0.8493311);
   f_10630165->SetSavedPoint(69,0.8465719);
   f_10630165->SetSavedPoint(70,0.8438019);
   f_10630165->SetSavedPoint(71,0.8410212);
   f_10630165->SetSavedPoint(72,0.8382301);
   f_10630165->SetSavedPoint(73,0.8354288);
   f_10630165->SetSavedPoint(74,0.8326177);
   f_10630165->SetSavedPoint(75,0.8297968);
   f_10630165->SetSavedPoint(76,0.8269664);
   f_10630165->SetSavedPoint(77,0.8241269);
   f_10630165->SetSavedPoint(78,0.8212783);
   f_10630165->SetSavedPoint(79,0.8184209);
   f_10630165->SetSavedPoint(80,0.815555);
   f_10630165->SetSavedPoint(81,0.8126807);
   f_10630165->SetSavedPoint(82,0.8097983);
   f_10630165->SetSavedPoint(83,0.806908);
   f_10630165->SetSavedPoint(84,0.8040101);
   f_10630165->SetSavedPoint(85,0.8011046);
   f_10630165->SetSavedPoint(86,0.7981919);
   f_10630165->SetSavedPoint(87,0.7952722);
   f_10630165->SetSavedPoint(88,0.7923456);
   f_10630165->SetSavedPoint(89,0.7894123);
   f_10630165->SetSavedPoint(90,0.7864726);
   f_10630165->SetSavedPoint(91,0.7835267);
   f_10630165->SetSavedPoint(92,0.7805748);
   f_10630165->SetSavedPoint(93,0.777617);
   f_10630165->SetSavedPoint(94,0.7746536);
   f_10630165->SetSavedPoint(95,0.7716847);
   f_10630165->SetSavedPoint(96,0.7687105);
   f_10630165->SetSavedPoint(97,0.7657313);
   f_10630165->SetSavedPoint(98,0.7627472);
   f_10630165->SetSavedPoint(99,0.7597584);
   f_10630165->SetSavedPoint(100,0.7567651);
   f_10630165->SetSavedPoint(101,0.7537674);
   f_10630165->SetSavedPoint(102,0.7507656);
   f_10630165->SetSavedPoint(103,0.7477599);
   f_10630165->SetSavedPoint(104,0.7447503);
   f_10630165->SetSavedPoint(105,0.7417371);
   f_10630165->SetSavedPoint(106,0.7387205);
   f_10630165->SetSavedPoint(107,0.7357005);
   f_10630165->SetSavedPoint(108,0.7326775);
   f_10630165->SetSavedPoint(109,0.7296515);
   f_10630165->SetSavedPoint(110,0.7266228);
   f_10630165->SetSavedPoint(111,0.7235915);
   f_10630165->SetSavedPoint(112,0.7205577);
   f_10630165->SetSavedPoint(113,0.7175216);
   f_10630165->SetSavedPoint(114,0.7144834);
   f_10630165->SetSavedPoint(115,0.7114432);
   f_10630165->SetSavedPoint(116,0.7084012);
   f_10630165->SetSavedPoint(117,0.7053576);
   f_10630165->SetSavedPoint(118,0.7023124);
   f_10630165->SetSavedPoint(119,0.6992659);
   f_10630165->SetSavedPoint(120,0.6962182);
   f_10630165->SetSavedPoint(121,0.6931694);
   f_10630165->SetSavedPoint(122,0.6901197);
   f_10630165->SetSavedPoint(123,0.6870693);
   f_10630165->SetSavedPoint(124,0.6840182);
   f_10630165->SetSavedPoint(125,0.6809666);
   f_10630165->SetSavedPoint(126,0.6779147);
   f_10630165->SetSavedPoint(127,0.6748626);
   f_10630165->SetSavedPoint(128,0.6718105);
   f_10630165->SetSavedPoint(129,0.6687584);
   f_10630165->SetSavedPoint(130,0.6657065);
   f_10630165->SetSavedPoint(131,0.6626549);
   f_10630165->SetSavedPoint(132,0.6596038);
   f_10630165->SetSavedPoint(133,0.6565533);
   f_10630165->SetSavedPoint(134,0.6535036);
   f_10630165->SetSavedPoint(135,0.6504547);
   f_10630165->SetSavedPoint(136,0.6474067);
   f_10630165->SetSavedPoint(137,0.6443599);
   f_10630165->SetSavedPoint(138,0.6413143);
   f_10630165->SetSavedPoint(139,0.63827);
   f_10630165->SetSavedPoint(140,0.6352272);
   f_10630165->SetSavedPoint(141,0.632186);
   f_10630165->SetSavedPoint(142,0.6291465);
   f_10630165->SetSavedPoint(143,0.6261088);
   f_10630165->SetSavedPoint(144,0.6230731);
   f_10630165->SetSavedPoint(145,0.6200394);
   f_10630165->SetSavedPoint(146,0.6170078);
   f_10630165->SetSavedPoint(147,0.6139785);
   f_10630165->SetSavedPoint(148,0.6109516);
   f_10630165->SetSavedPoint(149,0.6079272);
   f_10630165->SetSavedPoint(150,0.6049054);
   f_10630165->SetSavedPoint(151,0.6018863);
   f_10630165->SetSavedPoint(152,0.5988699);
   f_10630165->SetSavedPoint(153,0.5958565);
   f_10630165->SetSavedPoint(154,0.5928461);
   f_10630165->SetSavedPoint(155,0.5898388);
   f_10630165->SetSavedPoint(156,0.5868347);
   f_10630165->SetSavedPoint(157,0.5838339);
   f_10630165->SetSavedPoint(158,0.5808365);
   f_10630165->SetSavedPoint(159,0.5778426);
   f_10630165->SetSavedPoint(160,0.5748523);
   f_10630165->SetSavedPoint(161,0.5718657);
   f_10630165->SetSavedPoint(162,0.5688829);
   f_10630165->SetSavedPoint(163,0.5659039);
   f_10630165->SetSavedPoint(164,0.5629289);
   f_10630165->SetSavedPoint(165,0.5599579);
   f_10630165->SetSavedPoint(166,0.5569911);
   f_10630165->SetSavedPoint(167,0.5540285);
   f_10630165->SetSavedPoint(168,0.5510702);
   f_10630165->SetSavedPoint(169,0.5481164);
   f_10630165->SetSavedPoint(170,0.5451669);
   f_10630165->SetSavedPoint(171,0.5422221);
   f_10630165->SetSavedPoint(172,0.5392819);
   f_10630165->SetSavedPoint(173,0.5363464);
   f_10630165->SetSavedPoint(174,0.5334157);
   f_10630165->SetSavedPoint(175,0.5304899);
   f_10630165->SetSavedPoint(176,0.5275691);
   f_10630165->SetSavedPoint(177,0.5246533);
   f_10630165->SetSavedPoint(178,0.5217426);
   f_10630165->SetSavedPoint(179,0.518837);
   f_10630165->SetSavedPoint(180,0.5159368);
   f_10630165->SetSavedPoint(181,0.5130419);
   f_10630165->SetSavedPoint(182,0.5101523);
   f_10630165->SetSavedPoint(183,0.5072683);
   f_10630165->SetSavedPoint(184,0.5043898);
   f_10630165->SetSavedPoint(185,0.5015169);
   f_10630165->SetSavedPoint(186,0.4986496);
   f_10630165->SetSavedPoint(187,0.4957882);
   f_10630165->SetSavedPoint(188,0.4929325);
   f_10630165->SetSavedPoint(189,0.4900827);
   f_10630165->SetSavedPoint(190,0.4872388);
   f_10630165->SetSavedPoint(191,0.484401);
   f_10630165->SetSavedPoint(192,0.4815692);
   f_10630165->SetSavedPoint(193,0.4787436);
   f_10630165->SetSavedPoint(194,0.4759241);
   f_10630165->SetSavedPoint(195,0.4731109);
   f_10630165->SetSavedPoint(196,0.470304);
   f_10630165->SetSavedPoint(197,0.4675034);
   f_10630165->SetSavedPoint(198,0.4647093);
   f_10630165->SetSavedPoint(199,0.4619216);
   f_10630165->SetSavedPoint(200,0.4591405);
   f_10630165->SetSavedPoint(201,0.456366);
   f_10630165->SetSavedPoint(202,0.4535981);
   f_10630165->SetSavedPoint(203,0.4508369);
   f_10630165->SetSavedPoint(204,0.4480825);
   f_10630165->SetSavedPoint(205,0.4453349);
   f_10630165->SetSavedPoint(206,0.4425941);
   f_10630165->SetSavedPoint(207,0.4398602);
   f_10630165->SetSavedPoint(208,0.4371333);
   f_10630165->SetSavedPoint(209,0.4344134);
   f_10630165->SetSavedPoint(210,0.4317005);
   f_10630165->SetSavedPoint(211,0.4289948);
   f_10630165->SetSavedPoint(212,0.4262961);
   f_10630165->SetSavedPoint(213,0.4236047);
   f_10630165->SetSavedPoint(214,0.4209205);
   f_10630165->SetSavedPoint(215,0.4182436);
   f_10630165->SetSavedPoint(216,0.415574);
   f_10630165->SetSavedPoint(217,0.4129117);
   f_10630165->SetSavedPoint(218,0.4102569);
   f_10630165->SetSavedPoint(219,0.4076095);
   f_10630165->SetSavedPoint(220,0.4049696);
   f_10630165->SetSavedPoint(221,0.4023373);
   f_10630165->SetSavedPoint(222,0.3997125);
   f_10630165->SetSavedPoint(223,0.3970953);
   f_10630165->SetSavedPoint(224,0.3944858);
   f_10630165->SetSavedPoint(225,0.391884);
   f_10630165->SetSavedPoint(226,0.3892899);
   f_10630165->SetSavedPoint(227,0.3867035);
   f_10630165->SetSavedPoint(228,0.384125);
   f_10630165->SetSavedPoint(229,0.3815543);
   f_10630165->SetSavedPoint(230,0.3789914);
   f_10630165->SetSavedPoint(231,0.3764365);
   f_10630165->SetSavedPoint(232,0.3738895);
   f_10630165->SetSavedPoint(233,0.3713504);
   f_10630165->SetSavedPoint(234,0.3688194);
   f_10630165->SetSavedPoint(235,0.3662964);
   f_10630165->SetSavedPoint(236,0.3637814);
   f_10630165->SetSavedPoint(237,0.3612746);
   f_10630165->SetSavedPoint(238,0.3587759);
   f_10630165->SetSavedPoint(239,0.3562853);
   f_10630165->SetSavedPoint(240,0.353803);
   f_10630165->SetSavedPoint(241,0.3513288);
   f_10630165->SetSavedPoint(242,0.3488629);
   f_10630165->SetSavedPoint(243,0.3464053);
   f_10630165->SetSavedPoint(244,0.3439559);
   f_10630165->SetSavedPoint(245,0.3415149);
   f_10630165->SetSavedPoint(246,0.3390822);
   f_10630165->SetSavedPoint(247,0.3366579);
   f_10630165->SetSavedPoint(248,0.334242);
   f_10630165->SetSavedPoint(249,0.3318346);
   f_10630165->SetSavedPoint(250,0.3294356);
   f_10630165->SetSavedPoint(251,0.327045);
   f_10630165->SetSavedPoint(252,0.324663);
   f_10630165->SetSavedPoint(253,0.3222895);
   f_10630165->SetSavedPoint(254,0.3199245);
   f_10630165->SetSavedPoint(255,0.3175681);
   f_10630165->SetSavedPoint(256,0.3152203);
   f_10630165->SetSavedPoint(257,0.3128811);
   f_10630165->SetSavedPoint(258,0.3105505);
   f_10630165->SetSavedPoint(259,0.3082285);
   f_10630165->SetSavedPoint(260,0.3059153);
   f_10630165->SetSavedPoint(261,0.3036107);
   f_10630165->SetSavedPoint(262,0.3013148);
   f_10630165->SetSavedPoint(263,0.2990277);
   f_10630165->SetSavedPoint(264,0.2967493);
   f_10630165->SetSavedPoint(265,0.2944796);
   f_10630165->SetSavedPoint(266,0.2922188);
   f_10630165->SetSavedPoint(267,0.2899667);
   f_10630165->SetSavedPoint(268,0.2877234);
   f_10630165->SetSavedPoint(269,0.285489);
   f_10630165->SetSavedPoint(270,0.2832634);
   f_10630165->SetSavedPoint(271,0.2810467);
   f_10630165->SetSavedPoint(272,0.2788388);
   f_10630165->SetSavedPoint(273,0.2766399);
   f_10630165->SetSavedPoint(274,0.2744498);
   f_10630165->SetSavedPoint(275,0.2722687);
   f_10630165->SetSavedPoint(276,0.2700965);
   f_10630165->SetSavedPoint(277,0.2679332);
   f_10630165->SetSavedPoint(278,0.2657789);
   f_10630165->SetSavedPoint(279,0.2636336);
   f_10630165->SetSavedPoint(280,0.2614972);
   f_10630165->SetSavedPoint(281,0.2593698);
   f_10630165->SetSavedPoint(282,0.2572515);
   f_10630165->SetSavedPoint(283,0.2551421);
   f_10630165->SetSavedPoint(284,0.2530418);
   f_10630165->SetSavedPoint(285,0.2509505);
   f_10630165->SetSavedPoint(286,0.2488683);
   f_10630165->SetSavedPoint(287,0.2467951);
   f_10630165->SetSavedPoint(288,0.244731);
   f_10630165->SetSavedPoint(289,0.242676);
   f_10630165->SetSavedPoint(290,0.24063);
   f_10630165->SetSavedPoint(291,0.2385931);
   f_10630165->SetSavedPoint(292,0.2365654);
   f_10630165->SetSavedPoint(293,0.2345467);
   f_10630165->SetSavedPoint(294,0.2325372);
   f_10630165->SetSavedPoint(295,0.2305368);
   f_10630165->SetSavedPoint(296,0.2285455);
   f_10630165->SetSavedPoint(297,0.2265634);
   f_10630165->SetSavedPoint(298,0.2245904);
   f_10630165->SetSavedPoint(299,0.2226266);
   f_10630165->SetSavedPoint(300,0.2206719);
   f_10630165->SetSavedPoint(301,0.2187264);
   f_10630165->SetSavedPoint(302,0.21679);
   f_10630165->SetSavedPoint(303,0.2148629);
   f_10630165->SetSavedPoint(304,0.2129449);
   f_10630165->SetSavedPoint(305,0.2110361);
   f_10630165->SetSavedPoint(306,0.2091364);
   f_10630165->SetSavedPoint(307,0.207246);
   f_10630165->SetSavedPoint(308,0.2053648);
   f_10630165->SetSavedPoint(309,0.2034927);
   f_10630165->SetSavedPoint(310,0.2016299);
   f_10630165->SetSavedPoint(311,0.1997763);
   f_10630165->SetSavedPoint(312,0.1979319);
   f_10630165->SetSavedPoint(313,0.1960967);
   f_10630165->SetSavedPoint(314,0.1942707);
   f_10630165->SetSavedPoint(315,0.1924539);
   f_10630165->SetSavedPoint(316,0.1906464);
   f_10630165->SetSavedPoint(317,0.188848);
   f_10630165->SetSavedPoint(318,0.1870589);
   f_10630165->SetSavedPoint(319,0.185279);
   f_10630165->SetSavedPoint(320,0.1835084);
   f_10630165->SetSavedPoint(321,0.1817469);
   f_10630165->SetSavedPoint(322,0.1799947);
   f_10630165->SetSavedPoint(323,0.1782517);
   f_10630165->SetSavedPoint(324,0.176518);
   f_10630165->SetSavedPoint(325,0.1747934);
   f_10630165->SetSavedPoint(326,0.1730781);
   f_10630165->SetSavedPoint(327,0.171372);
   f_10630165->SetSavedPoint(328,0.1696752);
   f_10630165->SetSavedPoint(329,0.1679875);
   f_10630165->SetSavedPoint(330,0.1663091);
   f_10630165->SetSavedPoint(331,0.1646399);
   f_10630165->SetSavedPoint(332,0.1629799);
   f_10630165->SetSavedPoint(333,0.1613291);
   f_10630165->SetSavedPoint(334,0.1596876);
   f_10630165->SetSavedPoint(335,0.1580553);
   f_10630165->SetSavedPoint(336,0.1564321);
   f_10630165->SetSavedPoint(337,0.1548182);
   f_10630165->SetSavedPoint(338,0.1532135);
   f_10630165->SetSavedPoint(339,0.1516179);
   f_10630165->SetSavedPoint(340,0.1500316);
   f_10630165->SetSavedPoint(341,0.1484545);
   f_10630165->SetSavedPoint(342,0.1468865);
   f_10630165->SetSavedPoint(343,0.1453278);
   f_10630165->SetSavedPoint(344,0.1437782);
   f_10630165->SetSavedPoint(345,0.1422378);
   f_10630165->SetSavedPoint(346,0.1407065);
   f_10630165->SetSavedPoint(347,0.1391845);
   f_10630165->SetSavedPoint(348,0.1376716);
   f_10630165->SetSavedPoint(349,0.1361678);
   f_10630165->SetSavedPoint(350,0.1346732);
   f_10630165->SetSavedPoint(351,0.1331878);
   f_10630165->SetSavedPoint(352,0.1317115);
   f_10630165->SetSavedPoint(353,0.1302443);
   f_10630165->SetSavedPoint(354,0.1287862);
   f_10630165->SetSavedPoint(355,0.1273373);
   f_10630165->SetSavedPoint(356,0.1258975);
   f_10630165->SetSavedPoint(357,0.1244668);
   f_10630165->SetSavedPoint(358,0.1230452);
   f_10630165->SetSavedPoint(359,0.1216327);
   f_10630165->SetSavedPoint(360,0.1202292);
   f_10630165->SetSavedPoint(361,0.1188349);
   f_10630165->SetSavedPoint(362,0.1174496);
   f_10630165->SetSavedPoint(363,0.1160734);
   f_10630165->SetSavedPoint(364,0.1147062);
   f_10630165->SetSavedPoint(365,0.1133481);
   f_10630165->SetSavedPoint(366,0.111999);
   f_10630165->SetSavedPoint(367,0.1106589);
   f_10630165->SetSavedPoint(368,0.1093279);
   f_10630165->SetSavedPoint(369,0.1080059);
   f_10630165->SetSavedPoint(370,0.1066928);
   f_10630165->SetSavedPoint(371,0.1053888);
   f_10630165->SetSavedPoint(372,0.1040937);
   f_10630165->SetSavedPoint(373,0.1028076);
   f_10630165->SetSavedPoint(374,0.1015305);
   f_10630165->SetSavedPoint(375,0.1002623);
   f_10630165->SetSavedPoint(376,0.09900301);
   f_10630165->SetSavedPoint(377,0.09775268);
   f_10630165->SetSavedPoint(378,0.09651127);
   f_10630165->SetSavedPoint(379,0.09527875);
   f_10630165->SetSavedPoint(380,0.09405513);
   f_10630165->SetSavedPoint(381,0.09284039);
   f_10630165->SetSavedPoint(382,0.09163451);
   f_10630165->SetSavedPoint(383,0.09043749);
   f_10630165->SetSavedPoint(384,0.08924931);
   f_10630165->SetSavedPoint(385,0.08806996);
   f_10630165->SetSavedPoint(386,0.08689942);
   f_10630165->SetSavedPoint(387,0.08573769);
   f_10630165->SetSavedPoint(388,0.08458474);
   f_10630165->SetSavedPoint(389,0.08344057);
   f_10630165->SetSavedPoint(390,0.08230516);
   f_10630165->SetSavedPoint(391,0.0811785);
   f_10630165->SetSavedPoint(392,0.08006057);
   f_10630165->SetSavedPoint(393,0.07895136);
   f_10630165->SetSavedPoint(394,0.07785085);
   f_10630165->SetSavedPoint(395,0.07675902);
   f_10630165->SetSavedPoint(396,0.07567587);
   f_10630165->SetSavedPoint(397,0.07460137);
   f_10630165->SetSavedPoint(398,0.07353551);
   f_10630165->SetSavedPoint(399,0.07247828);
   f_10630165->SetSavedPoint(400,0.07142965);
   f_10630165->SetSavedPoint(401,0.07038961);
   f_10630165->SetSavedPoint(402,0.06935814);
   f_10630165->SetSavedPoint(403,0.06833523);
   f_10630165->SetSavedPoint(404,0.06732086);
   f_10630165->SetSavedPoint(405,0.066315);
   f_10630165->SetSavedPoint(406,0.06531765);
   f_10630165->SetSavedPoint(407,0.06432878);
   f_10630165->SetSavedPoint(408,0.06334837);
   f_10630165->SetSavedPoint(409,0.06237641);
   f_10630165->SetSavedPoint(410,0.06141287);
   f_10630165->SetSavedPoint(411,0.06045774);
   f_10630165->SetSavedPoint(412,0.059511);
   f_10630165->SetSavedPoint(413,0.05857262);
   f_10630165->SetSavedPoint(414,0.05764259);
   f_10630165->SetSavedPoint(415,0.05672088);
   f_10630165->SetSavedPoint(416,0.05580748);
   f_10630165->SetSavedPoint(417,0.05490236);
   f_10630165->SetSavedPoint(418,0.0540055);
   f_10630165->SetSavedPoint(419,0.05311688);
   f_10630165->SetSavedPoint(420,0.05223647);
   f_10630165->SetSavedPoint(421,0.05136426);
   f_10630165->SetSavedPoint(422,0.05050022);
   f_10630165->SetSavedPoint(423,0.04964432);
   f_10630165->SetSavedPoint(424,0.04879655);
   f_10630165->SetSavedPoint(425,0.04795688);
   f_10630165->SetSavedPoint(426,0.04712528);
   f_10630165->SetSavedPoint(427,0.04630173);
   f_10630165->SetSavedPoint(428,0.04548621);
   f_10630165->SetSavedPoint(429,0.04467869);
   f_10630165->SetSavedPoint(430,0.04387914);
   f_10630165->SetSavedPoint(431,0.04308754);
   f_10630165->SetSavedPoint(432,0.04230386);
   f_10630165->SetSavedPoint(433,0.04152808);
   f_10630165->SetSavedPoint(434,0.04076016);
   f_10630165->SetSavedPoint(435,0.04000009);
   f_10630165->SetSavedPoint(436,0.03924782);
   f_10630165->SetSavedPoint(437,0.03850334);
   f_10630165->SetSavedPoint(438,0.03776661);
   f_10630165->SetSavedPoint(439,0.03703761);
   f_10630165->SetSavedPoint(440,0.03631631);
   f_10630165->SetSavedPoint(441,0.03560267);
   f_10630165->SetSavedPoint(442,0.03489667);
   f_10630165->SetSavedPoint(443,0.03419827);
   f_10630165->SetSavedPoint(444,0.03350745);
   f_10630165->SetSavedPoint(445,0.03282417);
   f_10630165->SetSavedPoint(446,0.0321484);
   f_10630165->SetSavedPoint(447,0.03148011);
   f_10630165->SetSavedPoint(448,0.03081927);
   f_10630165->SetSavedPoint(449,0.03016583);
   f_10630165->SetSavedPoint(450,0.02951977);
   f_10630165->SetSavedPoint(451,0.02888106);
   f_10630165->SetSavedPoint(452,0.02824966);
   f_10630165->SetSavedPoint(453,0.02762553);
   f_10630165->SetSavedPoint(454,0.02700864);
   f_10630165->SetSavedPoint(455,0.02639895);
   f_10630165->SetSavedPoint(456,0.02579643);
   f_10630165->SetSavedPoint(457,0.02520104);
   f_10630165->SetSavedPoint(458,0.02461273);
   f_10630165->SetSavedPoint(459,0.02403149);
   f_10630165->SetSavedPoint(460,0.02345725);
   f_10630165->SetSavedPoint(461,0.02288999);
   f_10630165->SetSavedPoint(462,0.02232967);
   f_10630165->SetSavedPoint(463,0.02177625);
   f_10630165->SetSavedPoint(464,0.02122968);
   f_10630165->SetSavedPoint(465,0.02068993);
   f_10630165->SetSavedPoint(466,0.02015695);
   f_10630165->SetSavedPoint(467,0.0196307);
   f_10630165->SetSavedPoint(468,0.01911114);
   f_10630165->SetSavedPoint(469,0.01859822);
   f_10630165->SetSavedPoint(470,0.01809191);
   f_10630165->SetSavedPoint(471,0.01759216);
   f_10630165->SetSavedPoint(472,0.01709891);
   f_10630165->SetSavedPoint(473,0.01661214);
   f_10630165->SetSavedPoint(474,0.01613178);
   f_10630165->SetSavedPoint(475,0.0156578);
   f_10630165->SetSavedPoint(476,0.01519015);
   f_10630165->SetSavedPoint(477,0.01472877);
   f_10630165->SetSavedPoint(478,0.01427363);
   f_10630165->SetSavedPoint(479,0.01382467);
   f_10630165->SetSavedPoint(480,0.01338184);
   f_10630165->SetSavedPoint(481,0.01294509);
   f_10630165->SetSavedPoint(482,0.01251437);
   f_10630165->SetSavedPoint(483,0.01208964);
   f_10630165->SetSavedPoint(484,0.01167083);
   f_10630165->SetSavedPoint(485,0.01125789);
   f_10630165->SetSavedPoint(486,0.01085078);
   f_10630165->SetSavedPoint(487,0.01044944);
   f_10630165->SetSavedPoint(488,0.0100538);
   f_10630165->SetSavedPoint(489,0.009663824);
   f_10630165->SetSavedPoint(490,0.009279448);
   f_10630165->SetSavedPoint(491,0.008900615);
   f_10630165->SetSavedPoint(492,0.008527268);
   f_10630165->SetSavedPoint(493,0.00815935);
   f_10630165->SetSavedPoint(494,0.0077968);
   f_10630165->SetSavedPoint(495,0.007439559);
   f_10630165->SetSavedPoint(496,0.007087568);
   f_10630165->SetSavedPoint(497,0.006740764);
   f_10630165->SetSavedPoint(498,0.006399086);
   f_10630165->SetSavedPoint(499,0.006062471);
   f_10630165->SetSavedPoint(500,0.005730856);
   f_10630165->SetSavedPoint(501,0);
   f_10630165->SetSavedPoint(502,2.5);
   f_10630165->SetFillColor(19);
   f_10630165->SetFillStyle(0);
   f_10630165->SetMarkerStyle(20);
   f_10630165->SetMarkerSize(1.2);
   f_10630165->SetLineColor(8);
   f_10630165->SetLineWidth(3);
   f_10630165->GetXaxis()->SetNdivisions(505);
   f_10630165->GetXaxis()->SetLabelFont(132);
   f_10630165->GetXaxis()->SetLabelOffset(0.015);
   f_10630165->GetXaxis()->SetLabelSize(0.05);
   f_10630165->GetXaxis()->SetTitleSize(0.06);
   f_10630165->GetXaxis()->SetTitleFont(132);
   f_10630165->GetYaxis()->SetLabelFont(132);
   f_10630165->GetYaxis()->SetLabelSize(0.05);
   f_10630165->GetYaxis()->SetTitleSize(0.06);
   f_10630165->GetYaxis()->SetTitleFont(42);
   f_10630165->SetParameter(0,0);
   f_10630165->SetParError(0,0);
   f_10630165->SetParLimits(0,0,0);
   f_10630165->SetParameter(1,0);
   f_10630165->SetParError(1,0);
   f_10630165->SetParLimits(1,0,0);
   f_10630165->SetParameter(2,0);
   f_10630165->SetParError(2,0);
   f_10630165->SetParLimits(2,0,0);
   f_10630165->SetParameter(3,0);
   f_10630165->SetParError(3,0);
   f_10630165->SetParLimits(3,0,0);
   f_10630165->SetParameter(4,0);
   f_10630165->SetParError(4,0);
   f_10630165->SetParLimits(4,0,0);
   f_10630165->SetParameter(5,0);
   f_10630165->SetParError(5,0);
   f_10630165->SetParLimits(5,0,0);
   f_10630165->SetParameter(6,0);
   f_10630165->SetParError(6,0);
   f_10630165->SetParLimits(6,0,0);
   f_10630165->Draw("same");
   
   Double_t Graph0_fx115[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph0_fy115[203] = {
   1.001194,
   0.9943362,
   0.9866087,
   0.9780711,
   0.968781,
   0.9587939,
   0.9481629,
   0.9369393,
   0.9251722,
   0.9129088,
   0.9001939,
   0.8870706,
   0.8735799,
   0.8597609,
   0.8456506,
   0.8312844,
   0.8166957,
   0.8019162,
   0.7869758,
   0.7719028,
   0.7567238,
   0.7414641,
   0.726147,
   0.7107949,
   0.6954283,
   0.6800666,
   0.6647281,
   0.6494294,
   0.6341864,
   0.6190135,
   0.6039243,
   0.5889312,
   0.5740458,
   0.5592786,
   0.5446394,
   0.5301372,
   0.51578,
   0.5015753,
   0.4875298,
   0.4736498,
   0.4599407,
   0.4464076,
   0.4330549,
   0.4198866,
   0.4069063,
   0.3941171,
   0.381522,
   0.3691233,
   0.3569232,
   0.3449236,
   0.3331262,
   0.3215322,
   0.3101429,
   0.2989594,
   0.2879825,
   0.2772129,
   0.2666512,
   0.256298,
   0.2461535,
   0.2362182,
   0.2264923,
   0.216976,
   0.2076695,
   0.1985728,
   0.1896862,
   0.1810096,
   0.1725431,
   0.1642868,
   0.1562406,
   0.1484045,
   0.1407786,
   0.1333627,
   0.1261568,
   0.1191608,
   0.1123745,
   0.1057976,
   0.09943009,
   0.09327145,
   0.08732132,
   0.08157921,
   0.07604448,
   0.07071642,
   0.06559413,
   0.06067658,
   0.05596256,
   0.05145065,
   0.04713923,
   0.04302643,
   0.03911012,
   0.03538787,
   0.03185698,
   0.02851437,
   0.02535665,
   0.02238001,
   0.01958025,
   0.01695275,
   0.0144924,
   0.01219365,
   0.01005041,
   0.008056075,
   0.006203501,
   0.005460332,
   0.007127941,
   0.008936676,
   0.01089373,
   0.01300584,
   0.01527926,
   0.01771978,
   0.02033275,
   0.02312309,
   0.02609527,
   0.02925339,
   0.03260115,
   0.03614186,
   0.03987853,
   0.0438138,
   0.04795003,
   0.0522893,
   0.05683341,
   0.06158393,
   0.06654222,
   0.07170944,
   0.07708656,
   0.08267439,
   0.08847362,
   0.09448481,
   0.1007084,
   0.1071447,
   0.1137941,
   0.1206568,
   0.1277328,
   0.1350224,
   0.1425257,
   0.1502427,
   0.1581734,
   0.166318,
   0.1746763,
   0.1832486,
   0.1920347,
   0.2010346,
   0.2102484,
   0.2196761,
   0.2293175,
   0.2391726,
   0.2492412,
   0.2595233,
   0.2700185,
   0.2807265,
   0.291647,
   0.3027793,
   0.3141228,
   0.3256766,
   0.3374398,
   0.3494112,
   0.3615892,
   0.3739722,
   0.3865581,
   0.3993446,
   0.412329,
   0.4255082,
   0.4388787,
   0.4524363,
   0.4661767,
   0.4800946,
   0.4941843,
   0.5084395,
   0.522853,
   0.5374171,
   0.552123,
   0.5669613,
   0.5819216,
   0.5969923,
   0.6121611,
   0.6274145,
   0.6427377,
   0.6581149,
   0.673529,
   0.6889614,
   0.7043923,
   0.7198005,
   0.735163,
   0.7504556,
   0.7656521,
   0.780725,
   0.7956448,
   0.8103804,
   0.8248987,
   0.8391648,
   0.853142,
   0.8667914,
   0.8800724,
   0.8929422,
   0.9053559,
   0.9172668,
   0.928626,
   0.9393825,
   0.9494834,
   0.9588738,
   0.9674968,
   0.9752934,
   0.982203,
   0.9881631,
   1.001194};
   TGraph *graph = new TGraph(203,Graph0_fx115,Graph0_fy115);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph115 = new TH1F("Graph_Graph115","Graph",203,0,2.75);
   Graph_Graph115->SetMinimum(0);
   Graph_Graph115->SetMaximum(1.100768);
   Graph_Graph115->SetDirectory(0);
   Graph_Graph115->SetStats(0);
   Graph_Graph115->SetMarkerStyle(20);
   Graph_Graph115->SetMarkerSize(1.2);
   Graph_Graph115->GetXaxis()->SetNdivisions(505);
   Graph_Graph115->GetXaxis()->SetLabelFont(132);
   Graph_Graph115->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph115->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph115->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph115->GetXaxis()->SetTitleFont(132);
   Graph_Graph115->GetYaxis()->SetLabelFont(132);
   Graph_Graph115->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph115->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph115->GetYaxis()->SetTitleFont(42);
   Graph_Graph115->GetZaxis()->SetLabelFont(132);
   Graph_Graph115->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph115->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph115->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph115);
   
   graph->Draw("flc");
   
   TF1 *f_10600166 = new TF1("*f_10600",0,2.5,7);
    //The original function : f_10600 had originally been created by:
    //TF1 *f_10600 = new TF1("f_10600",f_10600,0,2.5,7);
   f_10600166->SetRange(0,2.5);
   f_10600166->SetName("f_10600");
   f_10600166->SetTitle("f_10600");
   f_10600166->SetNpx(500);
   f_10600166->SetSavedPoint(0,0.9295615);
   f_10600166->SetSavedPoint(1,0.9278538);
   f_10600166->SetSavedPoint(2,0.9261299);
   f_10600166->SetSavedPoint(3,0.9243902);
   f_10600166->SetSavedPoint(4,0.9226349);
   f_10600166->SetSavedPoint(5,0.9208642);
   f_10600166->SetSavedPoint(6,0.9190785);
   f_10600166->SetSavedPoint(7,0.9172779);
   f_10600166->SetSavedPoint(8,0.9154627);
   f_10600166->SetSavedPoint(9,0.9136332);
   f_10600166->SetSavedPoint(10,0.9117895);
   f_10600166->SetSavedPoint(11,0.909932);
   f_10600166->SetSavedPoint(12,0.9080608);
   f_10600166->SetSavedPoint(13,0.9061762);
   f_10600166->SetSavedPoint(14,0.9042785);
   f_10600166->SetSavedPoint(15,0.9023677);
   f_10600166->SetSavedPoint(16,0.9004443);
   f_10600166->SetSavedPoint(17,0.8985084);
   f_10600166->SetSavedPoint(18,0.8965602);
   f_10600166->SetSavedPoint(19,0.8945999);
   f_10600166->SetSavedPoint(20,0.8926277);
   f_10600166->SetSavedPoint(21,0.890644);
   f_10600166->SetSavedPoint(22,0.8886488);
   f_10600166->SetSavedPoint(23,0.8866423);
   f_10600166->SetSavedPoint(24,0.8846249);
   f_10600166->SetSavedPoint(25,0.8825966);
   f_10600166->SetSavedPoint(26,0.8805578);
   f_10600166->SetSavedPoint(27,0.8785085);
   f_10600166->SetSavedPoint(28,0.876449);
   f_10600166->SetSavedPoint(29,0.8743795);
   f_10600166->SetSavedPoint(30,0.8723001);
   f_10600166->SetSavedPoint(31,0.8702111);
   f_10600166->SetSavedPoint(32,0.8681126);
   f_10600166->SetSavedPoint(33,0.8660049);
   f_10600166->SetSavedPoint(34,0.8638881);
   f_10600166->SetSavedPoint(35,0.8617623);
   f_10600166->SetSavedPoint(36,0.8596279);
   f_10600166->SetSavedPoint(37,0.8574848);
   f_10600166->SetSavedPoint(38,0.8553334);
   f_10600166->SetSavedPoint(39,0.8531738);
   f_10600166->SetSavedPoint(40,0.8510061);
   f_10600166->SetSavedPoint(41,0.8488305);
   f_10600166->SetSavedPoint(42,0.8466473);
   f_10600166->SetSavedPoint(43,0.8444564);
   f_10600166->SetSavedPoint(44,0.8422582);
   f_10600166->SetSavedPoint(45,0.8400528);
   f_10600166->SetSavedPoint(46,0.8378403);
   f_10600166->SetSavedPoint(47,0.8356208);
   f_10600166->SetSavedPoint(48,0.8333947);
   f_10600166->SetSavedPoint(49,0.8311618);
   f_10600166->SetSavedPoint(50,0.8289226);
   f_10600166->SetSavedPoint(51,0.826677);
   f_10600166->SetSavedPoint(52,0.8244252);
   f_10600166->SetSavedPoint(53,0.8221674);
   f_10600166->SetSavedPoint(54,0.8199038);
   f_10600166->SetSavedPoint(55,0.8176343);
   f_10600166->SetSavedPoint(56,0.8153593);
   f_10600166->SetSavedPoint(57,0.8130788);
   f_10600166->SetSavedPoint(58,0.810793);
   f_10600166->SetSavedPoint(59,0.8085019);
   f_10600166->SetSavedPoint(60,0.8062058);
   f_10600166->SetSavedPoint(61,0.8039048);
   f_10600166->SetSavedPoint(62,0.8015989);
   f_10600166->SetSavedPoint(63,0.7992883);
   f_10600166->SetSavedPoint(64,0.7969732);
   f_10600166->SetSavedPoint(65,0.7946536);
   f_10600166->SetSavedPoint(66,0.7923297);
   f_10600166->SetSavedPoint(67,0.7900016);
   f_10600166->SetSavedPoint(68,0.7876694);
   f_10600166->SetSavedPoint(69,0.7853332);
   f_10600166->SetSavedPoint(70,0.7829932);
   f_10600166->SetSavedPoint(71,0.7806494);
   f_10600166->SetSavedPoint(72,0.778302);
   f_10600166->SetSavedPoint(73,0.7759511);
   f_10600166->SetSavedPoint(74,0.7735968);
   f_10600166->SetSavedPoint(75,0.7712391);
   f_10600166->SetSavedPoint(76,0.7688783);
   f_10600166->SetSavedPoint(77,0.7665143);
   f_10600166->SetSavedPoint(78,0.7641473);
   f_10600166->SetSavedPoint(79,0.7617775);
   f_10600166->SetSavedPoint(80,0.7594048);
   f_10600166->SetSavedPoint(81,0.7570295);
   f_10600166->SetSavedPoint(82,0.7546515);
   f_10600166->SetSavedPoint(83,0.7522711);
   f_10600166->SetSavedPoint(84,0.7498882);
   f_10600166->SetSavedPoint(85,0.747503);
   f_10600166->SetSavedPoint(86,0.7451156);
   f_10600166->SetSavedPoint(87,0.742726);
   f_10600166->SetSavedPoint(88,0.7403344);
   f_10600166->SetSavedPoint(89,0.7379408);
   f_10600166->SetSavedPoint(90,0.7355453);
   f_10600166->SetSavedPoint(91,0.733148);
   f_10600166->SetSavedPoint(92,0.730749);
   f_10600166->SetSavedPoint(93,0.7283484);
   f_10600166->SetSavedPoint(94,0.7259463);
   f_10600166->SetSavedPoint(95,0.7235426);
   f_10600166->SetSavedPoint(96,0.7211376);
   f_10600166->SetSavedPoint(97,0.7187313);
   f_10600166->SetSavedPoint(98,0.7163237);
   f_10600166->SetSavedPoint(99,0.7139149);
   f_10600166->SetSavedPoint(100,0.7115051);
   f_10600166->SetSavedPoint(101,0.7090942);
   f_10600166->SetSavedPoint(102,0.7066824);
   f_10600166->SetSavedPoint(103,0.7042698);
   f_10600166->SetSavedPoint(104,0.7018563);
   f_10600166->SetSavedPoint(105,0.6994421);
   f_10600166->SetSavedPoint(106,0.6970272);
   f_10600166->SetSavedPoint(107,0.6946117);
   f_10600166->SetSavedPoint(108,0.6921956);
   f_10600166->SetSavedPoint(109,0.6897791);
   f_10600166->SetSavedPoint(110,0.6873622);
   f_10600166->SetSavedPoint(111,0.6849449);
   f_10600166->SetSavedPoint(112,0.6825274);
   f_10600166->SetSavedPoint(113,0.6801096);
   f_10600166->SetSavedPoint(114,0.6776916);
   f_10600166->SetSavedPoint(115,0.6752736);
   f_10600166->SetSavedPoint(116,0.6728554);
   f_10600166->SetSavedPoint(117,0.6704373);
   f_10600166->SetSavedPoint(118,0.6680193);
   f_10600166->SetSavedPoint(119,0.6656013);
   f_10600166->SetSavedPoint(120,0.6631835);
   f_10600166->SetSavedPoint(121,0.6607659);
   f_10600166->SetSavedPoint(122,0.6583487);
   f_10600166->SetSavedPoint(123,0.6559317);
   f_10600166->SetSavedPoint(124,0.6535151);
   f_10600166->SetSavedPoint(125,0.6510989);
   f_10600166->SetSavedPoint(126,0.6486832);
   f_10600166->SetSavedPoint(127,0.646268);
   f_10600166->SetSavedPoint(128,0.6438534);
   f_10600166->SetSavedPoint(129,0.6414394);
   f_10600166->SetSavedPoint(130,0.639026);
   f_10600166->SetSavedPoint(131,0.6366134);
   f_10600166->SetSavedPoint(132,0.6342015);
   f_10600166->SetSavedPoint(133,0.6317904);
   f_10600166->SetSavedPoint(134,0.6293801);
   f_10600166->SetSavedPoint(135,0.6269707);
   f_10600166->SetSavedPoint(136,0.6245622);
   f_10600166->SetSavedPoint(137,0.6221547);
   f_10600166->SetSavedPoint(138,0.6197482);
   f_10600166->SetSavedPoint(139,0.6173427);
   f_10600166->SetSavedPoint(140,0.6149383);
   f_10600166->SetSavedPoint(141,0.612535);
   f_10600166->SetSavedPoint(142,0.6101328);
   f_10600166->SetSavedPoint(143,0.6077319);
   f_10600166->SetSavedPoint(144,0.6053321);
   f_10600166->SetSavedPoint(145,0.6029337);
   f_10600166->SetSavedPoint(146,0.6005365);
   f_10600166->SetSavedPoint(147,0.5981406);
   f_10600166->SetSavedPoint(148,0.5957461);
   f_10600166->SetSavedPoint(149,0.5933531);
   f_10600166->SetSavedPoint(150,0.5909614);
   f_10600166->SetSavedPoint(151,0.5885712);
   f_10600166->SetSavedPoint(152,0.5861825);
   f_10600166->SetSavedPoint(153,0.5837953);
   f_10600166->SetSavedPoint(154,0.5814097);
   f_10600166->SetSavedPoint(155,0.5790257);
   f_10600166->SetSavedPoint(156,0.5766433);
   f_10600166->SetSavedPoint(157,0.5742625);
   f_10600166->SetSavedPoint(158,0.5718834);
   f_10600166->SetSavedPoint(159,0.569506);
   f_10600166->SetSavedPoint(160,0.5671303);
   f_10600166->SetSavedPoint(161,0.5647564);
   f_10600166->SetSavedPoint(162,0.5623843);
   f_10600166->SetSavedPoint(163,0.560014);
   f_10600166->SetSavedPoint(164,0.5576455);
   f_10600166->SetSavedPoint(165,0.555279);
   f_10600166->SetSavedPoint(166,0.5529142);
   f_10600166->SetSavedPoint(167,0.5505515);
   f_10600166->SetSavedPoint(168,0.5481906);
   f_10600166->SetSavedPoint(169,0.5458317);
   f_10600166->SetSavedPoint(170,0.5434748);
   f_10600166->SetSavedPoint(171,0.5411199);
   f_10600166->SetSavedPoint(172,0.5387671);
   f_10600166->SetSavedPoint(173,0.5364163);
   f_10600166->SetSavedPoint(174,0.5340676);
   f_10600166->SetSavedPoint(175,0.531721);
   f_10600166->SetSavedPoint(176,0.5293766);
   f_10600166->SetSavedPoint(177,0.5270343);
   f_10600166->SetSavedPoint(178,0.5246941);
   f_10600166->SetSavedPoint(179,0.5223562);
   f_10600166->SetSavedPoint(180,0.5200204);
   f_10600166->SetSavedPoint(181,0.5176869);
   f_10600166->SetSavedPoint(182,0.5153557);
   f_10600166->SetSavedPoint(183,0.5130267);
   f_10600166->SetSavedPoint(184,0.5107001);
   f_10600166->SetSavedPoint(185,0.5083757);
   f_10600166->SetSavedPoint(186,0.5060537);
   f_10600166->SetSavedPoint(187,0.503734);
   f_10600166->SetSavedPoint(188,0.5014167);
   f_10600166->SetSavedPoint(189,0.4991018);
   f_10600166->SetSavedPoint(190,0.4967894);
   f_10600166->SetSavedPoint(191,0.4944793);
   f_10600166->SetSavedPoint(192,0.4921717);
   f_10600166->SetSavedPoint(193,0.4898666);
   f_10600166->SetSavedPoint(194,0.487564);
   f_10600166->SetSavedPoint(195,0.4852638);
   f_10600166->SetSavedPoint(196,0.4829662);
   f_10600166->SetSavedPoint(197,0.4806712);
   f_10600166->SetSavedPoint(198,0.4783787);
   f_10600166->SetSavedPoint(199,0.4760887);
   f_10600166->SetSavedPoint(200,0.4738014);
   f_10600166->SetSavedPoint(201,0.4715167);
   f_10600166->SetSavedPoint(202,0.4692346);
   f_10600166->SetSavedPoint(203,0.4669552);
   f_10600166->SetSavedPoint(204,0.4646784);
   f_10600166->SetSavedPoint(205,0.4624043);
   f_10600166->SetSavedPoint(206,0.4601329);
   f_10600166->SetSavedPoint(207,0.4578642);
   f_10600166->SetSavedPoint(208,0.4555982);
   f_10600166->SetSavedPoint(209,0.453335);
   f_10600166->SetSavedPoint(210,0.4510746);
   f_10600166->SetSavedPoint(211,0.4488169);
   f_10600166->SetSavedPoint(212,0.4465621);
   f_10600166->SetSavedPoint(213,0.44431);
   f_10600166->SetSavedPoint(214,0.4420608);
   f_10600166->SetSavedPoint(215,0.4398144);
   f_10600166->SetSavedPoint(216,0.4375709);
   f_10600166->SetSavedPoint(217,0.4353303);
   f_10600166->SetSavedPoint(218,0.4330926);
   f_10600166->SetSavedPoint(219,0.4308578);
   f_10600166->SetSavedPoint(220,0.4286259);
   f_10600166->SetSavedPoint(221,0.426397);
   f_10600166->SetSavedPoint(222,0.424171);
   f_10600166->SetSavedPoint(223,0.421948);
   f_10600166->SetSavedPoint(224,0.419728);
   f_10600166->SetSavedPoint(225,0.417511);
   f_10600166->SetSavedPoint(226,0.4152971);
   f_10600166->SetSavedPoint(227,0.4130862);
   f_10600166->SetSavedPoint(228,0.4108784);
   f_10600166->SetSavedPoint(229,0.4086736);
   f_10600166->SetSavedPoint(230,0.4064719);
   f_10600166->SetSavedPoint(231,0.4042734);
   f_10600166->SetSavedPoint(232,0.402078);
   f_10600166->SetSavedPoint(233,0.3998857);
   f_10600166->SetSavedPoint(234,0.3976966);
   f_10600166->SetSavedPoint(235,0.3955107);
   f_10600166->SetSavedPoint(236,0.3933279);
   f_10600166->SetSavedPoint(237,0.3911484);
   f_10600166->SetSavedPoint(238,0.3889722);
   f_10600166->SetSavedPoint(239,0.3867991);
   f_10600166->SetSavedPoint(240,0.3846294);
   f_10600166->SetSavedPoint(241,0.3824629);
   f_10600166->SetSavedPoint(242,0.3802997);
   f_10600166->SetSavedPoint(243,0.3781399);
   f_10600166->SetSavedPoint(244,0.3759834);
   f_10600166->SetSavedPoint(245,0.3738302);
   f_10600166->SetSavedPoint(246,0.3716805);
   f_10600166->SetSavedPoint(247,0.3695341);
   f_10600166->SetSavedPoint(248,0.3673911);
   f_10600166->SetSavedPoint(249,0.3652516);
   f_10600166->SetSavedPoint(250,0.3631155);
   f_10600166->SetSavedPoint(251,0.3609829);
   f_10600166->SetSavedPoint(252,0.3588537);
   f_10600166->SetSavedPoint(253,0.3567281);
   f_10600166->SetSavedPoint(254,0.354606);
   f_10600166->SetSavedPoint(255,0.3524875);
   f_10600166->SetSavedPoint(256,0.3503725);
   f_10600166->SetSavedPoint(257,0.3482611);
   f_10600166->SetSavedPoint(258,0.3461533);
   f_10600166->SetSavedPoint(259,0.3440491);
   f_10600166->SetSavedPoint(260,0.3419486);
   f_10600166->SetSavedPoint(261,0.3398517);
   f_10600166->SetSavedPoint(262,0.3377585);
   f_10600166->SetSavedPoint(263,0.335669);
   f_10600166->SetSavedPoint(264,0.3335833);
   f_10600166->SetSavedPoint(265,0.3315012);
   f_10600166->SetSavedPoint(266,0.329423);
   f_10600166->SetSavedPoint(267,0.3273485);
   f_10600166->SetSavedPoint(268,0.3252779);
   f_10600166->SetSavedPoint(269,0.3232111);
   f_10600166->SetSavedPoint(270,0.3211481);
   f_10600166->SetSavedPoint(271,0.319089);
   f_10600166->SetSavedPoint(272,0.3170338);
   f_10600166->SetSavedPoint(273,0.3149825);
   f_10600166->SetSavedPoint(274,0.3129352);
   f_10600166->SetSavedPoint(275,0.3108918);
   f_10600166->SetSavedPoint(276,0.3088525);
   f_10600166->SetSavedPoint(277,0.3068171);
   f_10600166->SetSavedPoint(278,0.3047857);
   f_10600166->SetSavedPoint(279,0.3027584);
   f_10600166->SetSavedPoint(280,0.3007352);
   f_10600166->SetSavedPoint(281,0.2987161);
   f_10600166->SetSavedPoint(282,0.2967011);
   f_10600166->SetSavedPoint(283,0.2946903);
   f_10600166->SetSavedPoint(284,0.2926837);
   f_10600166->SetSavedPoint(285,0.2906812);
   f_10600166->SetSavedPoint(286,0.288683);
   f_10600166->SetSavedPoint(287,0.286689);
   f_10600166->SetSavedPoint(288,0.2846993);
   f_10600166->SetSavedPoint(289,0.2827139);
   f_10600166->SetSavedPoint(290,0.2807328);
   f_10600166->SetSavedPoint(291,0.278756);
   f_10600166->SetSavedPoint(292,0.2767837);
   f_10600166->SetSavedPoint(293,0.2748157);
   f_10600166->SetSavedPoint(294,0.2728522);
   f_10600166->SetSavedPoint(295,0.2708931);
   f_10600166->SetSavedPoint(296,0.2689385);
   f_10600166->SetSavedPoint(297,0.2669884);
   f_10600166->SetSavedPoint(298,0.2650428);
   f_10600166->SetSavedPoint(299,0.2631018);
   f_10600166->SetSavedPoint(300,0.2611654);
   f_10600166->SetSavedPoint(301,0.2592336);
   f_10600166->SetSavedPoint(302,0.2573064);
   f_10600166->SetSavedPoint(303,0.2553839);
   f_10600166->SetSavedPoint(304,0.2534661);
   f_10600166->SetSavedPoint(305,0.251553);
   f_10600166->SetSavedPoint(306,0.2496447);
   f_10600166->SetSavedPoint(307,0.2477412);
   f_10600166->SetSavedPoint(308,0.2458424);
   f_10600166->SetSavedPoint(309,0.2439486);
   f_10600166->SetSavedPoint(310,0.2420595);
   f_10600166->SetSavedPoint(311,0.2401754);
   f_10600166->SetSavedPoint(312,0.2382962);
   f_10600166->SetSavedPoint(313,0.236422);
   f_10600166->SetSavedPoint(314,0.2345527);
   f_10600166->SetSavedPoint(315,0.2326885);
   f_10600166->SetSavedPoint(316,0.2308293);
   f_10600166->SetSavedPoint(317,0.2289752);
   f_10600166->SetSavedPoint(318,0.2271262);
   f_10600166->SetSavedPoint(319,0.2252823);
   f_10600166->SetSavedPoint(320,0.2234436);
   f_10600166->SetSavedPoint(321,0.2216101);
   f_10600166->SetSavedPoint(322,0.2197818);
   f_10600166->SetSavedPoint(323,0.2179588);
   f_10600166->SetSavedPoint(324,0.2161411);
   f_10600166->SetSavedPoint(325,0.2143287);
   f_10600166->SetSavedPoint(326,0.2125216);
   f_10600166->SetSavedPoint(327,0.21072);
   f_10600166->SetSavedPoint(328,0.2089237);
   f_10600166->SetSavedPoint(329,0.207133);
   f_10600166->SetSavedPoint(330,0.2053476);
   f_10600166->SetSavedPoint(331,0.2035678);
   f_10600166->SetSavedPoint(332,0.2017936);
   f_10600166->SetSavedPoint(333,0.2000249);
   f_10600166->SetSavedPoint(334,0.1982619);
   f_10600166->SetSavedPoint(335,0.1965045);
   f_10600166->SetSavedPoint(336,0.1947527);
   f_10600166->SetSavedPoint(337,0.1930067);
   f_10600166->SetSavedPoint(338,0.1912664);
   f_10600166->SetSavedPoint(339,0.1895319);
   f_10600166->SetSavedPoint(340,0.1878032);
   f_10600166->SetSavedPoint(341,0.1860803);
   f_10600166->SetSavedPoint(342,0.1843634);
   f_10600166->SetSavedPoint(343,0.1826523);
   f_10600166->SetSavedPoint(344,0.1809472);
   f_10600166->SetSavedPoint(345,0.179248);
   f_10600166->SetSavedPoint(346,0.1775549);
   f_10600166->SetSavedPoint(347,0.1758678);
   f_10600166->SetSavedPoint(348,0.1741868);
   f_10600166->SetSavedPoint(349,0.1725119);
   f_10600166->SetSavedPoint(350,0.1708431);
   f_10600166->SetSavedPoint(351,0.1691805);
   f_10600166->SetSavedPoint(352,0.1675242);
   f_10600166->SetSavedPoint(353,0.1658741);
   f_10600166->SetSavedPoint(354,0.1642302);
   f_10600166->SetSavedPoint(355,0.1625927);
   f_10600166->SetSavedPoint(356,0.1609616);
   f_10600166->SetSavedPoint(357,0.1593368);
   f_10600166->SetSavedPoint(358,0.1577185);
   f_10600166->SetSavedPoint(359,0.1561066);
   f_10600166->SetSavedPoint(360,0.1545012);
   f_10600166->SetSavedPoint(361,0.1529023);
   f_10600166->SetSavedPoint(362,0.15131);
   f_10600166->SetSavedPoint(363,0.1497242);
   f_10600166->SetSavedPoint(364,0.1481451);
   f_10600166->SetSavedPoint(365,0.1465727);
   f_10600166->SetSavedPoint(366,0.145007);
   f_10600166->SetSavedPoint(367,0.1434479);
   f_10600166->SetSavedPoint(368,0.1418957);
   f_10600166->SetSavedPoint(369,0.1403503);
   f_10600166->SetSavedPoint(370,0.1388117);
   f_10600166->SetSavedPoint(371,0.1372799);
   f_10600166->SetSavedPoint(372,0.1357551);
   f_10600166->SetSavedPoint(373,0.1342372);
   f_10600166->SetSavedPoint(374,0.1327262);
   f_10600166->SetSavedPoint(375,0.1312223);
   f_10600166->SetSavedPoint(376,0.1297254);
   f_10600166->SetSavedPoint(377,0.1282356);
   f_10600166->SetSavedPoint(378,0.1267529);
   f_10600166->SetSavedPoint(379,0.1252773);
   f_10600166->SetSavedPoint(380,0.1238089);
   f_10600166->SetSavedPoint(381,0.1223478);
   f_10600166->SetSavedPoint(382,0.1208938);
   f_10600166->SetSavedPoint(383,0.1194471);
   f_10600166->SetSavedPoint(384,0.1180078);
   f_10600166->SetSavedPoint(385,0.1165758);
   f_10600166->SetSavedPoint(386,0.1151511);
   f_10600166->SetSavedPoint(387,0.1137339);
   f_10600166->SetSavedPoint(388,0.1123241);
   f_10600166->SetSavedPoint(389,0.1109217);
   f_10600166->SetSavedPoint(390,0.1095269);
   f_10600166->SetSavedPoint(391,0.1081396);
   f_10600166->SetSavedPoint(392,0.1067599);
   f_10600166->SetSavedPoint(393,0.1053878);
   f_10600166->SetSavedPoint(394,0.1040233);
   f_10600166->SetSavedPoint(395,0.1026665);
   f_10600166->SetSavedPoint(396,0.1013173);
   f_10600166->SetSavedPoint(397,0.09997592);
   f_10600166->SetSavedPoint(398,0.09864227);
   f_10600166->SetSavedPoint(399,0.0973164);
   f_10600166->SetSavedPoint(400,0.09599835);
   f_10600166->SetSavedPoint(401,0.09468815);
   f_10600166->SetSavedPoint(402,0.09338582);
   f_10600166->SetSavedPoint(403,0.09209139);
   f_10600166->SetSavedPoint(404,0.09080491);
   f_10600166->SetSavedPoint(405,0.08952638);
   f_10600166->SetSavedPoint(406,0.08825585);
   f_10600166->SetSavedPoint(407,0.08699334);
   f_10600166->SetSavedPoint(408,0.08573888);
   f_10600166->SetSavedPoint(409,0.08449249);
   f_10600166->SetSavedPoint(410,0.08325421);
   f_10600166->SetSavedPoint(411,0.08202406);
   f_10600166->SetSavedPoint(412,0.08080206);
   f_10600166->SetSavedPoint(413,0.07958825);
   f_10600166->SetSavedPoint(414,0.07838266);
   f_10600166->SetSavedPoint(415,0.07718529);
   f_10600166->SetSavedPoint(416,0.07599619);
   f_10600166->SetSavedPoint(417,0.07481538);
   f_10600166->SetSavedPoint(418,0.07364287);
   f_10600166->SetSavedPoint(419,0.0724787);
   f_10600166->SetSavedPoint(420,0.07132289);
   f_10600166->SetSavedPoint(421,0.07017547);
   f_10600166->SetSavedPoint(422,0.06903644);
   f_10600166->SetSavedPoint(423,0.06790584);
   f_10600166->SetSavedPoint(424,0.0667837);
   f_10600166->SetSavedPoint(425,0.06567002);
   f_10600166->SetSavedPoint(426,0.06456483);
   f_10600166->SetSavedPoint(427,0.06346816);
   f_10600166->SetSavedPoint(428,0.06238002);
   f_10600166->SetSavedPoint(429,0.06130043);
   f_10600166->SetSavedPoint(430,0.06022942);
   f_10600166->SetSavedPoint(431,0.05916699);
   f_10600166->SetSavedPoint(432,0.05811317);
   f_10600166->SetSavedPoint(433,0.05706797);
   f_10600166->SetSavedPoint(434,0.05603142);
   f_10600166->SetSavedPoint(435,0.05500353);
   f_10600166->SetSavedPoint(436,0.05398431);
   f_10600166->SetSavedPoint(437,0.05297378);
   f_10600166->SetSavedPoint(438,0.05197195);
   f_10600166->SetSavedPoint(439,0.05097884);
   f_10600166->SetSavedPoint(440,0.04999447);
   f_10600166->SetSavedPoint(441,0.04901883);
   f_10600166->SetSavedPoint(442,0.04805196);
   f_10600166->SetSavedPoint(443,0.04709385);
   f_10600166->SetSavedPoint(444,0.04614452);
   f_10600166->SetSavedPoint(445,0.04520399);
   f_10600166->SetSavedPoint(446,0.04427225);
   f_10600166->SetSavedPoint(447,0.04334932);
   f_10600166->SetSavedPoint(448,0.0424352);
   f_10600166->SetSavedPoint(449,0.04152991);
   f_10600166->SetSavedPoint(450,0.04063344);
   f_10600166->SetSavedPoint(451,0.03974582);
   f_10600166->SetSavedPoint(452,0.03886703);
   f_10600166->SetSavedPoint(453,0.03799709);
   f_10600166->SetSavedPoint(454,0.037136);
   f_10600166->SetSavedPoint(455,0.03628377);
   f_10600166->SetSavedPoint(456,0.03544038);
   f_10600166->SetSavedPoint(457,0.03460585);
   f_10600166->SetSavedPoint(458,0.03378018);
   f_10600166->SetSavedPoint(459,0.03296337);
   f_10600166->SetSavedPoint(460,0.03215541);
   f_10600166->SetSavedPoint(461,0.0313563);
   f_10600166->SetSavedPoint(462,0.03056604);
   f_10600166->SetSavedPoint(463,0.02978463);
   f_10600166->SetSavedPoint(464,0.02901206);
   f_10600166->SetSavedPoint(465,0.02824832);
   f_10600166->SetSavedPoint(466,0.02749342);
   f_10600166->SetSavedPoint(467,0.02674734);
   f_10600166->SetSavedPoint(468,0.02601007);
   f_10600166->SetSavedPoint(469,0.0252816);
   f_10600166->SetSavedPoint(470,0.02456193);
   f_10600166->SetSavedPoint(471,0.02385104);
   f_10600166->SetSavedPoint(472,0.02314892);
   f_10600166->SetSavedPoint(473,0.02245556);
   f_10600166->SetSavedPoint(474,0.02177095);
   f_10600166->SetSavedPoint(475,0.02109506);
   f_10600166->SetSavedPoint(476,0.02042788);
   f_10600166->SetSavedPoint(477,0.0197694);
   f_10600166->SetSavedPoint(478,0.01911959);
   f_10600166->SetSavedPoint(479,0.01847844);
   f_10600166->SetSavedPoint(480,0.01784592);
   f_10600166->SetSavedPoint(481,0.01722202);
   f_10600166->SetSavedPoint(482,0.01660671);
   f_10600166->SetSavedPoint(483,0.01599996);
   f_10600166->SetSavedPoint(484,0.01540176);
   f_10600166->SetSavedPoint(485,0.01481207);
   f_10600166->SetSavedPoint(486,0.01423086);
   f_10600166->SetSavedPoint(487,0.01365812);
   f_10600166->SetSavedPoint(488,0.01309381);
   f_10600166->SetSavedPoint(489,0.01253789);
   f_10600166->SetSavedPoint(490,0.01199034);
   f_10600166->SetSavedPoint(491,0.01145112);
   f_10600166->SetSavedPoint(492,0.0109202);
   f_10600166->SetSavedPoint(493,0.01039753);
   f_10600166->SetSavedPoint(494,0.009883091);
   f_10600166->SetSavedPoint(495,0.009376835);
   f_10600166->SetSavedPoint(496,0.008878722);
   f_10600166->SetSavedPoint(497,0.008388711);
   f_10600166->SetSavedPoint(498,0.00790676);
   f_10600166->SetSavedPoint(499,0.007432823);
   f_10600166->SetSavedPoint(500,0.006966856);
   f_10600166->SetSavedPoint(501,0);
   f_10600166->SetSavedPoint(502,2.5);
   f_10600166->SetFillColor(19);
   f_10600166->SetFillStyle(0);
   f_10600166->SetMarkerStyle(20);
   f_10600166->SetMarkerSize(1.2);
   f_10600166->SetLineColor(92);
   f_10600166->SetLineWidth(3);
   f_10600166->GetXaxis()->SetNdivisions(505);
   f_10600166->GetXaxis()->SetLabelFont(132);
   f_10600166->GetXaxis()->SetLabelOffset(0.015);
   f_10600166->GetXaxis()->SetLabelSize(0.05);
   f_10600166->GetXaxis()->SetTitleSize(0.06);
   f_10600166->GetXaxis()->SetTitleFont(132);
   f_10600166->GetYaxis()->SetLabelFont(132);
   f_10600166->GetYaxis()->SetLabelSize(0.05);
   f_10600166->GetYaxis()->SetTitleSize(0.06);
   f_10600166->GetYaxis()->SetTitleFont(42);
   f_10600166->SetParameter(0,0);
   f_10600166->SetParError(0,0);
   f_10600166->SetParLimits(0,0,0);
   f_10600166->SetParameter(1,0);
   f_10600166->SetParError(1,0);
   f_10600166->SetParLimits(1,0,0);
   f_10600166->SetParameter(2,0);
   f_10600166->SetParError(2,0);
   f_10600166->SetParLimits(2,0,0);
   f_10600166->SetParameter(3,0);
   f_10600166->SetParError(3,0);
   f_10600166->SetParLimits(3,0,0);
   f_10600166->SetParameter(4,0);
   f_10600166->SetParError(4,0);
   f_10600166->SetParLimits(4,0,0);
   f_10600166->SetParameter(5,0);
   f_10600166->SetParError(5,0);
   f_10600166->SetParLimits(5,0,0);
   f_10600166->SetParameter(6,0);
   f_10600166->SetParError(6,0);
   f_10600166->SetParLimits(6,0,0);
   f_10600166->Draw("same");
   
   TF1 *f_10640167 = new TF1("*f_10640",0,2.5,7);
    //The original function : f_10640 had originally been created by:
    //TF1 *f_10640 = new TF1("f_10640",f_10640,0,2.5,7);
   f_10640167->SetRange(0,2.5);
   f_10640167->SetName("f_10640");
   f_10640167->SetTitle("f_10640");
   f_10640167->SetNpx(500);
   f_10640167->SetSavedPoint(0,0.8913187);
   f_10640167->SetSavedPoint(1,0.8903582);
   f_10640167->SetSavedPoint(2,0.8893699);
   f_10640167->SetSavedPoint(3,0.8883541);
   f_10640167->SetSavedPoint(4,0.8873113);
   f_10640167->SetSavedPoint(5,0.8862417);
   f_10640167->SetSavedPoint(6,0.8851459);
   f_10640167->SetSavedPoint(7,0.884024);
   f_10640167->SetSavedPoint(8,0.8828766);
   f_10640167->SetSavedPoint(9,0.881704);
   f_10640167->SetSavedPoint(10,0.8805065);
   f_10640167->SetSavedPoint(11,0.8792844);
   f_10640167->SetSavedPoint(12,0.8780382);
   f_10640167->SetSavedPoint(13,0.8767682);
   f_10640167->SetSavedPoint(14,0.8754746);
   f_10640167->SetSavedPoint(15,0.8741579);
   f_10640167->SetSavedPoint(16,0.8728185);
   f_10640167->SetSavedPoint(17,0.8714565);
   f_10640167->SetSavedPoint(18,0.8700724);
   f_10640167->SetSavedPoint(19,0.8686665);
   f_10640167->SetSavedPoint(20,0.867239);
   f_10640167->SetSavedPoint(21,0.8657905);
   f_10640167->SetSavedPoint(22,0.864321);
   f_10640167->SetSavedPoint(23,0.862831);
   f_10640167->SetSavedPoint(24,0.8613208);
   f_10640167->SetSavedPoint(25,0.8597907);
   f_10640167->SetSavedPoint(26,0.858241);
   f_10640167->SetSavedPoint(27,0.8566719);
   f_10640167->SetSavedPoint(28,0.8550839);
   f_10640167->SetSavedPoint(29,0.8534771);
   f_10640167->SetSavedPoint(30,0.8518519);
   f_10640167->SetSavedPoint(31,0.8502086);
   f_10640167->SetSavedPoint(32,0.8485475);
   f_10640167->SetSavedPoint(33,0.8468688);
   f_10640167->SetSavedPoint(34,0.8451729);
   f_10640167->SetSavedPoint(35,0.8434599);
   f_10640167->SetSavedPoint(36,0.8417303);
   f_10640167->SetSavedPoint(37,0.8399842);
   f_10640167->SetSavedPoint(38,0.838222);
   f_10640167->SetSavedPoint(39,0.8364438);
   f_10640167->SetSavedPoint(40,0.8346501);
   f_10640167->SetSavedPoint(41,0.832841);
   f_10640167->SetSavedPoint(42,0.8310167);
   f_10640167->SetSavedPoint(43,0.8291777);
   f_10640167->SetSavedPoint(44,0.827324);
   f_10640167->SetSavedPoint(45,0.825456);
   f_10640167->SetSavedPoint(46,0.823574);
   f_10640167->SetSavedPoint(47,0.8216781);
   f_10640167->SetSavedPoint(48,0.8197686);
   f_10640167->SetSavedPoint(49,0.8178457);
   f_10640167->SetSavedPoint(50,0.8159098);
   f_10640167->SetSavedPoint(51,0.813961);
   f_10640167->SetSavedPoint(52,0.8119995);
   f_10640167->SetSavedPoint(53,0.8100257);
   f_10640167->SetSavedPoint(54,0.8080397);
   f_10640167->SetSavedPoint(55,0.8060417);
   f_10640167->SetSavedPoint(56,0.8040321);
   f_10640167->SetSavedPoint(57,0.8020109);
   f_10640167->SetSavedPoint(58,0.7999785);
   f_10640167->SetSavedPoint(59,0.797935);
   f_10640167->SetSavedPoint(60,0.7958807);
   f_10640167->SetSavedPoint(61,0.7938158);
   f_10640167->SetSavedPoint(62,0.7917404);
   f_10640167->SetSavedPoint(63,0.7896549);
   f_10640167->SetSavedPoint(64,0.7875593);
   f_10640167->SetSavedPoint(65,0.785454);
   f_10640167->SetSavedPoint(66,0.7833391);
   f_10640167->SetSavedPoint(67,0.7812148);
   f_10640167->SetSavedPoint(68,0.7790813);
   f_10640167->SetSavedPoint(69,0.7769388);
   f_10640167->SetSavedPoint(70,0.7747876);
   f_10640167->SetSavedPoint(71,0.7726277);
   f_10640167->SetSavedPoint(72,0.7704594);
   f_10640167->SetSavedPoint(73,0.7682829);
   f_10640167->SetSavedPoint(74,0.7660983);
   f_10640167->SetSavedPoint(75,0.7639059);
   f_10640167->SetSavedPoint(76,0.7617057);
   f_10640167->SetSavedPoint(77,0.7594981);
   f_10640167->SetSavedPoint(78,0.7572832);
   f_10640167->SetSavedPoint(79,0.7550611);
   f_10640167->SetSavedPoint(80,0.752832);
   f_10640167->SetSavedPoint(81,0.7505962);
   f_10640167->SetSavedPoint(82,0.7483537);
   f_10640167->SetSavedPoint(83,0.7461047);
   f_10640167->SetSavedPoint(84,0.7438494);
   f_10640167->SetSavedPoint(85,0.741588);
   f_10640167->SetSavedPoint(86,0.7393206);
   f_10640167->SetSavedPoint(87,0.7370474);
   f_10640167->SetSavedPoint(88,0.7347685);
   f_10640167->SetSavedPoint(89,0.7324841);
   f_10640167->SetSavedPoint(90,0.7301944);
   f_10640167->SetSavedPoint(91,0.7278995);
   f_10640167->SetSavedPoint(92,0.7255995);
   f_10640167->SetSavedPoint(93,0.7232946);
   f_10640167->SetSavedPoint(94,0.7209849);
   f_10640167->SetSavedPoint(95,0.7186707);
   f_10640167->SetSavedPoint(96,0.716352);
   f_10640167->SetSavedPoint(97,0.7140289);
   f_10640167->SetSavedPoint(98,0.7117017);
   f_10640167->SetSavedPoint(99,0.7093704);
   f_10640167->SetSavedPoint(100,0.7070352);
   f_10640167->SetSavedPoint(101,0.7046962);
   f_10640167->SetSavedPoint(102,0.7023536);
   f_10640167->SetSavedPoint(103,0.7000074);
   f_10640167->SetSavedPoint(104,0.6976579);
   f_10640167->SetSavedPoint(105,0.6953051);
   f_10640167->SetSavedPoint(106,0.6929492);
   f_10640167->SetSavedPoint(107,0.6905902);
   f_10640167->SetSavedPoint(108,0.6882284);
   f_10640167->SetSavedPoint(109,0.6858639);
   f_10640167->SetSavedPoint(110,0.6834967);
   f_10640167->SetSavedPoint(111,0.6811269);
   f_10640167->SetSavedPoint(112,0.6787548);
   f_10640167->SetSavedPoint(113,0.6763803);
   f_10640167->SetSavedPoint(114,0.6740037);
   f_10640167->SetSavedPoint(115,0.6716251);
   f_10640167->SetSavedPoint(116,0.6692444);
   f_10640167->SetSavedPoint(117,0.666862);
   f_10640167->SetSavedPoint(118,0.6644777);
   f_10640167->SetSavedPoint(119,0.6620919);
   f_10640167->SetSavedPoint(120,0.6597045);
   f_10640167->SetSavedPoint(121,0.6573158);
   f_10640167->SetSavedPoint(122,0.6549257);
   f_10640167->SetSavedPoint(123,0.6525343);
   f_10640167->SetSavedPoint(124,0.6501419);
   f_10640167->SetSavedPoint(125,0.6477485);
   f_10640167->SetSavedPoint(126,0.6453541);
   f_10640167->SetSavedPoint(127,0.6429589);
   f_10640167->SetSavedPoint(128,0.640563);
   f_10640167->SetSavedPoint(129,0.6381664);
   f_10640167->SetSavedPoint(130,0.6357693);
   f_10640167->SetSavedPoint(131,0.6333717);
   f_10640167->SetSavedPoint(132,0.6309738);
   f_10640167->SetSavedPoint(133,0.6285756);
   f_10640167->SetSavedPoint(134,0.6261772);
   f_10640167->SetSavedPoint(135,0.6237787);
   f_10640167->SetSavedPoint(136,0.6213801);
   f_10640167->SetSavedPoint(137,0.6189817);
   f_10640167->SetSavedPoint(138,0.6165833);
   f_10640167->SetSavedPoint(139,0.6141852);
   f_10640167->SetSavedPoint(140,0.6117875);
   f_10640167->SetSavedPoint(141,0.6093901);
   f_10640167->SetSavedPoint(142,0.6069931);
   f_10640167->SetSavedPoint(143,0.6045967);
   f_10640167->SetSavedPoint(144,0.6022009);
   f_10640167->SetSavedPoint(145,0.5998058);
   f_10640167->SetSavedPoint(146,0.5974115);
   f_10640167->SetSavedPoint(147,0.595018);
   f_10640167->SetSavedPoint(148,0.5926254);
   f_10640167->SetSavedPoint(149,0.5902338);
   f_10640167->SetSavedPoint(150,0.5878432);
   f_10640167->SetSavedPoint(151,0.5854537);
   f_10640167->SetSavedPoint(152,0.5830654);
   f_10640167->SetSavedPoint(153,0.5806784);
   f_10640167->SetSavedPoint(154,0.5782926);
   f_10640167->SetSavedPoint(155,0.5759083);
   f_10640167->SetSavedPoint(156,0.5735253);
   f_10640167->SetSavedPoint(157,0.5711439);
   f_10640167->SetSavedPoint(158,0.568764);
   f_10640167->SetSavedPoint(159,0.5663858);
   f_10640167->SetSavedPoint(160,0.5640092);
   f_10640167->SetSavedPoint(161,0.5616344);
   f_10640167->SetSavedPoint(162,0.5592614);
   f_10640167->SetSavedPoint(163,0.5568902);
   f_10640167->SetSavedPoint(164,0.5545209);
   f_10640167->SetSavedPoint(165,0.5521536);
   f_10640167->SetSavedPoint(166,0.5497883);
   f_10640167->SetSavedPoint(167,0.5474251);
   f_10640167->SetSavedPoint(168,0.545064);
   f_10640167->SetSavedPoint(169,0.542705);
   f_10640167->SetSavedPoint(170,0.5403483);
   f_10640167->SetSavedPoint(171,0.5379939);
   f_10640167->SetSavedPoint(172,0.5356418);
   f_10640167->SetSavedPoint(173,0.5332921);
   f_10640167->SetSavedPoint(174,0.5309447);
   f_10640167->SetSavedPoint(175,0.5285999);
   f_10640167->SetSavedPoint(176,0.5262576);
   f_10640167->SetSavedPoint(177,0.5239178);
   f_10640167->SetSavedPoint(178,0.5215806);
   f_10640167->SetSavedPoint(179,0.5192461);
   f_10640167->SetSavedPoint(180,0.5169142);
   f_10640167->SetSavedPoint(181,0.5145851);
   f_10640167->SetSavedPoint(182,0.5122588);
   f_10640167->SetSavedPoint(183,0.5099353);
   f_10640167->SetSavedPoint(184,0.5076146);
   f_10640167->SetSavedPoint(185,0.5052968);
   f_10640167->SetSavedPoint(186,0.502982);
   f_10640167->SetSavedPoint(187,0.5006701);
   f_10640167->SetSavedPoint(188,0.4983613);
   f_10640167->SetSavedPoint(189,0.4960555);
   f_10640167->SetSavedPoint(190,0.4937528);
   f_10640167->SetSavedPoint(191,0.4914532);
   f_10640167->SetSavedPoint(192,0.4891567);
   f_10640167->SetSavedPoint(193,0.4868635);
   f_10640167->SetSavedPoint(194,0.4845734);
   f_10640167->SetSavedPoint(195,0.4822867);
   f_10640167->SetSavedPoint(196,0.4800032);
   f_10640167->SetSavedPoint(197,0.4777231);
   f_10640167->SetSavedPoint(198,0.4754463);
   f_10640167->SetSavedPoint(199,0.4731728);
   f_10640167->SetSavedPoint(200,0.4709029);
   f_10640167->SetSavedPoint(201,0.4686363);
   f_10640167->SetSavedPoint(202,0.4663733);
   f_10640167->SetSavedPoint(203,0.4641137);
   f_10640167->SetSavedPoint(204,0.4618577);
   f_10640167->SetSavedPoint(205,0.4596052);
   f_10640167->SetSavedPoint(206,0.4573564);
   f_10640167->SetSavedPoint(207,0.4551112);
   f_10640167->SetSavedPoint(208,0.4528696);
   f_10640167->SetSavedPoint(209,0.4506317);
   f_10640167->SetSavedPoint(210,0.4483975);
   f_10640167->SetSavedPoint(211,0.446167);
   f_10640167->SetSavedPoint(212,0.4439402);
   f_10640167->SetSavedPoint(213,0.4417173);
   f_10640167->SetSavedPoint(214,0.4394981);
   f_10640167->SetSavedPoint(215,0.4372828);
   f_10640167->SetSavedPoint(216,0.4350713);
   f_10640167->SetSavedPoint(217,0.4328637);
   f_10640167->SetSavedPoint(218,0.43066);
   f_10640167->SetSavedPoint(219,0.4284602);
   f_10640167->SetSavedPoint(220,0.4262643);
   f_10640167->SetSavedPoint(221,0.4240725);
   f_10640167->SetSavedPoint(222,0.4218845);
   f_10640167->SetSavedPoint(223,0.4197006);
   f_10640167->SetSavedPoint(224,0.4175207);
   f_10640167->SetSavedPoint(225,0.4153449);
   f_10640167->SetSavedPoint(226,0.4131731);
   f_10640167->SetSavedPoint(227,0.4110054);
   f_10640167->SetSavedPoint(228,0.4088418);
   f_10640167->SetSavedPoint(229,0.4066823);
   f_10640167->SetSavedPoint(230,0.404527);
   f_10640167->SetSavedPoint(231,0.4023758);
   f_10640167->SetSavedPoint(232,0.4002288);
   f_10640167->SetSavedPoint(233,0.398086);
   f_10640167->SetSavedPoint(234,0.3959475);
   f_10640167->SetSavedPoint(235,0.3938131);
   f_10640167->SetSavedPoint(236,0.391683);
   f_10640167->SetSavedPoint(237,0.3895571);
   f_10640167->SetSavedPoint(238,0.3874356);
   f_10640167->SetSavedPoint(239,0.3853183);
   f_10640167->SetSavedPoint(240,0.3832053);
   f_10640167->SetSavedPoint(241,0.3810967);
   f_10640167->SetSavedPoint(242,0.3789924);
   f_10640167->SetSavedPoint(243,0.3768925);
   f_10640167->SetSavedPoint(244,0.3747969);
   f_10640167->SetSavedPoint(245,0.3727058);
   f_10640167->SetSavedPoint(246,0.370619);
   f_10640167->SetSavedPoint(247,0.3685366);
   f_10640167->SetSavedPoint(248,0.3664587);
   f_10640167->SetSavedPoint(249,0.3643853);
   f_10640167->SetSavedPoint(250,0.3623162);
   f_10640167->SetSavedPoint(251,0.3602517);
   f_10640167->SetSavedPoint(252,0.3581917);
   f_10640167->SetSavedPoint(253,0.3561361);
   f_10640167->SetSavedPoint(254,0.3540851);
   f_10640167->SetSavedPoint(255,0.3520386);
   f_10640167->SetSavedPoint(256,0.3499966);
   f_10640167->SetSavedPoint(257,0.3479592);
   f_10640167->SetSavedPoint(258,0.3459263);
   f_10640167->SetSavedPoint(259,0.3438981);
   f_10640167->SetSavedPoint(260,0.3418744);
   f_10640167->SetSavedPoint(261,0.3398553);
   f_10640167->SetSavedPoint(262,0.3378408);
   f_10640167->SetSavedPoint(263,0.335831);
   f_10640167->SetSavedPoint(264,0.3338258);
   f_10640167->SetSavedPoint(265,0.3318252);
   f_10640167->SetSavedPoint(266,0.3298293);
   f_10640167->SetSavedPoint(267,0.3278381);
   f_10640167->SetSavedPoint(268,0.3258516);
   f_10640167->SetSavedPoint(269,0.3238697);
   f_10640167->SetSavedPoint(270,0.3218926);
   f_10640167->SetSavedPoint(271,0.3199202);
   f_10640167->SetSavedPoint(272,0.3179525);
   f_10640167->SetSavedPoint(273,0.3159895);
   f_10640167->SetSavedPoint(274,0.3140313);
   f_10640167->SetSavedPoint(275,0.3120779);
   f_10640167->SetSavedPoint(276,0.3101292);
   f_10640167->SetSavedPoint(277,0.3081853);
   f_10640167->SetSavedPoint(278,0.3062462);
   f_10640167->SetSavedPoint(279,0.3043119);
   f_10640167->SetSavedPoint(280,0.3023824);
   f_10640167->SetSavedPoint(281,0.3004577);
   f_10640167->SetSavedPoint(282,0.2985379);
   f_10640167->SetSavedPoint(283,0.2966229);
   f_10640167->SetSavedPoint(284,0.2947127);
   f_10640167->SetSavedPoint(285,0.2928075);
   f_10640167->SetSavedPoint(286,0.2909071);
   f_10640167->SetSavedPoint(287,0.2890115);
   f_10640167->SetSavedPoint(288,0.2871209);
   f_10640167->SetSavedPoint(289,0.2852352);
   f_10640167->SetSavedPoint(290,0.2833544);
   f_10640167->SetSavedPoint(291,0.2814785);
   f_10640167->SetSavedPoint(292,0.2796075);
   f_10640167->SetSavedPoint(293,0.2777415);
   f_10640167->SetSavedPoint(294,0.2758805);
   f_10640167->SetSavedPoint(295,0.2740244);
   f_10640167->SetSavedPoint(296,0.2721732);
   f_10640167->SetSavedPoint(297,0.2703271);
   f_10640167->SetSavedPoint(298,0.2684859);
   f_10640167->SetSavedPoint(299,0.2666498);
   f_10640167->SetSavedPoint(300,0.2648186);
   f_10640167->SetSavedPoint(301,0.2629925);
   f_10640167->SetSavedPoint(302,0.2611714);
   f_10640167->SetSavedPoint(303,0.2593554);
   f_10640167->SetSavedPoint(304,0.2575444);
   f_10640167->SetSavedPoint(305,0.2557384);
   f_10640167->SetSavedPoint(306,0.2539376);
   f_10640167->SetSavedPoint(307,0.2521418);
   f_10640167->SetSavedPoint(308,0.2503511);
   f_10640167->SetSavedPoint(309,0.2485655);
   f_10640167->SetSavedPoint(310,0.246785);
   f_10640167->SetSavedPoint(311,0.2450096);
   f_10640167->SetSavedPoint(312,0.2432393);
   f_10640167->SetSavedPoint(313,0.2414742);
   f_10640167->SetSavedPoint(314,0.2397143);
   f_10640167->SetSavedPoint(315,0.2379594);
   f_10640167->SetSavedPoint(316,0.2362098);
   f_10640167->SetSavedPoint(317,0.2344653);
   f_10640167->SetSavedPoint(318,0.232726);
   f_10640167->SetSavedPoint(319,0.230992);
   f_10640167->SetSavedPoint(320,0.2292631);
   f_10640167->SetSavedPoint(321,0.2275394);
   f_10640167->SetSavedPoint(322,0.225821);
   f_10640167->SetSavedPoint(323,0.2241078);
   f_10640167->SetSavedPoint(324,0.2223998);
   f_10640167->SetSavedPoint(325,0.2206971);
   f_10640167->SetSavedPoint(326,0.2189997);
   f_10640167->SetSavedPoint(327,0.2173075);
   f_10640167->SetSavedPoint(328,0.2156206);
   f_10640167->SetSavedPoint(329,0.213939);
   f_10640167->SetSavedPoint(330,0.2122627);
   f_10640167->SetSavedPoint(331,0.2105918);
   f_10640167->SetSavedPoint(332,0.2089261);
   f_10640167->SetSavedPoint(333,0.2072658);
   f_10640167->SetSavedPoint(334,0.2056109);
   f_10640167->SetSavedPoint(335,0.2039613);
   f_10640167->SetSavedPoint(336,0.2023171);
   f_10640167->SetSavedPoint(337,0.2006782);
   f_10640167->SetSavedPoint(338,0.1990447);
   f_10640167->SetSavedPoint(339,0.1974167);
   f_10640167->SetSavedPoint(340,0.195794);
   f_10640167->SetSavedPoint(341,0.1941767);
   f_10640167->SetSavedPoint(342,0.1925649);
   f_10640167->SetSavedPoint(343,0.1909585);
   f_10640167->SetSavedPoint(344,0.1893576);
   f_10640167->SetSavedPoint(345,0.1877621);
   f_10640167->SetSavedPoint(346,0.1861721);
   f_10640167->SetSavedPoint(347,0.1845876);
   f_10640167->SetSavedPoint(348,0.1830085);
   f_10640167->SetSavedPoint(349,0.181435);
   f_10640167->SetSavedPoint(350,0.1798669);
   f_10640167->SetSavedPoint(351,0.1783044);
   f_10640167->SetSavedPoint(352,0.1767474);
   f_10640167->SetSavedPoint(353,0.175196);
   f_10640167->SetSavedPoint(354,0.1736501);
   f_10640167->SetSavedPoint(355,0.1721098);
   f_10640167->SetSavedPoint(356,0.170575);
   f_10640167->SetSavedPoint(357,0.1690459);
   f_10640167->SetSavedPoint(358,0.1675223);
   f_10640167->SetSavedPoint(359,0.1660043);
   f_10640167->SetSavedPoint(360,0.1644919);
   f_10640167->SetSavedPoint(361,0.1629852);
   f_10640167->SetSavedPoint(362,0.1614841);
   f_10640167->SetSavedPoint(363,0.1599886);
   f_10640167->SetSavedPoint(364,0.1584988);
   f_10640167->SetSavedPoint(365,0.1570147);
   f_10640167->SetSavedPoint(366,0.1555362);
   f_10640167->SetSavedPoint(367,0.1540634);
   f_10640167->SetSavedPoint(368,0.1525963);
   f_10640167->SetSavedPoint(369,0.151135);
   f_10640167->SetSavedPoint(370,0.1496793);
   f_10640167->SetSavedPoint(371,0.1482294);
   f_10640167->SetSavedPoint(372,0.1467852);
   f_10640167->SetSavedPoint(373,0.1453467);
   f_10640167->SetSavedPoint(374,0.143914);
   f_10640167->SetSavedPoint(375,0.1424871);
   f_10640167->SetSavedPoint(376,0.1410659);
   f_10640167->SetSavedPoint(377,0.1396506);
   f_10640167->SetSavedPoint(378,0.138241);
   f_10640167->SetSavedPoint(379,0.1368372);
   f_10640167->SetSavedPoint(380,0.1354393);
   f_10640167->SetSavedPoint(381,0.1340472);
   f_10640167->SetSavedPoint(382,0.1326609);
   f_10640167->SetSavedPoint(383,0.1312804);
   f_10640167->SetSavedPoint(384,0.1299058);
   f_10640167->SetSavedPoint(385,0.1285371);
   f_10640167->SetSavedPoint(386,0.1271743);
   f_10640167->SetSavedPoint(387,0.1258173);
   f_10640167->SetSavedPoint(388,0.1244662);
   f_10640167->SetSavedPoint(389,0.123121);
   f_10640167->SetSavedPoint(390,0.1217817);
   f_10640167->SetSavedPoint(391,0.1204484);
   f_10640167->SetSavedPoint(392,0.1191209);
   f_10640167->SetSavedPoint(393,0.1177994);
   f_10640167->SetSavedPoint(394,0.1164839);
   f_10640167->SetSavedPoint(395,0.1151743);
   f_10640167->SetSavedPoint(396,0.1138706);
   f_10640167->SetSavedPoint(397,0.1125729);
   f_10640167->SetSavedPoint(398,0.1112812);
   f_10640167->SetSavedPoint(399,0.1099955);
   f_10640167->SetSavedPoint(400,0.1087158);
   f_10640167->SetSavedPoint(401,0.1074421);
   f_10640167->SetSavedPoint(402,0.1061743);
   f_10640167->SetSavedPoint(403,0.1049126);
   f_10640167->SetSavedPoint(404,0.1036569);
   f_10640167->SetSavedPoint(405,0.1024073);
   f_10640167->SetSavedPoint(406,0.1011636);
   f_10640167->SetSavedPoint(407,0.09992605);
   f_10640167->SetSavedPoint(408,0.0986945);
   f_10640167->SetSavedPoint(409,0.09746902);
   f_10640167->SetSavedPoint(410,0.09624959);
   f_10640167->SetSavedPoint(411,0.09503622);
   f_10640167->SetSavedPoint(412,0.09382893);
   f_10640167->SetSavedPoint(413,0.09262771);
   f_10640167->SetSavedPoint(414,0.09143258);
   f_10640167->SetSavedPoint(415,0.09024353);
   f_10640167->SetSavedPoint(416,0.08906058);
   f_10640167->SetSavedPoint(417,0.08788372);
   f_10640167->SetSavedPoint(418,0.08671296);
   f_10640167->SetSavedPoint(419,0.08554831);
   f_10640167->SetSavedPoint(420,0.08438976);
   f_10640167->SetSavedPoint(421,0.08323733);
   f_10640167->SetSavedPoint(422,0.08209101);
   f_10640167->SetSavedPoint(423,0.08095082);
   f_10640167->SetSavedPoint(424,0.07981674);
   f_10640167->SetSavedPoint(425,0.07868879);
   f_10640167->SetSavedPoint(426,0.07756697);
   f_10640167->SetSavedPoint(427,0.07645128);
   f_10640167->SetSavedPoint(428,0.07534171);
   f_10640167->SetSavedPoint(429,0.07423828);
   f_10640167->SetSavedPoint(430,0.07314098);
   f_10640167->SetSavedPoint(431,0.07204982);
   f_10640167->SetSavedPoint(432,0.07096479);
   f_10640167->SetSavedPoint(433,0.0698859);
   f_10640167->SetSavedPoint(434,0.06881314);
   f_10640167->SetSavedPoint(435,0.06774652);
   f_10640167->SetSavedPoint(436,0.06668603);
   f_10640167->SetSavedPoint(437,0.06563168);
   f_10640167->SetSavedPoint(438,0.06458345);
   f_10640167->SetSavedPoint(439,0.06354135);
   f_10640167->SetSavedPoint(440,0.06250539);
   f_10640167->SetSavedPoint(441,0.06147554);
   f_10640167->SetSavedPoint(442,0.06045182);
   f_10640167->SetSavedPoint(443,0.05943422);
   f_10640167->SetSavedPoint(444,0.05842273);
   f_10640167->SetSavedPoint(445,0.05741735);
   f_10640167->SetSavedPoint(446,0.05641807);
   f_10640167->SetSavedPoint(447,0.0554249);
   f_10640167->SetSavedPoint(448,0.05443782);
   f_10640167->SetSavedPoint(449,0.05345683);
   f_10640167->SetSavedPoint(450,0.05248193);
   f_10640167->SetSavedPoint(451,0.0515131);
   f_10640167->SetSavedPoint(452,0.05055034);
   f_10640167->SetSavedPoint(453,0.04959364);
   f_10640167->SetSavedPoint(454,0.048643);
   f_10640167->SetSavedPoint(455,0.04769839);
   f_10640167->SetSavedPoint(456,0.04675983);
   f_10640167->SetSavedPoint(457,0.04582729);
   f_10640167->SetSavedPoint(458,0.04490077);
   f_10640167->SetSavedPoint(459,0.04398025);
   f_10640167->SetSavedPoint(460,0.04306572);
   f_10640167->SetSavedPoint(461,0.04215718);
   f_10640167->SetSavedPoint(462,0.0412546);
   f_10640167->SetSavedPoint(463,0.04035798);
   f_10640167->SetSavedPoint(464,0.03946731);
   f_10640167->SetSavedPoint(465,0.03858257);
   f_10640167->SetSavedPoint(466,0.03770374);
   f_10640167->SetSavedPoint(467,0.03683081);
   f_10640167->SetSavedPoint(468,0.03596376);
   f_10640167->SetSavedPoint(469,0.03510258);
   f_10640167->SetSavedPoint(470,0.03424725);
   f_10640167->SetSavedPoint(471,0.03339776);
   f_10640167->SetSavedPoint(472,0.03255408);
   f_10640167->SetSavedPoint(473,0.0317162);
   f_10640167->SetSavedPoint(474,0.03088409);
   f_10640167->SetSavedPoint(475,0.03005774);
   f_10640167->SetSavedPoint(476,0.02923713);
   f_10640167->SetSavedPoint(477,0.02842223);
   f_10640167->SetSavedPoint(478,0.02761302);
   f_10640167->SetSavedPoint(479,0.02680948);
   f_10640167->SetSavedPoint(480,0.02601159);
   f_10640167->SetSavedPoint(481,0.02521931);
   f_10640167->SetSavedPoint(482,0.02443264);
   f_10640167->SetSavedPoint(483,0.02365153);
   f_10640167->SetSavedPoint(484,0.02287597);
   f_10640167->SetSavedPoint(485,0.02210593);
   f_10640167->SetSavedPoint(486,0.02134137);
   f_10640167->SetSavedPoint(487,0.02058228);
   f_10640167->SetSavedPoint(488,0.01982862);
   f_10640167->SetSavedPoint(489,0.01908035);
   f_10640167->SetSavedPoint(490,0.01833745);
   f_10640167->SetSavedPoint(491,0.0175999);
   f_10640167->SetSavedPoint(492,0.01686764);
   f_10640167->SetSavedPoint(493,0.01614066);
   f_10640167->SetSavedPoint(494,0.01541891);
   f_10640167->SetSavedPoint(495,0.01470236);
   f_10640167->SetSavedPoint(496,0.01399097);
   f_10640167->SetSavedPoint(497,0.01328472);
   f_10640167->SetSavedPoint(498,0.01258355);
   f_10640167->SetSavedPoint(499,0.01188743);
   f_10640167->SetSavedPoint(500,0.01119632);
   f_10640167->SetSavedPoint(501,0);
   f_10640167->SetSavedPoint(502,2.5);
   f_10640167->SetFillColor(19);
   f_10640167->SetFillStyle(0);
   f_10640167->SetMarkerStyle(20);
   f_10640167->SetMarkerSize(1.2);
   f_10640167->SetLineColor(6);
   f_10640167->SetLineWidth(3);
   f_10640167->SetLineStyle(11);
   f_10640167->GetXaxis()->SetNdivisions(505);
   f_10640167->GetXaxis()->SetLabelFont(132);
   f_10640167->GetXaxis()->SetLabelOffset(0.015);
   f_10640167->GetXaxis()->SetLabelSize(0.05);
   f_10640167->GetXaxis()->SetTitleSize(0.06);
   f_10640167->GetXaxis()->SetTitleFont(132);
   f_10640167->GetYaxis()->SetLabelFont(132);
   f_10640167->GetYaxis()->SetLabelSize(0.05);
   f_10640167->GetYaxis()->SetTitleSize(0.06);
   f_10640167->GetYaxis()->SetTitleFont(42);
   f_10640167->SetParameter(0,0);
   f_10640167->SetParError(0,0);
   f_10640167->SetParLimits(0,0,0);
   f_10640167->SetParameter(1,0);
   f_10640167->SetParError(1,0);
   f_10640167->SetParLimits(1,0,0);
   f_10640167->SetParameter(2,0);
   f_10640167->SetParError(2,0);
   f_10640167->SetParLimits(2,0,0);
   f_10640167->SetParameter(3,0);
   f_10640167->SetParError(3,0);
   f_10640167->SetParLimits(3,0,0);
   f_10640167->SetParameter(4,0);
   f_10640167->SetParError(4,0);
   f_10640167->SetParLimits(4,0,0);
   f_10640167->SetParameter(5,0);
   f_10640167->SetParError(5,0);
   f_10640167->SetParLimits(5,0,0);
   f_10640167->SetParameter(6,0);
   f_10640167->SetParError(6,0);
   f_10640167->SetParLimits(6,0,0);
   f_10640167->Draw("same");
   
   Double_t Graph1_fx116[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph1_fy116[203] = {
   0.9459033,
   0.9372114,
   0.9280846,
   0.9185583,
   0.9086662,
   0.8984403,
   0.8879111,
   0.8771072,
   0.8660557,
   0.8547823,
   0.843311,
   0.8316646,
   0.8198643,
   0.8079301,
   0.7958807,
   0.7837334,
   0.7715047,
   0.7592095,
   0.7468621,
   0.7344753,
   0.7220614,
   0.7096313,
   0.6971954,
   0.6847631,
   0.672343,
   0.6599431,
   0.6475706,
   0.6352319,
   0.6229332,
   0.6106798,
   0.5984765,
   0.5863278,
   0.5742376,
   0.5622094,
   0.5502465,
   0.5383516,
   0.5265274,
   0.5147759,
   0.5030994,
   0.4914995,
   0.4799779,
   0.4685361,
   0.4571754,
   0.4458971,
   0.4347024,
   0.4235923,
   0.4125679,
   0.4016304,
   0.3907807,
   0.38002,
   0.3693494,
   0.3587702,
   0.3482835,
   0.3378907,
   0.3275934,
   0.317393,
   0.3072912,
   0.29729,
   0.2873911,
   0.2775968,
   0.2679092,
   0.2583308,
   0.2488641,
   0.2395119,
   0.2302771,
   0.2211626,
   0.2121717,
   0.2033078,
   0.1945744,
   0.185975,
   0.1775136,
   0.169194,
   0.1610202,
   0.1529965,
   0.1451271,
   0.1374162,
   0.1298683,
   0.1224878,
   0.1152791,
   0.1082467,
   0.1013951,
   0.09472857,
   0.08825149,
   0.08196806,
   0.07588237,
   0.06999833,
   0.06431966,
   0.05884984,
   0.05359207,
   0.04854927,
   0.04372394,
   0.03911824,
   0.03473385,
   0.03057195,
   0.02663319,
   0.02291761,
   0.0194246,
   0.01615284,
   0.01310025,
   0.0102639,
   0.007640007,
   0.005846213,
   0.007937693,
   0.01023467,
   0.01274312,
   0.01546821,
   0.01841428,
   0.02158487,
   0.02498277,
   0.02861002,
   0.03246798,
   0.03655733,
   0.04087812,
   0.04542982,
   0.05021136,
   0.05522113,
   0.06045707,
   0.06591669,
   0.0715971,
   0.07749508,
   0.08360708,
   0.08992927,
   0.0964576,
   0.1031878,
   0.1101155,
   0.117236,
   0.1245448,
   0.1320371,
   0.1397081,
   0.147553,
   0.1555671,
   0.1637454,
   0.1720834,
   0.1805763,
   0.1892197,
   0.1980089,
   0.2069397,
   0.2160078,
   0.2252091,
   0.2345397,
   0.2439957,
   0.2535735,
   0.2632696,
   0.2730805,
   0.2830032,
   0.2930345,
   0.3031716,
   0.3134116,
   0.323752,
   0.3341902,
   0.3447238,
   0.3553506,
   0.3660683,
   0.3768747,
   0.3877678,
   0.3987455,
   0.4098058,
   0.4209466,
   0.4321659,
   0.4434614,
   0.4548311,
   0.4662725,
   0.4777832,
   0.4893607,
   0.5010021,
   0.5127043,
   0.5244642,
   0.536278,
   0.5481419,
   0.5600516,
   0.5720024,
   0.5839891,
   0.5960062,
   0.6080474,
   0.6201061,
   0.6321749,
   0.6442458,
   0.6563101,
   0.6683583,
   0.6803802,
   0.6923648,
   0.7042999,
   0.7161727,
   0.7279692,
   0.7396745,
   0.7512726,
   0.7627462,
   0.7740771,
   0.7852456,
   0.796231,
   0.8070111,
   0.8175625,
   0.8278602,
   0.837878,
   0.8475883,
   0.8569617,
   0.8659677,
   0.874574,
   0.8827469,
   0.8904512,
   0.89765,
   0.9043051,
   0.9459033};
   graph = new TGraph(203,Graph1_fx116,Graph1_fy116);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph116 = new TH1F("Graph_Graph116","Graph",203,0,2.75);
   Graph_Graph116->SetMinimum(0);
   Graph_Graph116->SetMaximum(1.039909);
   Graph_Graph116->SetDirectory(0);
   Graph_Graph116->SetStats(0);
   Graph_Graph116->SetMarkerStyle(20);
   Graph_Graph116->SetMarkerSize(1.2);
   Graph_Graph116->GetXaxis()->SetNdivisions(505);
   Graph_Graph116->GetXaxis()->SetLabelFont(132);
   Graph_Graph116->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph116->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph116->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph116->GetXaxis()->SetTitleFont(132);
   Graph_Graph116->GetYaxis()->SetLabelFont(132);
   Graph_Graph116->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph116->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph116->GetYaxis()->SetTitleFont(42);
   Graph_Graph116->GetZaxis()->SetLabelFont(132);
   Graph_Graph116->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph116->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph116->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph116);
   
   graph->Draw("flc");
   
   TH1D *h_3300__116 = new TH1D("h_3300__116","",10,0,2.5);
   h_3300__116->SetBinContent(1,1.079165);
   h_3300__116->SetBinContent(2,0.8286901);
   h_3300__116->SetBinContent(3,0.5947829);
   h_3300__116->SetBinContent(4,0.5218207);
   h_3300__116->SetBinContent(5,0.4849494);
   h_3300__116->SetBinContent(6,0.2720871);
   h_3300__116->SetBinContent(7,0.1385625);
   h_3300__116->SetBinContent(8,0.08666867);
   h_3300__116->SetBinContent(9,0.01339277);
   h_3300__116->SetBinContent(10,-0.02011957);
   h_3300__116->SetBinError(1,0.1164127);
   h_3300__116->SetBinError(2,0.09666841);
   h_3300__116->SetBinError(3,0.06866811);
   h_3300__116->SetBinError(4,0.06790232);
   h_3300__116->SetBinError(5,0.06733537);
   h_3300__116->SetBinError(6,0.05800858);
   h_3300__116->SetBinError(7,0.05861559);
   h_3300__116->SetBinError(8,0.04664858);
   h_3300__116->SetBinError(9,0.03524472);
   h_3300__116->SetBinError(10,0.0174437);
   h_3300__116->SetMinimum(0);
   h_3300__116->SetMaximum(1.4);
   h_3300__116->SetEntries(2395);
   h_3300__116->SetStats(0);
   h_3300__116->SetMarkerStyle(20);
   h_3300__116->SetMarkerSize(1.2);
   h_3300__116->GetXaxis()->SetNdivisions(505);
   h_3300__116->GetXaxis()->SetLabelFont(132);
   h_3300__116->GetXaxis()->SetLabelOffset(0.015);
   h_3300__116->GetXaxis()->SetLabelSize(0.05);
   h_3300__116->GetXaxis()->SetTitleSize(0.06);
   h_3300__116->GetXaxis()->SetTitleFont(132);
   h_3300__116->GetYaxis()->SetLabelFont(132);
   h_3300__116->GetYaxis()->SetLabelSize(0.05);
   h_3300__116->GetYaxis()->SetTitleSize(0.06);
   h_3300__116->GetYaxis()->SetTitleFont(42);
   h_3300__116->GetZaxis()->SetLabelFont(132);
   h_3300__116->GetZaxis()->SetLabelSize(0.05);
   h_3300__116->GetZaxis()->SetTitleSize(0.06);
   h_3300__116->GetZaxis()->SetTitleFont(42);
   h_3300__116->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7e.C <==
void 2xB_DY_2GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:49:38 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.4320988,-0.2835443,2.654321,1.488608);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3030__99 = new TH1D("h_3030__99","",10,0,2.5);
   h_3030__99->SetBinContent(1,0.9690897);
   h_3030__99->SetBinContent(2,0.7712648);
   h_3030__99->SetBinContent(3,0.6546914);
   h_3030__99->SetBinContent(4,0.5924869);
   h_3030__99->SetBinContent(5,0.4581447);
   h_3030__99->SetBinContent(6,0.2293835);
   h_3030__99->SetBinContent(7,0.2157387);
   h_3030__99->SetBinContent(8,0.07830577);
   h_3030__99->SetBinContent(9,0.03269903);
   h_3030__99->SetBinContent(10,-0.001804524);
   h_3030__99->SetBinError(1,0.135822);
   h_3030__99->SetBinError(2,0.06229279);
   h_3030__99->SetBinError(3,0.05995573);
   h_3030__99->SetBinError(4,0.05489532);
   h_3030__99->SetBinError(5,0.0454402);
   h_3030__99->SetBinError(6,0.05084703);
   h_3030__99->SetBinError(7,0.04042258);
   h_3030__99->SetBinError(8,0.02481699);
   h_3030__99->SetBinError(9,0.03426603);
   h_3030__99->SetBinError(10,0.001804524);
   h_3030__99->SetMinimum(0);
   h_3030__99->SetMaximum(1.4);
   h_3030__99->SetEntries(5087);
   h_3030__99->SetStats(0);
   h_3030__99->SetMarkerStyle(20);
   h_3030__99->SetMarkerSize(1.2);
   h_3030__99->GetXaxis()->SetNdivisions(505);
   h_3030__99->GetXaxis()->SetLabelFont(132);
   h_3030__99->GetXaxis()->SetLabelOffset(0.015);
   h_3030__99->GetXaxis()->SetLabelSize(0.05);
   h_3030__99->GetXaxis()->SetTitleSize(0.06);
   h_3030__99->GetXaxis()->SetTitleFont(132);
   h_3030__99->GetYaxis()->SetLabelFont(132);
   h_3030__99->GetYaxis()->SetLabelSize(0.05);
   h_3030__99->GetYaxis()->SetTitleSize(0.06);
   h_3030__99->GetYaxis()->SetTitleFont(42);
   h_3030__99->GetZaxis()->SetLabelFont(132);
   h_3030__99->GetZaxis()->SetLabelSize(0.05);
   h_3030__99->GetZaxis()->SetTitleSize(0.06);
   h_3030__99->GetZaxis()->SetTitleFont(42);
   h_3030__99->Draw("e1");
   
   TF1 *f_9540142 = new TF1("*f_9540",0,2.5,6);
    //The original function : f_9540 had originally been created by:
    //TF1 *f_9540 = new TF1("f_9540",f_9540,0,2.5,6);
   f_9540142->SetRange(0,2.5);
   f_9540142->SetName("f_9540");
   f_9540142->SetTitle("f_9540");
   f_9540142->SetNpx(500);
   f_9540142->SetSavedPoint(0,1.015522);
   f_9540142->SetSavedPoint(1,1.013612);
   f_9540142->SetSavedPoint(2,1.011684);
   f_9540142->SetSavedPoint(3,1.009738);
   f_9540142->SetSavedPoint(4,1.007775);
   f_9540142->SetSavedPoint(5,1.005794);
   f_9540142->SetSavedPoint(6,1.003795);
   f_9540142->SetSavedPoint(7,1.001779);
   f_9540142->SetSavedPoint(8,0.9997456);
   f_9540142->SetSavedPoint(9,0.9976955);
   f_9540142->SetSavedPoint(10,0.9956285);
   f_9540142->SetSavedPoint(11,0.993545);
   f_9540142->SetSavedPoint(12,0.9914449);
   f_9540142->SetSavedPoint(13,0.9893286);
   f_9540142->SetSavedPoint(14,0.9871961);
   f_9540142->SetSavedPoint(15,0.9850477);
   f_9540142->SetSavedPoint(16,0.9828835);
   f_9540142->SetSavedPoint(17,0.9807036);
   f_9540142->SetSavedPoint(18,0.9785083);
   f_9540142->SetSavedPoint(19,0.9762976);
   f_9540142->SetSavedPoint(20,0.9740718);
   f_9540142->SetSavedPoint(21,0.971831);
   f_9540142->SetSavedPoint(22,0.9695754);
   f_9540142->SetSavedPoint(23,0.9673051);
   f_9540142->SetSavedPoint(24,0.9650203);
   f_9540142->SetSavedPoint(25,0.9627211);
   f_9540142->SetSavedPoint(26,0.9604078);
   f_9540142->SetSavedPoint(27,0.9580804);
   f_9540142->SetSavedPoint(28,0.9557392);
   f_9540142->SetSavedPoint(29,0.9533843);
   f_9540142->SetSavedPoint(30,0.9510158);
   f_9540142->SetSavedPoint(31,0.9486339);
   f_9540142->SetSavedPoint(32,0.9462387);
   f_9540142->SetSavedPoint(33,0.9438305);
   f_9540142->SetSavedPoint(34,0.9414093);
   f_9540142->SetSavedPoint(35,0.9389754);
   f_9540142->SetSavedPoint(36,0.9365288);
   f_9540142->SetSavedPoint(37,0.9340698);
   f_9540142->SetSavedPoint(38,0.9315984);
   f_9540142->SetSavedPoint(39,0.9291149);
   f_9540142->SetSavedPoint(40,0.9266193);
   f_9540142->SetSavedPoint(41,0.9241119);
   f_9540142->SetSavedPoint(42,0.9215928);
   f_9540142->SetSavedPoint(43,0.9190621);
   f_9540142->SetSavedPoint(44,0.91652);
   f_9540142->SetSavedPoint(45,0.9139667);
   f_9540142->SetSavedPoint(46,0.9114022);
   f_9540142->SetSavedPoint(47,0.9088267);
   f_9540142->SetSavedPoint(48,0.9062405);
   f_9540142->SetSavedPoint(49,0.9036435);
   f_9540142->SetSavedPoint(50,0.9010361);
   f_9540142->SetSavedPoint(51,0.8984182);
   f_9540142->SetSavedPoint(52,0.8957901);
   f_9540142->SetSavedPoint(53,0.8931519);
   f_9540142->SetSavedPoint(54,0.8905038);
   f_9540142->SetSavedPoint(55,0.8878459);
   f_9540142->SetSavedPoint(56,0.8851783);
   f_9540142->SetSavedPoint(57,0.8825012);
   f_9540142->SetSavedPoint(58,0.8798147);
   f_9540142->SetSavedPoint(59,0.877119);
   f_9540142->SetSavedPoint(60,0.8744141);
   f_9540142->SetSavedPoint(61,0.8717004);
   f_9540142->SetSavedPoint(62,0.8689778);
   f_9540142->SetSavedPoint(63,0.8662465);
   f_9540142->SetSavedPoint(64,0.8635067);
   f_9540142->SetSavedPoint(65,0.8607586);
   f_9540142->SetSavedPoint(66,0.8580021);
   f_9540142->SetSavedPoint(67,0.8552375);
   f_9540142->SetSavedPoint(68,0.852465);
   f_9540142->SetSavedPoint(69,0.8496846);
   f_9540142->SetSavedPoint(70,0.8468965);
   f_9540142->SetSavedPoint(71,0.8441008);
   f_9540142->SetSavedPoint(72,0.8412977);
   f_9540142->SetSavedPoint(73,0.8384872);
   f_9540142->SetSavedPoint(74,0.8356696);
   f_9540142->SetSavedPoint(75,0.8328449);
   f_9540142->SetSavedPoint(76,0.8300134);
   f_9540142->SetSavedPoint(77,0.827175);
   f_9540142->SetSavedPoint(78,0.82433);
   f_9540142->SetSavedPoint(79,0.8214785);
   f_9540142->SetSavedPoint(80,0.8186206);
   f_9540142->SetSavedPoint(81,0.8157565);
   f_9540142->SetSavedPoint(82,0.8128862);
   f_9540142->SetSavedPoint(83,0.81001);
   f_9540142->SetSavedPoint(84,0.8071278);
   f_9540142->SetSavedPoint(85,0.80424);
   f_9540142->SetSavedPoint(86,0.8013465);
   f_9540142->SetSavedPoint(87,0.7984475);
   f_9540142->SetSavedPoint(88,0.7955432);
   f_9540142->SetSavedPoint(89,0.7926336);
   f_9540142->SetSavedPoint(90,0.7897189);
   f_9540142->SetSavedPoint(91,0.7867993);
   f_9540142->SetSavedPoint(92,0.7838747);
   f_9540142->SetSavedPoint(93,0.7809455);
   f_9540142->SetSavedPoint(94,0.7780116);
   f_9540142->SetSavedPoint(95,0.7750732);
   f_9540142->SetSavedPoint(96,0.7721305);
   f_9540142->SetSavedPoint(97,0.7691835);
   f_9540142->SetSavedPoint(98,0.7662324);
   f_9540142->SetSavedPoint(99,0.7632773);
   f_9540142->SetSavedPoint(100,0.7603183);
   f_9540142->SetSavedPoint(101,0.7573555);
   f_9540142->SetSavedPoint(102,0.7543891);
   f_9540142->SetSavedPoint(103,0.7514192);
   f_9540142->SetSavedPoint(104,0.7484458);
   f_9540142->SetSavedPoint(105,0.7454692);
   f_9540142->SetSavedPoint(106,0.7424893);
   f_9540142->SetSavedPoint(107,0.7395064);
   f_9540142->SetSavedPoint(108,0.7365206);
   f_9540142->SetSavedPoint(109,0.7335319);
   f_9540142->SetSavedPoint(110,0.7305405);
   f_9540142->SetSavedPoint(111,0.7275466);
   f_9540142->SetSavedPoint(112,0.7245501);
   f_9540142->SetSavedPoint(113,0.7215512);
   f_9540142->SetSavedPoint(114,0.7185501);
   f_9540142->SetSavedPoint(115,0.7155469);
   f_9540142->SetSavedPoint(116,0.7125416);
   f_9540142->SetSavedPoint(117,0.7095343);
   f_9540142->SetSavedPoint(118,0.7065253);
   f_9540142->SetSavedPoint(119,0.7035145);
   f_9540142->SetSavedPoint(120,0.7005022);
   f_9540142->SetSavedPoint(121,0.6974883);
   f_9540142->SetSavedPoint(122,0.6944731);
   f_9540142->SetSavedPoint(123,0.6914566);
   f_9540142->SetSavedPoint(124,0.6884389);
   f_9540142->SetSavedPoint(125,0.6854202);
   f_9540142->SetSavedPoint(126,0.6824005);
   f_9540142->SetSavedPoint(127,0.67938);
   f_9540142->SetSavedPoint(128,0.6763588);
   f_9540142->SetSavedPoint(129,0.6733369);
   f_9540142->SetSavedPoint(130,0.6703144);
   f_9540142->SetSavedPoint(131,0.6672916);
   f_9540142->SetSavedPoint(132,0.6642684);
   f_9540142->SetSavedPoint(133,0.661245);
   f_9540142->SetSavedPoint(134,0.6582214);
   f_9540142->SetSavedPoint(135,0.6551979);
   f_9540142->SetSavedPoint(136,0.6521744);
   f_9540142->SetSavedPoint(137,0.6491512);
   f_9540142->SetSavedPoint(138,0.6461282);
   f_9540142->SetSavedPoint(139,0.6431055);
   f_9540142->SetSavedPoint(140,0.6400834);
   f_9540142->SetSavedPoint(141,0.6370618);
   f_9540142->SetSavedPoint(142,0.634041);
   f_9540142->SetSavedPoint(143,0.6310209);
   f_9540142->SetSavedPoint(144,0.6280016);
   f_9540142->SetSavedPoint(145,0.6249834);
   f_9540142->SetSavedPoint(146,0.6219662);
   f_9540142->SetSavedPoint(147,0.6189502);
   f_9540142->SetSavedPoint(148,0.6159354);
   f_9540142->SetSavedPoint(149,0.6129219);
   f_9540142->SetSavedPoint(150,0.60991);
   f_9540142->SetSavedPoint(151,0.6068995);
   f_9540142->SetSavedPoint(152,0.6038907);
   f_9540142->SetSavedPoint(153,0.6008836);
   f_9540142->SetSavedPoint(154,0.5978783);
   f_9540142->SetSavedPoint(155,0.5948749);
   f_9540142->SetSavedPoint(156,0.5918736);
   f_9540142->SetSavedPoint(157,0.5888743);
   f_9540142->SetSavedPoint(158,0.5858772);
   f_9540142->SetSavedPoint(159,0.5828823);
   f_9540142->SetSavedPoint(160,0.5798898);
   f_9540142->SetSavedPoint(161,0.5768998);
   f_9540142->SetSavedPoint(162,0.5739122);
   f_9540142->SetSavedPoint(163,0.5709273);
   f_9540142->SetSavedPoint(164,0.5679451);
   f_9540142->SetSavedPoint(165,0.5649657);
   f_9540142->SetSavedPoint(166,0.5619892);
   f_9540142->SetSavedPoint(167,0.5590156);
   f_9540142->SetSavedPoint(168,0.5560451);
   f_9540142->SetSavedPoint(169,0.5530777);
   f_9540142->SetSavedPoint(170,0.5501135);
   f_9540142->SetSavedPoint(171,0.5471526);
   f_9540142->SetSavedPoint(172,0.5441951);
   f_9540142->SetSavedPoint(173,0.541241);
   f_9540142->SetSavedPoint(174,0.5382905);
   f_9540142->SetSavedPoint(175,0.5353436);
   f_9540142->SetSavedPoint(176,0.5324005);
   f_9540142->SetSavedPoint(177,0.5294611);
   f_9540142->SetSavedPoint(178,0.5265255);
   f_9540142->SetSavedPoint(179,0.5235939);
   f_9540142->SetSavedPoint(180,0.5206664);
   f_9540142->SetSavedPoint(181,0.5177429);
   f_9540142->SetSavedPoint(182,0.5148236);
   f_9540142->SetSavedPoint(183,0.5119086);
   f_9540142->SetSavedPoint(184,0.5089978);
   f_9540142->SetSavedPoint(185,0.5060915);
   f_9540142->SetSavedPoint(186,0.5031897);
   f_9540142->SetSavedPoint(187,0.5002925);
   f_9540142->SetSavedPoint(188,0.4973998);
   f_9540142->SetSavedPoint(189,0.4945119);
   f_9540142->SetSavedPoint(190,0.4916287);
   f_9540142->SetSavedPoint(191,0.4887504);
   f_9540142->SetSavedPoint(192,0.485877);
   f_9540142->SetSavedPoint(193,0.4830086);
   f_9540142->SetSavedPoint(194,0.4801453);
   f_9540142->SetSavedPoint(195,0.4772871);
   f_9540142->SetSavedPoint(196,0.4744342);
   f_9540142->SetSavedPoint(197,0.4715865);
   f_9540142->SetSavedPoint(198,0.4687441);
   f_9540142->SetSavedPoint(199,0.4659072);
   f_9540142->SetSavedPoint(200,0.4630757);
   f_9540142->SetSavedPoint(201,0.4602498);
   f_9540142->SetSavedPoint(202,0.4574295);
   f_9540142->SetSavedPoint(203,0.4546149);
   f_9540142->SetSavedPoint(204,0.4518061);
   f_9540142->SetSavedPoint(205,0.449003);
   f_9540142->SetSavedPoint(206,0.4462059);
   f_9540142->SetSavedPoint(207,0.4434147);
   f_9540142->SetSavedPoint(208,0.4406295);
   f_9540142->SetSavedPoint(209,0.4378504);
   f_9540142->SetSavedPoint(210,0.4350774);
   f_9540142->SetSavedPoint(211,0.4323106);
   f_9540142->SetSavedPoint(212,0.4295501);
   f_9540142->SetSavedPoint(213,0.4267959);
   f_9540142->SetSavedPoint(214,0.4240481);
   f_9540142->SetSavedPoint(215,0.4213067);
   f_9540142->SetSavedPoint(216,0.4185719);
   f_9540142->SetSavedPoint(217,0.4158436);
   f_9540142->SetSavedPoint(218,0.4131219);
   f_9540142->SetSavedPoint(219,0.410407);
   f_9540142->SetSavedPoint(220,0.4076987);
   f_9540142->SetSavedPoint(221,0.4049973);
   f_9540142->SetSavedPoint(222,0.4023027);
   f_9540142->SetSavedPoint(223,0.3996151);
   f_9540142->SetSavedPoint(224,0.3969344);
   f_9540142->SetSavedPoint(225,0.3942607);
   f_9540142->SetSavedPoint(226,0.3915941);
   f_9540142->SetSavedPoint(227,0.3889347);
   f_9540142->SetSavedPoint(228,0.3862824);
   f_9540142->SetSavedPoint(229,0.3836374);
   f_9540142->SetSavedPoint(230,0.3809997);
   f_9540142->SetSavedPoint(231,0.3783693);
   f_9540142->SetSavedPoint(232,0.3757463);
   f_9540142->SetSavedPoint(233,0.3731308);
   f_9540142->SetSavedPoint(234,0.3705228);
   f_9540142->SetSavedPoint(235,0.3679223);
   f_9540142->SetSavedPoint(236,0.3653294);
   f_9540142->SetSavedPoint(237,0.3627442);
   f_9540142->SetSavedPoint(238,0.3601667);
   f_9540142->SetSavedPoint(239,0.357597);
   f_9540142->SetSavedPoint(240,0.355035);
   f_9540142->SetSavedPoint(241,0.3524809);
   f_9540142->SetSavedPoint(242,0.3499347);
   f_9540142->SetSavedPoint(243,0.3473965);
   f_9540142->SetSavedPoint(244,0.3448662);
   f_9540142->SetSavedPoint(245,0.3423439);
   f_9540142->SetSavedPoint(246,0.3398297);
   f_9540142->SetSavedPoint(247,0.3373237);
   f_9540142->SetSavedPoint(248,0.3348258);
   f_9540142->SetSavedPoint(249,0.3323361);
   f_9540142->SetSavedPoint(250,0.3298547);
   f_9540142->SetSavedPoint(251,0.3273816);
   f_9540142->SetSavedPoint(252,0.3249168);
   f_9540142->SetSavedPoint(253,0.3224604);
   f_9540142->SetSavedPoint(254,0.3200124);
   f_9540142->SetSavedPoint(255,0.3175729);
   f_9540142->SetSavedPoint(256,0.3151418);
   f_9540142->SetSavedPoint(257,0.3127193);
   f_9540142->SetSavedPoint(258,0.3103054);
   f_9540142->SetSavedPoint(259,0.3079001);
   f_9540142->SetSavedPoint(260,0.3055035);
   f_9540142->SetSavedPoint(261,0.3031156);
   f_9540142->SetSavedPoint(262,0.3007363);
   f_9540142->SetSavedPoint(263,0.2983659);
   f_9540142->SetSavedPoint(264,0.2960043);
   f_9540142->SetSavedPoint(265,0.2936515);
   f_9540142->SetSavedPoint(266,0.2913075);
   f_9540142->SetSavedPoint(267,0.2889725);
   f_9540142->SetSavedPoint(268,0.2866464);
   f_9540142->SetSavedPoint(269,0.2843293);
   f_9540142->SetSavedPoint(270,0.2820212);
   f_9540142->SetSavedPoint(271,0.2797222);
   f_9540142->SetSavedPoint(272,0.2774322);
   f_9540142->SetSavedPoint(273,0.2751514);
   f_9540142->SetSavedPoint(274,0.2728796);
   f_9540142->SetSavedPoint(275,0.2706171);
   f_9540142->SetSavedPoint(276,0.2683637);
   f_9540142->SetSavedPoint(277,0.2661196);
   f_9540142->SetSavedPoint(278,0.2638847);
   f_9540142->SetSavedPoint(279,0.2616591);
   f_9540142->SetSavedPoint(280,0.2594428);
   f_9540142->SetSavedPoint(281,0.2572358);
   f_9540142->SetSavedPoint(282,0.2550383);
   f_9540142->SetSavedPoint(283,0.2528501);
   f_9540142->SetSavedPoint(284,0.2506713);
   f_9540142->SetSavedPoint(285,0.248502);
   f_9540142->SetSavedPoint(286,0.2463422);
   f_9540142->SetSavedPoint(287,0.2441918);
   f_9540142->SetSavedPoint(288,0.242051);
   f_9540142->SetSavedPoint(289,0.2399197);
   f_9540142->SetSavedPoint(290,0.237798);
   f_9540142->SetSavedPoint(291,0.2356859);
   f_9540142->SetSavedPoint(292,0.2335834);
   f_9540142->SetSavedPoint(293,0.2314905);
   f_9540142->SetSavedPoint(294,0.2294073);
   f_9540142->SetSavedPoint(295,0.2273338);
   f_9540142->SetSavedPoint(296,0.2252699);
   f_9540142->SetSavedPoint(297,0.2232158);
   f_9540142->SetSavedPoint(298,0.2211714);
   f_9540142->SetSavedPoint(299,0.2191368);
   f_9540142->SetSavedPoint(300,0.2171119);
   f_9540142->SetSavedPoint(301,0.2150968);
   f_9540142->SetSavedPoint(302,0.2130916);
   f_9540142->SetSavedPoint(303,0.2110961);
   f_9540142->SetSavedPoint(304,0.2091105);
   f_9540142->SetSavedPoint(305,0.2071348);
   f_9540142->SetSavedPoint(306,0.2051689);
   f_9540142->SetSavedPoint(307,0.2032129);
   f_9540142->SetSavedPoint(308,0.2012668);
   f_9540142->SetSavedPoint(309,0.1993307);
   f_9540142->SetSavedPoint(310,0.1974044);
   f_9540142->SetSavedPoint(311,0.1954881);
   f_9540142->SetSavedPoint(312,0.1935818);
   f_9540142->SetSavedPoint(313,0.1916854);
   f_9540142->SetSavedPoint(314,0.189799);
   f_9540142->SetSavedPoint(315,0.1879226);
   f_9540142->SetSavedPoint(316,0.1860562);
   f_9540142->SetSavedPoint(317,0.1841997);
   f_9540142->SetSavedPoint(318,0.1823534);
   f_9540142->SetSavedPoint(319,0.180517);
   f_9540142->SetSavedPoint(320,0.1786907);
   f_9540142->SetSavedPoint(321,0.1768744);
   f_9540142->SetSavedPoint(322,0.1750681);
   f_9540142->SetSavedPoint(323,0.173272);
   f_9540142->SetSavedPoint(324,0.1714859);
   f_9540142->SetSavedPoint(325,0.1697098);
   f_9540142->SetSavedPoint(326,0.1679439);
   f_9540142->SetSavedPoint(327,0.166188);
   f_9540142->SetSavedPoint(328,0.1644422);
   f_9540142->SetSavedPoint(329,0.1627065);
   f_9540142->SetSavedPoint(330,0.1609808);
   f_9540142->SetSavedPoint(331,0.1592653);
   f_9540142->SetSavedPoint(332,0.1575599);
   f_9540142->SetSavedPoint(333,0.1558646);
   f_9540142->SetSavedPoint(334,0.1541794);
   f_9540142->SetSavedPoint(335,0.1525043);
   f_9540142->SetSavedPoint(336,0.1508393);
   f_9540142->SetSavedPoint(337,0.1491844);
   f_9540142->SetSavedPoint(338,0.1475396);
   f_9540142->SetSavedPoint(339,0.1459049);
   f_9540142->SetSavedPoint(340,0.1442803);
   f_9540142->SetSavedPoint(341,0.1426658);
   f_9540142->SetSavedPoint(342,0.1410614);
   f_9540142->SetSavedPoint(343,0.1394671);
   f_9540142->SetSavedPoint(344,0.1378829);
   f_9540142->SetSavedPoint(345,0.1363088);
   f_9540142->SetSavedPoint(346,0.1347448);
   f_9540142->SetSavedPoint(347,0.1331908);
   f_9540142->SetSavedPoint(348,0.1316469);
   f_9540142->SetSavedPoint(349,0.1301131);
   f_9540142->SetSavedPoint(350,0.1285894);
   f_9540142->SetSavedPoint(351,0.1270757);
   f_9540142->SetSavedPoint(352,0.1255721);
   f_9540142->SetSavedPoint(353,0.1240785);
   f_9540142->SetSavedPoint(354,0.1225949);
   f_9540142->SetSavedPoint(355,0.1211214);
   f_9540142->SetSavedPoint(356,0.1196579);
   f_9540142->SetSavedPoint(357,0.1182044);
   f_9540142->SetSavedPoint(358,0.1167609);
   f_9540142->SetSavedPoint(359,0.1153274);
   f_9540142->SetSavedPoint(360,0.1139038);
   f_9540142->SetSavedPoint(361,0.1124903);
   f_9540142->SetSavedPoint(362,0.1110866);
   f_9540142->SetSavedPoint(363,0.1096929);
   f_9540142->SetSavedPoint(364,0.1083092);
   f_9540142->SetSavedPoint(365,0.1069353);
   f_9540142->SetSavedPoint(366,0.1055714);
   f_9540142->SetSavedPoint(367,0.1042173);
   f_9540142->SetSavedPoint(368,0.1028732);
   f_9540142->SetSavedPoint(369,0.1015388);
   f_9540142->SetSavedPoint(370,0.1002143);
   f_9540142->SetSavedPoint(371,0.09889967);
   f_9540142->SetSavedPoint(372,0.09759481);
   f_9540142->SetSavedPoint(373,0.09629974);
   f_9540142->SetSavedPoint(374,0.09501445);
   f_9540142->SetSavedPoint(375,0.0937389);
   f_9540142->SetSavedPoint(376,0.0924731);
   f_9540142->SetSavedPoint(377,0.09121701);
   f_9540142->SetSavedPoint(378,0.08997062);
   f_9540142->SetSavedPoint(379,0.08873391);
   f_9540142->SetSavedPoint(380,0.08750685);
   f_9540142->SetSavedPoint(381,0.08628943);
   f_9540142->SetSavedPoint(382,0.08508163);
   f_9540142->SetSavedPoint(383,0.08388341);
   f_9540142->SetSavedPoint(384,0.08269477);
   f_9540142->SetSavedPoint(385,0.08151567);
   f_9540142->SetSavedPoint(386,0.0803461);
   f_9540142->SetSavedPoint(387,0.07918602);
   f_9540142->SetSavedPoint(388,0.07803542);
   f_9540142->SetSavedPoint(389,0.07689427);
   f_9540142->SetSavedPoint(390,0.07576255);
   f_9540142->SetSavedPoint(391,0.07464023);
   f_9540142->SetSavedPoint(392,0.07352728);
   f_9540142->SetSavedPoint(393,0.07242367);
   f_9540142->SetSavedPoint(394,0.07132939);
   f_9540142->SetSavedPoint(395,0.07024439);
   f_9540142->SetSavedPoint(396,0.06916866);
   f_9540142->SetSavedPoint(397,0.06810217);
   f_9540142->SetSavedPoint(398,0.06704488);
   f_9540142->SetSavedPoint(399,0.06599676);
   f_9540142->SetSavedPoint(400,0.0649578);
   f_9540142->SetSavedPoint(401,0.06392794);
   f_9540142->SetSavedPoint(402,0.06290718);
   f_9540142->SetSavedPoint(403,0.06189546);
   f_9540142->SetSavedPoint(404,0.06089277);
   f_9540142->SetSavedPoint(405,0.05989906);
   f_9540142->SetSavedPoint(406,0.05891431);
   f_9540142->SetSavedPoint(407,0.05793848);
   f_9540142->SetSavedPoint(408,0.05697155);
   f_9540142->SetSavedPoint(409,0.05601346);
   f_9540142->SetSavedPoint(410,0.05506419);
   f_9540142->SetSavedPoint(411,0.05412371);
   f_9540142->SetSavedPoint(412,0.05319198);
   f_9540142->SetSavedPoint(413,0.05226896);
   f_9540142->SetSavedPoint(414,0.05135461);
   f_9540142->SetSavedPoint(415,0.0504489);
   f_9540142->SetSavedPoint(416,0.04955179);
   f_9540142->SetSavedPoint(417,0.04866325);
   f_9540142->SetSavedPoint(418,0.04778323);
   f_9540142->SetSavedPoint(419,0.04691169);
   f_9540142->SetSavedPoint(420,0.0460486);
   f_9540142->SetSavedPoint(421,0.04519391);
   f_9540142->SetSavedPoint(422,0.04434759);
   f_9540142->SetSavedPoint(423,0.04350959);
   f_9540142->SetSavedPoint(424,0.04267987);
   f_9540142->SetSavedPoint(425,0.0418584);
   f_9540142->SetSavedPoint(426,0.04104512);
   f_9540142->SetSavedPoint(427,0.04024);
   f_9540142->SetSavedPoint(428,0.03944299);
   f_9540142->SetSavedPoint(429,0.03865405);
   f_9540142->SetSavedPoint(430,0.03787313);
   f_9540142->SetSavedPoint(431,0.03710019);
   f_9540142->SetSavedPoint(432,0.03633518);
   f_9540142->SetSavedPoint(433,0.03557807);
   f_9540142->SetSavedPoint(434,0.03482879);
   f_9540142->SetSavedPoint(435,0.03408731);
   f_9540142->SetSavedPoint(436,0.03335358);
   f_9540142->SetSavedPoint(437,0.03262755);
   f_9540142->SetSavedPoint(438,0.03190918);
   f_9540142->SetSavedPoint(439,0.0311984);
   f_9540142->SetSavedPoint(440,0.03049519);
   f_9540142->SetSavedPoint(441,0.02979948);
   f_9540142->SetSavedPoint(442,0.02911122);
   f_9540142->SetSavedPoint(443,0.02843038);
   f_9540142->SetSavedPoint(444,0.02775688);
   f_9540142->SetSavedPoint(445,0.02709069);
   f_9540142->SetSavedPoint(446,0.02643176);
   f_9540142->SetSavedPoint(447,0.02578002);
   f_9540142->SetSavedPoint(448,0.02513543);
   f_9540142->SetSavedPoint(449,0.02449793);
   f_9540142->SetSavedPoint(450,0.02386748);
   f_9540142->SetSavedPoint(451,0.02324401);
   f_9540142->SetSavedPoint(452,0.02262747);
   f_9540142->SetSavedPoint(453,0.02201781);
   f_9540142->SetSavedPoint(454,0.02141497);
   f_9540142->SetSavedPoint(455,0.0208189);
   f_9540142->SetSavedPoint(456,0.02022954);
   f_9540142->SetSavedPoint(457,0.01964682);
   f_9540142->SetSavedPoint(458,0.0190707);
   f_9540142->SetSavedPoint(459,0.01850112);
   f_9540142->SetSavedPoint(460,0.01793802);
   f_9540142->SetSavedPoint(461,0.01738134);
   f_9540142->SetSavedPoint(462,0.01683102);
   f_9540142->SetSavedPoint(463,0.01628699);
   f_9540142->SetSavedPoint(464,0.01574921);
   f_9540142->SetSavedPoint(465,0.01521761);
   f_9540142->SetSavedPoint(466,0.01469213);
   f_9540142->SetSavedPoint(467,0.01417271);
   f_9540142->SetSavedPoint(468,0.01365928);
   f_9540142->SetSavedPoint(469,0.01315179);
   f_9540142->SetSavedPoint(470,0.01265016);
   f_9540142->SetSavedPoint(471,0.01215434);
   f_9540142->SetSavedPoint(472,0.01166427);
   f_9540142->SetSavedPoint(473,0.01117987);
   f_9540142->SetSavedPoint(474,0.01070109);
   f_9540142->SetSavedPoint(475,0.01022786);
   f_9540142->SetSavedPoint(476,0.009760104);
   f_9540142->SetSavedPoint(477,0.00929777);
   f_9540142->SetSavedPoint(478,0.008840786);
   f_9540142->SetSavedPoint(479,0.008389085);
   f_9540142->SetSavedPoint(480,0.007942599);
   f_9540142->SetSavedPoint(481,0.00750126);
   f_9540142->SetSavedPoint(482,0.007065001);
   f_9540142->SetSavedPoint(483,0.006633752);
   f_9540142->SetSavedPoint(484,0.006207443);
   f_9540142->SetSavedPoint(485,0.005786005);
   f_9540142->SetSavedPoint(486,0.005369367);
   f_9540142->SetSavedPoint(487,0.004957459);
   f_9540142->SetSavedPoint(488,0.004550209);
   f_9540142->SetSavedPoint(489,0.004147546);
   f_9540142->SetSavedPoint(490,0.003749397);
   f_9540142->SetSavedPoint(491,0.00335569);
   f_9540142->SetSavedPoint(492,0.002966352);
   f_9540142->SetSavedPoint(493,0.002581309);
   f_9540142->SetSavedPoint(494,0.002200488);
   f_9540142->SetSavedPoint(495,0.001823813);
   f_9540142->SetSavedPoint(496,0.001451209);
   f_9540142->SetSavedPoint(497,0.001082603);
   f_9540142->SetSavedPoint(498,0.0007179165);
   f_9540142->SetSavedPoint(499,0.0003570745);
   f_9540142->SetSavedPoint(500,0);
   f_9540142->SetSavedPoint(501,0);
   f_9540142->SetSavedPoint(502,2.5);
   f_9540142->SetFillColor(19);
   f_9540142->SetFillStyle(0);
   f_9540142->SetMarkerStyle(20);
   f_9540142->SetMarkerSize(1.2);
   f_9540142->SetLineColor(8);
   f_9540142->SetLineWidth(3);
   f_9540142->GetXaxis()->SetNdivisions(505);
   f_9540142->GetXaxis()->SetLabelFont(132);
   f_9540142->GetXaxis()->SetLabelOffset(0.015);
   f_9540142->GetXaxis()->SetLabelSize(0.05);
   f_9540142->GetXaxis()->SetTitleSize(0.06);
   f_9540142->GetXaxis()->SetTitleFont(132);
   f_9540142->GetYaxis()->SetLabelFont(132);
   f_9540142->GetYaxis()->SetLabelSize(0.05);
   f_9540142->GetYaxis()->SetTitleSize(0.06);
   f_9540142->GetYaxis()->SetTitleFont(42);
   f_9540142->SetParameter(0,0);
   f_9540142->SetParError(0,0);
   f_9540142->SetParLimits(0,0,0);
   f_9540142->SetParameter(1,0);
   f_9540142->SetParError(1,0);
   f_9540142->SetParLimits(1,0,0);
   f_9540142->SetParameter(2,0);
   f_9540142->SetParError(2,0);
   f_9540142->SetParLimits(2,0,0);
   f_9540142->SetParameter(3,0);
   f_9540142->SetParError(3,0);
   f_9540142->SetParLimits(3,0,0);
   f_9540142->SetParameter(4,0);
   f_9540142->SetParError(4,0);
   f_9540142->SetParLimits(4,0,0);
   f_9540142->SetParameter(5,0);
   f_9540142->SetParError(5,0);
   f_9540142->SetParLimits(5,0,0);
   f_9540142->Draw("same");
   
   Double_t Graph0_fx99[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph0_fy99[203] = {
   1.025881,
   1.015601,
   1.004871,
   0.9937153,
   0.9821592,
   0.970227,
   0.9579424,
   0.9453285,
   0.9324078,
   0.9192025,
   0.9057339,
   0.8920229,
   0.8780898,
   0.8639543,
   0.8496357,
   0.8351526,
   0.8205229,
   0.8057643,
   0.7908936,
   0.7759273,
   0.7608813,
   0.7457709,
   0.7306111,
   0.715416,
   0.7001997,
   0.6849754,
   0.669756,
   0.654554,
   0.6393813,
   0.6242494,
   0.6091694,
   0.5941519,
   0.5792072,
   0.5643452,
   0.5495752,
   0.5349063,
   0.5203473,
   0.5059064,
   0.4915916,
   0.4774106,
   0.4633706,
   0.4494787,
   0.4357416,
   0.4221655,
   0.4087566,
   0.3955207,
   0.3824632,
   0.3695895,
   0.3569044,
   0.3444127,
   0.3321189,
   0.3200271,
   0.3081414,
   0.2964654,
   0.2850027,
   0.2737565,
   0.2627299,
   0.2519257,
   0.2413465,
   0.2309947,
   0.2208725,
   0.2109817,
   0.2013242,
   0.1919013,
   0.1827145,
   0.1737648,
   0.165053,
   0.1565797,
   0.1483454,
   0.1403503,
   0.1325941,
   0.1250768,
   0.1177977,
   0.1107561,
   0.1039508,
   0.09738078,
   0.09104433,
   0.0849397,
   0.07906482,
   0.07341735,
   0.06799467,
   0.06279388,
   0.05781177,
   0.05304486,
   0.04848935,
   0.04414114,
   0.03999581,
   0.03604861,
   0.0322945,
   0.02872807,
   0.02534361,
   0.02213504,
   0.01909595,
   0.01621959,
   0.01349886,
   0.0109263,
   0.008494083,
   0.006194051,
   0.004017675,
   0.001956071,
   0,
   0,
   0.001764435,
   0.003642283,
   0.005642103,
   0.007772213,
   0.01004067,
   0.01245525,
   0.01502343,
   0.01775239,
   0.02064899,
   0.02371977,
   0.02697093,
   0.03040834,
   0.03403755,
   0.03786375,
   0.04189181,
   0.04612628,
   0.05057134,
   0.05523089,
   0.06010848,
   0.06520737,
   0.0705305,
   0.07608051,
   0.08185976,
   0.08787031,
   0.09411397,
   0.1005923,
   0.1073065,
   0.1142576,
   0.1214464,
   0.1288735,
   0.1365393,
   0.1444437,
   0.1525867,
   0.160968,
   0.1695872,
   0.1784435,
   0.187536,
   0.1968637,
   0.2064254,
   0.2162196,
   0.2262447,
   0.2364991,
   0.2469806,
   0.2576873,
   0.2686168,
   0.2797667,
   0.2911342,
   0.3027166,
   0.3145107,
   0.3265134,
   0.3387211,
   0.3511301,
   0.3637365,
   0.3765362,
   0.3895247,
   0.4026973,
   0.416049,
   0.4295746,
   0.4432685,
   0.4571247,
   0.4711369,
   0.4852986,
   0.4996027,
   0.5140418,
   0.528608,
   0.5432931,
   0.5580882,
   0.5729843,
   0.5879714,
   0.6030394,
   0.6181774,
   0.6333741,
   0.6486175,
   0.663895,
   0.6791934,
   0.6944988,
   0.7097967,
   0.725072,
   0.7403086,
   0.7554901,
   0.7705989,
   0.785617,
   0.8005255,
   0.8153048,
   0.8299344,
   0.8443931,
   0.8586589,
   0.872709,
   0.8865198,
   0.9000669,
   0.9133251,
   0.9262685,
   0.9388702,
   0.9511029,
   0.9629382,
   0.9743472,
   0.9853003,
   0.9957671,
   1.005717,
   1.015118,
   1.025881};
   TGraph *graph = new TGraph(203,Graph0_fx99,Graph0_fy99);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph99 = new TH1F("Graph_Graph99","Graph",203,0,2.75);
   Graph_Graph99->SetMinimum(0);
   Graph_Graph99->SetMaximum(1.128469);
   Graph_Graph99->SetDirectory(0);
   Graph_Graph99->SetStats(0);
   Graph_Graph99->SetMarkerStyle(20);
   Graph_Graph99->SetMarkerSize(1.2);
   Graph_Graph99->GetXaxis()->SetNdivisions(505);
   Graph_Graph99->GetXaxis()->SetLabelFont(132);
   Graph_Graph99->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph99->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph99->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph99->GetXaxis()->SetTitleFont(132);
   Graph_Graph99->GetYaxis()->SetLabelFont(132);
   Graph_Graph99->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph99->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph99->GetYaxis()->SetTitleFont(42);
   Graph_Graph99->GetZaxis()->SetLabelFont(132);
   Graph_Graph99->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph99->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph99->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph99);
   
   graph->Draw("flc");
   
   TF1 *f_9510143 = new TF1("*f_9510",0,2.5,6);
    //The original function : f_9510 had originally been created by:
    //TF1 *f_9510 = new TF1("f_9510",f_9510,0,2.5,6);
   f_9510143->SetRange(0,2.5);
   f_9510143->SetName("f_9510");
   f_9510143->SetTitle("f_9510");
   f_9510143->SetNpx(500);
   f_9510143->SetSavedPoint(0,0.925312);
   f_9510143->SetSavedPoint(1,0.922887);
   f_9510143->SetSavedPoint(2,0.9204701);
   f_9510143->SetSavedPoint(3,0.9180612);
   f_9510143->SetSavedPoint(4,0.91566);
   f_9510143->SetSavedPoint(5,0.9132665);
   f_9510143->SetSavedPoint(6,0.9108804);
   f_9510143->SetSavedPoint(7,0.9085018);
   f_9510143->SetSavedPoint(8,0.9061303);
   f_9510143->SetSavedPoint(9,0.9037659);
   f_9510143->SetSavedPoint(10,0.9014085);
   f_9510143->SetSavedPoint(11,0.8990578);
   f_9510143->SetSavedPoint(12,0.8967138);
   f_9510143->SetSavedPoint(13,0.8943764);
   f_9510143->SetSavedPoint(14,0.8920454);
   f_9510143->SetSavedPoint(15,0.8897206);
   f_9510143->SetSavedPoint(16,0.887402);
   f_9510143->SetSavedPoint(17,0.8850893);
   f_9510143->SetSavedPoint(18,0.8827826);
   f_9510143->SetSavedPoint(19,0.8804816);
   f_9510143->SetSavedPoint(20,0.8781863);
   f_9510143->SetSavedPoint(21,0.8758965);
   f_9510143->SetSavedPoint(22,0.873612);
   f_9510143->SetSavedPoint(23,0.8713329);
   f_9510143->SetSavedPoint(24,0.8690589);
   f_9510143->SetSavedPoint(25,0.8667899);
   f_9510143->SetSavedPoint(26,0.8645258);
   f_9510143->SetSavedPoint(27,0.8622665);
   f_9510143->SetSavedPoint(28,0.860012);
   f_9510143->SetSavedPoint(29,0.857762);
   f_9510143->SetSavedPoint(30,0.8555164);
   f_9510143->SetSavedPoint(31,0.8532752);
   f_9510143->SetSavedPoint(32,0.8510383);
   f_9510143->SetSavedPoint(33,0.8488055);
   f_9510143->SetSavedPoint(34,0.8465767);
   f_9510143->SetSavedPoint(35,0.8443519);
   f_9510143->SetSavedPoint(36,0.8421308);
   f_9510143->SetSavedPoint(37,0.8399135);
   f_9510143->SetSavedPoint(38,0.8376998);
   f_9510143->SetSavedPoint(39,0.8354897);
   f_9510143->SetSavedPoint(40,0.8332829);
   f_9510143->SetSavedPoint(41,0.8310794);
   f_9510143->SetSavedPoint(42,0.8288792);
   f_9510143->SetSavedPoint(43,0.8266821);
   f_9510143->SetSavedPoint(44,0.8244881);
   f_9510143->SetSavedPoint(45,0.8222969);
   f_9510143->SetSavedPoint(46,0.8201087);
   f_9510143->SetSavedPoint(47,0.8179231);
   f_9510143->SetSavedPoint(48,0.8157403);
   f_9510143->SetSavedPoint(49,0.81356);
   f_9510143->SetSavedPoint(50,0.8113822);
   f_9510143->SetSavedPoint(51,0.8092069);
   f_9510143->SetSavedPoint(52,0.8070338);
   f_9510143->SetSavedPoint(53,0.804863);
   f_9510143->SetSavedPoint(54,0.8026943);
   f_9510143->SetSavedPoint(55,0.8005277);
   f_9510143->SetSavedPoint(56,0.7983632);
   f_9510143->SetSavedPoint(57,0.7962005);
   f_9510143->SetSavedPoint(58,0.7940396);
   f_9510143->SetSavedPoint(59,0.7918805);
   f_9510143->SetSavedPoint(60,0.7897231);
   f_9510143->SetSavedPoint(61,0.7875673);
   f_9510143->SetSavedPoint(62,0.7854131);
   f_9510143->SetSavedPoint(63,0.7832603);
   f_9510143->SetSavedPoint(64,0.7811089);
   f_9510143->SetSavedPoint(65,0.7789588);
   f_9510143->SetSavedPoint(66,0.77681);
   f_9510143->SetSavedPoint(67,0.7746623);
   f_9510143->SetSavedPoint(68,0.7725158);
   f_9510143->SetSavedPoint(69,0.7703703);
   f_9510143->SetSavedPoint(70,0.7682258);
   f_9510143->SetSavedPoint(71,0.7660822);
   f_9510143->SetSavedPoint(72,0.7639395);
   f_9510143->SetSavedPoint(73,0.7617976);
   f_9510143->SetSavedPoint(74,0.7596564);
   f_9510143->SetSavedPoint(75,0.7575159);
   f_9510143->SetSavedPoint(76,0.755376);
   f_9510143->SetSavedPoint(77,0.7532367);
   f_9510143->SetSavedPoint(78,0.7510979);
   f_9510143->SetSavedPoint(79,0.7489595);
   f_9510143->SetSavedPoint(80,0.7468216);
   f_9510143->SetSavedPoint(81,0.7446839);
   f_9510143->SetSavedPoint(82,0.7425466);
   f_9510143->SetSavedPoint(83,0.7404095);
   f_9510143->SetSavedPoint(84,0.7382726);
   f_9510143->SetSavedPoint(85,0.7361358);
   f_9510143->SetSavedPoint(86,0.7339991);
   f_9510143->SetSavedPoint(87,0.7318624);
   f_9510143->SetSavedPoint(88,0.7297258);
   f_9510143->SetSavedPoint(89,0.7275891);
   f_9510143->SetSavedPoint(90,0.7254523);
   f_9510143->SetSavedPoint(91,0.7233154);
   f_9510143->SetSavedPoint(92,0.7211783);
   f_9510143->SetSavedPoint(93,0.7190409);
   f_9510143->SetSavedPoint(94,0.7169033);
   f_9510143->SetSavedPoint(95,0.7147654);
   f_9510143->SetSavedPoint(96,0.7126272);
   f_9510143->SetSavedPoint(97,0.7104886);
   f_9510143->SetSavedPoint(98,0.7083495);
   f_9510143->SetSavedPoint(99,0.70621);
   f_9510143->SetSavedPoint(100,0.70407);
   f_9510143->SetSavedPoint(101,0.7019296);
   f_9510143->SetSavedPoint(102,0.6997885);
   f_9510143->SetSavedPoint(103,0.6976469);
   f_9510143->SetSavedPoint(104,0.6955046);
   f_9510143->SetSavedPoint(105,0.6933617);
   f_9510143->SetSavedPoint(106,0.6912181);
   f_9510143->SetSavedPoint(107,0.6890738);
   f_9510143->SetSavedPoint(108,0.6869288);
   f_9510143->SetSavedPoint(109,0.684783);
   f_9510143->SetSavedPoint(110,0.6826364);
   f_9510143->SetSavedPoint(111,0.680489);
   f_9510143->SetSavedPoint(112,0.6783408);
   f_9510143->SetSavedPoint(113,0.6761917);
   f_9510143->SetSavedPoint(114,0.6740418);
   f_9510143->SetSavedPoint(115,0.6718909);
   f_9510143->SetSavedPoint(116,0.6697391);
   f_9510143->SetSavedPoint(117,0.6675863);
   f_9510143->SetSavedPoint(118,0.6654326);
   f_9510143->SetSavedPoint(119,0.6632779);
   f_9510143->SetSavedPoint(120,0.6611222);
   f_9510143->SetSavedPoint(121,0.6589655);
   f_9510143->SetSavedPoint(122,0.6568077);
   f_9510143->SetSavedPoint(123,0.6546489);
   f_9510143->SetSavedPoint(124,0.652489);
   f_9510143->SetSavedPoint(125,0.6503281);
   f_9510143->SetSavedPoint(126,0.648166);
   f_9510143->SetSavedPoint(127,0.6460029);
   f_9510143->SetSavedPoint(128,0.6438386);
   f_9510143->SetSavedPoint(129,0.6416732);
   f_9510143->SetSavedPoint(130,0.6395067);
   f_9510143->SetSavedPoint(131,0.637339);
   f_9510143->SetSavedPoint(132,0.6351702);
   f_9510143->SetSavedPoint(133,0.6330002);
   f_9510143->SetSavedPoint(134,0.6308291);
   f_9510143->SetSavedPoint(135,0.6286568);
   f_9510143->SetSavedPoint(136,0.6264833);
   f_9510143->SetSavedPoint(137,0.6243086);
   f_9510143->SetSavedPoint(138,0.6221327);
   f_9510143->SetSavedPoint(139,0.6199557);
   f_9510143->SetSavedPoint(140,0.6177775);
   f_9510143->SetSavedPoint(141,0.615598);
   f_9510143->SetSavedPoint(142,0.6134174);
   f_9510143->SetSavedPoint(143,0.6112356);
   f_9510143->SetSavedPoint(144,0.6090526);
   f_9510143->SetSavedPoint(145,0.6068684);
   f_9510143->SetSavedPoint(146,0.604683);
   f_9510143->SetSavedPoint(147,0.6024964);
   f_9510143->SetSavedPoint(148,0.6003087);
   f_9510143->SetSavedPoint(149,0.5981198);
   f_9510143->SetSavedPoint(150,0.5959296);
   f_9510143->SetSavedPoint(151,0.5937384);
   f_9510143->SetSavedPoint(152,0.5915459);
   f_9510143->SetSavedPoint(153,0.5893523);
   f_9510143->SetSavedPoint(154,0.5871576);
   f_9510143->SetSavedPoint(155,0.5849617);
   f_9510143->SetSavedPoint(156,0.5827647);
   f_9510143->SetSavedPoint(157,0.5805666);
   f_9510143->SetSavedPoint(158,0.5783673);
   f_9510143->SetSavedPoint(159,0.576167);
   f_9510143->SetSavedPoint(160,0.5739655);
   f_9510143->SetSavedPoint(161,0.571763);
   f_9510143->SetSavedPoint(162,0.5695595);
   f_9510143->SetSavedPoint(163,0.5673548);
   f_9510143->SetSavedPoint(164,0.5651491);
   f_9510143->SetSavedPoint(165,0.5629425);
   f_9510143->SetSavedPoint(166,0.5607347);
   f_9510143->SetSavedPoint(167,0.558526);
   f_9510143->SetSavedPoint(168,0.5563164);
   f_9510143->SetSavedPoint(169,0.5541057);
   f_9510143->SetSavedPoint(170,0.5518941);
   f_9510143->SetSavedPoint(171,0.5496816);
   f_9510143->SetSavedPoint(172,0.5474682);
   f_9510143->SetSavedPoint(173,0.5452539);
   f_9510143->SetSavedPoint(174,0.5430387);
   f_9510143->SetSavedPoint(175,0.5408227);
   f_9510143->SetSavedPoint(176,0.5386058);
   f_9510143->SetSavedPoint(177,0.5363882);
   f_9510143->SetSavedPoint(178,0.5341697);
   f_9510143->SetSavedPoint(179,0.5319505);
   f_9510143->SetSavedPoint(180,0.5297306);
   f_9510143->SetSavedPoint(181,0.5275099);
   f_9510143->SetSavedPoint(182,0.5252885);
   f_9510143->SetSavedPoint(183,0.5230665);
   f_9510143->SetSavedPoint(184,0.5208438);
   f_9510143->SetSavedPoint(185,0.5186205);
   f_9510143->SetSavedPoint(186,0.5163966);
   f_9510143->SetSavedPoint(187,0.5141721);
   f_9510143->SetSavedPoint(188,0.5119471);
   f_9510143->SetSavedPoint(189,0.5097216);
   f_9510143->SetSavedPoint(190,0.5074956);
   f_9510143->SetSavedPoint(191,0.5052691);
   f_9510143->SetSavedPoint(192,0.5030423);
   f_9510143->SetSavedPoint(193,0.500815);
   f_9510143->SetSavedPoint(194,0.4985873);
   f_9510143->SetSavedPoint(195,0.4963593);
   f_9510143->SetSavedPoint(196,0.494131);
   f_9510143->SetSavedPoint(197,0.4919024);
   f_9510143->SetSavedPoint(198,0.4896736);
   f_9510143->SetSavedPoint(199,0.4874445);
   f_9510143->SetSavedPoint(200,0.4852153);
   f_9510143->SetSavedPoint(201,0.4829859);
   f_9510143->SetSavedPoint(202,0.4807564);
   f_9510143->SetSavedPoint(203,0.4785268);
   f_9510143->SetSavedPoint(204,0.4762972);
   f_9510143->SetSavedPoint(205,0.4740676);
   f_9510143->SetSavedPoint(206,0.4718379);
   f_9510143->SetSavedPoint(207,0.4696084);
   f_9510143->SetSavedPoint(208,0.4673789);
   f_9510143->SetSavedPoint(209,0.4651495);
   f_9510143->SetSavedPoint(210,0.4629203);
   f_9510143->SetSavedPoint(211,0.4606913);
   f_9510143->SetSavedPoint(212,0.4584626);
   f_9510143->SetSavedPoint(213,0.4562341);
   f_9510143->SetSavedPoint(214,0.4540059);
   f_9510143->SetSavedPoint(215,0.4517781);
   f_9510143->SetSavedPoint(216,0.4495507);
   f_9510143->SetSavedPoint(217,0.4473237);
   f_9510143->SetSavedPoint(218,0.4450971);
   f_9510143->SetSavedPoint(219,0.4428711);
   f_9510143->SetSavedPoint(220,0.4406456);
   f_9510143->SetSavedPoint(221,0.4384207);
   f_9510143->SetSavedPoint(222,0.4361964);
   f_9510143->SetSavedPoint(223,0.4339728);
   f_9510143->SetSavedPoint(224,0.4317499);
   f_9510143->SetSavedPoint(225,0.4295277);
   f_9510143->SetSavedPoint(226,0.4273064);
   f_9510143->SetSavedPoint(227,0.4250858);
   f_9510143->SetSavedPoint(228,0.4228662);
   f_9510143->SetSavedPoint(229,0.4206474);
   f_9510143->SetSavedPoint(230,0.4184297);
   f_9510143->SetSavedPoint(231,0.4162129);
   f_9510143->SetSavedPoint(232,0.4139972);
   f_9510143->SetSavedPoint(233,0.4117825);
   f_9510143->SetSavedPoint(234,0.409569);
   f_9510143->SetSavedPoint(235,0.4073567);
   f_9510143->SetSavedPoint(236,0.4051456);
   f_9510143->SetSavedPoint(237,0.4029358);
   f_9510143->SetSavedPoint(238,0.4007273);
   f_9510143->SetSavedPoint(239,0.3985201);
   f_9510143->SetSavedPoint(240,0.3963144);
   f_9510143->SetSavedPoint(241,0.3941101);
   f_9510143->SetSavedPoint(242,0.3919073);
   f_9510143->SetSavedPoint(243,0.389706);
   f_9510143->SetSavedPoint(244,0.3875064);
   f_9510143->SetSavedPoint(245,0.3853083);
   f_9510143->SetSavedPoint(246,0.383112);
   f_9510143->SetSavedPoint(247,0.3809174);
   f_9510143->SetSavedPoint(248,0.3787245);
   f_9510143->SetSavedPoint(249,0.3765335);
   f_9510143->SetSavedPoint(250,0.3743443);
   f_9510143->SetSavedPoint(251,0.3721571);
   f_9510143->SetSavedPoint(252,0.3699718);
   f_9510143->SetSavedPoint(253,0.3677886);
   f_9510143->SetSavedPoint(254,0.3656074);
   f_9510143->SetSavedPoint(255,0.3634283);
   f_9510143->SetSavedPoint(256,0.3612514);
   f_9510143->SetSavedPoint(257,0.3590767);
   f_9510143->SetSavedPoint(258,0.3569042);
   f_9510143->SetSavedPoint(259,0.3547341);
   f_9510143->SetSavedPoint(260,0.3525663);
   f_9510143->SetSavedPoint(261,0.3504009);
   f_9510143->SetSavedPoint(262,0.3482379);
   f_9510143->SetSavedPoint(263,0.3460775);
   f_9510143->SetSavedPoint(264,0.3439196);
   f_9510143->SetSavedPoint(265,0.3417643);
   f_9510143->SetSavedPoint(266,0.3396117);
   f_9510143->SetSavedPoint(267,0.3374618);
   f_9510143->SetSavedPoint(268,0.3353146);
   f_9510143->SetSavedPoint(269,0.3331702);
   f_9510143->SetSavedPoint(270,0.3310287);
   f_9510143->SetSavedPoint(271,0.3288901);
   f_9510143->SetSavedPoint(272,0.3267544);
   f_9510143->SetSavedPoint(273,0.3246217);
   f_9510143->SetSavedPoint(274,0.3224921);
   f_9510143->SetSavedPoint(275,0.3203656);
   f_9510143->SetSavedPoint(276,0.3182423);
   f_9510143->SetSavedPoint(277,0.3161221);
   f_9510143->SetSavedPoint(278,0.3140052);
   f_9510143->SetSavedPoint(279,0.3118916);
   f_9510143->SetSavedPoint(280,0.3097814);
   f_9510143->SetSavedPoint(281,0.3076746);
   f_9510143->SetSavedPoint(282,0.3055712);
   f_9510143->SetSavedPoint(283,0.3034714);
   f_9510143->SetSavedPoint(284,0.3013751);
   f_9510143->SetSavedPoint(285,0.2992824);
   f_9510143->SetSavedPoint(286,0.2971934);
   f_9510143->SetSavedPoint(287,0.2951081);
   f_9510143->SetSavedPoint(288,0.2930265);
   f_9510143->SetSavedPoint(289,0.2909488);
   f_9510143->SetSavedPoint(290,0.288875);
   f_9510143->SetSavedPoint(291,0.286805);
   f_9510143->SetSavedPoint(292,0.284739);
   f_9510143->SetSavedPoint(293,0.2826771);
   f_9510143->SetSavedPoint(294,0.2806192);
   f_9510143->SetSavedPoint(295,0.2785654);
   f_9510143->SetSavedPoint(296,0.2765158);
   f_9510143->SetSavedPoint(297,0.2744704);
   f_9510143->SetSavedPoint(298,0.2724293);
   f_9510143->SetSavedPoint(299,0.2703925);
   f_9510143->SetSavedPoint(300,0.2683601);
   f_9510143->SetSavedPoint(301,0.2663321);
   f_9510143->SetSavedPoint(302,0.2643086);
   f_9510143->SetSavedPoint(303,0.2622896);
   f_9510143->SetSavedPoint(304,0.2602752);
   f_9510143->SetSavedPoint(305,0.2582654);
   f_9510143->SetSavedPoint(306,0.2562603);
   f_9510143->SetSavedPoint(307,0.2542599);
   f_9510143->SetSavedPoint(308,0.2522642);
   f_9510143->SetSavedPoint(309,0.2502734);
   f_9510143->SetSavedPoint(310,0.2482875);
   f_9510143->SetSavedPoint(311,0.2463065);
   f_9510143->SetSavedPoint(312,0.2443304);
   f_9510143->SetSavedPoint(313,0.2423594);
   f_9510143->SetSavedPoint(314,0.2403935);
   f_9510143->SetSavedPoint(315,0.2384326);
   f_9510143->SetSavedPoint(316,0.236477);
   f_9510143->SetSavedPoint(317,0.2345265);
   f_9510143->SetSavedPoint(318,0.2325813);
   f_9510143->SetSavedPoint(319,0.2306414);
   f_9510143->SetSavedPoint(320,0.2287069);
   f_9510143->SetSavedPoint(321,0.2267778);
   f_9510143->SetSavedPoint(322,0.2248542);
   f_9510143->SetSavedPoint(323,0.222936);
   f_9510143->SetSavedPoint(324,0.2210234);
   f_9510143->SetSavedPoint(325,0.2191164);
   f_9510143->SetSavedPoint(326,0.2172151);
   f_9510143->SetSavedPoint(327,0.2153194);
   f_9510143->SetSavedPoint(328,0.2134295);
   f_9510143->SetSavedPoint(329,0.2115454);
   f_9510143->SetSavedPoint(330,0.2096671);
   f_9510143->SetSavedPoint(331,0.2077947);
   f_9510143->SetSavedPoint(332,0.2059282);
   f_9510143->SetSavedPoint(333,0.2040676);
   f_9510143->SetSavedPoint(334,0.2022131);
   f_9510143->SetSavedPoint(335,0.2003647);
   f_9510143->SetSavedPoint(336,0.1985223);
   f_9510143->SetSavedPoint(337,0.1966861);
   f_9510143->SetSavedPoint(338,0.1948561);
   f_9510143->SetSavedPoint(339,0.1930324);
   f_9510143->SetSavedPoint(340,0.1912149);
   f_9510143->SetSavedPoint(341,0.1894037);
   f_9510143->SetSavedPoint(342,0.187599);
   f_9510143->SetSavedPoint(343,0.1858006);
   f_9510143->SetSavedPoint(344,0.1840087);
   f_9510143->SetSavedPoint(345,0.1822233);
   f_9510143->SetSavedPoint(346,0.1804444);
   f_9510143->SetSavedPoint(347,0.1786721);
   f_9510143->SetSavedPoint(348,0.1769064);
   f_9510143->SetSavedPoint(349,0.1751474);
   f_9510143->SetSavedPoint(350,0.1733951);
   f_9510143->SetSavedPoint(351,0.1716496);
   f_9510143->SetSavedPoint(352,0.1699108);
   f_9510143->SetSavedPoint(353,0.1681789);
   f_9510143->SetSavedPoint(354,0.1664538);
   f_9510143->SetSavedPoint(355,0.1647357);
   f_9510143->SetSavedPoint(356,0.1630245);
   f_9510143->SetSavedPoint(357,0.1613203);
   f_9510143->SetSavedPoint(358,0.1596231);
   f_9510143->SetSavedPoint(359,0.1579329);
   f_9510143->SetSavedPoint(360,0.1562499);
   f_9510143->SetSavedPoint(361,0.154574);
   f_9510143->SetSavedPoint(362,0.1529053);
   f_9510143->SetSavedPoint(363,0.1512438);
   f_9510143->SetSavedPoint(364,0.1495895);
   f_9510143->SetSavedPoint(365,0.1479425);
   f_9510143->SetSavedPoint(366,0.1463028);
   f_9510143->SetSavedPoint(367,0.1446705);
   f_9510143->SetSavedPoint(368,0.1430456);
   f_9510143->SetSavedPoint(369,0.1414281);
   f_9510143->SetSavedPoint(370,0.139818);
   f_9510143->SetSavedPoint(371,0.1382155);
   f_9510143->SetSavedPoint(372,0.1366205);
   f_9510143->SetSavedPoint(373,0.135033);
   f_9510143->SetSavedPoint(374,0.1334531);
   f_9510143->SetSavedPoint(375,0.1318808);
   f_9510143->SetSavedPoint(376,0.1303162);
   f_9510143->SetSavedPoint(377,0.1287593);
   f_9510143->SetSavedPoint(378,0.12721);
   f_9510143->SetSavedPoint(379,0.1256685);
   f_9510143->SetSavedPoint(380,0.1241348);
   f_9510143->SetSavedPoint(381,0.1226089);
   f_9510143->SetSavedPoint(382,0.1210908);
   f_9510143->SetSavedPoint(383,0.1195806);
   f_9510143->SetSavedPoint(384,0.1180783);
   f_9510143->SetSavedPoint(385,0.1165839);
   f_9510143->SetSavedPoint(386,0.1150974);
   f_9510143->SetSavedPoint(387,0.1136188);
   f_9510143->SetSavedPoint(388,0.1121483);
   f_9510143->SetSavedPoint(389,0.1106858);
   f_9510143->SetSavedPoint(390,0.1092313);
   f_9510143->SetSavedPoint(391,0.1077849);
   f_9510143->SetSavedPoint(392,0.1063466);
   f_9510143->SetSavedPoint(393,0.1049164);
   f_9510143->SetSavedPoint(394,0.1034943);
   f_9510143->SetSavedPoint(395,0.1020804);
   f_9510143->SetSavedPoint(396,0.1006747);
   f_9510143->SetSavedPoint(397,0.09927716);
   f_9510143->SetSavedPoint(398,0.09788785);
   f_9510143->SetSavedPoint(399,0.09650677);
   f_9510143->SetSavedPoint(400,0.09513396);
   f_9510143->SetSavedPoint(401,0.09376943);
   f_9510143->SetSavedPoint(402,0.09241319);
   f_9510143->SetSavedPoint(403,0.09106527);
   f_9510143->SetSavedPoint(404,0.08972568);
   f_9510143->SetSavedPoint(405,0.08839444);
   f_9510143->SetSavedPoint(406,0.08707156);
   f_9510143->SetSavedPoint(407,0.08575707);
   f_9510143->SetSavedPoint(408,0.08445097);
   f_9510143->SetSavedPoint(409,0.08315327);
   f_9510143->SetSavedPoint(410,0.081864);
   f_9510143->SetSavedPoint(411,0.08058317);
   f_9510143->SetSavedPoint(412,0.07931078);
   f_9510143->SetSavedPoint(413,0.07804686);
   f_9510143->SetSavedPoint(414,0.0767914);
   f_9510143->SetSavedPoint(415,0.07554442);
   f_9510143->SetSavedPoint(416,0.07430594);
   f_9510143->SetSavedPoint(417,0.07307596);
   f_9510143->SetSavedPoint(418,0.07185449);
   f_9510143->SetSavedPoint(419,0.07064153);
   f_9510143->SetSavedPoint(420,0.0694371);
   f_9510143->SetSavedPoint(421,0.0682412);
   f_9510143->SetSavedPoint(422,0.06705383);
   f_9510143->SetSavedPoint(423,0.06587501);
   f_9510143->SetSavedPoint(424,0.06470474);
   f_9510143->SetSavedPoint(425,0.06354302);
   f_9510143->SetSavedPoint(426,0.06238985);
   f_9510143->SetSavedPoint(427,0.06124524);
   f_9510143->SetSavedPoint(428,0.06010919);
   f_9510143->SetSavedPoint(429,0.0589817);
   f_9510143->SetSavedPoint(430,0.05786276);
   f_9510143->SetSavedPoint(431,0.05675239);
   f_9510143->SetSavedPoint(432,0.05565058);
   f_9510143->SetSavedPoint(433,0.05455733);
   f_9510143->SetSavedPoint(434,0.05347263);
   f_9510143->SetSavedPoint(435,0.05239649);
   f_9510143->SetSavedPoint(436,0.05132889);
   f_9510143->SetSavedPoint(437,0.05026984);
   f_9510143->SetSavedPoint(438,0.04921933);
   f_9510143->SetSavedPoint(439,0.04817735);
   f_9510143->SetSavedPoint(440,0.0471439);
   f_9510143->SetSavedPoint(441,0.04611897);
   f_9510143->SetSavedPoint(442,0.04510254);
   f_9510143->SetSavedPoint(443,0.04409462);
   f_9510143->SetSavedPoint(444,0.04309519);
   f_9510143->SetSavedPoint(445,0.04210424);
   f_9510143->SetSavedPoint(446,0.04112177);
   f_9510143->SetSavedPoint(447,0.04014774);
   f_9510143->SetSavedPoint(448,0.03918217);
   f_9510143->SetSavedPoint(449,0.03822502);
   f_9510143->SetSavedPoint(450,0.03727629);
   f_9510143->SetSavedPoint(451,0.03633597);
   f_9510143->SetSavedPoint(452,0.03540402);
   f_9510143->SetSavedPoint(453,0.03448045);
   f_9510143->SetSavedPoint(454,0.03356522);
   f_9510143->SetSavedPoint(455,0.03265833);
   f_9510143->SetSavedPoint(456,0.03175975);
   f_9510143->SetSavedPoint(457,0.03086946);
   f_9510143->SetSavedPoint(458,0.02998744);
   f_9510143->SetSavedPoint(459,0.02911367);
   f_9510143->SetSavedPoint(460,0.02824813);
   f_9510143->SetSavedPoint(461,0.02739079);
   f_9510143->SetSavedPoint(462,0.02654163);
   f_9510143->SetSavedPoint(463,0.02570062);
   f_9510143->SetSavedPoint(464,0.02486773);
   f_9510143->SetSavedPoint(465,0.02404295);
   f_9510143->SetSavedPoint(466,0.02322623);
   f_9510143->SetSavedPoint(467,0.02241756);
   f_9510143->SetSavedPoint(468,0.02161691);
   f_9510143->SetSavedPoint(469,0.02082423);
   f_9510143->SetSavedPoint(470,0.0200395);
   f_9510143->SetSavedPoint(471,0.01926269);
   f_9510143->SetSavedPoint(472,0.01849377);
   f_9510143->SetSavedPoint(473,0.0177327);
   f_9510143->SetSavedPoint(474,0.01697944);
   f_9510143->SetSavedPoint(475,0.01623396);
   f_9510143->SetSavedPoint(476,0.01549622);
   f_9510143->SetSavedPoint(477,0.01476619);
   f_9510143->SetSavedPoint(478,0.01404382);
   f_9510143->SetSavedPoint(479,0.01332907);
   f_9510143->SetSavedPoint(480,0.01262191);
   f_9510143->SetSavedPoint(481,0.0119223);
   f_9510143->SetSavedPoint(482,0.01123018);
   f_9510143->SetSavedPoint(483,0.01054552);
   f_9510143->SetSavedPoint(484,0.00986827);
   f_9510143->SetSavedPoint(485,0.009198387);
   f_9510143->SetSavedPoint(486,0.008535823);
   f_9510143->SetSavedPoint(487,0.00788053);
   f_9510143->SetSavedPoint(488,0.007232461);
   f_9510143->SetSavedPoint(489,0.006591566);
   f_9510143->SetSavedPoint(490,0.005957794);
   f_9510143->SetSavedPoint(491,0.005331093);
   f_9510143->SetSavedPoint(492,0.004711411);
   f_9510143->SetSavedPoint(493,0.004098695);
   f_9510143->SetSavedPoint(494,0.00349289);
   f_9510143->SetSavedPoint(495,0.00289394);
   f_9510143->SetSavedPoint(496,0.002301788);
   f_9510143->SetSavedPoint(497,0.001716378);
   f_9510143->SetSavedPoint(498,0.00113765);
   f_9510143->SetSavedPoint(499,0.0005655439);
   f_9510143->SetSavedPoint(500,0);
   f_9510143->SetSavedPoint(501,0);
   f_9510143->SetSavedPoint(502,2.5);
   f_9510143->SetFillColor(19);
   f_9510143->SetFillStyle(0);
   f_9510143->SetMarkerStyle(20);
   f_9510143->SetMarkerSize(1.2);
   f_9510143->SetLineColor(92);
   f_9510143->SetLineWidth(3);
   f_9510143->GetXaxis()->SetNdivisions(505);
   f_9510143->GetXaxis()->SetLabelFont(132);
   f_9510143->GetXaxis()->SetLabelOffset(0.015);
   f_9510143->GetXaxis()->SetLabelSize(0.05);
   f_9510143->GetXaxis()->SetTitleSize(0.06);
   f_9510143->GetXaxis()->SetTitleFont(132);
   f_9510143->GetYaxis()->SetLabelFont(132);
   f_9510143->GetYaxis()->SetLabelSize(0.05);
   f_9510143->GetYaxis()->SetTitleSize(0.06);
   f_9510143->GetYaxis()->SetTitleFont(42);
   f_9510143->SetParameter(0,0);
   f_9510143->SetParError(0,0);
   f_9510143->SetParLimits(0,0,0);
   f_9510143->SetParameter(1,0);
   f_9510143->SetParError(1,0);
   f_9510143->SetParLimits(1,0,0);
   f_9510143->SetParameter(2,0);
   f_9510143->SetParError(2,0);
   f_9510143->SetParLimits(2,0,0);
   f_9510143->SetParameter(3,0);
   f_9510143->SetParError(3,0);
   f_9510143->SetParLimits(3,0,0);
   f_9510143->SetParameter(4,0);
   f_9510143->SetParError(4,0);
   f_9510143->SetParLimits(4,0,0);
   f_9510143->SetParameter(5,0);
   f_9510143->SetParError(5,0);
   f_9510143->SetParLimits(5,0,0);
   f_9510143->Draw("same");
   
   TF1 *f_9550144 = new TF1("*f_9550",0,2.5,6);
    //The original function : f_9550 had originally been created by:
    //TF1 *f_9550 = new TF1("f_9550",f_9550,0,2.5,6);
   f_9550144->SetRange(0,2.5);
   f_9550144->SetName("f_9550");
   f_9550144->SetTitle("f_9550");
   f_9550144->SetNpx(500);
   f_9550144->SetSavedPoint(0,0.9200443);
   f_9550144->SetSavedPoint(1,0.9180718);
   f_9550144->SetSavedPoint(2,0.9160952);
   f_9550144->SetSavedPoint(3,0.9141147);
   f_9550144->SetSavedPoint(4,0.9121301);
   f_9550144->SetSavedPoint(5,0.9101416);
   f_9550144->SetSavedPoint(6,0.908149);
   f_9550144->SetSavedPoint(7,0.9061525);
   f_9550144->SetSavedPoint(8,0.904152);
   f_9550144->SetSavedPoint(9,0.9021475);
   f_9550144->SetSavedPoint(10,0.900139);
   f_9550144->SetSavedPoint(11,0.8981266);
   f_9550144->SetSavedPoint(12,0.8961102);
   f_9550144->SetSavedPoint(13,0.8940899);
   f_9550144->SetSavedPoint(14,0.8920657);
   f_9550144->SetSavedPoint(15,0.8900375);
   f_9550144->SetSavedPoint(16,0.8880054);
   f_9550144->SetSavedPoint(17,0.8859694);
   f_9550144->SetSavedPoint(18,0.8839295);
   f_9550144->SetSavedPoint(19,0.8818857);
   f_9550144->SetSavedPoint(20,0.879838);
   f_9550144->SetSavedPoint(21,0.8777865);
   f_9550144->SetSavedPoint(22,0.8757311);
   f_9550144->SetSavedPoint(23,0.8736719);
   f_9550144->SetSavedPoint(24,0.8716088);
   f_9550144->SetSavedPoint(25,0.869542);
   f_9550144->SetSavedPoint(26,0.8674713);
   f_9550144->SetSavedPoint(27,0.8653968);
   f_9550144->SetSavedPoint(28,0.8633186);
   f_9550144->SetSavedPoint(29,0.8612366);
   f_9550144->SetSavedPoint(30,0.8591508);
   f_9550144->SetSavedPoint(31,0.8570614);
   f_9550144->SetSavedPoint(32,0.8549682);
   f_9550144->SetSavedPoint(33,0.8528713);
   f_9550144->SetSavedPoint(34,0.8507708);
   f_9550144->SetSavedPoint(35,0.8486665);
   f_9550144->SetSavedPoint(36,0.8465587);
   f_9550144->SetSavedPoint(37,0.8444472);
   f_9550144->SetSavedPoint(38,0.8423321);
   f_9550144->SetSavedPoint(39,0.8402134);
   f_9550144->SetSavedPoint(40,0.8380911);
   f_9550144->SetSavedPoint(41,0.8359653);
   f_9550144->SetSavedPoint(42,0.8338359);
   f_9550144->SetSavedPoint(43,0.831703);
   f_9550144->SetSavedPoint(44,0.8295666);
   f_9550144->SetSavedPoint(45,0.8274268);
   f_9550144->SetSavedPoint(46,0.8252835);
   f_9550144->SetSavedPoint(47,0.8231368);
   f_9550144->SetSavedPoint(48,0.8209866);
   f_9550144->SetSavedPoint(49,0.8188331);
   f_9550144->SetSavedPoint(50,0.8166762);
   f_9550144->SetSavedPoint(51,0.8145159);
   f_9550144->SetSavedPoint(52,0.8123524);
   f_9550144->SetSavedPoint(53,0.8101855);
   f_9550144->SetSavedPoint(54,0.8080154);
   f_9550144->SetSavedPoint(55,0.805842);
   f_9550144->SetSavedPoint(56,0.8036653);
   f_9550144->SetSavedPoint(57,0.8014855);
   f_9550144->SetSavedPoint(58,0.7993025);
   f_9550144->SetSavedPoint(59,0.7971164);
   f_9550144->SetSavedPoint(60,0.7949271);
   f_9550144->SetSavedPoint(61,0.7927347);
   f_9550144->SetSavedPoint(62,0.7905393);
   f_9550144->SetSavedPoint(63,0.7883408);
   f_9550144->SetSavedPoint(64,0.7861392);
   f_9550144->SetSavedPoint(65,0.7839347);
   f_9550144->SetSavedPoint(66,0.7817272);
   f_9550144->SetSavedPoint(67,0.7795168);
   f_9550144->SetSavedPoint(68,0.7773035);
   f_9550144->SetSavedPoint(69,0.7750873);
   f_9550144->SetSavedPoint(70,0.7728682);
   f_9550144->SetSavedPoint(71,0.7706463);
   f_9550144->SetSavedPoint(72,0.7684216);
   f_9550144->SetSavedPoint(73,0.7661941);
   f_9550144->SetSavedPoint(74,0.7639639);
   f_9550144->SetSavedPoint(75,0.7617309);
   f_9550144->SetSavedPoint(76,0.7594953);
   f_9550144->SetSavedPoint(77,0.7572571);
   f_9550144->SetSavedPoint(78,0.7550162);
   f_9550144->SetSavedPoint(79,0.7527727);
   f_9550144->SetSavedPoint(80,0.7505267);
   f_9550144->SetSavedPoint(81,0.7482782);
   f_9550144->SetSavedPoint(82,0.7460271);
   f_9550144->SetSavedPoint(83,0.7437736);
   f_9550144->SetSavedPoint(84,0.7415177);
   f_9550144->SetSavedPoint(85,0.7392593);
   f_9550144->SetSavedPoint(86,0.7369986);
   f_9550144->SetSavedPoint(87,0.7347356);
   f_9550144->SetSavedPoint(88,0.7324703);
   f_9550144->SetSavedPoint(89,0.7302027);
   f_9550144->SetSavedPoint(90,0.7279328);
   f_9550144->SetSavedPoint(91,0.7256608);
   f_9550144->SetSavedPoint(92,0.7233866);
   f_9550144->SetSavedPoint(93,0.7211102);
   f_9550144->SetSavedPoint(94,0.7188318);
   f_9550144->SetSavedPoint(95,0.7165513);
   f_9550144->SetSavedPoint(96,0.7142688);
   f_9550144->SetSavedPoint(97,0.7119842);
   f_9550144->SetSavedPoint(98,0.7096977);
   f_9550144->SetSavedPoint(99,0.7074093);
   f_9550144->SetSavedPoint(100,0.705119);
   f_9550144->SetSavedPoint(101,0.7028269);
   f_9550144->SetSavedPoint(102,0.7005329);
   f_9550144->SetSavedPoint(103,0.6982372);
   f_9550144->SetSavedPoint(104,0.6959397);
   f_9550144->SetSavedPoint(105,0.6936405);
   f_9550144->SetSavedPoint(106,0.6913396);
   f_9550144->SetSavedPoint(107,0.6890371);
   f_9550144->SetSavedPoint(108,0.686733);
   f_9550144->SetSavedPoint(109,0.6844273);
   f_9550144->SetSavedPoint(110,0.6821202);
   f_9550144->SetSavedPoint(111,0.6798115);
   f_9550144->SetSavedPoint(112,0.6775014);
   f_9550144->SetSavedPoint(113,0.6751899);
   f_9550144->SetSavedPoint(114,0.672877);
   f_9550144->SetSavedPoint(115,0.6705627);
   f_9550144->SetSavedPoint(116,0.6682472);
   f_9550144->SetSavedPoint(117,0.6659304);
   f_9550144->SetSavedPoint(118,0.6636124);
   f_9550144->SetSavedPoint(119,0.6612933);
   f_9550144->SetSavedPoint(120,0.6589729);
   f_9550144->SetSavedPoint(121,0.6566515);
   f_9550144->SetSavedPoint(122,0.6543291);
   f_9550144->SetSavedPoint(123,0.6520056);
   f_9550144->SetSavedPoint(124,0.6496811);
   f_9550144->SetSavedPoint(125,0.6473556);
   f_9550144->SetSavedPoint(126,0.6450293);
   f_9550144->SetSavedPoint(127,0.6427021);
   f_9550144->SetSavedPoint(128,0.6403741);
   f_9550144->SetSavedPoint(129,0.6380453);
   f_9550144->SetSavedPoint(130,0.6357158);
   f_9550144->SetSavedPoint(131,0.6333855);
   f_9550144->SetSavedPoint(132,0.6310546);
   f_9550144->SetSavedPoint(133,0.6287231);
   f_9550144->SetSavedPoint(134,0.626391);
   f_9550144->SetSavedPoint(135,0.6240584);
   f_9550144->SetSavedPoint(136,0.6217252);
   f_9550144->SetSavedPoint(137,0.6193916);
   f_9550144->SetSavedPoint(138,0.6170576);
   f_9550144->SetSavedPoint(139,0.6147232);
   f_9550144->SetSavedPoint(140,0.6123885);
   f_9550144->SetSavedPoint(141,0.6100535);
   f_9550144->SetSavedPoint(142,0.6077182);
   f_9550144->SetSavedPoint(143,0.6053827);
   f_9550144->SetSavedPoint(144,0.6030471);
   f_9550144->SetSavedPoint(145,0.6007113);
   f_9550144->SetSavedPoint(146,0.5983755);
   f_9550144->SetSavedPoint(147,0.5960396);
   f_9550144->SetSavedPoint(148,0.5937037);
   f_9550144->SetSavedPoint(149,0.5913678);
   f_9550144->SetSavedPoint(150,0.5890321);
   f_9550144->SetSavedPoint(151,0.5866964);
   f_9550144->SetSavedPoint(152,0.5843609);
   f_9550144->SetSavedPoint(153,0.5820257);
   f_9550144->SetSavedPoint(154,0.5796907);
   f_9550144->SetSavedPoint(155,0.577356);
   f_9550144->SetSavedPoint(156,0.5750216);
   f_9550144->SetSavedPoint(157,0.5726876);
   f_9550144->SetSavedPoint(158,0.570354);
   f_9550144->SetSavedPoint(159,0.5680209);
   f_9550144->SetSavedPoint(160,0.5656883);
   f_9550144->SetSavedPoint(161,0.5633562);
   f_9550144->SetSavedPoint(162,0.5610248);
   f_9550144->SetSavedPoint(163,0.558694);
   f_9550144->SetSavedPoint(164,0.5563638);
   f_9550144->SetSavedPoint(165,0.5540344);
   f_9550144->SetSavedPoint(166,0.5517057);
   f_9550144->SetSavedPoint(167,0.5493779);
   f_9550144->SetSavedPoint(168,0.5470509);
   f_9550144->SetSavedPoint(169,0.5447248);
   f_9550144->SetSavedPoint(170,0.5423996);
   f_9550144->SetSavedPoint(171,0.5400754);
   f_9550144->SetSavedPoint(172,0.5377522);
   f_9550144->SetSavedPoint(173,0.5354301);
   f_9550144->SetSavedPoint(174,0.5331091);
   f_9550144->SetSavedPoint(175,0.5307893);
   f_9550144->SetSavedPoint(176,0.5284706);
   f_9550144->SetSavedPoint(177,0.5261532);
   f_9550144->SetSavedPoint(178,0.5238371);
   f_9550144->SetSavedPoint(179,0.5215222);
   f_9550144->SetSavedPoint(180,0.5192088);
   f_9550144->SetSavedPoint(181,0.5168967);
   f_9550144->SetSavedPoint(182,0.5145861);
   f_9550144->SetSavedPoint(183,0.512277);
   f_9550144->SetSavedPoint(184,0.5099694);
   f_9550144->SetSavedPoint(185,0.5076634);
   f_9550144->SetSavedPoint(186,0.505359);
   f_9550144->SetSavedPoint(187,0.5030563);
   f_9550144->SetSavedPoint(188,0.5007553);
   f_9550144->SetSavedPoint(189,0.4984561);
   f_9550144->SetSavedPoint(190,0.4961586);
   f_9550144->SetSavedPoint(191,0.4938629);
   f_9550144->SetSavedPoint(192,0.4915692);
   f_9550144->SetSavedPoint(193,0.4892773);
   f_9550144->SetSavedPoint(194,0.4869875);
   f_9550144->SetSavedPoint(195,0.4846996);
   f_9550144->SetSavedPoint(196,0.4824137);
   f_9550144->SetSavedPoint(197,0.48013);
   f_9550144->SetSavedPoint(198,0.4778484);
   f_9550144->SetSavedPoint(199,0.4755689);
   f_9550144->SetSavedPoint(200,0.4732917);
   f_9550144->SetSavedPoint(201,0.4710167);
   f_9550144->SetSavedPoint(202,0.468744);
   f_9550144->SetSavedPoint(203,0.4664736);
   f_9550144->SetSavedPoint(204,0.4642057);
   f_9550144->SetSavedPoint(205,0.4619401);
   f_9550144->SetSavedPoint(206,0.459677);
   f_9550144->SetSavedPoint(207,0.4574164);
   f_9550144->SetSavedPoint(208,0.4551584);
   f_9550144->SetSavedPoint(209,0.4529029);
   f_9550144->SetSavedPoint(210,0.4506501);
   f_9550144->SetSavedPoint(211,0.4483999);
   f_9550144->SetSavedPoint(212,0.4461525);
   f_9550144->SetSavedPoint(213,0.4439078);
   f_9550144->SetSavedPoint(214,0.4416659);
   f_9550144->SetSavedPoint(215,0.4394268);
   f_9550144->SetSavedPoint(216,0.4371906);
   f_9550144->SetSavedPoint(217,0.4349573);
   f_9550144->SetSavedPoint(218,0.432727);
   f_9550144->SetSavedPoint(219,0.4304996);
   f_9550144->SetSavedPoint(220,0.4282753);
   f_9550144->SetSavedPoint(221,0.426054);
   f_9550144->SetSavedPoint(222,0.4238359);
   f_9550144->SetSavedPoint(223,0.4216209);
   f_9550144->SetSavedPoint(224,0.4194091);
   f_9550144->SetSavedPoint(225,0.4172005);
   f_9550144->SetSavedPoint(226,0.4149953);
   f_9550144->SetSavedPoint(227,0.4127933);
   f_9550144->SetSavedPoint(228,0.4105946);
   f_9550144->SetSavedPoint(229,0.4083994);
   f_9550144->SetSavedPoint(230,0.4062075);
   f_9550144->SetSavedPoint(231,0.4040192);
   f_9550144->SetSavedPoint(232,0.4018343);
   f_9550144->SetSavedPoint(233,0.399653);
   f_9550144->SetSavedPoint(234,0.3974752);
   f_9550144->SetSavedPoint(235,0.3953011);
   f_9550144->SetSavedPoint(236,0.3931306);
   f_9550144->SetSavedPoint(237,0.3909638);
   f_9550144->SetSavedPoint(238,0.3888007);
   f_9550144->SetSavedPoint(239,0.3866414);
   f_9550144->SetSavedPoint(240,0.3844859);
   f_9550144->SetSavedPoint(241,0.3823343);
   f_9550144->SetSavedPoint(242,0.3801865);
   f_9550144->SetSavedPoint(243,0.3780426);
   f_9550144->SetSavedPoint(244,0.3759026);
   f_9550144->SetSavedPoint(245,0.3737667);
   f_9550144->SetSavedPoint(246,0.3716348);
   f_9550144->SetSavedPoint(247,0.3695069);
   f_9550144->SetSavedPoint(248,0.3673831);
   f_9550144->SetSavedPoint(249,0.3652634);
   f_9550144->SetSavedPoint(250,0.3631479);
   f_9550144->SetSavedPoint(251,0.3610366);
   f_9550144->SetSavedPoint(252,0.3589295);
   f_9550144->SetSavedPoint(253,0.3568267);
   f_9550144->SetSavedPoint(254,0.3547282);
   f_9550144->SetSavedPoint(255,0.352634);
   f_9550144->SetSavedPoint(256,0.3505442);
   f_9550144->SetSavedPoint(257,0.3484588);
   f_9550144->SetSavedPoint(258,0.3463778);
   f_9550144->SetSavedPoint(259,0.3443012);
   f_9550144->SetSavedPoint(260,0.3422292);
   f_9550144->SetSavedPoint(261,0.3401617);
   f_9550144->SetSavedPoint(262,0.3380988);
   f_9550144->SetSavedPoint(263,0.3360404);
   f_9550144->SetSavedPoint(264,0.3339867);
   f_9550144->SetSavedPoint(265,0.3319377);
   f_9550144->SetSavedPoint(266,0.3298933);
   f_9550144->SetSavedPoint(267,0.3278536);
   f_9550144->SetSavedPoint(268,0.3258187);
   f_9550144->SetSavedPoint(269,0.3237886);
   f_9550144->SetSavedPoint(270,0.3217633);
   f_9550144->SetSavedPoint(271,0.3197429);
   f_9550144->SetSavedPoint(272,0.3177273);
   f_9550144->SetSavedPoint(273,0.3157166);
   f_9550144->SetSavedPoint(274,0.3137108);
   f_9550144->SetSavedPoint(275,0.31171);
   f_9550144->SetSavedPoint(276,0.3097142);
   f_9550144->SetSavedPoint(277,0.3077235);
   f_9550144->SetSavedPoint(278,0.3057377);
   f_9550144->SetSavedPoint(279,0.303757);
   f_9550144->SetSavedPoint(280,0.3017815);
   f_9550144->SetSavedPoint(281,0.299811);
   f_9550144->SetSavedPoint(282,0.2978457);
   f_9550144->SetSavedPoint(283,0.2958856);
   f_9550144->SetSavedPoint(284,0.2939307);
   f_9550144->SetSavedPoint(285,0.2919811);
   f_9550144->SetSavedPoint(286,0.2900367);
   f_9550144->SetSavedPoint(287,0.2880976);
   f_9550144->SetSavedPoint(288,0.2861638);
   f_9550144->SetSavedPoint(289,0.2842353);
   f_9550144->SetSavedPoint(290,0.2823122);
   f_9550144->SetSavedPoint(291,0.2803944);
   f_9550144->SetSavedPoint(292,0.2784821);
   f_9550144->SetSavedPoint(293,0.2765752);
   f_9550144->SetSavedPoint(294,0.2746738);
   f_9550144->SetSavedPoint(295,0.2727779);
   f_9550144->SetSavedPoint(296,0.2708874);
   f_9550144->SetSavedPoint(297,0.2690025);
   f_9550144->SetSavedPoint(298,0.2671231);
   f_9550144->SetSavedPoint(299,0.2652493);
   f_9550144->SetSavedPoint(300,0.2633811);
   f_9550144->SetSavedPoint(301,0.2615185);
   f_9550144->SetSavedPoint(302,0.2596615);
   f_9550144->SetSavedPoint(303,0.2578101);
   f_9550144->SetSavedPoint(304,0.2559645);
   f_9550144->SetSavedPoint(305,0.2541245);
   f_9550144->SetSavedPoint(306,0.2522902);
   f_9550144->SetSavedPoint(307,0.2504617);
   f_9550144->SetSavedPoint(308,0.2486389);
   f_9550144->SetSavedPoint(309,0.2468219);
   f_9550144->SetSavedPoint(310,0.2450106);
   f_9550144->SetSavedPoint(311,0.2432052);
   f_9550144->SetSavedPoint(312,0.2414055);
   f_9550144->SetSavedPoint(313,0.2396117);
   f_9550144->SetSavedPoint(314,0.2378238);
   f_9550144->SetSavedPoint(315,0.2360417);
   f_9550144->SetSavedPoint(316,0.2342655);
   f_9550144->SetSavedPoint(317,0.2324952);
   f_9550144->SetSavedPoint(318,0.2307308);
   f_9550144->SetSavedPoint(319,0.2289723);
   f_9550144->SetSavedPoint(320,0.2272198);
   f_9550144->SetSavedPoint(321,0.2254732);
   f_9550144->SetSavedPoint(322,0.2237326);
   f_9550144->SetSavedPoint(323,0.221998);
   f_9550144->SetSavedPoint(324,0.2202693);
   f_9550144->SetSavedPoint(325,0.2185467);
   f_9550144->SetSavedPoint(326,0.2168301);
   f_9550144->SetSavedPoint(327,0.2151195);
   f_9550144->SetSavedPoint(328,0.2134149);
   f_9550144->SetSavedPoint(329,0.2117164);
   f_9550144->SetSavedPoint(330,0.2100239);
   f_9550144->SetSavedPoint(331,0.2083375);
   f_9550144->SetSavedPoint(332,0.2066572);
   f_9550144->SetSavedPoint(333,0.204983);
   f_9550144->SetSavedPoint(334,0.2033148);
   f_9550144->SetSavedPoint(335,0.2016528);
   f_9550144->SetSavedPoint(336,0.1999968);
   f_9550144->SetSavedPoint(337,0.198347);
   f_9550144->SetSavedPoint(338,0.1967033);
   f_9550144->SetSavedPoint(339,0.1950657);
   f_9550144->SetSavedPoint(340,0.1934343);
   f_9550144->SetSavedPoint(341,0.1918089);
   f_9550144->SetSavedPoint(342,0.1901898);
   f_9550144->SetSavedPoint(343,0.1885767);
   f_9550144->SetSavedPoint(344,0.1869699);
   f_9550144->SetSavedPoint(345,0.1853691);
   f_9550144->SetSavedPoint(346,0.1837746);
   f_9550144->SetSavedPoint(347,0.1821861);
   f_9550144->SetSavedPoint(348,0.1806039);
   f_9550144->SetSavedPoint(349,0.1790278);
   f_9550144->SetSavedPoint(350,0.1774578);
   f_9550144->SetSavedPoint(351,0.1758941);
   f_9550144->SetSavedPoint(352,0.1743364);
   f_9550144->SetSavedPoint(353,0.172785);
   f_9550144->SetSavedPoint(354,0.1712397);
   f_9550144->SetSavedPoint(355,0.1697006);
   f_9550144->SetSavedPoint(356,0.1681676);
   f_9550144->SetSavedPoint(357,0.1666407);
   f_9550144->SetSavedPoint(358,0.1651201);
   f_9550144->SetSavedPoint(359,0.1636055);
   f_9550144->SetSavedPoint(360,0.1620971);
   f_9550144->SetSavedPoint(361,0.1605949);
   f_9550144->SetSavedPoint(362,0.1590988);
   f_9550144->SetSavedPoint(363,0.1576088);
   f_9550144->SetSavedPoint(364,0.1561249);
   f_9550144->SetSavedPoint(365,0.1546472);
   f_9550144->SetSavedPoint(366,0.1531755);
   f_9550144->SetSavedPoint(367,0.15171);
   f_9550144->SetSavedPoint(368,0.1502505);
   f_9550144->SetSavedPoint(369,0.1487972);
   f_9550144->SetSavedPoint(370,0.1473499);
   f_9550144->SetSavedPoint(371,0.1459087);
   f_9550144->SetSavedPoint(372,0.1444735);
   f_9550144->SetSavedPoint(373,0.1430444);
   f_9550144->SetSavedPoint(374,0.1416213);
   f_9550144->SetSavedPoint(375,0.1402042);
   f_9550144->SetSavedPoint(376,0.1387931);
   f_9550144->SetSavedPoint(377,0.137388);
   f_9550144->SetSavedPoint(378,0.135989);
   f_9550144->SetSavedPoint(379,0.1345958);
   f_9550144->SetSavedPoint(380,0.1332087);
   f_9550144->SetSavedPoint(381,0.1318274);
   f_9550144->SetSavedPoint(382,0.1304521);
   f_9550144->SetSavedPoint(383,0.1290827);
   f_9550144->SetSavedPoint(384,0.1277192);
   f_9550144->SetSavedPoint(385,0.1263616);
   f_9550144->SetSavedPoint(386,0.1250098);
   f_9550144->SetSavedPoint(387,0.1236638);
   f_9550144->SetSavedPoint(388,0.1223237);
   f_9550144->SetSavedPoint(389,0.1209894);
   f_9550144->SetSavedPoint(390,0.1196608);
   f_9550144->SetSavedPoint(391,0.118338);
   f_9550144->SetSavedPoint(392,0.1170209);
   f_9550144->SetSavedPoint(393,0.1157095);
   f_9550144->SetSavedPoint(394,0.1144039);
   f_9550144->SetSavedPoint(395,0.1131038);
   f_9550144->SetSavedPoint(396,0.1118095);
   f_9550144->SetSavedPoint(397,0.1105207);
   f_9550144->SetSavedPoint(398,0.1092376);
   f_9550144->SetSavedPoint(399,0.10796);
   f_9550144->SetSavedPoint(400,0.1066879);
   f_9550144->SetSavedPoint(401,0.1054214);
   f_9550144->SetSavedPoint(402,0.1041603);
   f_9550144->SetSavedPoint(403,0.1029047);
   f_9550144->SetSavedPoint(404,0.1016545);
   f_9550144->SetSavedPoint(405,0.1004098);
   f_9550144->SetSavedPoint(406,0.09917037);
   f_9550144->SetSavedPoint(407,0.09793631);
   f_9550144->SetSavedPoint(408,0.09670755);
   f_9550144->SetSavedPoint(409,0.09548407);
   f_9550144->SetSavedPoint(410,0.09426583);
   f_9550144->SetSavedPoint(411,0.09305281);
   f_9550144->SetSavedPoint(412,0.09184495);
   f_9550144->SetSavedPoint(413,0.09064224);
   f_9550144->SetSavedPoint(414,0.08944464);
   f_9550144->SetSavedPoint(415,0.0882521);
   f_9550144->SetSavedPoint(416,0.0870646);
   f_9550144->SetSavedPoint(417,0.0858821);
   f_9550144->SetSavedPoint(418,0.08470456);
   f_9550144->SetSavedPoint(419,0.08353193);
   f_9550144->SetSavedPoint(420,0.08236419);
   f_9550144->SetSavedPoint(421,0.08120129);
   f_9550144->SetSavedPoint(422,0.0800432);
   f_9550144->SetSavedPoint(423,0.07888986);
   f_9550144->SetSavedPoint(424,0.07774124);
   f_9550144->SetSavedPoint(425,0.0765973);
   f_9550144->SetSavedPoint(426,0.07545799);
   f_9550144->SetSavedPoint(427,0.07432327);
   f_9550144->SetSavedPoint(428,0.0731931);
   f_9550144->SetSavedPoint(429,0.07206742);
   f_9550144->SetSavedPoint(430,0.07094621);
   f_9550144->SetSavedPoint(431,0.06982939);
   f_9550144->SetSavedPoint(432,0.06871694);
   f_9550144->SetSavedPoint(433,0.0676088);
   f_9550144->SetSavedPoint(434,0.06650493);
   f_9550144->SetSavedPoint(435,0.06540527);
   f_9550144->SetSavedPoint(436,0.06430977);
   f_9550144->SetSavedPoint(437,0.06321839);
   f_9550144->SetSavedPoint(438,0.06213107);
   f_9550144->SetSavedPoint(439,0.06104776);
   f_9550144->SetSavedPoint(440,0.0599684);
   f_9550144->SetSavedPoint(441,0.05889295);
   f_9550144->SetSavedPoint(442,0.05782135);
   f_9550144->SetSavedPoint(443,0.05675354);
   f_9550144->SetSavedPoint(444,0.05568948);
   f_9550144->SetSavedPoint(445,0.05462909);
   f_9550144->SetSavedPoint(446,0.05357233);
   f_9550144->SetSavedPoint(447,0.05251913);
   f_9550144->SetSavedPoint(448,0.05146944);
   f_9550144->SetSavedPoint(449,0.0504232);
   f_9550144->SetSavedPoint(450,0.04938035);
   f_9550144->SetSavedPoint(451,0.04834083);
   f_9550144->SetSavedPoint(452,0.04730457);
   f_9550144->SetSavedPoint(453,0.04627151);
   f_9550144->SetSavedPoint(454,0.04524159);
   f_9550144->SetSavedPoint(455,0.04421475);
   f_9550144->SetSavedPoint(456,0.04319092);
   f_9550144->SetSavedPoint(457,0.04217004);
   f_9550144->SetSavedPoint(458,0.04115203);
   f_9550144->SetSavedPoint(459,0.04013684);
   f_9550144->SetSavedPoint(460,0.03912439);
   f_9550144->SetSavedPoint(461,0.03811462);
   f_9550144->SetSavedPoint(462,0.03710745);
   f_9550144->SetSavedPoint(463,0.03610282);
   f_9550144->SetSavedPoint(464,0.03510065);
   f_9550144->SetSavedPoint(465,0.03410088);
   f_9550144->SetSavedPoint(466,0.03310343);
   f_9550144->SetSavedPoint(467,0.03210822);
   f_9550144->SetSavedPoint(468,0.03111519);
   f_9550144->SetSavedPoint(469,0.03012426);
   f_9550144->SetSavedPoint(470,0.02913535);
   f_9550144->SetSavedPoint(471,0.02814839);
   f_9550144->SetSavedPoint(472,0.0271633);
   f_9550144->SetSavedPoint(473,0.02618);
   f_9550144->SetSavedPoint(474,0.02519841);
   f_9550144->SetSavedPoint(475,0.02421845);
   f_9550144->SetSavedPoint(476,0.02324005);
   f_9550144->SetSavedPoint(477,0.02226311);
   f_9550144->SetSavedPoint(478,0.02128757);
   f_9550144->SetSavedPoint(479,0.02031333);
   f_9550144->SetSavedPoint(480,0.01934031);
   f_9550144->SetSavedPoint(481,0.01836843);
   f_9550144->SetSavedPoint(482,0.0173976);
   f_9550144->SetSavedPoint(483,0.01642774);
   f_9550144->SetSavedPoint(484,0.01545875);
   f_9550144->SetSavedPoint(485,0.01449055);
   f_9550144->SetSavedPoint(486,0.01352306);
   f_9550144->SetSavedPoint(487,0.01255618);
   f_9550144->SetSavedPoint(488,0.01158982);
   f_9550144->SetSavedPoint(489,0.01062388);
   f_9550144->SetSavedPoint(490,0.009658288);
   f_9550144->SetSavedPoint(491,0.008692938);
   f_9550144->SetSavedPoint(492,0.007727738);
   f_9550144->SetSavedPoint(493,0.006762594);
   f_9550144->SetSavedPoint(494,0.00579741);
   f_9550144->SetSavedPoint(495,0.004832089);
   f_9550144->SetSavedPoint(496,0.003866535);
   f_9550144->SetSavedPoint(497,0.002900648);
   f_9550144->SetSavedPoint(498,0.001934331);
   f_9550144->SetSavedPoint(499,0.0009674814);
   f_9550144->SetSavedPoint(500,0);
   f_9550144->SetSavedPoint(501,0);
   f_9550144->SetSavedPoint(502,2.5);
   f_9550144->SetFillColor(19);
   f_9550144->SetFillStyle(0);
   f_9550144->SetMarkerStyle(20);
   f_9550144->SetMarkerSize(1.2);
   f_9550144->SetLineColor(6);
   f_9550144->SetLineWidth(3);
   f_9550144->SetLineStyle(11);
   f_9550144->GetXaxis()->SetNdivisions(505);
   f_9550144->GetXaxis()->SetLabelFont(132);
   f_9550144->GetXaxis()->SetLabelOffset(0.015);
   f_9550144->GetXaxis()->SetLabelSize(0.05);
   f_9550144->GetXaxis()->SetTitleSize(0.06);
   f_9550144->GetXaxis()->SetTitleFont(132);
   f_9550144->GetYaxis()->SetLabelFont(132);
   f_9550144->GetYaxis()->SetLabelSize(0.05);
   f_9550144->GetYaxis()->SetTitleSize(0.06);
   f_9550144->GetYaxis()->SetTitleFont(42);
   f_9550144->SetParameter(0,0);
   f_9550144->SetParError(0,0);
   f_9550144->SetParLimits(0,0,0);
   f_9550144->SetParameter(1,0);
   f_9550144->SetParError(1,0);
   f_9550144->SetParLimits(1,0,0);
   f_9550144->SetParameter(2,0);
   f_9550144->SetParError(2,0);
   f_9550144->SetParLimits(2,0,0);
   f_9550144->SetParameter(3,0);
   f_9550144->SetParError(3,0);
   f_9550144->SetParLimits(3,0,0);
   f_9550144->SetParameter(4,0);
   f_9550144->SetParError(4,0);
   f_9550144->SetParLimits(4,0,0);
   f_9550144->SetParameter(5,0);
   f_9550144->SetParError(5,0);
   f_9550144->SetParLimits(5,0,0);
   f_9550144->Draw("same");
   
   Double_t Graph1_fx100[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph1_fy100[203] = {
   0.9358933,
   0.9241869,
   0.912603,
   0.9011299,
   0.8897564,
   0.878472,
   0.8672664,
   0.85613,
   0.8450539,
   0.8340293,
   0.8230483,
   0.8121035,
   0.8011877,
   0.7902946,
   0.7794181,
   0.7685528,
   0.7576936,
   0.7468361,
   0.7359761,
   0.72511,
   0.7142347,
   0.7033473,
   0.6924457,
   0.6815278,
   0.6705921,
   0.6596374,
   0.6486631,
   0.6376686,
   0.6266538,
   0.6156191,
   0.604565,
   0.5934924,
   0.5824025,
   0.5712966,
   0.5601767,
   0.5490446,
   0.5379026,
   0.5267533,
   0.5155994,
   0.5044437,
   0.4932896,
   0.4821403,
   0.4709994,
   0.4598707,
   0.4487581,
   0.4376656,
   0.4265975,
   0.4155583,
   0.4045523,
   0.3935843,
   0.3826591,
   0.3717816,
   0.3609567,
   0.3501896,
   0.3394854,
   0.3288494,
   0.3182869,
   0.3078034,
   0.2974042,
   0.2870949,
   0.2768809,
   0.2667679,
   0.2567613,
   0.2468668,
   0.2370898,
   0.2274359,
   0.2179106,
   0.2085193,
   0.1992675,
   0.1901604,
   0.1812032,
   0.1724012,
   0.1637593,
   0.1552824,
   0.1469753,
   0.1388426,
   0.1308886,
   0.1231176,
   0.1155336,
   0.1081403,
   0.1009412,
   0.09393965,
   0.08713851,
   0.08054043,
   0.0741477,
   0.06796226,
   0.06198565,
   0.05621903,
   0.05066313,
   0.0453182,
   0.04018404,
   0.03525996,
   0.03054471,
   0.02603652,
   0.02173302,
   0.01763127,
   0.01372767,
   0.01001801,
   0.006497362,
   0.003160136,
   0,
   0,
   0.002508838,
   0.00520351,
   0.008090309,
   0.01117495,
   0.01446258,
   0.01795775,
   0.02166444,
   0.02558605,
   0.02972541,
   0.0340848,
   0.03866595,
   0.04347004,
   0.04849778,
   0.05374934,
   0.05922445,
   0.06492235,
   0.07084187,
   0.07698141,
   0.08333901,
   0.08991229,
   0.09669857,
   0.1036948,
   0.1108978,
   0.1183037,
   0.1259089,
   0.1337092,
   0.1417002,
   0.1498775,
   0.1582364,
   0.166772,
   0.1754794,
   0.1843533,
   0.1933886,
   0.20258,
   0.2119219,
   0.221409,
   0.2310356,
   0.2407962,
   0.2506851,
   0.2606966,
   0.2708251,
   0.2810648,
   0.29141,
   0.301855,
   0.3123941,
   0.3230215,
   0.3337316,
   0.3445187,
   0.355377,
   0.3663011,
   0.3772851,
   0.3883237,
   0.3994111,
   0.4105419,
   0.4217106,
   0.4329117,
   0.4441398,
   0.4553895,
   0.4666554,
   0.4779323,
   0.4892149,
   0.5004981,
   0.5117765,
   0.5230453,
   0.5342992,
   0.5455333,
   0.5567427,
   0.5679224,
   0.5790679,
   0.5901742,
   0.6012368,
   0.612251,
   0.6232125,
   0.6341168,
   0.6449597,
   0.6557369,
   0.6664443,
   0.6770779,
   0.6876338,
   0.6981083,
   0.7084976,
   0.7187981,
   0.7290063,
   0.7391188,
   0.7491324,
   0.7590437,
   0.7688495,
   0.7785469,
   0.7881326,
   0.7976037,
   0.8069571,
   0.8161897,
   0.8252984,
   0.8342799,
   0.8431308,
   0.8518476,
   0.8604266,
   0.8688635,
   0.877154,
   0.8852933,
   0.9358933};
   graph = new TGraph(203,Graph1_fx100,Graph1_fy100);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph100 = new TH1F("Graph_Graph100","Graph",203,0,2.75);
   Graph_Graph100->SetMinimum(0);
   Graph_Graph100->SetMaximum(1.029483);
   Graph_Graph100->SetDirectory(0);
   Graph_Graph100->SetStats(0);
   Graph_Graph100->SetMarkerStyle(20);
   Graph_Graph100->SetMarkerSize(1.2);
   Graph_Graph100->GetXaxis()->SetNdivisions(505);
   Graph_Graph100->GetXaxis()->SetLabelFont(132);
   Graph_Graph100->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph100->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph100->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph100->GetXaxis()->SetTitleFont(132);
   Graph_Graph100->GetYaxis()->SetLabelFont(132);
   Graph_Graph100->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph100->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph100->GetYaxis()->SetTitleFont(42);
   Graph_Graph100->GetZaxis()->SetLabelFont(132);
   Graph_Graph100->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph100->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph100->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph100);
   
   graph->Draw("flc");
   
   TH1D *h_3030__100 = new TH1D("h_3030__100","",10,0,2.5);
   h_3030__100->SetBinContent(1,0.9690897);
   h_3030__100->SetBinContent(2,0.7712648);
   h_3030__100->SetBinContent(3,0.6546914);
   h_3030__100->SetBinContent(4,0.5924869);
   h_3030__100->SetBinContent(5,0.4581447);
   h_3030__100->SetBinContent(6,0.2293835);
   h_3030__100->SetBinContent(7,0.2157387);
   h_3030__100->SetBinContent(8,0.07830577);
   h_3030__100->SetBinContent(9,0.03269903);
   h_3030__100->SetBinContent(10,-0.001804524);
   h_3030__100->SetBinError(1,0.135822);
   h_3030__100->SetBinError(2,0.06229279);
   h_3030__100->SetBinError(3,0.05995573);
   h_3030__100->SetBinError(4,0.05489532);
   h_3030__100->SetBinError(5,0.0454402);
   h_3030__100->SetBinError(6,0.05084703);
   h_3030__100->SetBinError(7,0.04042258);
   h_3030__100->SetBinError(8,0.02481699);
   h_3030__100->SetBinError(9,0.03426603);
   h_3030__100->SetBinError(10,0.001804524);
   h_3030__100->SetMinimum(0);
   h_3030__100->SetMaximum(1.4);
   h_3030__100->SetEntries(5087);
   h_3030__100->SetStats(0);
   h_3030__100->SetMarkerStyle(20);
   h_3030__100->SetMarkerSize(1.2);
   h_3030__100->GetXaxis()->SetNdivisions(505);
   h_3030__100->GetXaxis()->SetLabelFont(132);
   h_3030__100->GetXaxis()->SetLabelOffset(0.015);
   h_3030__100->GetXaxis()->SetLabelSize(0.05);
   h_3030__100->GetXaxis()->SetTitleSize(0.06);
   h_3030__100->GetXaxis()->SetTitleFont(132);
   h_3030__100->GetYaxis()->SetLabelFont(132);
   h_3030__100->GetYaxis()->SetLabelSize(0.05);
   h_3030__100->GetYaxis()->SetTitleSize(0.06);
   h_3030__100->GetYaxis()->SetTitleFont(42);
   h_3030__100->GetZaxis()->SetLabelFont(132);
   h_3030__100->GetZaxis()->SetLabelSize(0.05);
   h_3030__100->GetZaxis()->SetTitleSize(0.06);
   h_3030__100->GetZaxis()->SetTitleFont(42);
   h_3030__100->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7f.C <==
void 2xB_DY_3GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:53:23 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.4320988,-0.2835443,2.654321,1.488608);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3390__117 = new TH1D("h_3390__117","",10,0,2.5);
   h_3390__117->SetBinContent(1,1.059983);
   h_3390__117->SetBinContent(2,0.8269072);
   h_3390__117->SetBinContent(3,0.6404231);
   h_3390__117->SetBinContent(4,0.5758716);
   h_3390__117->SetBinContent(5,0.4957186);
   h_3390__117->SetBinContent(6,0.1595483);
   h_3390__117->SetBinContent(7,0.209469);
   h_3390__117->SetBinContent(8,0.06156033);
   h_3390__117->SetBinContent(9,-0.02357486);
   h_3390__117->SetBinContent(10,-0.005906745);
   h_3390__117->SetBinError(1,0.1180923);
   h_3390__117->SetBinError(2,0.08958621);
   h_3390__117->SetBinError(3,0.07801769);
   h_3390__117->SetBinError(4,0.07062196);
   h_3390__117->SetBinError(5,0.0617403);
   h_3390__117->SetBinError(6,0.05524742);
   h_3390__117->SetBinError(7,0.06597806);
   h_3390__117->SetBinError(8,0.03811495);
   h_3390__117->SetBinError(9,0.03910942);
   h_3390__117->SetBinError(10,0.005906745);
   h_3390__117->SetMinimum(0);
   h_3390__117->SetMaximum(1.4);
   h_3390__117->SetEntries(2395);
   h_3390__117->SetStats(0);
   h_3390__117->SetMarkerStyle(20);
   h_3390__117->SetMarkerSize(1.2);
   h_3390__117->GetXaxis()->SetNdivisions(505);
   h_3390__117->GetXaxis()->SetLabelFont(132);
   h_3390__117->GetXaxis()->SetLabelOffset(0.015);
   h_3390__117->GetXaxis()->SetLabelSize(0.05);
   h_3390__117->GetXaxis()->SetTitleSize(0.06);
   h_3390__117->GetXaxis()->SetTitleFont(132);
   h_3390__117->GetYaxis()->SetLabelFont(132);
   h_3390__117->GetYaxis()->SetLabelSize(0.05);
   h_3390__117->GetYaxis()->SetTitleSize(0.06);
   h_3390__117->GetYaxis()->SetTitleFont(42);
   h_3390__117->GetZaxis()->SetLabelFont(132);
   h_3390__117->GetZaxis()->SetLabelSize(0.05);
   h_3390__117->GetZaxis()->SetTitleSize(0.06);
   h_3390__117->GetZaxis()->SetTitleFont(42);
   h_3390__117->Draw("e1");
   
   TF1 *f_10720168 = new TF1("*f_10720",0,2.5,6);
    //The original function : f_10720 had originally been created by:
    //TF1 *f_10720 = new TF1("f_10720",f_10720,0,2.5,6);
   f_10720168->SetRange(0,2.5);
   f_10720168->SetName("f_10720");
   f_10720168->SetTitle("f_10720");
   f_10720168->SetNpx(500);
   f_10720168->SetSavedPoint(0,1.04112);
   f_10720168->SetSavedPoint(1,1.038899);
   f_10720168->SetSavedPoint(2,1.036662);
   f_10720168->SetSavedPoint(3,1.034408);
   f_10720168->SetSavedPoint(4,1.032137);
   f_10720168->SetSavedPoint(5,1.02985);
   f_10720168->SetSavedPoint(6,1.027547);
   f_10720168->SetSavedPoint(7,1.025227);
   f_10720168->SetSavedPoint(8,1.022892);
   f_10720168->SetSavedPoint(9,1.020541);
   f_10720168->SetSavedPoint(10,1.018175);
   f_10720168->SetSavedPoint(11,1.015793);
   f_10720168->SetSavedPoint(12,1.013396);
   f_10720168->SetSavedPoint(13,1.010984);
   f_10720168->SetSavedPoint(14,1.008558);
   f_10720168->SetSavedPoint(15,1.006116);
   f_10720168->SetSavedPoint(16,1.003661);
   f_10720168->SetSavedPoint(17,1.001191);
   f_10720168->SetSavedPoint(18,0.9987066);
   f_10720168->SetSavedPoint(19,0.9962086);
   f_10720168->SetSavedPoint(20,0.9936969);
   f_10720168->SetSavedPoint(21,0.9911716);
   f_10720168->SetSavedPoint(22,0.9886328);
   f_10720168->SetSavedPoint(23,0.9860809);
   f_10720168->SetSavedPoint(24,0.9835159);
   f_10720168->SetSavedPoint(25,0.9809379);
   f_10720168->SetSavedPoint(26,0.9783473);
   f_10720168->SetSavedPoint(27,0.9757441);
   f_10720168->SetSavedPoint(28,0.9731285);
   f_10720168->SetSavedPoint(29,0.9705006);
   f_10720168->SetSavedPoint(30,0.9678607);
   f_10720168->SetSavedPoint(31,0.9652089);
   f_10720168->SetSavedPoint(32,0.9625454);
   f_10720168->SetSavedPoint(33,0.9598702);
   f_10720168->SetSavedPoint(34,0.9571837);
   f_10720168->SetSavedPoint(35,0.9544859);
   f_10720168->SetSavedPoint(36,0.951777);
   f_10720168->SetSavedPoint(37,0.9490572);
   f_10720168->SetSavedPoint(38,0.9463267);
   f_10720168->SetSavedPoint(39,0.9435855);
   f_10720168->SetSavedPoint(40,0.9408338);
   f_10720168->SetSavedPoint(41,0.9380719);
   f_10720168->SetSavedPoint(42,0.9352998);
   f_10720168->SetSavedPoint(43,0.9325177);
   f_10720168->SetSavedPoint(44,0.9297258);
   f_10720168->SetSavedPoint(45,0.9269243);
   f_10720168->SetSavedPoint(46,0.9241132);
   f_10720168->SetSavedPoint(47,0.9212927);
   f_10720168->SetSavedPoint(48,0.9184631);
   f_10720168->SetSavedPoint(49,0.9156243);
   f_10720168->SetSavedPoint(50,0.9127767);
   f_10720168->SetSavedPoint(51,0.9099203);
   f_10720168->SetSavedPoint(52,0.9070553);
   f_10720168->SetSavedPoint(53,0.9041818);
   f_10720168->SetSavedPoint(54,0.9013);
   f_10720168->SetSavedPoint(55,0.89841);
   f_10720168->SetSavedPoint(56,0.895512);
   f_10720168->SetSavedPoint(57,0.8926062);
   f_10720168->SetSavedPoint(58,0.8896926);
   f_10720168->SetSavedPoint(59,0.8867714);
   f_10720168->SetSavedPoint(60,0.8838428);
   f_10720168->SetSavedPoint(61,0.8809069);
   f_10720168->SetSavedPoint(62,0.8779638);
   f_10720168->SetSavedPoint(63,0.8750138);
   f_10720168->SetSavedPoint(64,0.8720568);
   f_10720168->SetSavedPoint(65,0.8690932);
   f_10720168->SetSavedPoint(66,0.8661229);
   f_10720168->SetSavedPoint(67,0.8631462);
   f_10720168->SetSavedPoint(68,0.8601632);
   f_10720168->SetSavedPoint(69,0.857174);
   f_10720168->SetSavedPoint(70,0.8541788);
   f_10720168->SetSavedPoint(71,0.8511776);
   f_10720168->SetSavedPoint(72,0.8481707);
   f_10720168->SetSavedPoint(73,0.8451582);
   f_10720168->SetSavedPoint(74,0.8421402);
   f_10720168->SetSavedPoint(75,0.8391169);
   f_10720168->SetSavedPoint(76,0.8360883);
   f_10720168->SetSavedPoint(77,0.8330546);
   f_10720168->SetSavedPoint(78,0.830016);
   f_10720168->SetSavedPoint(79,0.8269725);
   f_10720168->SetSavedPoint(80,0.8239243);
   f_10720168->SetSavedPoint(81,0.8208716);
   f_10720168->SetSavedPoint(82,0.8178145);
   f_10720168->SetSavedPoint(83,0.814753);
   f_10720168->SetSavedPoint(84,0.8116873);
   f_10720168->SetSavedPoint(85,0.8086176);
   f_10720168->SetSavedPoint(86,0.805544);
   f_10720168->SetSavedPoint(87,0.8024666);
   f_10720168->SetSavedPoint(88,0.7993854);
   f_10720168->SetSavedPoint(89,0.7963008);
   f_10720168->SetSavedPoint(90,0.7932127);
   f_10720168->SetSavedPoint(91,0.7901213);
   f_10720168->SetSavedPoint(92,0.7870268);
   f_10720168->SetSavedPoint(93,0.7839291);
   f_10720168->SetSavedPoint(94,0.7808286);
   f_10720168->SetSavedPoint(95,0.7777252);
   f_10720168->SetSavedPoint(96,0.7746192);
   f_10720168->SetSavedPoint(97,0.7715105);
   f_10720168->SetSavedPoint(98,0.7683994);
   f_10720168->SetSavedPoint(99,0.765286);
   f_10720168->SetSavedPoint(100,0.7621704);
   f_10720168->SetSavedPoint(101,0.7590526);
   f_10720168->SetSavedPoint(102,0.7559329);
   f_10720168->SetSavedPoint(103,0.7528113);
   f_10720168->SetSavedPoint(104,0.7496879);
   f_10720168->SetSavedPoint(105,0.7465629);
   f_10720168->SetSavedPoint(106,0.7434364);
   f_10720168->SetSavedPoint(107,0.7403085);
   f_10720168->SetSavedPoint(108,0.7371793);
   f_10720168->SetSavedPoint(109,0.7340488);
   f_10720168->SetSavedPoint(110,0.7309174);
   f_10720168->SetSavedPoint(111,0.7277849);
   f_10720168->SetSavedPoint(112,0.7246516);
   f_10720168->SetSavedPoint(113,0.7215175);
   f_10720168->SetSavedPoint(114,0.7183828);
   f_10720168->SetSavedPoint(115,0.7152476);
   f_10720168->SetSavedPoint(116,0.712112);
   f_10720168->SetSavedPoint(117,0.708976);
   f_10720168->SetSavedPoint(118,0.7058399);
   f_10720168->SetSavedPoint(119,0.7027036);
   f_10720168->SetSavedPoint(120,0.6995674);
   f_10720168->SetSavedPoint(121,0.6964312);
   f_10720168->SetSavedPoint(122,0.6932953);
   f_10720168->SetSavedPoint(123,0.6901597);
   f_10720168->SetSavedPoint(124,0.6870245);
   f_10720168->SetSavedPoint(125,0.6838898);
   f_10720168->SetSavedPoint(126,0.6807558);
   f_10720168->SetSavedPoint(127,0.6776224);
   f_10720168->SetSavedPoint(128,0.6744899);
   f_10720168->SetSavedPoint(129,0.6713583);
   f_10720168->SetSavedPoint(130,0.6682278);
   f_10720168->SetSavedPoint(131,0.6650983);
   f_10720168->SetSavedPoint(132,0.6619701);
   f_10720168->SetSavedPoint(133,0.6588432);
   f_10720168->SetSavedPoint(134,0.6557177);
   f_10720168->SetSavedPoint(135,0.6525938);
   f_10720168->SetSavedPoint(136,0.6494714);
   f_10720168->SetSavedPoint(137,0.6463507);
   f_10720168->SetSavedPoint(138,0.6432318);
   f_10720168->SetSavedPoint(139,0.6401148);
   f_10720168->SetSavedPoint(140,0.6369998);
   f_10720168->SetSavedPoint(141,0.6338869);
   f_10720168->SetSavedPoint(142,0.6307761);
   f_10720168->SetSavedPoint(143,0.6276676);
   f_10720168->SetSavedPoint(144,0.6245614);
   f_10720168->SetSavedPoint(145,0.6214577);
   f_10720168->SetSavedPoint(146,0.6183564);
   f_10720168->SetSavedPoint(147,0.6152578);
   f_10720168->SetSavedPoint(148,0.6121619);
   f_10720168->SetSavedPoint(149,0.6090688);
   f_10720168->SetSavedPoint(150,0.6059786);
   f_10720168->SetSavedPoint(151,0.6028913);
   f_10720168->SetSavedPoint(152,0.5998071);
   f_10720168->SetSavedPoint(153,0.596726);
   f_10720168->SetSavedPoint(154,0.5936482);
   f_10720168->SetSavedPoint(155,0.5905736);
   f_10720168->SetSavedPoint(156,0.5875025);
   f_10720168->SetSavedPoint(157,0.5844348);
   f_10720168->SetSavedPoint(158,0.5813706);
   f_10720168->SetSavedPoint(159,0.5783101);
   f_10720168->SetSavedPoint(160,0.5752533);
   f_10720168->SetSavedPoint(161,0.5722003);
   f_10720168->SetSavedPoint(162,0.5691512);
   f_10720168->SetSavedPoint(163,0.566106);
   f_10720168->SetSavedPoint(164,0.5630649);
   f_10720168->SetSavedPoint(165,0.5600279);
   f_10720168->SetSavedPoint(166,0.5569951);
   f_10720168->SetSavedPoint(167,0.5539665);
   f_10720168->SetSavedPoint(168,0.5509423);
   f_10720168->SetSavedPoint(169,0.5479225);
   f_10720168->SetSavedPoint(170,0.5449072);
   f_10720168->SetSavedPoint(171,0.5418965);
   f_10720168->SetSavedPoint(172,0.5388904);
   f_10720168->SetSavedPoint(173,0.5358891);
   f_10720168->SetSavedPoint(174,0.5328925);
   f_10720168->SetSavedPoint(175,0.5299008);
   f_10720168->SetSavedPoint(176,0.5269141);
   f_10720168->SetSavedPoint(177,0.5239323);
   f_10720168->SetSavedPoint(178,0.5209557);
   f_10720168->SetSavedPoint(179,0.5179842);
   f_10720168->SetSavedPoint(180,0.5150179);
   f_10720168->SetSavedPoint(181,0.5120569);
   f_10720168->SetSavedPoint(182,0.5091012);
   f_10720168->SetSavedPoint(183,0.506151);
   f_10720168->SetSavedPoint(184,0.5032063);
   f_10720168->SetSavedPoint(185,0.5002672);
   f_10720168->SetSavedPoint(186,0.4973336);
   f_10720168->SetSavedPoint(187,0.4944058);
   f_10720168->SetSavedPoint(188,0.4914837);
   f_10720168->SetSavedPoint(189,0.4885675);
   f_10720168->SetSavedPoint(190,0.4856571);
   f_10720168->SetSavedPoint(191,0.4827527);
   f_10720168->SetSavedPoint(192,0.4798543);
   f_10720168->SetSavedPoint(193,0.476962);
   f_10720168->SetSavedPoint(194,0.4740759);
   f_10720168->SetSavedPoint(195,0.4711959);
   f_10720168->SetSavedPoint(196,0.4683222);
   f_10720168->SetSavedPoint(197,0.4654548);
   f_10720168->SetSavedPoint(198,0.4625939);
   f_10720168->SetSavedPoint(199,0.4597393);
   f_10720168->SetSavedPoint(200,0.4568913);
   f_10720168->SetSavedPoint(201,0.4540498);
   f_10720168->SetSavedPoint(202,0.4512149);
   f_10720168->SetSavedPoint(203,0.4483867);
   f_10720168->SetSavedPoint(204,0.4455653);
   f_10720168->SetSavedPoint(205,0.4427506);
   f_10720168->SetSavedPoint(206,0.4399428);
   f_10720168->SetSavedPoint(207,0.4371419);
   f_10720168->SetSavedPoint(208,0.4343479);
   f_10720168->SetSavedPoint(209,0.431561);
   f_10720168->SetSavedPoint(210,0.4287811);
   f_10720168->SetSavedPoint(211,0.4260083);
   f_10720168->SetSavedPoint(212,0.4232427);
   f_10720168->SetSavedPoint(213,0.4204844);
   f_10720168->SetSavedPoint(214,0.4177333);
   f_10720168->SetSavedPoint(215,0.4149895);
   f_10720168->SetSavedPoint(216,0.4122531);
   f_10720168->SetSavedPoint(217,0.4095241);
   f_10720168->SetSavedPoint(218,0.4068026);
   f_10720168->SetSavedPoint(219,0.4040886);
   f_10720168->SetSavedPoint(220,0.4013821);
   f_10720168->SetSavedPoint(221,0.3986833);
   f_10720168->SetSavedPoint(222,0.3959922);
   f_10720168->SetSavedPoint(223,0.3933088);
   f_10720168->SetSavedPoint(224,0.3906331);
   f_10720168->SetSavedPoint(225,0.3879652);
   f_10720168->SetSavedPoint(226,0.3853052);
   f_10720168->SetSavedPoint(227,0.3826531);
   f_10720168->SetSavedPoint(228,0.3800089);
   f_10720168->SetSavedPoint(229,0.3773727);
   f_10720168->SetSavedPoint(230,0.3747445);
   f_10720168->SetSavedPoint(231,0.3721244);
   f_10720168->SetSavedPoint(232,0.3695125);
   f_10720168->SetSavedPoint(233,0.3669086);
   f_10720168->SetSavedPoint(234,0.364313);
   f_10720168->SetSavedPoint(235,0.3617256);
   f_10720168->SetSavedPoint(236,0.3591464);
   f_10720168->SetSavedPoint(237,0.3565756);
   f_10720168->SetSavedPoint(238,0.3540131);
   f_10720168->SetSavedPoint(239,0.351459);
   f_10720168->SetSavedPoint(240,0.3489134);
   f_10720168->SetSavedPoint(241,0.3463762);
   f_10720168->SetSavedPoint(242,0.3438476);
   f_10720168->SetSavedPoint(243,0.3413274);
   f_10720168->SetSavedPoint(244,0.3388159);
   f_10720168->SetSavedPoint(245,0.3363129);
   f_10720168->SetSavedPoint(246,0.3338187);
   f_10720168->SetSavedPoint(247,0.331333);
   f_10720168->SetSavedPoint(248,0.3288562);
   f_10720168->SetSavedPoint(249,0.326388);
   f_10720168->SetSavedPoint(250,0.3239287);
   f_10720168->SetSavedPoint(251,0.3214782);
   f_10720168->SetSavedPoint(252,0.3190365);
   f_10720168->SetSavedPoint(253,0.3166037);
   f_10720168->SetSavedPoint(254,0.3141798);
   f_10720168->SetSavedPoint(255,0.3117649);
   f_10720168->SetSavedPoint(256,0.3093589);
   f_10720168->SetSavedPoint(257,0.306962);
   f_10720168->SetSavedPoint(258,0.3045741);
   f_10720168->SetSavedPoint(259,0.3021952);
   f_10720168->SetSavedPoint(260,0.2998255);
   f_10720168->SetSavedPoint(261,0.2974648);
   f_10720168->SetSavedPoint(262,0.2951133);
   f_10720168->SetSavedPoint(263,0.292771);
   f_10720168->SetSavedPoint(264,0.2904379);
   f_10720168->SetSavedPoint(265,0.288114);
   f_10720168->SetSavedPoint(266,0.2857994);
   f_10720168->SetSavedPoint(267,0.283494);
   f_10720168->SetSavedPoint(268,0.281198);
   f_10720168->SetSavedPoint(269,0.2789113);
   f_10720168->SetSavedPoint(270,0.2766339);
   f_10720168->SetSavedPoint(271,0.2743659);
   f_10720168->SetSavedPoint(272,0.2721073);
   f_10720168->SetSavedPoint(273,0.2698581);
   f_10720168->SetSavedPoint(274,0.2676184);
   f_10720168->SetSavedPoint(275,0.2653881);
   f_10720168->SetSavedPoint(276,0.2631673);
   f_10720168->SetSavedPoint(277,0.2609561);
   f_10720168->SetSavedPoint(278,0.2587543);
   f_10720168->SetSavedPoint(279,0.2565621);
   f_10720168->SetSavedPoint(280,0.2543794);
   f_10720168->SetSavedPoint(281,0.2522064);
   f_10720168->SetSavedPoint(282,0.2500429);
   f_10720168->SetSavedPoint(283,0.2478891);
   f_10720168->SetSavedPoint(284,0.2457449);
   f_10720168->SetSavedPoint(285,0.2436103);
   f_10720168->SetSavedPoint(286,0.2414854);
   f_10720168->SetSavedPoint(287,0.2393702);
   f_10720168->SetSavedPoint(288,0.2372647);
   f_10720168->SetSavedPoint(289,0.2351689);
   f_10720168->SetSavedPoint(290,0.2330829);
   f_10720168->SetSavedPoint(291,0.2310066);
   f_10720168->SetSavedPoint(292,0.22894);
   f_10720168->SetSavedPoint(293,0.2268833);
   f_10720168->SetSavedPoint(294,0.2248363);
   f_10720168->SetSavedPoint(295,0.2227991);
   f_10720168->SetSavedPoint(296,0.2207717);
   f_10720168->SetSavedPoint(297,0.2187542);
   f_10720168->SetSavedPoint(298,0.2167464);
   f_10720168->SetSavedPoint(299,0.2147485);
   f_10720168->SetSavedPoint(300,0.2127605);
   f_10720168->SetSavedPoint(301,0.2107823);
   f_10720168->SetSavedPoint(302,0.208814);
   f_10720168->SetSavedPoint(303,0.2068556);
   f_10720168->SetSavedPoint(304,0.2049071);
   f_10720168->SetSavedPoint(305,0.2029685);
   f_10720168->SetSavedPoint(306,0.2010398);
   f_10720168->SetSavedPoint(307,0.199121);
   f_10720168->SetSavedPoint(308,0.1972121);
   f_10720168->SetSavedPoint(309,0.1953131);
   f_10720168->SetSavedPoint(310,0.1934241);
   f_10720168->SetSavedPoint(311,0.191545);
   f_10720168->SetSavedPoint(312,0.1896759);
   f_10720168->SetSavedPoint(313,0.1878167);
   f_10720168->SetSavedPoint(314,0.1859674);
   f_10720168->SetSavedPoint(315,0.1841281);
   f_10720168->SetSavedPoint(316,0.1822988);
   f_10720168->SetSavedPoint(317,0.1804794);
   f_10720168->SetSavedPoint(318,0.17867);
   f_10720168->SetSavedPoint(319,0.1768706);
   f_10720168->SetSavedPoint(320,0.1750811);
   f_10720168->SetSavedPoint(321,0.1733016);
   f_10720168->SetSavedPoint(322,0.1715321);
   f_10720168->SetSavedPoint(323,0.1697725);
   f_10720168->SetSavedPoint(324,0.1680229);
   f_10720168->SetSavedPoint(325,0.1662833);
   f_10720168->SetSavedPoint(326,0.1645537);
   f_10720168->SetSavedPoint(327,0.162834);
   f_10720168->SetSavedPoint(328,0.1611243);
   f_10720168->SetSavedPoint(329,0.1594245);
   f_10720168->SetSavedPoint(330,0.1577348);
   f_10720168->SetSavedPoint(331,0.1560549);
   f_10720168->SetSavedPoint(332,0.1543851);
   f_10720168->SetSavedPoint(333,0.1527252);
   f_10720168->SetSavedPoint(334,0.1510752);
   f_10720168->SetSavedPoint(335,0.1494352);
   f_10720168->SetSavedPoint(336,0.1478052);
   f_10720168->SetSavedPoint(337,0.146185);
   f_10720168->SetSavedPoint(338,0.1445748);
   f_10720168->SetSavedPoint(339,0.1429745);
   f_10720168->SetSavedPoint(340,0.1413842);
   f_10720168->SetSavedPoint(341,0.1398037);
   f_10720168->SetSavedPoint(342,0.1382332);
   f_10720168->SetSavedPoint(343,0.1366725);
   f_10720168->SetSavedPoint(344,0.1351218);
   f_10720168->SetSavedPoint(345,0.1335809);
   f_10720168->SetSavedPoint(346,0.1320499);
   f_10720168->SetSavedPoint(347,0.1305288);
   f_10720168->SetSavedPoint(348,0.1290175);
   f_10720168->SetSavedPoint(349,0.127516);
   f_10720168->SetSavedPoint(350,0.1260244);
   f_10720168->SetSavedPoint(351,0.1245426);
   f_10720168->SetSavedPoint(352,0.1230706);
   f_10720168->SetSavedPoint(353,0.1216084);
   f_10720168->SetSavedPoint(354,0.1201561);
   f_10720168->SetSavedPoint(355,0.1187134);
   f_10720168->SetSavedPoint(356,0.1172806);
   f_10720168->SetSavedPoint(357,0.1158575);
   f_10720168->SetSavedPoint(358,0.1144441);
   f_10720168->SetSavedPoint(359,0.1130405);
   f_10720168->SetSavedPoint(360,0.1116465);
   f_10720168->SetSavedPoint(361,0.1102623);
   f_10720168->SetSavedPoint(362,0.1088878);
   f_10720168->SetSavedPoint(363,0.1075229);
   f_10720168->SetSavedPoint(364,0.1061676);
   f_10720168->SetSavedPoint(365,0.104822);
   f_10720168->SetSavedPoint(366,0.103486);
   f_10720168->SetSavedPoint(367,0.1021596);
   f_10720168->SetSavedPoint(368,0.1008428);
   f_10720168->SetSavedPoint(369,0.09953559);
   f_10720168->SetSavedPoint(370,0.0982379);
   f_10720168->SetSavedPoint(371,0.09694974);
   f_10720168->SetSavedPoint(372,0.0956711);
   f_10720168->SetSavedPoint(373,0.09440194);
   f_10720168->SetSavedPoint(374,0.09314227);
   f_10720168->SetSavedPoint(375,0.09189204);
   f_10720168->SetSavedPoint(376,0.09065125);
   f_10720168->SetSavedPoint(377,0.08941988);
   f_10720168->SetSavedPoint(378,0.0881979);
   f_10720168->SetSavedPoint(379,0.08698529);
   f_10720168->SetSavedPoint(380,0.08578204);
   f_10720168->SetSavedPoint(381,0.08458811);
   f_10720168->SetSavedPoint(382,0.08340349);
   f_10720168->SetSavedPoint(383,0.08222816);
   f_10720168->SetSavedPoint(384,0.08106209);
   f_10720168->SetSavedPoint(385,0.07990526);
   f_10720168->SetSavedPoint(386,0.07875765);
   f_10720168->SetSavedPoint(387,0.07761923);
   f_10720168->SetSavedPoint(388,0.07648998);
   f_10720168->SetSavedPoint(389,0.07536987);
   f_10720168->SetSavedPoint(390,0.07425888);
   f_10720168->SetSavedPoint(391,0.07315699);
   f_10720168->SetSavedPoint(392,0.07206416);
   f_10720168->SetSavedPoint(393,0.07098038);
   f_10720168->SetSavedPoint(394,0.06990561);
   f_10720168->SetSavedPoint(395,0.06883983);
   f_10720168->SetSavedPoint(396,0.06778302);
   f_10720168->SetSavedPoint(397,0.06673514);
   f_10720168->SetSavedPoint(398,0.06569617);
   f_10720168->SetSavedPoint(399,0.06466608);
   f_10720168->SetSavedPoint(400,0.06364485);
   f_10720168->SetSavedPoint(401,0.06263243);
   f_10720168->SetSavedPoint(402,0.06162882);
   f_10720168->SetSavedPoint(403,0.06063396);
   f_10720168->SetSavedPoint(404,0.05964785);
   f_10720168->SetSavedPoint(405,0.05867044);
   f_10720168->SetSavedPoint(406,0.05770171);
   f_10720168->SetSavedPoint(407,0.05674162);
   f_10720168->SetSavedPoint(408,0.05579015);
   f_10720168->SetSavedPoint(409,0.05484726);
   f_10720168->SetSavedPoint(410,0.05391292);
   f_10720168->SetSavedPoint(411,0.0529871);
   f_10720168->SetSavedPoint(412,0.05206977);
   f_10720168->SetSavedPoint(413,0.0511609);
   f_10720168->SetSavedPoint(414,0.05026045);
   f_10720168->SetSavedPoint(415,0.04936839);
   f_10720168->SetSavedPoint(416,0.04848469);
   f_10720168->SetSavedPoint(417,0.04760931);
   f_10720168->SetSavedPoint(418,0.04674222);
   f_10720168->SetSavedPoint(419,0.04588338);
   f_10720168->SetSavedPoint(420,0.04503276);
   f_10720168->SetSavedPoint(421,0.04419033);
   f_10720168->SetSavedPoint(422,0.04335605);
   f_10720168->SetSavedPoint(423,0.04252988);
   f_10720168->SetSavedPoint(424,0.04171179);
   f_10720168->SetSavedPoint(425,0.04090174);
   f_10720168->SetSavedPoint(426,0.04009969);
   f_10720168->SetSavedPoint(427,0.03930562);
   f_10720168->SetSavedPoint(428,0.03851947);
   f_10720168->SetSavedPoint(429,0.03774122);
   f_10720168->SetSavedPoint(430,0.03697083);
   f_10720168->SetSavedPoint(431,0.03620825);
   f_10720168->SetSavedPoint(432,0.03545345);
   f_10720168->SetSavedPoint(433,0.0347064);
   f_10720168->SetSavedPoint(434,0.03396704);
   f_10720168->SetSavedPoint(435,0.03323535);
   f_10720168->SetSavedPoint(436,0.03251128);
   f_10720168->SetSavedPoint(437,0.0317948);
   f_10720168->SetSavedPoint(438,0.03108586);
   f_10720168->SetSavedPoint(439,0.03038442);
   f_10720168->SetSavedPoint(440,0.02969044);
   f_10720168->SetSavedPoint(441,0.02900388);
   f_10720168->SetSavedPoint(442,0.02832471);
   f_10720168->SetSavedPoint(443,0.02765287);
   f_10720168->SetSavedPoint(444,0.02698833);
   f_10720168->SetSavedPoint(445,0.02633104);
   f_10720168->SetSavedPoint(446,0.02568096);
   f_10720168->SetSavedPoint(447,0.02503805);
   f_10720168->SetSavedPoint(448,0.02440227);
   f_10720168->SetSavedPoint(449,0.02377357);
   f_10720168->SetSavedPoint(450,0.02315191);
   f_10720168->SetSavedPoint(451,0.02253725);
   f_10720168->SetSavedPoint(452,0.02192953);
   f_10720168->SetSavedPoint(453,0.02132872);
   f_10720168->SetSavedPoint(454,0.02073478);
   f_10720168->SetSavedPoint(455,0.02014765);
   f_10720168->SetSavedPoint(456,0.01956729);
   f_10720168->SetSavedPoint(457,0.01899365);
   f_10720168->SetSavedPoint(458,0.0184267);
   f_10720168->SetSavedPoint(459,0.01786638);
   f_10720168->SetSavedPoint(460,0.01731265);
   f_10720168->SetSavedPoint(461,0.01676546);
   f_10720168->SetSavedPoint(462,0.01622476);
   f_10720168->SetSavedPoint(463,0.01569051);
   f_10720168->SetSavedPoint(464,0.01516266);
   f_10720168->SetSavedPoint(465,0.01464116);
   f_10720168->SetSavedPoint(466,0.01412596);
   f_10720168->SetSavedPoint(467,0.01361702);
   f_10720168->SetSavedPoint(468,0.01311428);
   f_10720168->SetSavedPoint(469,0.01261771);
   f_10720168->SetSavedPoint(470,0.01212724);
   f_10720168->SetSavedPoint(471,0.01164283);
   f_10720168->SetSavedPoint(472,0.01116443);
   f_10720168->SetSavedPoint(473,0.01069199);
   f_10720168->SetSavedPoint(474,0.01022546);
   f_10720168->SetSavedPoint(475,0.009764792);
   f_10720168->SetSavedPoint(476,0.009309932);
   f_10720168->SetSavedPoint(477,0.00886083);
   f_10720168->SetSavedPoint(478,0.008417435);
   f_10720168->SetSavedPoint(479,0.007979696);
   f_10720168->SetSavedPoint(480,0.00754756);
   f_10720168->SetSavedPoint(481,0.007120977);
   f_10720168->SetSavedPoint(482,0.006699894);
   f_10720168->SetSavedPoint(483,0.006284258);
   f_10720168->SetSavedPoint(484,0.005874018);
   f_10720168->SetSavedPoint(485,0.005469119);
   f_10720168->SetSavedPoint(486,0.00506951);
   f_10720168->SetSavedPoint(487,0.004675136);
   f_10720168->SetSavedPoint(488,0.004285944);
   f_10720168->SetSavedPoint(489,0.003901881);
   f_10720168->SetSavedPoint(490,0.003522892);
   f_10720168->SetSavedPoint(491,0.003148922);
   f_10720168->SetSavedPoint(492,0.002779917);
   f_10720168->SetSavedPoint(493,0.002415823);
   f_10720168->SetSavedPoint(494,0.002056584);
   f_10720168->SetSavedPoint(495,0.001702146);
   f_10720168->SetSavedPoint(496,0.001352451);
   f_10720168->SetSavedPoint(497,0.001007446);
   f_10720168->SetSavedPoint(498,0.0006670728);
   f_10720168->SetSavedPoint(499,0.0003312764);
   f_10720168->SetSavedPoint(500,0);
   f_10720168->SetSavedPoint(501,0);
   f_10720168->SetSavedPoint(502,2.5);
   f_10720168->SetFillColor(19);
   f_10720168->SetFillStyle(0);
   f_10720168->SetMarkerStyle(20);
   f_10720168->SetMarkerSize(1.2);
   f_10720168->SetLineColor(8);
   f_10720168->SetLineWidth(3);
   f_10720168->GetXaxis()->SetNdivisions(505);
   f_10720168->GetXaxis()->SetLabelFont(132);
   f_10720168->GetXaxis()->SetLabelOffset(0.015);
   f_10720168->GetXaxis()->SetLabelSize(0.05);
   f_10720168->GetXaxis()->SetTitleSize(0.06);
   f_10720168->GetXaxis()->SetTitleFont(132);
   f_10720168->GetYaxis()->SetLabelFont(132);
   f_10720168->GetYaxis()->SetLabelSize(0.05);
   f_10720168->GetYaxis()->SetTitleSize(0.06);
   f_10720168->GetYaxis()->SetTitleFont(42);
   f_10720168->SetParameter(0,0);
   f_10720168->SetParError(0,0);
   f_10720168->SetParLimits(0,0,0);
   f_10720168->SetParameter(1,0);
   f_10720168->SetParError(1,0);
   f_10720168->SetParLimits(1,0,0);
   f_10720168->SetParameter(2,0);
   f_10720168->SetParError(2,0);
   f_10720168->SetParLimits(2,0,0);
   f_10720168->SetParameter(3,0);
   f_10720168->SetParError(3,0);
   f_10720168->SetParLimits(3,0,0);
   f_10720168->SetParameter(4,0);
   f_10720168->SetParError(4,0);
   f_10720168->SetParLimits(4,0,0);
   f_10720168->SetParameter(5,0);
   f_10720168->SetParError(5,0);
   f_10720168->SetParLimits(5,0,0);
   f_10720168->Draw("same");
   
   Double_t Graph0_fx117[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph0_fy117[203] = {
   1.054647,
   1.042669,
   1.030258,
   1.017444,
   1.004255,
   0.9907192,
   0.9768641,
   0.9627159,
   0.9483002,
   0.9336417,
   0.9187643,
   0.903691,
   0.8884441,
   0.873045,
   0.8575142,
   0.8418716,
   0.8261362,
   0.8103261,
   0.7944588,
   0.7785512,
   0.7626191,
   0.7466778,
   0.730742,
   0.7148255,
   0.6989415,
   0.6831026,
   0.6673209,
   0.6516077,
   0.6359737,
   0.6204293,
   0.6049841,
   0.5896472,
   0.5744274,
   0.5593328,
   0.5443711,
   0.5295497,
   0.5148753,
   0.5003544,
   0.4859931,
   0.4717971,
   0.4577717,
   0.4439219,
   0.4302525,
   0.4167677,
   0.4034717,
   0.3903684,
   0.3774612,
   0.3647536,
   0.3522486,
   0.339949,
   0.3278576,
   0.3159767,
   0.3043087,
   0.2928556,
   0.2816193,
   0.2706015,
   0.2598039,
   0.2492279,
   0.2388746,
   0.2287453,
   0.2188409,
   0.2091622,
   0.19971,
   0.1904848,
   0.1814871,
   0.1727171,
   0.164175,
   0.1558608,
   0.1477744,
   0.1399155,
   0.1322838,
   0.1248787,
   0.1176996,
   0.1107454,
   0.1040154,
   0.09750823,
   0.09122266,
   0.08515717,
   0.07931009,
   0.07367956,
   0.06826355,
   0.06305983,
   0.05806598,
   0.05327937,
   0.04869715,
   0.0443163,
   0.04013355,
   0.03614541,
   0.03234817,
   0.0287379,
   0.02531043,
   0.02206134,
   0.01898599,
   0.01607949,
   0.0133367,
   0.01075226,
   0.008320534,
   0.00603567,
   0.003891561,
   0.001881864,
   0,
   0,
   0.001629788,
   0.003389786,
   0.005286591,
   0.007326629,
   0.009516135,
   0.01186115,
   0.0143675,
   0.0170408,
   0.01988643,
   0.02290954,
   0.02611504,
   0.02950759,
   0.03309163,
   0.03687133,
   0.04085062,
   0.0450332,
   0.0494225,
   0.05402173,
   0.05883386,
   0.06386161,
   0.06910748,
   0.07457375,
   0.08026247,
   0.08617548,
   0.09231442,
   0.09868069,
   0.1052755,
   0.1121,
   0.1191549,
   0.126441,
   0.1339587,
   0.1417084,
   0.1496903,
   0.1579043,
   0.1663503,
   0.175028,
   0.1839371,
   0.1930769,
   0.2024468,
   0.2120458,
   0.2218731,
   0.2319274,
   0.2422076,
   0.2527123,
   0.26344,
   0.2743889,
   0.2855573,
   0.2969433,
   0.3085448,
   0.3203595,
   0.332385,
   0.3446187,
   0.3570578,
   0.3696994,
   0.3825403,
   0.3955772,
   0.4088064,
   0.4222241,
   0.4358261,
   0.4496082,
   0.4635657,
   0.4776936,
   0.4919867,
   0.5064393,
   0.5210454,
   0.5357987,
   0.5506925,
   0.5657195,
   0.5808722,
   0.5961423,
   0.6115214,
   0.6270004,
   0.6425696,
   0.6582188,
   0.6739373,
   0.6897136,
   0.7055357,
   0.7213909,
   0.7372659,
   0.7531467,
   0.7690183,
   0.7848653,
   0.8006713,
   0.8164193,
   0.8320914,
   0.8476687,
   0.8631316,
   0.8784599,
   0.893632,
   0.9086259,
   0.9234183,
   0.9379853,
   0.9523019,
   0.9663423,
   0.9800798,
   0.9934866,
   1.006534,
   1.019193,
   1.031433,
   1.043223,
   1.054647};
   TGraph *graph = new TGraph(203,Graph0_fx117,Graph0_fy117);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph117 = new TH1F("Graph_Graph117","Graph",203,0,2.75);
   Graph_Graph117->SetMinimum(0);
   Graph_Graph117->SetMaximum(1.160112);
   Graph_Graph117->SetDirectory(0);
   Graph_Graph117->SetStats(0);
   Graph_Graph117->SetMarkerStyle(20);
   Graph_Graph117->SetMarkerSize(1.2);
   Graph_Graph117->GetXaxis()->SetNdivisions(505);
   Graph_Graph117->GetXaxis()->SetLabelFont(132);
   Graph_Graph117->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph117->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph117->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph117->GetXaxis()->SetTitleFont(132);
   Graph_Graph117->GetYaxis()->SetLabelFont(132);
   Graph_Graph117->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph117->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph117->GetYaxis()->SetTitleFont(42);
   Graph_Graph117->GetZaxis()->SetLabelFont(132);
   Graph_Graph117->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph117->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph117->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph117);
   
   graph->Draw("flc");
   
   TF1 *f_10690169 = new TF1("*f_10690",0,2.5,6);
    //The original function : f_10690 had originally been created by:
    //TF1 *f_10690 = new TF1("f_10690",f_10690,0,2.5,6);
   f_10690169->SetRange(0,2.5);
   f_10690169->SetName("f_10690");
   f_10690169->SetTitle("f_10690");
   f_10690169->SetNpx(500);
   f_10690169->SetSavedPoint(0,0.9784541);
   f_10690169->SetSavedPoint(1,0.9754471);
   f_10690169->SetSavedPoint(2,0.97245);
   f_10690169->SetSavedPoint(3,0.9694627);
   f_10690169->SetSavedPoint(4,0.9664851);
   f_10690169->SetSavedPoint(5,0.9635172);
   f_10690169->SetSavedPoint(6,0.9605587);
   f_10690169->SetSavedPoint(7,0.9576096);
   f_10690169->SetSavedPoint(8,0.9546697);
   f_10690169->SetSavedPoint(9,0.951739);
   f_10690169->SetSavedPoint(10,0.9488172);
   f_10690169->SetSavedPoint(11,0.9459044);
   f_10690169->SetSavedPoint(12,0.9430003);
   f_10690169->SetSavedPoint(13,0.9401048);
   f_10690169->SetSavedPoint(14,0.9372179);
   f_10690169->SetSavedPoint(15,0.9343395);
   f_10690169->SetSavedPoint(16,0.9314693);
   f_10690169->SetSavedPoint(17,0.9286074);
   f_10690169->SetSavedPoint(18,0.9257536);
   f_10690169->SetSavedPoint(19,0.9229077);
   f_10690169->SetSavedPoint(20,0.9200698);
   f_10690169->SetSavedPoint(21,0.9172396);
   f_10690169->SetSavedPoint(22,0.9144171);
   f_10690169->SetSavedPoint(23,0.9116022);
   f_10690169->SetSavedPoint(24,0.9087948);
   f_10690169->SetSavedPoint(25,0.9059947);
   f_10690169->SetSavedPoint(26,0.9032019);
   f_10690169->SetSavedPoint(27,0.9004163);
   f_10690169->SetSavedPoint(28,0.8976378);
   f_10690169->SetSavedPoint(29,0.8948662);
   f_10690169->SetSavedPoint(30,0.8921015);
   f_10690169->SetSavedPoint(31,0.8893436);
   f_10690169->SetSavedPoint(32,0.8865923);
   f_10690169->SetSavedPoint(33,0.8838477);
   f_10690169->SetSavedPoint(34,0.8811096);
   f_10690169->SetSavedPoint(35,0.8783778);
   f_10690169->SetSavedPoint(36,0.8756524);
   f_10690169->SetSavedPoint(37,0.8729333);
   f_10690169->SetSavedPoint(38,0.8702202);
   f_10690169->SetSavedPoint(39,0.8675133);
   f_10690169->SetSavedPoint(40,0.8648123);
   f_10690169->SetSavedPoint(41,0.8621171);
   f_10690169->SetSavedPoint(42,0.8594278);
   f_10690169->SetSavedPoint(43,0.8567442);
   f_10690169->SetSavedPoint(44,0.8540662);
   f_10690169->SetSavedPoint(45,0.8513938);
   f_10690169->SetSavedPoint(46,0.8487268);
   f_10690169->SetSavedPoint(47,0.8460652);
   f_10690169->SetSavedPoint(48,0.8434089);
   f_10690169->SetSavedPoint(49,0.8407579);
   f_10690169->SetSavedPoint(50,0.838112);
   f_10690169->SetSavedPoint(51,0.8354712);
   f_10690169->SetSavedPoint(52,0.8328354);
   f_10690169->SetSavedPoint(53,0.8302045);
   f_10690169->SetSavedPoint(54,0.8275784);
   f_10690169->SetSavedPoint(55,0.8249572);
   f_10690169->SetSavedPoint(56,0.8223406);
   f_10690169->SetSavedPoint(57,0.8197287);
   f_10690169->SetSavedPoint(58,0.8171214);
   f_10690169->SetSavedPoint(59,0.8145185);
   f_10690169->SetSavedPoint(60,0.8119201);
   f_10690169->SetSavedPoint(61,0.809326);
   f_10690169->SetSavedPoint(62,0.8067363);
   f_10690169->SetSavedPoint(63,0.8041507);
   f_10690169->SetSavedPoint(64,0.8015694);
   f_10690169->SetSavedPoint(65,0.7989921);
   f_10690169->SetSavedPoint(66,0.7964189);
   f_10690169->SetSavedPoint(67,0.7938496);
   f_10690169->SetSavedPoint(68,0.7912843);
   f_10690169->SetSavedPoint(69,0.7887228);
   f_10690169->SetSavedPoint(70,0.7861651);
   f_10690169->SetSavedPoint(71,0.7836112);
   f_10690169->SetSavedPoint(72,0.7810609);
   f_10690169->SetSavedPoint(73,0.7785143);
   f_10690169->SetSavedPoint(74,0.7759712);
   f_10690169->SetSavedPoint(75,0.7734316);
   f_10690169->SetSavedPoint(76,0.7708955);
   f_10690169->SetSavedPoint(77,0.7683628);
   f_10690169->SetSavedPoint(78,0.7658334);
   f_10690169->SetSavedPoint(79,0.7633073);
   f_10690169->SetSavedPoint(80,0.7607845);
   f_10690169->SetSavedPoint(81,0.7582648);
   f_10690169->SetSavedPoint(82,0.7557483);
   f_10690169->SetSavedPoint(83,0.7532349);
   f_10690169->SetSavedPoint(84,0.7507246);
   f_10690169->SetSavedPoint(85,0.7482172);
   f_10690169->SetSavedPoint(86,0.7457128);
   f_10690169->SetSavedPoint(87,0.7432114);
   f_10690169->SetSavedPoint(88,0.7407127);
   f_10690169->SetSavedPoint(89,0.7382169);
   f_10690169->SetSavedPoint(90,0.7357239);
   f_10690169->SetSavedPoint(91,0.7332336);
   f_10690169->SetSavedPoint(92,0.730746);
   f_10690169->SetSavedPoint(93,0.728261);
   f_10690169->SetSavedPoint(94,0.7257787);
   f_10690169->SetSavedPoint(95,0.7232989);
   f_10690169->SetSavedPoint(96,0.7208216);
   f_10690169->SetSavedPoint(97,0.7183469);
   f_10690169->SetSavedPoint(98,0.7158746);
   f_10690169->SetSavedPoint(99,0.7134047);
   f_10690169->SetSavedPoint(100,0.7109372);
   f_10690169->SetSavedPoint(101,0.708472);
   f_10690169->SetSavedPoint(102,0.7060092);
   f_10690169->SetSavedPoint(103,0.7035486);
   f_10690169->SetSavedPoint(104,0.7010903);
   f_10690169->SetSavedPoint(105,0.6986342);
   f_10690169->SetSavedPoint(106,0.6961803);
   f_10690169->SetSavedPoint(107,0.6937286);
   f_10690169->SetSavedPoint(108,0.6912789);
   f_10690169->SetSavedPoint(109,0.6888314);
   f_10690169->SetSavedPoint(110,0.6863859);
   f_10690169->SetSavedPoint(111,0.6839424);
   f_10690169->SetSavedPoint(112,0.681501);
   f_10690169->SetSavedPoint(113,0.6790615);
   f_10690169->SetSavedPoint(114,0.676624);
   f_10690169->SetSavedPoint(115,0.6741885);
   f_10690169->SetSavedPoint(116,0.6717548);
   f_10690169->SetSavedPoint(117,0.669323);
   f_10690169->SetSavedPoint(118,0.6668931);
   f_10690169->SetSavedPoint(119,0.664465);
   f_10690169->SetSavedPoint(120,0.6620387);
   f_10690169->SetSavedPoint(121,0.6596143);
   f_10690169->SetSavedPoint(122,0.6571916);
   f_10690169->SetSavedPoint(123,0.6547706);
   f_10690169->SetSavedPoint(124,0.6523514);
   f_10690169->SetSavedPoint(125,0.6499339);
   f_10690169->SetSavedPoint(126,0.6475181);
   f_10690169->SetSavedPoint(127,0.6451039);
   f_10690169->SetSavedPoint(128,0.6426915);
   f_10690169->SetSavedPoint(129,0.6402806);
   f_10690169->SetSavedPoint(130,0.6378715);
   f_10690169->SetSavedPoint(131,0.6354639);
   f_10690169->SetSavedPoint(132,0.6330579);
   f_10690169->SetSavedPoint(133,0.6306535);
   f_10690169->SetSavedPoint(134,0.6282507);
   f_10690169->SetSavedPoint(135,0.6258495);
   f_10690169->SetSavedPoint(136,0.6234498);
   f_10690169->SetSavedPoint(137,0.6210516);
   f_10690169->SetSavedPoint(138,0.618655);
   f_10690169->SetSavedPoint(139,0.6162599);
   f_10690169->SetSavedPoint(140,0.6138663);
   f_10690169->SetSavedPoint(141,0.6114742);
   f_10690169->SetSavedPoint(142,0.6090836);
   f_10690169->SetSavedPoint(143,0.6066944);
   f_10690169->SetSavedPoint(144,0.6043068);
   f_10690169->SetSavedPoint(145,0.6019206);
   f_10690169->SetSavedPoint(146,0.5995359);
   f_10690169->SetSavedPoint(147,0.5971527);
   f_10690169->SetSavedPoint(148,0.5947709);
   f_10690169->SetSavedPoint(149,0.5923905);
   f_10690169->SetSavedPoint(150,0.5900116);
   f_10690169->SetSavedPoint(151,0.5876342);
   f_10690169->SetSavedPoint(152,0.5852581);
   f_10690169->SetSavedPoint(153,0.5828836);
   f_10690169->SetSavedPoint(154,0.5805104);
   f_10690169->SetSavedPoint(155,0.5781387);
   f_10690169->SetSavedPoint(156,0.5757684);
   f_10690169->SetSavedPoint(157,0.5733996);
   f_10690169->SetSavedPoint(158,0.5710322);
   f_10690169->SetSavedPoint(159,0.5686662);
   f_10690169->SetSavedPoint(160,0.5663017);
   f_10690169->SetSavedPoint(161,0.5639386);
   f_10690169->SetSavedPoint(162,0.561577);
   f_10690169->SetSavedPoint(163,0.5592167);
   f_10690169->SetSavedPoint(164,0.556858);
   f_10690169->SetSavedPoint(165,0.5545007);
   f_10690169->SetSavedPoint(166,0.5521448);
   f_10690169->SetSavedPoint(167,0.5497905);
   f_10690169->SetSavedPoint(168,0.5474375);
   f_10690169->SetSavedPoint(169,0.5450861);
   f_10690169->SetSavedPoint(170,0.5427361);
   f_10690169->SetSavedPoint(171,0.5403877);
   f_10690169->SetSavedPoint(172,0.5380407);
   f_10690169->SetSavedPoint(173,0.5356952);
   f_10690169->SetSavedPoint(174,0.5333512);
   f_10690169->SetSavedPoint(175,0.5310088);
   f_10690169->SetSavedPoint(176,0.5286679);
   f_10690169->SetSavedPoint(177,0.5263285);
   f_10690169->SetSavedPoint(178,0.5239906);
   f_10690169->SetSavedPoint(179,0.5216543);
   f_10690169->SetSavedPoint(180,0.5193196);
   f_10690169->SetSavedPoint(181,0.5169865);
   f_10690169->SetSavedPoint(182,0.514655);
   f_10690169->SetSavedPoint(183,0.512325);
   f_10690169->SetSavedPoint(184,0.5099967);
   f_10690169->SetSavedPoint(185,0.50767);
   f_10690169->SetSavedPoint(186,0.505345);
   f_10690169->SetSavedPoint(187,0.5030216);
   f_10690169->SetSavedPoint(188,0.5006999);
   f_10690169->SetSavedPoint(189,0.4983799);
   f_10690169->SetSavedPoint(190,0.4960616);
   f_10690169->SetSavedPoint(191,0.4937449);
   f_10690169->SetSavedPoint(192,0.4914301);
   f_10690169->SetSavedPoint(193,0.489117);
   f_10690169->SetSavedPoint(194,0.4868056);
   f_10690169->SetSavedPoint(195,0.484496);
   f_10690169->SetSavedPoint(196,0.4821882);
   f_10690169->SetSavedPoint(197,0.4798823);
   f_10690169->SetSavedPoint(198,0.4775782);
   f_10690169->SetSavedPoint(199,0.4752759);
   f_10690169->SetSavedPoint(200,0.4729755);
   f_10690169->SetSavedPoint(201,0.470677);
   f_10690169->SetSavedPoint(202,0.4683805);
   f_10690169->SetSavedPoint(203,0.4660858);
   f_10690169->SetSavedPoint(204,0.4637931);
   f_10690169->SetSavedPoint(205,0.4615024);
   f_10690169->SetSavedPoint(206,0.4592137);
   f_10690169->SetSavedPoint(207,0.456927);
   f_10690169->SetSavedPoint(208,0.4546423);
   f_10690169->SetSavedPoint(209,0.4523597);
   f_10690169->SetSavedPoint(210,0.4500792);
   f_10690169->SetSavedPoint(211,0.4478007);
   f_10690169->SetSavedPoint(212,0.4455245);
   f_10690169->SetSavedPoint(213,0.4432503);
   f_10690169->SetSavedPoint(214,0.4409784);
   f_10690169->SetSavedPoint(215,0.4387086);
   f_10690169->SetSavedPoint(216,0.436441);
   f_10690169->SetSavedPoint(217,0.4341757);
   f_10690169->SetSavedPoint(218,0.4319127);
   f_10690169->SetSavedPoint(219,0.429652);
   f_10690169->SetSavedPoint(220,0.4273936);
   f_10690169->SetSavedPoint(221,0.4251375);
   f_10690169->SetSavedPoint(222,0.4228839);
   f_10690169->SetSavedPoint(223,0.4206326);
   f_10690169->SetSavedPoint(224,0.4183837);
   f_10690169->SetSavedPoint(225,0.4161373);
   f_10690169->SetSavedPoint(226,0.4138934);
   f_10690169->SetSavedPoint(227,0.411652);
   f_10690169->SetSavedPoint(228,0.4094131);
   f_10690169->SetSavedPoint(229,0.4071768);
   f_10690169->SetSavedPoint(230,0.4049431);
   f_10690169->SetSavedPoint(231,0.402712);
   f_10690169->SetSavedPoint(232,0.4004836);
   f_10690169->SetSavedPoint(233,0.3982578);
   f_10690169->SetSavedPoint(234,0.3960348);
   f_10690169->SetSavedPoint(235,0.3938144);
   f_10690169->SetSavedPoint(236,0.3915969);
   f_10690169->SetSavedPoint(237,0.3893821);
   f_10690169->SetSavedPoint(238,0.3871702);
   f_10690169->SetSavedPoint(239,0.3849611);
   f_10690169->SetSavedPoint(240,0.3827549);
   f_10690169->SetSavedPoint(241,0.3805516);
   f_10690169->SetSavedPoint(242,0.3783513);
   f_10690169->SetSavedPoint(243,0.3761539);
   f_10690169->SetSavedPoint(244,0.3739595);
   f_10690169->SetSavedPoint(245,0.3717682);
   f_10690169->SetSavedPoint(246,0.36958);
   f_10690169->SetSavedPoint(247,0.3673949);
   f_10690169->SetSavedPoint(248,0.3652129);
   f_10690169->SetSavedPoint(249,0.363034);
   f_10690169->SetSavedPoint(250,0.3608584);
   f_10690169->SetSavedPoint(251,0.358686);
   f_10690169->SetSavedPoint(252,0.3565169);
   f_10690169->SetSavedPoint(253,0.354351);
   f_10690169->SetSavedPoint(254,0.3521885);
   f_10690169->SetSavedPoint(255,0.3500294);
   f_10690169->SetSavedPoint(256,0.3478736);
   f_10690169->SetSavedPoint(257,0.3457213);
   f_10690169->SetSavedPoint(258,0.3435725);
   f_10690169->SetSavedPoint(259,0.3414271);
   f_10690169->SetSavedPoint(260,0.3392853);
   f_10690169->SetSavedPoint(261,0.337147);
   f_10690169->SetSavedPoint(262,0.3350124);
   f_10690169->SetSavedPoint(263,0.3328813);
   f_10690169->SetSavedPoint(264,0.330754);
   f_10690169->SetSavedPoint(265,0.3286303);
   f_10690169->SetSavedPoint(266,0.3265104);
   f_10690169->SetSavedPoint(267,0.3243943);
   f_10690169->SetSavedPoint(268,0.3222819);
   f_10690169->SetSavedPoint(269,0.3201734);
   f_10690169->SetSavedPoint(270,0.3180688);
   f_10690169->SetSavedPoint(271,0.3159681);
   f_10690169->SetSavedPoint(272,0.3138714);
   f_10690169->SetSavedPoint(273,0.3117786);
   f_10690169->SetSavedPoint(274,0.3096898);
   f_10690169->SetSavedPoint(275,0.3076051);
   f_10690169->SetSavedPoint(276,0.3055245);
   f_10690169->SetSavedPoint(277,0.303448);
   f_10690169->SetSavedPoint(278,0.3013757);
   f_10690169->SetSavedPoint(279,0.2993075);
   f_10690169->SetSavedPoint(280,0.2972436);
   f_10690169->SetSavedPoint(281,0.295184);
   f_10690169->SetSavedPoint(282,0.2931286);
   f_10690169->SetSavedPoint(283,0.2910776);
   f_10690169->SetSavedPoint(284,0.289031);
   f_10690169->SetSavedPoint(285,0.2869888);
   f_10690169->SetSavedPoint(286,0.284951);
   f_10690169->SetSavedPoint(287,0.2829177);
   f_10690169->SetSavedPoint(288,0.280889);
   f_10690169->SetSavedPoint(289,0.2788648);
   f_10690169->SetSavedPoint(290,0.2768451);
   f_10690169->SetSavedPoint(291,0.2748302);
   f_10690169->SetSavedPoint(292,0.2728198);
   f_10690169->SetSavedPoint(293,0.2708142);
   f_10690169->SetSavedPoint(294,0.2688133);
   f_10690169->SetSavedPoint(295,0.2668172);
   f_10690169->SetSavedPoint(296,0.2648259);
   f_10690169->SetSavedPoint(297,0.2628395);
   f_10690169->SetSavedPoint(298,0.2608579);
   f_10690169->SetSavedPoint(299,0.2588812);
   f_10690169->SetSavedPoint(300,0.2569095);
   f_10690169->SetSavedPoint(301,0.2549428);
   f_10690169->SetSavedPoint(302,0.2529811);
   f_10690169->SetSavedPoint(303,0.2510245);
   f_10690169->SetSavedPoint(304,0.249073);
   f_10690169->SetSavedPoint(305,0.2471266);
   f_10690169->SetSavedPoint(306,0.2451854);
   f_10690169->SetSavedPoint(307,0.2432494);
   f_10690169->SetSavedPoint(308,0.2413187);
   f_10690169->SetSavedPoint(309,0.2393932);
   f_10690169->SetSavedPoint(310,0.237473);
   f_10690169->SetSavedPoint(311,0.2355582);
   f_10690169->SetSavedPoint(312,0.2336488);
   f_10690169->SetSavedPoint(313,0.2317448);
   f_10690169->SetSavedPoint(314,0.2298463);
   f_10690169->SetSavedPoint(315,0.2279532);
   f_10690169->SetSavedPoint(316,0.2260657);
   f_10690169->SetSavedPoint(317,0.2241838);
   f_10690169->SetSavedPoint(318,0.2223074);
   f_10690169->SetSavedPoint(319,0.2204367);
   f_10690169->SetSavedPoint(320,0.2185717);
   f_10690169->SetSavedPoint(321,0.2167124);
   f_10690169->SetSavedPoint(322,0.2148588);
   f_10690169->SetSavedPoint(323,0.213011);
   f_10690169->SetSavedPoint(324,0.211169);
   f_10690169->SetSavedPoint(325,0.2093329);
   f_10690169->SetSavedPoint(326,0.2075026);
   f_10690169->SetSavedPoint(327,0.2056783);
   f_10690169->SetSavedPoint(328,0.2038599);
   f_10690169->SetSavedPoint(329,0.2020475);
   f_10690169->SetSavedPoint(330,0.2002411);
   f_10690169->SetSavedPoint(331,0.1984407);
   f_10690169->SetSavedPoint(332,0.1966465);
   f_10690169->SetSavedPoint(333,0.1948584);
   f_10690169->SetSavedPoint(334,0.1930764);
   f_10690169->SetSavedPoint(335,0.1913006);
   f_10690169->SetSavedPoint(336,0.1895311);
   f_10690169->SetSavedPoint(337,0.1877678);
   f_10690169->SetSavedPoint(338,0.1860107);
   f_10690169->SetSavedPoint(339,0.1842601);
   f_10690169->SetSavedPoint(340,0.1825157);
   f_10690169->SetSavedPoint(341,0.1807778);
   f_10690169->SetSavedPoint(342,0.1790462);
   f_10690169->SetSavedPoint(343,0.1773211);
   f_10690169->SetSavedPoint(344,0.1756025);
   f_10690169->SetSavedPoint(345,0.1738905);
   f_10690169->SetSavedPoint(346,0.1721849);
   f_10690169->SetSavedPoint(347,0.170486);
   f_10690169->SetSavedPoint(348,0.1687936);
   f_10690169->SetSavedPoint(349,0.1671079);
   f_10690169->SetSavedPoint(350,0.1654289);
   f_10690169->SetSavedPoint(351,0.1637565);
   f_10690169->SetSavedPoint(352,0.1620909);
   f_10690169->SetSavedPoint(353,0.1604321);
   f_10690169->SetSavedPoint(354,0.1587801);
   f_10690169->SetSavedPoint(355,0.1571349);
   f_10690169->SetSavedPoint(356,0.1554965);
   f_10690169->SetSavedPoint(357,0.153865);
   f_10690169->SetSavedPoint(358,0.1522404);
   f_10690169->SetSavedPoint(359,0.1506228);
   f_10690169->SetSavedPoint(360,0.1490121);
   f_10690169->SetSavedPoint(361,0.1474085);
   f_10690169->SetSavedPoint(362,0.1458118);
   f_10690169->SetSavedPoint(363,0.1442223);
   f_10690169->SetSavedPoint(364,0.1426398);
   f_10690169->SetSavedPoint(365,0.1410644);
   f_10690169->SetSavedPoint(366,0.1394961);
   f_10690169->SetSavedPoint(367,0.137935);
   f_10690169->SetSavedPoint(368,0.1363811);
   f_10690169->SetSavedPoint(369,0.1348345);
   f_10690169->SetSavedPoint(370,0.133295);
   f_10690169->SetSavedPoint(371,0.1317629);
   f_10690169->SetSavedPoint(372,0.130238);
   f_10690169->SetSavedPoint(373,0.1287204);
   f_10690169->SetSavedPoint(374,0.1272102);
   f_10690169->SetSavedPoint(375,0.1257074);
   f_10690169->SetSavedPoint(376,0.1242119);
   f_10690169->SetSavedPoint(377,0.1227239);
   f_10690169->SetSavedPoint(378,0.1212433);
   f_10690169->SetSavedPoint(379,0.1197702);
   f_10690169->SetSavedPoint(380,0.1183046);
   f_10690169->SetSavedPoint(381,0.1168465);
   f_10690169->SetSavedPoint(382,0.1153959);
   f_10690169->SetSavedPoint(383,0.1139529);
   f_10690169->SetSavedPoint(384,0.1125174);
   f_10690169->SetSavedPoint(385,0.1110896);
   f_10690169->SetSavedPoint(386,0.1096694);
   f_10690169->SetSavedPoint(387,0.1082568);
   f_10690169->SetSavedPoint(388,0.1068519);
   f_10690169->SetSavedPoint(389,0.1054547);
   f_10690169->SetSavedPoint(390,0.1040651);
   f_10690169->SetSavedPoint(391,0.1026833);
   f_10690169->SetSavedPoint(392,0.1013093);
   f_10690169->SetSavedPoint(393,0.09994297);
   f_10690169->SetSavedPoint(394,0.09858445);
   f_10690169->SetSavedPoint(395,0.09723373);
   f_10690169->SetSavedPoint(396,0.09589083);
   f_10690169->SetSavedPoint(397,0.09455576);
   f_10690169->SetSavedPoint(398,0.09322854);
   f_10690169->SetSavedPoint(399,0.09190918);
   f_10690169->SetSavedPoint(400,0.09059771);
   f_10690169->SetSavedPoint(401,0.08929414);
   f_10690169->SetSavedPoint(402,0.08799848);
   f_10690169->SetSavedPoint(403,0.08671075);
   f_10690169->SetSavedPoint(404,0.08543097);
   f_10690169->SetSavedPoint(405,0.08415915);
   f_10690169->SetSavedPoint(406,0.08289529);
   f_10690169->SetSavedPoint(407,0.08163943);
   f_10690169->SetSavedPoint(408,0.08039156);
   f_10690169->SetSavedPoint(409,0.0791517);
   f_10690169->SetSavedPoint(410,0.07791987);
   f_10690169->SetSavedPoint(411,0.07669607);
   f_10690169->SetSavedPoint(412,0.07548032);
   f_10690169->SetSavedPoint(413,0.07427263);
   f_10690169->SetSavedPoint(414,0.073073);
   f_10690169->SetSavedPoint(415,0.07188145);
   f_10690169->SetSavedPoint(416,0.07069799);
   f_10690169->SetSavedPoint(417,0.06952263);
   f_10690169->SetSavedPoint(418,0.06835537);
   f_10690169->SetSavedPoint(419,0.06719622);
   f_10690169->SetSavedPoint(420,0.0660452);
   f_10690169->SetSavedPoint(421,0.0649023);
   f_10690169->SetSavedPoint(422,0.06376754);
   f_10690169->SetSavedPoint(423,0.06264093);
   f_10690169->SetSavedPoint(424,0.06152245);
   f_10690169->SetSavedPoint(425,0.06041214);
   f_10690169->SetSavedPoint(426,0.05930998);
   f_10690169->SetSavedPoint(427,0.05821598);
   f_10690169->SetSavedPoint(428,0.05713015);
   f_10690169->SetSavedPoint(429,0.05605248);
   f_10690169->SetSavedPoint(430,0.054983);
   f_10690169->SetSavedPoint(431,0.05392168);
   f_10690169->SetSavedPoint(432,0.05286854);
   f_10690169->SetSavedPoint(433,0.05182358);
   f_10690169->SetSavedPoint(434,0.0507868);
   f_10690169->SetSavedPoint(435,0.0497582);
   f_10690169->SetSavedPoint(436,0.04873778);
   f_10690169->SetSavedPoint(437,0.04772554);
   f_10690169->SetSavedPoint(438,0.04672147);
   f_10690169->SetSavedPoint(439,0.04572558);
   f_10690169->SetSavedPoint(440,0.04473787);
   f_10690169->SetSavedPoint(441,0.04375832);
   f_10690169->SetSavedPoint(442,0.04278694);
   f_10690169->SetSavedPoint(443,0.04182373);
   f_10690169->SetSavedPoint(444,0.04086868);
   f_10690169->SetSavedPoint(445,0.03992178);
   f_10690169->SetSavedPoint(446,0.03898302);
   f_10690169->SetSavedPoint(447,0.03805242);
   f_10690169->SetSavedPoint(448,0.03712994);
   f_10690169->SetSavedPoint(449,0.0362156);
   f_10690169->SetSavedPoint(450,0.03530937);
   f_10690169->SetSavedPoint(451,0.03441126);
   f_10690169->SetSavedPoint(452,0.03352125);
   f_10690169->SetSavedPoint(453,0.03263934);
   f_10690169->SetSavedPoint(454,0.03176551);
   f_10690169->SetSavedPoint(455,0.03089975);
   f_10690169->SetSavedPoint(456,0.03004206);
   f_10690169->SetSavedPoint(457,0.02919241);
   f_10690169->SetSavedPoint(458,0.0283508);
   f_10690169->SetSavedPoint(459,0.02751722);
   f_10690169->SetSavedPoint(460,0.02669164);
   f_10690169->SetSavedPoint(461,0.02587406);
   f_10690169->SetSavedPoint(462,0.02506447);
   f_10690169->SetSavedPoint(463,0.02426284);
   f_10690169->SetSavedPoint(464,0.02346915);
   f_10690169->SetSavedPoint(465,0.0226834);
   f_10690169->SetSavedPoint(466,0.02190557);
   f_10690169->SetSavedPoint(467,0.02113563);
   f_10690169->SetSavedPoint(468,0.02037357);
   f_10690169->SetSavedPoint(469,0.01961937);
   f_10690169->SetSavedPoint(470,0.018873);
   f_10690169->SetSavedPoint(471,0.01813446);
   f_10690169->SetSavedPoint(472,0.01740371);
   f_10690169->SetSavedPoint(473,0.01668073);
   f_10690169->SetSavedPoint(474,0.01596551);
   f_10690169->SetSavedPoint(475,0.01525801);
   f_10690169->SetSavedPoint(476,0.01455822);
   f_10690169->SetSavedPoint(477,0.01386611);
   f_10690169->SetSavedPoint(478,0.01318166);
   f_10690169->SetSavedPoint(479,0.01250483);
   f_10690169->SetSavedPoint(480,0.0118356);
   f_10690169->SetSavedPoint(481,0.01117395);
   f_10690169->SetSavedPoint(482,0.01051984);
   f_10690169->SetSavedPoint(483,0.009873255);
   f_10690169->SetSavedPoint(484,0.009234153);
   f_10690169->SetSavedPoint(485,0.008602509);
   f_10690169->SetSavedPoint(486,0.007978292);
   f_10690169->SetSavedPoint(487,0.007361469);
   f_10690169->SetSavedPoint(488,0.006752009);
   f_10690169->SetSavedPoint(489,0.006149878);
   f_10690169->SetSavedPoint(490,0.005555044);
   f_10690169->SetSavedPoint(491,0.00496747);
   f_10690169->SetSavedPoint(492,0.004387122);
   f_10690169->SetSavedPoint(493,0.003813964);
   f_10690169->SetSavedPoint(494,0.00324796);
   f_10690169->SetSavedPoint(495,0.002689071);
   f_10690169->SetSavedPoint(496,0.00213726);
   f_10690169->SetSavedPoint(497,0.001592487);
   f_10690169->SetSavedPoint(498,0.001054713);
   f_10690169->SetSavedPoint(499,0.000523898);
   f_10690169->SetSavedPoint(500,0);
   f_10690169->SetSavedPoint(501,0);
   f_10690169->SetSavedPoint(502,2.5);
   f_10690169->SetFillColor(19);
   f_10690169->SetFillStyle(0);
   f_10690169->SetMarkerStyle(20);
   f_10690169->SetMarkerSize(1.2);
   f_10690169->SetLineColor(92);
   f_10690169->SetLineWidth(3);
   f_10690169->GetXaxis()->SetNdivisions(505);
   f_10690169->GetXaxis()->SetLabelFont(132);
   f_10690169->GetXaxis()->SetLabelOffset(0.015);
   f_10690169->GetXaxis()->SetLabelSize(0.05);
   f_10690169->GetXaxis()->SetTitleSize(0.06);
   f_10690169->GetXaxis()->SetTitleFont(132);
   f_10690169->GetYaxis()->SetLabelFont(132);
   f_10690169->GetYaxis()->SetLabelSize(0.05);
   f_10690169->GetYaxis()->SetTitleSize(0.06);
   f_10690169->GetYaxis()->SetTitleFont(42);
   f_10690169->SetParameter(0,0);
   f_10690169->SetParError(0,0);
   f_10690169->SetParLimits(0,0,0);
   f_10690169->SetParameter(1,0);
   f_10690169->SetParError(1,0);
   f_10690169->SetParLimits(1,0,0);
   f_10690169->SetParameter(2,0);
   f_10690169->SetParError(2,0);
   f_10690169->SetParLimits(2,0,0);
   f_10690169->SetParameter(3,0);
   f_10690169->SetParError(3,0);
   f_10690169->SetParLimits(3,0,0);
   f_10690169->SetParameter(4,0);
   f_10690169->SetParError(4,0);
   f_10690169->SetParLimits(4,0,0);
   f_10690169->SetParameter(5,0);
   f_10690169->SetParError(5,0);
   f_10690169->SetParLimits(5,0,0);
   f_10690169->Draw("same");
   
   TF1 *f_10730170 = new TF1("*f_10730",0,2.5,6);
    //The original function : f_10730 had originally been created by:
    //TF1 *f_10730 = new TF1("f_10730",f_10730,0,2.5,6);
   f_10730170->SetRange(0,2.5);
   f_10730170->SetName("f_10730");
   f_10730170->SetTitle("f_10730");
   f_10730170->SetNpx(500);
   f_10730170->SetSavedPoint(0,0.9351202);
   f_10730170->SetSavedPoint(1,0.9330139);
   f_10730170->SetSavedPoint(2,0.9309042);
   f_10730170->SetSavedPoint(3,0.9287912);
   f_10730170->SetSavedPoint(4,0.926675);
   f_10730170->SetSavedPoint(5,0.9245554);
   f_10730170->SetSavedPoint(6,0.9224325);
   f_10730170->SetSavedPoint(7,0.9203063);
   f_10730170->SetSavedPoint(8,0.9181767);
   f_10730170->SetSavedPoint(9,0.9160439);
   f_10730170->SetSavedPoint(10,0.9139077);
   f_10730170->SetSavedPoint(11,0.9117683);
   f_10730170->SetSavedPoint(12,0.9096255);
   f_10730170->SetSavedPoint(13,0.9074794);
   f_10730170->SetSavedPoint(14,0.90533);
   f_10730170->SetSavedPoint(15,0.9031773);
   f_10730170->SetSavedPoint(16,0.9010214);
   f_10730170->SetSavedPoint(17,0.8988621);
   f_10730170->SetSavedPoint(18,0.8966996);
   f_10730170->SetSavedPoint(19,0.8945337);
   f_10730170->SetSavedPoint(20,0.8923646);
   f_10730170->SetSavedPoint(21,0.8901923);
   f_10730170->SetSavedPoint(22,0.8880167);
   f_10730170->SetSavedPoint(23,0.8858378);
   f_10730170->SetSavedPoint(24,0.8836557);
   f_10730170->SetSavedPoint(25,0.8814704);
   f_10730170->SetSavedPoint(26,0.8792818);
   f_10730170->SetSavedPoint(27,0.87709);
   f_10730170->SetSavedPoint(28,0.8748951);
   f_10730170->SetSavedPoint(29,0.8726969);
   f_10730170->SetSavedPoint(30,0.8704955);
   f_10730170->SetSavedPoint(31,0.868291);
   f_10730170->SetSavedPoint(32,0.8660833);
   f_10730170->SetSavedPoint(33,0.8638725);
   f_10730170->SetSavedPoint(34,0.8616585);
   f_10730170->SetSavedPoint(35,0.8594414);
   f_10730170->SetSavedPoint(36,0.8572212);
   f_10730170->SetSavedPoint(37,0.8549979);
   f_10730170->SetSavedPoint(38,0.8527715);
   f_10730170->SetSavedPoint(39,0.8505421);
   f_10730170->SetSavedPoint(40,0.8483096);
   f_10730170->SetSavedPoint(41,0.8460741);
   f_10730170->SetSavedPoint(42,0.8438355);
   f_10730170->SetSavedPoint(43,0.841594);
   f_10730170->SetSavedPoint(44,0.8393494);
   f_10730170->SetSavedPoint(45,0.8371019);
   f_10730170->SetSavedPoint(46,0.8348515);
   f_10730170->SetSavedPoint(47,0.8325981);
   f_10730170->SetSavedPoint(48,0.8303417);
   f_10730170->SetSavedPoint(49,0.8280825);
   f_10730170->SetSavedPoint(50,0.8258204);
   f_10730170->SetSavedPoint(51,0.8235555);
   f_10730170->SetSavedPoint(52,0.8212877);
   f_10730170->SetSavedPoint(53,0.8190171);
   f_10730170->SetSavedPoint(54,0.8167437);
   f_10730170->SetSavedPoint(55,0.8144675);
   f_10730170->SetSavedPoint(56,0.8121886);
   f_10730170->SetSavedPoint(57,0.8099069);
   f_10730170->SetSavedPoint(58,0.8076225);
   f_10730170->SetSavedPoint(59,0.8053354);
   f_10730170->SetSavedPoint(60,0.8030457);
   f_10730170->SetSavedPoint(61,0.8007533);
   f_10730170->SetSavedPoint(62,0.7984583);
   f_10730170->SetSavedPoint(63,0.7961607);
   f_10730170->SetSavedPoint(64,0.7938605);
   f_10730170->SetSavedPoint(65,0.7915578);
   f_10730170->SetSavedPoint(66,0.7892525);
   f_10730170->SetSavedPoint(67,0.7869447);
   f_10730170->SetSavedPoint(68,0.7846345);
   f_10730170->SetSavedPoint(69,0.7823218);
   f_10730170->SetSavedPoint(70,0.7800067);
   f_10730170->SetSavedPoint(71,0.7776892);
   f_10730170->SetSavedPoint(72,0.7753693);
   f_10730170->SetSavedPoint(73,0.7730471);
   f_10730170->SetSavedPoint(74,0.7707226);
   f_10730170->SetSavedPoint(75,0.7683958);
   f_10730170->SetSavedPoint(76,0.7660667);
   f_10730170->SetSavedPoint(77,0.7637354);
   f_10730170->SetSavedPoint(78,0.7614019);
   f_10730170->SetSavedPoint(79,0.7590662);
   f_10730170->SetSavedPoint(80,0.7567283);
   f_10730170->SetSavedPoint(81,0.7543884);
   f_10730170->SetSavedPoint(82,0.7520463);
   f_10730170->SetSavedPoint(83,0.7497022);
   f_10730170->SetSavedPoint(84,0.7473561);
   f_10730170->SetSavedPoint(85,0.745008);
   f_10730170->SetSavedPoint(86,0.7426579);
   f_10730170->SetSavedPoint(87,0.7403059);
   f_10730170->SetSavedPoint(88,0.737952);
   f_10730170->SetSavedPoint(89,0.7355962);
   f_10730170->SetSavedPoint(90,0.7332385);
   f_10730170->SetSavedPoint(91,0.7308791);
   f_10730170->SetSavedPoint(92,0.7285179);
   f_10730170->SetSavedPoint(93,0.7261549);
   f_10730170->SetSavedPoint(94,0.7237903);
   f_10730170->SetSavedPoint(95,0.7214239);
   f_10730170->SetSavedPoint(96,0.7190559);
   f_10730170->SetSavedPoint(97,0.7166863);
   f_10730170->SetSavedPoint(98,0.7143151);
   f_10730170->SetSavedPoint(99,0.7119424);
   f_10730170->SetSavedPoint(100,0.7095682);
   f_10730170->SetSavedPoint(101,0.7071925);
   f_10730170->SetSavedPoint(102,0.7048154);
   f_10730170->SetSavedPoint(103,0.7024368);
   f_10730170->SetSavedPoint(104,0.7000569);
   f_10730170->SetSavedPoint(105,0.6976757);
   f_10730170->SetSavedPoint(106,0.6952931);
   f_10730170->SetSavedPoint(107,0.6929093);
   f_10730170->SetSavedPoint(108,0.6905243);
   f_10730170->SetSavedPoint(109,0.6881381);
   f_10730170->SetSavedPoint(110,0.6857507);
   f_10730170->SetSavedPoint(111,0.6833622);
   f_10730170->SetSavedPoint(112,0.6809726);
   f_10730170->SetSavedPoint(113,0.678582);
   f_10730170->SetSavedPoint(114,0.6761904);
   f_10730170->SetSavedPoint(115,0.6737978);
   f_10730170->SetSavedPoint(116,0.6714043);
   f_10730170->SetSavedPoint(117,0.6690099);
   f_10730170->SetSavedPoint(118,0.6666146);
   f_10730170->SetSavedPoint(119,0.6642186);
   f_10730170->SetSavedPoint(120,0.6618217);
   f_10730170->SetSavedPoint(121,0.6594241);
   f_10730170->SetSavedPoint(122,0.6570258);
   f_10730170->SetSavedPoint(123,0.6546269);
   f_10730170->SetSavedPoint(124,0.6522273);
   f_10730170->SetSavedPoint(125,0.6498271);
   f_10730170->SetSavedPoint(126,0.6474264);
   f_10730170->SetSavedPoint(127,0.6450252);
   f_10730170->SetSavedPoint(128,0.6426235);
   f_10730170->SetSavedPoint(129,0.6402214);
   f_10730170->SetSavedPoint(130,0.6378189);
   f_10730170->SetSavedPoint(131,0.6354161);
   f_10730170->SetSavedPoint(132,0.6330129);
   f_10730170->SetSavedPoint(133,0.6306095);
   f_10730170->SetSavedPoint(134,0.6282059);
   f_10730170->SetSavedPoint(135,0.6258021);
   f_10730170->SetSavedPoint(136,0.6233981);
   f_10730170->SetSavedPoint(137,0.6209941);
   f_10730170->SetSavedPoint(138,0.6185899);
   f_10730170->SetSavedPoint(139,0.6161858);
   f_10730170->SetSavedPoint(140,0.6137816);
   f_10730170->SetSavedPoint(141,0.6113776);
   f_10730170->SetSavedPoint(142,0.6089736);
   f_10730170->SetSavedPoint(143,0.6065698);
   f_10730170->SetSavedPoint(144,0.6041662);
   f_10730170->SetSavedPoint(145,0.6017627);
   f_10730170->SetSavedPoint(146,0.5993596);
   f_10730170->SetSavedPoint(147,0.5969568);
   f_10730170->SetSavedPoint(148,0.5945543);
   f_10730170->SetSavedPoint(149,0.5921522);
   f_10730170->SetSavedPoint(150,0.5897506);
   f_10730170->SetSavedPoint(151,0.5873494);
   f_10730170->SetSavedPoint(152,0.5849488);
   f_10730170->SetSavedPoint(153,0.5825487);
   f_10730170->SetSavedPoint(154,0.5801492);
   f_10730170->SetSavedPoint(155,0.5777504);
   f_10730170->SetSavedPoint(156,0.5753523);
   f_10730170->SetSavedPoint(157,0.5729549);
   f_10730170->SetSavedPoint(158,0.5705583);
   f_10730170->SetSavedPoint(159,0.5681625);
   f_10730170->SetSavedPoint(160,0.5657675);
   f_10730170->SetSavedPoint(161,0.5633735);
   f_10730170->SetSavedPoint(162,0.5609804);
   f_10730170->SetSavedPoint(163,0.5585883);
   f_10730170->SetSavedPoint(164,0.5561973);
   f_10730170->SetSavedPoint(165,0.5538073);
   f_10730170->SetSavedPoint(166,0.5514184);
   f_10730170->SetSavedPoint(167,0.5490307);
   f_10730170->SetSavedPoint(168,0.5466442);
   f_10730170->SetSavedPoint(169,0.544259);
   f_10730170->SetSavedPoint(170,0.5418751);
   f_10730170->SetSavedPoint(171,0.5394924);
   f_10730170->SetSavedPoint(172,0.5371112);
   f_10730170->SetSavedPoint(173,0.5347314);
   f_10730170->SetSavedPoint(174,0.5323531);
   f_10730170->SetSavedPoint(175,0.5299762);
   f_10730170->SetSavedPoint(176,0.527601);
   f_10730170->SetSavedPoint(177,0.5252273);
   f_10730170->SetSavedPoint(178,0.5228552);
   f_10730170->SetSavedPoint(179,0.5204849);
   f_10730170->SetSavedPoint(180,0.5181162);
   f_10730170->SetSavedPoint(181,0.5157494);
   f_10730170->SetSavedPoint(182,0.5133843);
   f_10730170->SetSavedPoint(183,0.5110211);
   f_10730170->SetSavedPoint(184,0.5086598);
   f_10730170->SetSavedPoint(185,0.5063005);
   f_10730170->SetSavedPoint(186,0.5039431);
   f_10730170->SetSavedPoint(187,0.5015877);
   f_10730170->SetSavedPoint(188,0.4992345);
   f_10730170->SetSavedPoint(189,0.4968833);
   f_10730170->SetSavedPoint(190,0.4945343);
   f_10730170->SetSavedPoint(191,0.4921875);
   f_10730170->SetSavedPoint(192,0.489843);
   f_10730170->SetSavedPoint(193,0.4875007);
   f_10730170->SetSavedPoint(194,0.4851608);
   f_10730170->SetSavedPoint(195,0.4828232);
   f_10730170->SetSavedPoint(196,0.480488);
   f_10730170->SetSavedPoint(197,0.4781553);
   f_10730170->SetSavedPoint(198,0.4758252);
   f_10730170->SetSavedPoint(199,0.4734975);
   f_10730170->SetSavedPoint(200,0.4711725);
   f_10730170->SetSavedPoint(201,0.46885);
   f_10730170->SetSavedPoint(202,0.4665303);
   f_10730170->SetSavedPoint(203,0.4642132);
   f_10730170->SetSavedPoint(204,0.4618989);
   f_10730170->SetSavedPoint(205,0.4595874);
   f_10730170->SetSavedPoint(206,0.4572788);
   f_10730170->SetSavedPoint(207,0.454973);
   f_10730170->SetSavedPoint(208,0.4526702);
   f_10730170->SetSavedPoint(209,0.4503703);
   f_10730170->SetSavedPoint(210,0.4480734);
   f_10730170->SetSavedPoint(211,0.4457796);
   f_10730170->SetSavedPoint(212,0.4434889);
   f_10730170->SetSavedPoint(213,0.4412013);
   f_10730170->SetSavedPoint(214,0.4389168);
   f_10730170->SetSavedPoint(215,0.4366356);
   f_10730170->SetSavedPoint(216,0.4343577);
   f_10730170->SetSavedPoint(217,0.432083);
   f_10730170->SetSavedPoint(218,0.4298117);
   f_10730170->SetSavedPoint(219,0.4275438);
   f_10730170->SetSavedPoint(220,0.4252793);
   f_10730170->SetSavedPoint(221,0.4230182);
   f_10730170->SetSavedPoint(222,0.4207607);
   f_10730170->SetSavedPoint(223,0.4185066);
   f_10730170->SetSavedPoint(224,0.4162562);
   f_10730170->SetSavedPoint(225,0.4140094);
   f_10730170->SetSavedPoint(226,0.4117662);
   f_10730170->SetSavedPoint(227,0.4095268);
   f_10730170->SetSavedPoint(228,0.4072911);
   f_10730170->SetSavedPoint(229,0.4050592);
   f_10730170->SetSavedPoint(230,0.4028311);
   f_10730170->SetSavedPoint(231,0.4006068);
   f_10730170->SetSavedPoint(232,0.3983865);
   f_10730170->SetSavedPoint(233,0.39617);
   f_10730170->SetSavedPoint(234,0.3939576);
   f_10730170->SetSavedPoint(235,0.3917492);
   f_10730170->SetSavedPoint(236,0.3895448);
   f_10730170->SetSavedPoint(237,0.3873445);
   f_10730170->SetSavedPoint(238,0.3851484);
   f_10730170->SetSavedPoint(239,0.3829564);
   f_10730170->SetSavedPoint(240,0.3807686);
   f_10730170->SetSavedPoint(241,0.378585);
   f_10730170->SetSavedPoint(242,0.3764058);
   f_10730170->SetSavedPoint(243,0.3742308);
   f_10730170->SetSavedPoint(244,0.3720602);
   f_10730170->SetSavedPoint(245,0.369894);
   f_10730170->SetSavedPoint(246,0.3677322);
   f_10730170->SetSavedPoint(247,0.3655749);
   f_10730170->SetSavedPoint(248,0.363422);
   f_10730170->SetSavedPoint(249,0.3612737);
   f_10730170->SetSavedPoint(250,0.35913);
   f_10730170->SetSavedPoint(251,0.3569909);
   f_10730170->SetSavedPoint(252,0.3548564);
   f_10730170->SetSavedPoint(253,0.3527266);
   f_10730170->SetSavedPoint(254,0.3506015);
   f_10730170->SetSavedPoint(255,0.3484811);
   f_10730170->SetSavedPoint(256,0.3463656);
   f_10730170->SetSavedPoint(257,0.3442548);
   f_10730170->SetSavedPoint(258,0.3421489);
   f_10730170->SetSavedPoint(259,0.3400478);
   f_10730170->SetSavedPoint(260,0.3379517);
   f_10730170->SetSavedPoint(261,0.3358605);
   f_10730170->SetSavedPoint(262,0.3337743);
   f_10730170->SetSavedPoint(263,0.3316931);
   f_10730170->SetSavedPoint(264,0.3296169);
   f_10730170->SetSavedPoint(265,0.3275459);
   f_10730170->SetSavedPoint(266,0.3254799);
   f_10730170->SetSavedPoint(267,0.3234191);
   f_10730170->SetSavedPoint(268,0.3213634);
   f_10730170->SetSavedPoint(269,0.319313);
   f_10730170->SetSavedPoint(270,0.3172677);
   f_10730170->SetSavedPoint(271,0.3152278);
   f_10730170->SetSavedPoint(272,0.3131931);
   f_10730170->SetSavedPoint(273,0.3111637);
   f_10730170->SetSavedPoint(274,0.3091398);
   f_10730170->SetSavedPoint(275,0.3071211);
   f_10730170->SetSavedPoint(276,0.3051079);
   f_10730170->SetSavedPoint(277,0.3031002);
   f_10730170->SetSavedPoint(278,0.3010979);
   f_10730170->SetSavedPoint(279,0.2991011);
   f_10730170->SetSavedPoint(280,0.2971098);
   f_10730170->SetSavedPoint(281,0.2951241);
   f_10730170->SetSavedPoint(282,0.2931439);
   f_10730170->SetSavedPoint(283,0.2911694);
   f_10730170->SetSavedPoint(284,0.2892005);
   f_10730170->SetSavedPoint(285,0.2872372);
   f_10730170->SetSavedPoint(286,0.2852797);
   f_10730170->SetSavedPoint(287,0.2833278);
   f_10730170->SetSavedPoint(288,0.2813817);
   f_10730170->SetSavedPoint(289,0.2794414);
   f_10730170->SetSavedPoint(290,0.2775068);
   f_10730170->SetSavedPoint(291,0.275578);
   f_10730170->SetSavedPoint(292,0.2736551);
   f_10730170->SetSavedPoint(293,0.271738);
   f_10730170->SetSavedPoint(294,0.2698269);
   f_10730170->SetSavedPoint(295,0.2679216);
   f_10730170->SetSavedPoint(296,0.2660222);
   f_10730170->SetSavedPoint(297,0.2641288);
   f_10730170->SetSavedPoint(298,0.2622414);
   f_10730170->SetSavedPoint(299,0.2603599);
   f_10730170->SetSavedPoint(300,0.2584845);
   f_10730170->SetSavedPoint(301,0.2566151);
   f_10730170->SetSavedPoint(302,0.2547518);
   f_10730170->SetSavedPoint(303,0.2528945);
   f_10730170->SetSavedPoint(304,0.2510434);
   f_10730170->SetSavedPoint(305,0.2491983);
   f_10730170->SetSavedPoint(306,0.2473594);
   f_10730170->SetSavedPoint(307,0.2455266);
   f_10730170->SetSavedPoint(308,0.2437);
   f_10730170->SetSavedPoint(309,0.2418796);
   f_10730170->SetSavedPoint(310,0.2400654);
   f_10730170->SetSavedPoint(311,0.2382575);
   f_10730170->SetSavedPoint(312,0.2364557);
   f_10730170->SetSavedPoint(313,0.2346603);
   f_10730170->SetSavedPoint(314,0.232871);
   f_10730170->SetSavedPoint(315,0.2310881);
   f_10730170->SetSavedPoint(316,0.2293115);
   f_10730170->SetSavedPoint(317,0.2275412);
   f_10730170->SetSavedPoint(318,0.2257772);
   f_10730170->SetSavedPoint(319,0.2240196);
   f_10730170->SetSavedPoint(320,0.2222684);
   f_10730170->SetSavedPoint(321,0.2205235);
   f_10730170->SetSavedPoint(322,0.218785);
   f_10730170->SetSavedPoint(323,0.2170529);
   f_10730170->SetSavedPoint(324,0.2153272);
   f_10730170->SetSavedPoint(325,0.2136079);
   f_10730170->SetSavedPoint(326,0.211895);
   f_10730170->SetSavedPoint(327,0.2101886);
   f_10730170->SetSavedPoint(328,0.2084886);
   f_10730170->SetSavedPoint(329,0.2067951);
   f_10730170->SetSavedPoint(330,0.2051081);
   f_10730170->SetSavedPoint(331,0.2034276);
   f_10730170->SetSavedPoint(332,0.2017535);
   f_10730170->SetSavedPoint(333,0.2000859);
   f_10730170->SetSavedPoint(334,0.1984249);
   f_10730170->SetSavedPoint(335,0.1967703);
   f_10730170->SetSavedPoint(336,0.1951222);
   f_10730170->SetSavedPoint(337,0.1934807);
   f_10730170->SetSavedPoint(338,0.1918457);
   f_10730170->SetSavedPoint(339,0.1902172);
   f_10730170->SetSavedPoint(340,0.1885953);
   f_10730170->SetSavedPoint(341,0.1869799);
   f_10730170->SetSavedPoint(342,0.185371);
   f_10730170->SetSavedPoint(343,0.1837687);
   f_10730170->SetSavedPoint(344,0.182173);
   f_10730170->SetSavedPoint(345,0.1805837);
   f_10730170->SetSavedPoint(346,0.1790011);
   f_10730170->SetSavedPoint(347,0.177425);
   f_10730170->SetSavedPoint(348,0.1758554);
   f_10730170->SetSavedPoint(349,0.1742924);
   f_10730170->SetSavedPoint(350,0.1727359);
   f_10730170->SetSavedPoint(351,0.171186);
   f_10730170->SetSavedPoint(352,0.1696427);
   f_10730170->SetSavedPoint(353,0.1681059);
   f_10730170->SetSavedPoint(354,0.1665756);
   f_10730170->SetSavedPoint(355,0.1650519);
   f_10730170->SetSavedPoint(356,0.1635347);
   f_10730170->SetSavedPoint(357,0.1620241);
   f_10730170->SetSavedPoint(358,0.1605199);
   f_10730170->SetSavedPoint(359,0.1590223);
   f_10730170->SetSavedPoint(360,0.1575313);
   f_10730170->SetSavedPoint(361,0.1560467);
   f_10730170->SetSavedPoint(362,0.1545686);
   f_10730170->SetSavedPoint(363,0.1530971);
   f_10730170->SetSavedPoint(364,0.151632);
   f_10730170->SetSavedPoint(365,0.1501734);
   f_10730170->SetSavedPoint(366,0.1487213);
   f_10730170->SetSavedPoint(367,0.1472756);
   f_10730170->SetSavedPoint(368,0.1458364);
   f_10730170->SetSavedPoint(369,0.1444036);
   f_10730170->SetSavedPoint(370,0.1429773);
   f_10730170->SetSavedPoint(371,0.1415573);
   f_10730170->SetSavedPoint(372,0.1401438);
   f_10730170->SetSavedPoint(373,0.1387367);
   f_10730170->SetSavedPoint(374,0.137336);
   f_10730170->SetSavedPoint(375,0.1359416);
   f_10730170->SetSavedPoint(376,0.1345535);
   f_10730170->SetSavedPoint(377,0.1331718);
   f_10730170->SetSavedPoint(378,0.1317965);
   f_10730170->SetSavedPoint(379,0.1304274);
   f_10730170->SetSavedPoint(380,0.1290646);
   f_10730170->SetSavedPoint(381,0.1277081);
   f_10730170->SetSavedPoint(382,0.1263578);
   f_10730170->SetSavedPoint(383,0.1250138);
   f_10730170->SetSavedPoint(384,0.1236759);
   f_10730170->SetSavedPoint(385,0.1223443);
   f_10730170->SetSavedPoint(386,0.1210188);
   f_10730170->SetSavedPoint(387,0.1196995);
   f_10730170->SetSavedPoint(388,0.1183863);
   f_10730170->SetSavedPoint(389,0.1170792);
   f_10730170->SetSavedPoint(390,0.1157781);
   f_10730170->SetSavedPoint(391,0.1144832);
   f_10730170->SetSavedPoint(392,0.1131942);
   f_10730170->SetSavedPoint(393,0.1119113);
   f_10730170->SetSavedPoint(394,0.1106344);
   f_10730170->SetSavedPoint(395,0.1093634);
   f_10730170->SetSavedPoint(396,0.1080983);
   f_10730170->SetSavedPoint(397,0.1068391);
   f_10730170->SetSavedPoint(398,0.1055858);
   f_10730170->SetSavedPoint(399,0.1043384);
   f_10730170->SetSavedPoint(400,0.1030967);
   f_10730170->SetSavedPoint(401,0.1018608);
   f_10730170->SetSavedPoint(402,0.1006307);
   f_10730170->SetSavedPoint(403,0.09940633);
   f_10730170->SetSavedPoint(404,0.09818762);
   f_10730170->SetSavedPoint(405,0.09697456);
   f_10730170->SetSavedPoint(406,0.09576712);
   f_10730170->SetSavedPoint(407,0.09456527);
   f_10730170->SetSavedPoint(408,0.09336896);
   f_10730170->SetSavedPoint(409,0.09217817);
   f_10730170->SetSavedPoint(410,0.09099285);
   f_10730170->SetSavedPoint(411,0.08981298);
   f_10730170->SetSavedPoint(412,0.08863851);
   f_10730170->SetSavedPoint(413,0.0874694);
   f_10730170->SetSavedPoint(414,0.08630562);
   f_10730170->SetSavedPoint(415,0.08514712);
   f_10730170->SetSavedPoint(416,0.08399386);
   f_10730170->SetSavedPoint(417,0.08284581);
   f_10730170->SetSavedPoint(418,0.08170292);
   f_10730170->SetSavedPoint(419,0.08056515);
   f_10730170->SetSavedPoint(420,0.07943245);
   f_10730170->SetSavedPoint(421,0.07830478);
   f_10730170->SetSavedPoint(422,0.0771821);
   f_10730170->SetSavedPoint(423,0.07606435);
   f_10730170->SetSavedPoint(424,0.0749515);
   f_10730170->SetSavedPoint(425,0.0738435);
   f_10730170->SetSavedPoint(426,0.07274029);
   f_10730170->SetSavedPoint(427,0.07164184);
   f_10730170->SetSavedPoint(428,0.07054808);
   f_10730170->SetSavedPoint(429,0.06945898);
   f_10730170->SetSavedPoint(430,0.06837447);
   f_10730170->SetSavedPoint(431,0.06729451);
   f_10730170->SetSavedPoint(432,0.06621905);
   f_10730170->SetSavedPoint(433,0.06514803);
   f_10730170->SetSavedPoint(434,0.0640814);
   f_10730170->SetSavedPoint(435,0.06301911);
   f_10730170->SetSavedPoint(436,0.06196109);
   f_10730170->SetSavedPoint(437,0.0609073);
   f_10730170->SetSavedPoint(438,0.05985767);
   f_10730170->SetSavedPoint(439,0.05881215);
   f_10730170->SetSavedPoint(440,0.05777068);
   f_10730170->SetSavedPoint(441,0.0567332);
   f_10730170->SetSavedPoint(442,0.05569965);
   f_10730170->SetSavedPoint(443,0.05466997);
   f_10730170->SetSavedPoint(444,0.0536441);
   f_10730170->SetSavedPoint(445,0.05262198);
   f_10730170->SetSavedPoint(446,0.05160354);
   f_10730170->SetSavedPoint(447,0.05058871);
   f_10730170->SetSavedPoint(448,0.04957745);
   f_10730170->SetSavedPoint(449,0.04856967);
   f_10730170->SetSavedPoint(450,0.04756531);
   f_10730170->SetSavedPoint(451,0.04656431);
   f_10730170->SetSavedPoint(452,0.04556659);
   f_10730170->SetSavedPoint(453,0.0445721);
   f_10730170->SetSavedPoint(454,0.04358075);
   f_10730170->SetSavedPoint(455,0.04259248);
   f_10730170->SetSavedPoint(456,0.04160722);
   f_10730170->SetSavedPoint(457,0.0406249);
   f_10730170->SetSavedPoint(458,0.03964543);
   f_10730170->SetSavedPoint(459,0.03866876);
   f_10730170->SetSavedPoint(460,0.0376948);
   f_10730170->SetSavedPoint(461,0.03672348);
   f_10730170->SetSavedPoint(462,0.03575472);
   f_10730170->SetSavedPoint(463,0.03478844);
   f_10730170->SetSavedPoint(464,0.03382458);
   f_10730170->SetSavedPoint(465,0.03286304);
   f_10730170->SetSavedPoint(466,0.03190375);
   f_10730170->SetSavedPoint(467,0.03094663);
   f_10730170->SetSavedPoint(468,0.0299916);
   f_10730170->SetSavedPoint(469,0.02903857);
   f_10730170->SetSavedPoint(470,0.02808747);
   f_10730170->SetSavedPoint(471,0.0271382);
   f_10730170->SetSavedPoint(472,0.02619069);
   f_10730170->SetSavedPoint(473,0.02524484);
   f_10730170->SetSavedPoint(474,0.02430058);
   f_10730170->SetSavedPoint(475,0.02335781);
   f_10730170->SetSavedPoint(476,0.02241644);
   f_10730170->SetSavedPoint(477,0.02147639);
   f_10730170->SetSavedPoint(478,0.02053757);
   f_10730170->SetSavedPoint(479,0.01959988);
   f_10730170->SetSavedPoint(480,0.01866324);
   f_10730170->SetSavedPoint(481,0.01772755);
   f_10730170->SetSavedPoint(482,0.01679271);
   f_10730170->SetSavedPoint(483,0.01585864);
   f_10730170->SetSavedPoint(484,0.01492523);
   f_10730170->SetSavedPoint(485,0.0139924);
   f_10730170->SetSavedPoint(486,0.01306004);
   f_10730170->SetSavedPoint(487,0.01212805);
   f_10730170->SetSavedPoint(488,0.01119634);
   f_10730170->SetSavedPoint(489,0.0102648);
   f_10730170->SetSavedPoint(490,0.009333343);
   f_10730170->SetSavedPoint(491,0.008401857);
   f_10730170->SetSavedPoint(492,0.007470241);
   f_10730170->SetSavedPoint(493,0.006538391);
   f_10730170->SetSavedPoint(494,0.005606204);
   f_10730170->SetSavedPoint(495,0.004673573);
   f_10730170->SetSavedPoint(496,0.003740391);
   f_10730170->SetSavedPoint(497,0.002806552);
   f_10730170->SetSavedPoint(498,0.001871947);
   f_10730170->SetSavedPoint(499,0.0009364665);
   f_10730170->SetSavedPoint(500,0);
   f_10730170->SetSavedPoint(501,0);
   f_10730170->SetSavedPoint(502,2.5);
   f_10730170->SetFillColor(19);
   f_10730170->SetFillStyle(0);
   f_10730170->SetMarkerStyle(20);
   f_10730170->SetMarkerSize(1.2);
   f_10730170->SetLineColor(6);
   f_10730170->SetLineWidth(3);
   f_10730170->SetLineStyle(11);
   f_10730170->GetXaxis()->SetNdivisions(505);
   f_10730170->GetXaxis()->SetLabelFont(132);
   f_10730170->GetXaxis()->SetLabelOffset(0.015);
   f_10730170->GetXaxis()->SetLabelSize(0.05);
   f_10730170->GetXaxis()->SetTitleSize(0.06);
   f_10730170->GetXaxis()->SetTitleFont(132);
   f_10730170->GetYaxis()->SetLabelFont(132);
   f_10730170->GetYaxis()->SetLabelSize(0.05);
   f_10730170->GetYaxis()->SetTitleSize(0.06);
   f_10730170->GetYaxis()->SetTitleFont(42);
   f_10730170->SetParameter(0,0);
   f_10730170->SetParError(0,0);
   f_10730170->SetParLimits(0,0,0);
   f_10730170->SetParameter(1,0);
   f_10730170->SetParError(1,0);
   f_10730170->SetParLimits(1,0,0);
   f_10730170->SetParameter(2,0);
   f_10730170->SetParError(2,0);
   f_10730170->SetParLimits(2,0,0);
   f_10730170->SetParameter(3,0);
   f_10730170->SetParError(3,0);
   f_10730170->SetParLimits(3,0,0);
   f_10730170->SetParameter(4,0);
   f_10730170->SetParError(4,0);
   f_10730170->SetParLimits(4,0,0);
   f_10730170->SetParameter(5,0);
   f_10730170->SetParError(5,0);
   f_10730170->SetParLimits(5,0,0);
   f_10730170->Draw("same");
   
   Double_t Graph1_fx118[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph1_fy118[203] = {
   0.9835575,
   0.9698344,
   0.9562071,
   0.9426719,
   0.929225,
   0.9158629,
   0.9025819,
   0.8893784,
   0.876249,
   0.8631903,
   0.8501992,
   0.8372725,
   0.8244073,
   0.811601,
   0.7988508,
   0.7861544,
   0.7735095,
   0.760914,
   0.7483662,
   0.7358643,
   0.7234068,
   0.7109923,
   0.6986199,
   0.6862886,
   0.6739975,
   0.6617462,
   0.6495343,
   0.6373615,
   0.6252279,
   0.6131336,
   0.6010788,
   0.5890642,
   0.5770903,
   0.5651579,
   0.5532681,
   0.541422,
   0.5296207,
   0.5178658,
   0.5061588,
   0.4945015,
   0.4828956,
   0.4713431,
   0.4598462,
   0.4484071,
   0.4370282,
   0.425712,
   0.4144611,
   0.4032782,
   0.3921661,
   0.3811279,
   0.3701665,
   0.3592852,
   0.3484872,
   0.3377759,
   0.3271548,
   0.3166273,
   0.3061972,
   0.295868,
   0.2856437,
   0.2755281,
   0.265525,
   0.2556385,
   0.2458726,
   0.2362313,
   0.2267187,
   0.217339,
   0.2080964,
   0.1989948,
   0.1900387,
   0.1812319,
   0.1725788,
   0.1640833,
   0.1557496,
   0.1475816,
   0.1395832,
   0.1317582,
   0.1241105,
   0.1166435,
   0.1093609,
   0.1022659,
   0.09536165,
   0.08865124,
   0.08213743,
   0.0758228,
   0.0697097,
   0.0638002,
   0.05809614,
   0.05259901,
   0.04731003,
   0.04223007,
   0.03735965,
   0.0326989,
   0.02824758,
   0.02400501,
   0.01997009,
   0.01614126,
   0.0125165,
   0.009093286,
   0.005868588,
   0.002838857,
   0,
   0,
   0.002110738,
   0.004417926,
   0.006926773,
   0.009641992,
   0.01256778,
   0.01570785,
   0.01906536,
   0.022643,
   0.02644295,
   0.03046691,
   0.03471608,
   0.03919122,
   0.04389265,
   0.04882022,
   0.05397342,
   0.05935132,
   0.06495263,
   0.0707757,
   0.07681856,
   0.08307893,
   0.08955425,
   0.09624169,
   0.1031382,
   0.1102404,
   0.117545,
   0.1250481,
   0.132746,
   0.1406347,
   0.1487101,
   0.156968,
   0.1654041,
   0.1740141,
   0.1827934,
   0.1917377,
   0.2008424,
   0.210103,
   0.2195149,
   0.2290736,
   0.2387745,
   0.2486131,
   0.258585,
   0.2686855,
   0.2789104,
   0.289255,
   0.2997152,
   0.3102864,
   0.3209645,
   0.3317452,
   0.3426243,
   0.3535975,
   0.3646609,
   0.3758103,
   0.3870417,
   0.398351,
   0.4097344,
   0.4211878,
   0.4327074,
   0.4442893,
   0.4559297,
   0.4676247,
   0.4793704,
   0.4911631,
   0.502999,
   0.5148742,
   0.5267848,
   0.5387272,
   0.5506973,
   0.5626914,
   0.5747055,
   0.5867357,
   0.598778,
   0.6108283,
   0.6228825,
   0.6349366,
   0.6469862,
   0.6590271,
   0.6710547,
   0.6830647,
   0.6950524,
   0.7070129,
   0.7189414,
   0.7308328,
   0.7426819,
   0.7544832,
   0.7662311,
   0.7779195,
   0.7895424,
   0.8010933,
   0.8125652,
   0.8239511,
   0.8352433,
   0.8464337,
   0.8575139,
   0.8684747,
   0.8793063,
   0.8899985,
   0.9005399,
   0.9109188,
   0.9211222,
   0.9311362,
   0.9835575};
   graph = new TGraph(203,Graph1_fx118,Graph1_fy118);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph118 = new TH1F("Graph_Graph118","Graph",203,0,2.75);
   Graph_Graph118->SetMinimum(0);
   Graph_Graph118->SetMaximum(1.081913);
   Graph_Graph118->SetDirectory(0);
   Graph_Graph118->SetStats(0);
   Graph_Graph118->SetMarkerStyle(20);
   Graph_Graph118->SetMarkerSize(1.2);
   Graph_Graph118->GetXaxis()->SetNdivisions(505);
   Graph_Graph118->GetXaxis()->SetLabelFont(132);
   Graph_Graph118->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph118->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph118->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph118->GetXaxis()->SetTitleFont(132);
   Graph_Graph118->GetYaxis()->SetLabelFont(132);
   Graph_Graph118->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph118->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph118->GetYaxis()->SetTitleFont(42);
   Graph_Graph118->GetZaxis()->SetLabelFont(132);
   Graph_Graph118->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph118->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph118->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph118);
   
   graph->Draw("flc");
   
   TH1D *h_3390__118 = new TH1D("h_3390__118","",10,0,2.5);
   h_3390__118->SetBinContent(1,1.059983);
   h_3390__118->SetBinContent(2,0.8269072);
   h_3390__118->SetBinContent(3,0.6404231);
   h_3390__118->SetBinContent(4,0.5758716);
   h_3390__118->SetBinContent(5,0.4957186);
   h_3390__118->SetBinContent(6,0.1595483);
   h_3390__118->SetBinContent(7,0.209469);
   h_3390__118->SetBinContent(8,0.06156033);
   h_3390__118->SetBinContent(9,-0.02357486);
   h_3390__118->SetBinContent(10,-0.005906745);
   h_3390__118->SetBinError(1,0.1180923);
   h_3390__118->SetBinError(2,0.08958621);
   h_3390__118->SetBinError(3,0.07801769);
   h_3390__118->SetBinError(4,0.07062196);
   h_3390__118->SetBinError(5,0.0617403);
   h_3390__118->SetBinError(6,0.05524742);
   h_3390__118->SetBinError(7,0.06597806);
   h_3390__118->SetBinError(8,0.03811495);
   h_3390__118->SetBinError(9,0.03910942);
   h_3390__118->SetBinError(10,0.005906745);
   h_3390__118->SetMinimum(0);
   h_3390__118->SetMaximum(1.4);
   h_3390__118->SetEntries(2395);
   h_3390__118->SetStats(0);
   h_3390__118->SetMarkerStyle(20);
   h_3390__118->SetMarkerSize(1.2);
   h_3390__118->GetXaxis()->SetNdivisions(505);
   h_3390__118->GetXaxis()->SetLabelFont(132);
   h_3390__118->GetXaxis()->SetLabelOffset(0.015);
   h_3390__118->GetXaxis()->SetLabelSize(0.05);
   h_3390__118->GetXaxis()->SetTitleSize(0.06);
   h_3390__118->GetXaxis()->SetTitleFont(132);
   h_3390__118->GetYaxis()->SetLabelFont(132);
   h_3390__118->GetYaxis()->SetLabelSize(0.05);
   h_3390__118->GetYaxis()->SetTitleSize(0.06);
   h_3390__118->GetYaxis()->SetTitleFont(42);
   h_3390__118->GetZaxis()->SetLabelFont(132);
   h_3390__118->GetZaxis()->SetLabelSize(0.05);
   h_3390__118->GetZaxis()->SetTitleSize(0.06);
   h_3390__118->GetZaxis()->SetTitleFont(42);
   h_3390__118->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig8a.C <==
void 2xB_DPHIPSI_5GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:18:40 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1728395,-0.7088607,1.061728,3.721519);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2210__59 = new TH1D("h_2210__59","",10,0,1);
   h_2210__59->SetBinContent(1,0.5019766);
   h_2210__59->SetBinContent(2,0.5893636);
   h_2210__59->SetBinContent(3,0.4389018);
   h_2210__59->SetBinContent(4,0.3076454);
   h_2210__59->SetBinContent(5,1.01915);
   h_2210__59->SetBinContent(6,0.6401644);
   h_2210__59->SetBinContent(7,0.6850696);
   h_2210__59->SetBinContent(8,1.00303);
   h_2210__59->SetBinContent(9,2.215545);
   h_2210__59->SetBinContent(10,2.599153);
   h_2210__59->SetBinError(1,0.4587163);
   h_2210__59->SetBinError(2,0.2863111);
   h_2210__59->SetBinError(3,0.2400005);
   h_2210__59->SetBinError(4,0.1597629);
   h_2210__59->SetBinError(5,0.2468767);
   h_2210__59->SetBinError(6,0.2523139);
   h_2210__59->SetBinError(7,0.2313315);
   h_2210__59->SetBinError(8,0.2268352);
   h_2210__59->SetBinError(9,0.454153);
   h_2210__59->SetBinError(10,0.6410983);
   h_2210__59->SetMinimum(0);
   h_2210__59->SetMaximum(3.5);
   h_2210__59->SetEntries(569);
   h_2210__59->SetStats(0);
   h_2210__59->SetMarkerStyle(20);
   h_2210__59->SetMarkerSize(1.2);
   h_2210__59->GetXaxis()->SetNdivisions(505);
   h_2210__59->GetXaxis()->SetLabelFont(132);
   h_2210__59->GetXaxis()->SetLabelOffset(0.015);
   h_2210__59->GetXaxis()->SetLabelSize(0.05);
   h_2210__59->GetXaxis()->SetTitleSize(0.06);
   h_2210__59->GetXaxis()->SetTitleFont(132);
   h_2210__59->GetYaxis()->SetLabelFont(132);
   h_2210__59->GetYaxis()->SetLabelSize(0.05);
   h_2210__59->GetYaxis()->SetTitleSize(0.06);
   h_2210__59->GetYaxis()->SetTitleFont(42);
   h_2210__59->GetZaxis()->SetLabelFont(132);
   h_2210__59->GetZaxis()->SetLabelSize(0.05);
   h_2210__59->GetZaxis()->SetTitleSize(0.06);
   h_2210__59->GetZaxis()->SetTitleFont(42);
   h_2210__59->Draw("e1");
   
   TF1 *f_598084 = new TF1("*f_5980",0,1,6);
    //The original function : f_5980 had originally been created by:
    //TF1 *f_5980 = new TF1("f_5980",f_5980,0,1,6);
   f_598084->SetRange(0,1);
   f_598084->SetName("f_5980");
   f_598084->SetTitle("f_5980");
   f_598084->SetNpx(500);
   f_598084->SetSavedPoint(0,0.5009473);
   f_598084->SetSavedPoint(1,0.4999924);
   f_598084->SetSavedPoint(2,0.499051);
   f_598084->SetSavedPoint(3,0.4981229);
   f_598084->SetSavedPoint(4,0.4972077);
   f_598084->SetSavedPoint(5,0.4963054);
   f_598084->SetSavedPoint(6,0.4954156);
   f_598084->SetSavedPoint(7,0.4945382);
   f_598084->SetSavedPoint(8,0.493673);
   f_598084->SetSavedPoint(9,0.4928198);
   f_598084->SetSavedPoint(10,0.4919784);
   f_598084->SetSavedPoint(11,0.4911486);
   f_598084->SetSavedPoint(12,0.4903303);
   f_598084->SetSavedPoint(13,0.4895232);
   f_598084->SetSavedPoint(14,0.4887271);
   f_598084->SetSavedPoint(15,0.487942);
   f_598084->SetSavedPoint(16,0.4871676);
   f_598084->SetSavedPoint(17,0.4864038);
   f_598084->SetSavedPoint(18,0.4856504);
   f_598084->SetSavedPoint(19,0.4849073);
   f_598084->SetSavedPoint(20,0.4841743);
   f_598084->SetSavedPoint(21,0.4834513);
   f_598084->SetSavedPoint(22,0.4827382);
   f_598084->SetSavedPoint(23,0.4820348);
   f_598084->SetSavedPoint(24,0.481341);
   f_598084->SetSavedPoint(25,0.4806567);
   f_598084->SetSavedPoint(26,0.4799817);
   f_598084->SetSavedPoint(27,0.4793159);
   f_598084->SetSavedPoint(28,0.4786593);
   f_598084->SetSavedPoint(29,0.4780117);
   f_598084->SetSavedPoint(30,0.477373);
   f_598084->SetSavedPoint(31,0.4767431);
   f_598084->SetSavedPoint(32,0.4761219);
   f_598084->SetSavedPoint(33,0.4755093);
   f_598084->SetSavedPoint(34,0.4749053);
   f_598084->SetSavedPoint(35,0.4743098);
   f_598084->SetSavedPoint(36,0.4737226);
   f_598084->SetSavedPoint(37,0.4731438);
   f_598084->SetSavedPoint(38,0.4725731);
   f_598084->SetSavedPoint(39,0.4720107);
   f_598084->SetSavedPoint(40,0.4714563);
   f_598084->SetSavedPoint(41,0.47091);
   f_598084->SetSavedPoint(42,0.4703717);
   f_598084->SetSavedPoint(43,0.4698413);
   f_598084->SetSavedPoint(44,0.4693188);
   f_598084->SetSavedPoint(45,0.4688042);
   f_598084->SetSavedPoint(46,0.4682974);
   f_598084->SetSavedPoint(47,0.4677983);
   f_598084->SetSavedPoint(48,0.467307);
   f_598084->SetSavedPoint(49,0.4668234);
   f_598084->SetSavedPoint(50,0.4663475);
   f_598084->SetSavedPoint(51,0.4658792);
   f_598084->SetSavedPoint(52,0.4654186);
   f_598084->SetSavedPoint(53,0.4649656);
   f_598084->SetSavedPoint(54,0.4645202);
   f_598084->SetSavedPoint(55,0.4640825);
   f_598084->SetSavedPoint(56,0.4636523);
   f_598084->SetSavedPoint(57,0.4632298);
   f_598084->SetSavedPoint(58,0.4628149);
   f_598084->SetSavedPoint(59,0.4624075);
   f_598084->SetSavedPoint(60,0.4620079);
   f_598084->SetSavedPoint(61,0.4616158);
   f_598084->SetSavedPoint(62,0.4612314);
   f_598084->SetSavedPoint(63,0.4608546);
   f_598084->SetSavedPoint(64,0.4604856);
   f_598084->SetSavedPoint(65,0.4601243);
   f_598084->SetSavedPoint(66,0.4597707);
   f_598084->SetSavedPoint(67,0.4594249);
   f_598084->SetSavedPoint(68,0.4590869);
   f_598084->SetSavedPoint(69,0.4587568);
   f_598084->SetSavedPoint(70,0.4584346);
   f_598084->SetSavedPoint(71,0.4581203);
   f_598084->SetSavedPoint(72,0.457814);
   f_598084->SetSavedPoint(73,0.4575157);
   f_598084->SetSavedPoint(74,0.4572255);
   f_598084->SetSavedPoint(75,0.4569435);
   f_598084->SetSavedPoint(76,0.4566696);
   f_598084->SetSavedPoint(77,0.456404);
   f_598084->SetSavedPoint(78,0.4561468);
   f_598084->SetSavedPoint(79,0.455898);
   f_598084->SetSavedPoint(80,0.4556576);
   f_598084->SetSavedPoint(81,0.4554258);
   f_598084->SetSavedPoint(82,0.4552026);
   f_598084->SetSavedPoint(83,0.454988);
   f_598084->SetSavedPoint(84,0.4547823);
   f_598084->SetSavedPoint(85,0.4545854);
   f_598084->SetSavedPoint(86,0.4543975);
   f_598084->SetSavedPoint(87,0.4542186);
   f_598084->SetSavedPoint(88,0.4540489);
   f_598084->SetSavedPoint(89,0.4538883);
   f_598084->SetSavedPoint(90,0.4537371);
   f_598084->SetSavedPoint(91,0.4535953);
   f_598084->SetSavedPoint(92,0.453463);
   f_598084->SetSavedPoint(93,0.4533404);
   f_598084->SetSavedPoint(94,0.4532275);
   f_598084->SetSavedPoint(95,0.4531244);
   f_598084->SetSavedPoint(96,0.4530313);
   f_598084->SetSavedPoint(97,0.4529482);
   f_598084->SetSavedPoint(98,0.4528754);
   f_598084->SetSavedPoint(99,0.4528128);
   f_598084->SetSavedPoint(100,0.4527607);
   f_598084->SetSavedPoint(101,0.4527191);
   f_598084->SetSavedPoint(102,0.4526881);
   f_598084->SetSavedPoint(103,0.452668);
   f_598084->SetSavedPoint(104,0.4526588);
   f_598084->SetSavedPoint(105,0.4526606);
   f_598084->SetSavedPoint(106,0.4526737);
   f_598084->SetSavedPoint(107,0.4526981);
   f_598084->SetSavedPoint(108,0.4527339);
   f_598084->SetSavedPoint(109,0.4527813);
   f_598084->SetSavedPoint(110,0.4528405);
   f_598084->SetSavedPoint(111,0.4529116);
   f_598084->SetSavedPoint(112,0.4529947);
   f_598084->SetSavedPoint(113,0.45309);
   f_598084->SetSavedPoint(114,0.4531976);
   f_598084->SetSavedPoint(115,0.4533177);
   f_598084->SetSavedPoint(116,0.4534504);
   f_598084->SetSavedPoint(117,0.4535959);
   f_598084->SetSavedPoint(118,0.4537544);
   f_598084->SetSavedPoint(119,0.453926);
   f_598084->SetSavedPoint(120,0.4541108);
   f_598084->SetSavedPoint(121,0.454309);
   f_598084->SetSavedPoint(122,0.4545209);
   f_598084->SetSavedPoint(123,0.4547465);
   f_598084->SetSavedPoint(124,0.454986);
   f_598084->SetSavedPoint(125,0.4552396);
   f_598084->SetSavedPoint(126,0.4555074);
   f_598084->SetSavedPoint(127,0.4557897);
   f_598084->SetSavedPoint(128,0.4560866);
   f_598084->SetSavedPoint(129,0.4563983);
   f_598084->SetSavedPoint(130,0.4567249);
   f_598084->SetSavedPoint(131,0.4570666);
   f_598084->SetSavedPoint(132,0.4574236);
   f_598084->SetSavedPoint(133,0.4577961);
   f_598084->SetSavedPoint(134,0.4581843);
   f_598084->SetSavedPoint(135,0.4585883);
   f_598084->SetSavedPoint(136,0.4590084);
   f_598084->SetSavedPoint(137,0.4594446);
   f_598084->SetSavedPoint(138,0.4598973);
   f_598084->SetSavedPoint(139,0.4603665);
   f_598084->SetSavedPoint(140,0.4608525);
   f_598084->SetSavedPoint(141,0.4613555);
   f_598084->SetSavedPoint(142,0.4618756);
   f_598084->SetSavedPoint(143,0.4624131);
   f_598084->SetSavedPoint(144,0.4629681);
   f_598084->SetSavedPoint(145,0.4635408);
   f_598084->SetSavedPoint(146,0.4641315);
   f_598084->SetSavedPoint(147,0.4647402);
   f_598084->SetSavedPoint(148,0.4653673);
   f_598084->SetSavedPoint(149,0.4660129);
   f_598084->SetSavedPoint(150,0.4666772);
   f_598084->SetSavedPoint(151,0.4673605);
   f_598084->SetSavedPoint(152,0.4680628);
   f_598084->SetSavedPoint(153,0.4687844);
   f_598084->SetSavedPoint(154,0.4695256);
   f_598084->SetSavedPoint(155,0.4702864);
   f_598084->SetSavedPoint(156,0.4710672);
   f_598084->SetSavedPoint(157,0.4718681);
   f_598084->SetSavedPoint(158,0.4726893);
   f_598084->SetSavedPoint(159,0.473531);
   f_598084->SetSavedPoint(160,0.4743935);
   f_598084->SetSavedPoint(161,0.4752769);
   f_598084->SetSavedPoint(162,0.4761814);
   f_598084->SetSavedPoint(163,0.4771073);
   f_598084->SetSavedPoint(164,0.4780548);
   f_598084->SetSavedPoint(165,0.479024);
   f_598084->SetSavedPoint(166,0.4800152);
   f_598084->SetSavedPoint(167,0.4810285);
   f_598084->SetSavedPoint(168,0.4820643);
   f_598084->SetSavedPoint(169,0.4831227);
   f_598084->SetSavedPoint(170,0.4842038);
   f_598084->SetSavedPoint(171,0.485308);
   f_598084->SetSavedPoint(172,0.4864355);
   f_598084->SetSavedPoint(173,0.4875863);
   f_598084->SetSavedPoint(174,0.4887609);
   f_598084->SetSavedPoint(175,0.4899592);
   f_598084->SetSavedPoint(176,0.4911817);
   f_598084->SetSavedPoint(177,0.4924284);
   f_598084->SetSavedPoint(178,0.4936997);
   f_598084->SetSavedPoint(179,0.4949956);
   f_598084->SetSavedPoint(180,0.4963165);
   f_598084->SetSavedPoint(181,0.4976625);
   f_598084->SetSavedPoint(182,0.4990338);
   f_598084->SetSavedPoint(183,0.5004307);
   f_598084->SetSavedPoint(184,0.5018534);
   f_598084->SetSavedPoint(185,0.503302);
   f_598084->SetSavedPoint(186,0.5047769);
   f_598084->SetSavedPoint(187,0.5062781);
   f_598084->SetSavedPoint(188,0.5078059);
   f_598084->SetSavedPoint(189,0.5093606);
   f_598084->SetSavedPoint(190,0.5109423);
   f_598084->SetSavedPoint(191,0.5125512);
   f_598084->SetSavedPoint(192,0.5141876);
   f_598084->SetSavedPoint(193,0.5158516);
   f_598084->SetSavedPoint(194,0.5175435);
   f_598084->SetSavedPoint(195,0.5192635);
   f_598084->SetSavedPoint(196,0.5210118);
   f_598084->SetSavedPoint(197,0.5227886);
   f_598084->SetSavedPoint(198,0.5245941);
   f_598084->SetSavedPoint(199,0.5264285);
   f_598084->SetSavedPoint(200,0.528292);
   f_598084->SetSavedPoint(201,0.5301848);
   f_598084->SetSavedPoint(202,0.5321072);
   f_598084->SetSavedPoint(203,0.5340593);
   f_598084->SetSavedPoint(204,0.5360413);
   f_598084->SetSavedPoint(205,0.5380535);
   f_598084->SetSavedPoint(206,0.5400961);
   f_598084->SetSavedPoint(207,0.5421692);
   f_598084->SetSavedPoint(208,0.544273);
   f_598084->SetSavedPoint(209,0.5464078);
   f_598084->SetSavedPoint(210,0.5485737);
   f_598084->SetSavedPoint(211,0.550771);
   f_598084->SetSavedPoint(212,0.5529999);
   f_598084->SetSavedPoint(213,0.5552605);
   f_598084->SetSavedPoint(214,0.557553);
   f_598084->SetSavedPoint(215,0.5598777);
   f_598084->SetSavedPoint(216,0.5622347);
   f_598084->SetSavedPoint(217,0.5646242);
   f_598084->SetSavedPoint(218,0.5670465);
   f_598084->SetSavedPoint(219,0.5695017);
   f_598084->SetSavedPoint(220,0.57199);
   f_598084->SetSavedPoint(221,0.5745116);
   f_598084->SetSavedPoint(222,0.5770667);
   f_598084->SetSavedPoint(223,0.5796555);
   f_598084->SetSavedPoint(224,0.5822781);
   f_598084->SetSavedPoint(225,0.5849347);
   f_598084->SetSavedPoint(226,0.5876256);
   f_598084->SetSavedPoint(227,0.590351);
   f_598084->SetSavedPoint(228,0.5931109);
   f_598084->SetSavedPoint(229,0.5959056);
   f_598084->SetSavedPoint(230,0.5987352);
   f_598084->SetSavedPoint(231,0.6016);
   f_598084->SetSavedPoint(232,0.6045001);
   f_598084->SetSavedPoint(233,0.6074356);
   f_598084->SetSavedPoint(234,0.6104068);
   f_598084->SetSavedPoint(235,0.6134139);
   f_598084->SetSavedPoint(236,0.616457);
   f_598084->SetSavedPoint(237,0.6195362);
   f_598084->SetSavedPoint(238,0.6226518);
   f_598084->SetSavedPoint(239,0.6258038);
   f_598084->SetSavedPoint(240,0.6289926);
   f_598084->SetSavedPoint(241,0.6322181);
   f_598084->SetSavedPoint(242,0.6354807);
   f_598084->SetSavedPoint(243,0.6387804);
   f_598084->SetSavedPoint(244,0.6421175);
   f_598084->SetSavedPoint(245,0.6454919);
   f_598084->SetSavedPoint(246,0.6489041);
   f_598084->SetSavedPoint(247,0.6523539);
   f_598084->SetSavedPoint(248,0.6558418);
   f_598084->SetSavedPoint(249,0.6593676);
   f_598084->SetSavedPoint(250,0.6629317);
   f_598084->SetSavedPoint(251,0.6665342);
   f_598084->SetSavedPoint(252,0.6701752);
   f_598084->SetSavedPoint(253,0.6738548);
   f_598084->SetSavedPoint(254,0.6775732);
   f_598084->SetSavedPoint(255,0.6813306);
   f_598084->SetSavedPoint(256,0.685127);
   f_598084->SetSavedPoint(257,0.6889626);
   f_598084->SetSavedPoint(258,0.6928375);
   f_598084->SetSavedPoint(259,0.6967519);
   f_598084->SetSavedPoint(260,0.7007058);
   f_598084->SetSavedPoint(261,0.7046995);
   f_598084->SetSavedPoint(262,0.708733);
   f_598084->SetSavedPoint(263,0.7128064);
   f_598084->SetSavedPoint(264,0.7169199);
   f_598084->SetSavedPoint(265,0.7210736);
   f_598084->SetSavedPoint(266,0.7252676);
   f_598084->SetSavedPoint(267,0.729502);
   f_598084->SetSavedPoint(268,0.7337769);
   f_598084->SetSavedPoint(269,0.7380924);
   f_598084->SetSavedPoint(270,0.7424487);
   f_598084->SetSavedPoint(271,0.7468457);
   f_598084->SetSavedPoint(272,0.7512838);
   f_598084->SetSavedPoint(273,0.7557628);
   f_598084->SetSavedPoint(274,0.7602829);
   f_598084->SetSavedPoint(275,0.7648443);
   f_598084->SetSavedPoint(276,0.7694469);
   f_598084->SetSavedPoint(277,0.774091);
   f_598084->SetSavedPoint(278,0.7787765);
   f_598084->SetSavedPoint(279,0.7835035);
   f_598084->SetSavedPoint(280,0.7882722);
   f_598084->SetSavedPoint(281,0.7930826);
   f_598084->SetSavedPoint(282,0.7979348);
   f_598084->SetSavedPoint(283,0.8028288);
   f_598084->SetSavedPoint(284,0.8077647);
   f_598084->SetSavedPoint(285,0.8127426);
   f_598084->SetSavedPoint(286,0.8177625);
   f_598084->SetSavedPoint(287,0.8228245);
   f_598084->SetSavedPoint(288,0.8279287);
   f_598084->SetSavedPoint(289,0.8330751);
   f_598084->SetSavedPoint(290,0.8382637);
   f_598084->SetSavedPoint(291,0.8434947);
   f_598084->SetSavedPoint(292,0.8487679);
   f_598084->SetSavedPoint(293,0.8540836);
   f_598084->SetSavedPoint(294,0.8594417);
   f_598084->SetSavedPoint(295,0.8648423);
   f_598084->SetSavedPoint(296,0.8702853);
   f_598084->SetSavedPoint(297,0.8757709);
   f_598084->SetSavedPoint(298,0.881299);
   f_598084->SetSavedPoint(299,0.8868696);
   f_598084->SetSavedPoint(300,0.8924829);
   f_598084->SetSavedPoint(301,0.8981388);
   f_598084->SetSavedPoint(302,0.9038372);
   f_598084->SetSavedPoint(303,0.9095783);
   f_598084->SetSavedPoint(304,0.915362);
   f_598084->SetSavedPoint(305,0.9211884);
   f_598084->SetSavedPoint(306,0.9270573);
   f_598084->SetSavedPoint(307,0.9329689);
   f_598084->SetSavedPoint(308,0.9389231);
   f_598084->SetSavedPoint(309,0.94492);
   f_598084->SetSavedPoint(310,0.9509594);
   f_598084->SetSavedPoint(311,0.9570413);
   f_598084->SetSavedPoint(312,0.9631658);
   f_598084->SetSavedPoint(313,0.9693329);
   f_598084->SetSavedPoint(314,0.9755424);
   f_598084->SetSavedPoint(315,0.9817944);
   f_598084->SetSavedPoint(316,0.9880888);
   f_598084->SetSavedPoint(317,0.9944255);
   f_598084->SetSavedPoint(318,1.000805);
   f_598084->SetSavedPoint(319,1.007226);
   f_598084->SetSavedPoint(320,1.01369);
   f_598084->SetSavedPoint(321,1.020196);
   f_598084->SetSavedPoint(322,1.026743);
   f_598084->SetSavedPoint(323,1.033333);
   f_598084->SetSavedPoint(324,1.039965);
   f_598084->SetSavedPoint(325,1.046639);
   f_598084->SetSavedPoint(326,1.053355);
   f_598084->SetSavedPoint(327,1.060113);
   f_598084->SetSavedPoint(328,1.066912);
   f_598084->SetSavedPoint(329,1.073753);
   f_598084->SetSavedPoint(330,1.080635);
   f_598084->SetSavedPoint(331,1.087559);
   f_598084->SetSavedPoint(332,1.094524);
   f_598084->SetSavedPoint(333,1.10153);
   f_598084->SetSavedPoint(334,1.108577);
   f_598084->SetSavedPoint(335,1.115665);
   f_598084->SetSavedPoint(336,1.122795);
   f_598084->SetSavedPoint(337,1.129965);
   f_598084->SetSavedPoint(338,1.137175);
   f_598084->SetSavedPoint(339,1.144426);
   f_598084->SetSavedPoint(340,1.151718);
   f_598084->SetSavedPoint(341,1.159049);
   f_598084->SetSavedPoint(342,1.166421);
   f_598084->SetSavedPoint(343,1.173833);
   f_598084->SetSavedPoint(344,1.181284);
   f_598084->SetSavedPoint(345,1.188775);
   f_598084->SetSavedPoint(346,1.196306);
   f_598084->SetSavedPoint(347,1.203875);
   f_598084->SetSavedPoint(348,1.211484);
   f_598084->SetSavedPoint(349,1.219132);
   f_598084->SetSavedPoint(350,1.226819);
   f_598084->SetSavedPoint(351,1.234544);
   f_598084->SetSavedPoint(352,1.242308);
   f_598084->SetSavedPoint(353,1.25011);
   f_598084->SetSavedPoint(354,1.25795);
   f_598084->SetSavedPoint(355,1.265828);
   f_598084->SetSavedPoint(356,1.273743);
   f_598084->SetSavedPoint(357,1.281696);
   f_598084->SetSavedPoint(358,1.289686);
   f_598084->SetSavedPoint(359,1.297713);
   f_598084->SetSavedPoint(360,1.305777);
   f_598084->SetSavedPoint(361,1.313877);
   f_598084->SetSavedPoint(362,1.322013);
   f_598084->SetSavedPoint(363,1.330186);
   f_598084->SetSavedPoint(364,1.338394);
   f_598084->SetSavedPoint(365,1.346638);
   f_598084->SetSavedPoint(366,1.354917);
   f_598084->SetSavedPoint(367,1.363231);
   f_598084->SetSavedPoint(368,1.37158);
   f_598084->SetSavedPoint(369,1.379964);
   f_598084->SetSavedPoint(370,1.388381);
   f_598084->SetSavedPoint(371,1.396833);
   f_598084->SetSavedPoint(372,1.405318);
   f_598084->SetSavedPoint(373,1.413837);
   f_598084->SetSavedPoint(374,1.422388);
   f_598084->SetSavedPoint(375,1.430972);
   f_598084->SetSavedPoint(376,1.439589);
   f_598084->SetSavedPoint(377,1.448238);
   f_598084->SetSavedPoint(378,1.456919);
   f_598084->SetSavedPoint(379,1.465631);
   f_598084->SetSavedPoint(380,1.474374);
   f_598084->SetSavedPoint(381,1.483149);
   f_598084->SetSavedPoint(382,1.491953);
   f_598084->SetSavedPoint(383,1.500788);
   f_598084->SetSavedPoint(384,1.509653);
   f_598084->SetSavedPoint(385,1.518547);
   f_598084->SetSavedPoint(386,1.52747);
   f_598084->SetSavedPoint(387,1.536421);
   f_598084->SetSavedPoint(388,1.545402);
   f_598084->SetSavedPoint(389,1.55441);
   f_598084->SetSavedPoint(390,1.563445);
   f_598084->SetSavedPoint(391,1.572508);
   f_598084->SetSavedPoint(392,1.581598);
   f_598084->SetSavedPoint(393,1.590713);
   f_598084->SetSavedPoint(394,1.599855);
   f_598084->SetSavedPoint(395,1.609023);
   f_598084->SetSavedPoint(396,1.618215);
   f_598084->SetSavedPoint(397,1.627433);
   f_598084->SetSavedPoint(398,1.636674);
   f_598084->SetSavedPoint(399,1.645939);
   f_598084->SetSavedPoint(400,1.655228);
   f_598084->SetSavedPoint(401,1.66454);
   f_598084->SetSavedPoint(402,1.673874);
   f_598084->SetSavedPoint(403,1.68323);
   f_598084->SetSavedPoint(404,1.692608);
   f_598084->SetSavedPoint(405,1.702007);
   f_598084->SetSavedPoint(406,1.711426);
   f_598084->SetSavedPoint(407,1.720866);
   f_598084->SetSavedPoint(408,1.730325);
   f_598084->SetSavedPoint(409,1.739803);
   f_598084->SetSavedPoint(410,1.7493);
   f_598084->SetSavedPoint(411,1.758815);
   f_598084->SetSavedPoint(412,1.768348);
   f_598084->SetSavedPoint(413,1.777897);
   f_598084->SetSavedPoint(414,1.787463);
   f_598084->SetSavedPoint(415,1.797046);
   f_598084->SetSavedPoint(416,1.806643);
   f_598084->SetSavedPoint(417,1.816256);
   f_598084->SetSavedPoint(418,1.825883);
   f_598084->SetSavedPoint(419,1.835523);
   f_598084->SetSavedPoint(420,1.845177);
   f_598084->SetSavedPoint(421,1.854844);
   f_598084->SetSavedPoint(422,1.864522);
   f_598084->SetSavedPoint(423,1.874212);
   f_598084->SetSavedPoint(424,1.883913);
   f_598084->SetSavedPoint(425,1.893624);
   f_598084->SetSavedPoint(426,1.903345);
   f_598084->SetSavedPoint(427,1.913075);
   f_598084->SetSavedPoint(428,1.922813);
   f_598084->SetSavedPoint(429,1.93256);
   f_598084->SetSavedPoint(430,1.942313);
   f_598084->SetSavedPoint(431,1.952073);
   f_598084->SetSavedPoint(432,1.961838);
   f_598084->SetSavedPoint(433,1.971609);
   f_598084->SetSavedPoint(434,1.981385);
   f_598084->SetSavedPoint(435,1.991164);
   f_598084->SetSavedPoint(436,2.000946);
   f_598084->SetSavedPoint(437,2.010731);
   f_598084->SetSavedPoint(438,2.020518);
   f_598084->SetSavedPoint(439,2.030306);
   f_598084->SetSavedPoint(440,2.040094);
   f_598084->SetSavedPoint(441,2.049883);
   f_598084->SetSavedPoint(442,2.05967);
   f_598084->SetSavedPoint(443,2.069455);
   f_598084->SetSavedPoint(444,2.079238);
   f_598084->SetSavedPoint(445,2.089017);
   f_598084->SetSavedPoint(446,2.098793);
   f_598084->SetSavedPoint(447,2.108564);
   f_598084->SetSavedPoint(448,2.11833);
   f_598084->SetSavedPoint(449,2.128089);
   f_598084->SetSavedPoint(450,2.137841);
   f_598084->SetSavedPoint(451,2.147585);
   f_598084->SetSavedPoint(452,2.157321);
   f_598084->SetSavedPoint(453,2.167047);
   f_598084->SetSavedPoint(454,2.176764);
   f_598084->SetSavedPoint(455,2.186469);
   f_598084->SetSavedPoint(456,2.196162);
   f_598084->SetSavedPoint(457,2.205843);
   f_598084->SetSavedPoint(458,2.21551);
   f_598084->SetSavedPoint(459,2.225162);
   f_598084->SetSavedPoint(460,2.2348);
   f_598084->SetSavedPoint(461,2.244421);
   f_598084->SetSavedPoint(462,2.254026);
   f_598084->SetSavedPoint(463,2.263612);
   f_598084->SetSavedPoint(464,2.27318);
   f_598084->SetSavedPoint(465,2.282728);
   f_598084->SetSavedPoint(466,2.292256);
   f_598084->SetSavedPoint(467,2.301763);
   f_598084->SetSavedPoint(468,2.311247);
   f_598084->SetSavedPoint(469,2.320708);
   f_598084->SetSavedPoint(470,2.330144);
   f_598084->SetSavedPoint(471,2.339556);
   f_598084->SetSavedPoint(472,2.348941);
   f_598084->SetSavedPoint(473,2.3583);
   f_598084->SetSavedPoint(474,2.36763);
   f_598084->SetSavedPoint(475,2.376932);
   f_598084->SetSavedPoint(476,2.386204);
   f_598084->SetSavedPoint(477,2.395444);
   f_598084->SetSavedPoint(478,2.404653);
   f_598084->SetSavedPoint(479,2.413829);
   f_598084->SetSavedPoint(480,2.422971);
   f_598084->SetSavedPoint(481,2.432078);
   f_598084->SetSavedPoint(482,2.441149);
   f_598084->SetSavedPoint(483,2.450184);
   f_598084->SetSavedPoint(484,2.45918);
   f_598084->SetSavedPoint(485,2.468137);
   f_598084->SetSavedPoint(486,2.477053);
   f_598084->SetSavedPoint(487,2.485929);
   f_598084->SetSavedPoint(488,2.494762);
   f_598084->SetSavedPoint(489,2.503552);
   f_598084->SetSavedPoint(490,2.512297);
   f_598084->SetSavedPoint(491,2.520997);
   f_598084->SetSavedPoint(492,2.52965);
   f_598084->SetSavedPoint(493,2.538256);
   f_598084->SetSavedPoint(494,2.546812);
   f_598084->SetSavedPoint(495,2.555318);
   f_598084->SetSavedPoint(496,2.563773);
   f_598084->SetSavedPoint(497,2.572176);
   f_598084->SetSavedPoint(498,2.580525);
   f_598084->SetSavedPoint(499,2.588819);
   f_598084->SetSavedPoint(500,2.597058);
   f_598084->SetSavedPoint(501,0);
   f_598084->SetSavedPoint(502,1);
   f_598084->SetFillColor(19);
   f_598084->SetFillStyle(0);
   f_598084->SetMarkerStyle(20);
   f_598084->SetMarkerSize(1.2);
   f_598084->SetLineColor(8);
   f_598084->SetLineWidth(3);
   f_598084->GetXaxis()->SetNdivisions(505);
   f_598084->GetXaxis()->SetLabelFont(132);
   f_598084->GetXaxis()->SetLabelOffset(0.015);
   f_598084->GetXaxis()->SetLabelSize(0.05);
   f_598084->GetXaxis()->SetTitleSize(0.06);
   f_598084->GetXaxis()->SetTitleFont(132);
   f_598084->GetYaxis()->SetLabelFont(132);
   f_598084->GetYaxis()->SetLabelSize(0.05);
   f_598084->GetYaxis()->SetTitleSize(0.06);
   f_598084->GetYaxis()->SetTitleFont(42);
   f_598084->SetParameter(0,0);
   f_598084->SetParError(0,0);
   f_598084->SetParLimits(0,0,0);
   f_598084->SetParameter(1,0);
   f_598084->SetParError(1,0);
   f_598084->SetParLimits(1,0,0);
   f_598084->SetParameter(2,0);
   f_598084->SetParError(2,0);
   f_598084->SetParLimits(2,0,0);
   f_598084->SetParameter(3,0);
   f_598084->SetParError(3,0);
   f_598084->SetParLimits(3,0,0);
   f_598084->SetParameter(4,0);
   f_598084->SetParError(4,0);
   f_598084->SetParLimits(4,0,0);
   f_598084->SetParameter(5,0);
   f_598084->SetParError(5,0);
   f_598084->SetParLimits(5,0,0);
   f_598084->Draw("same");
   
   Double_t Graph0_fx59[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph0_fy59[203] = {
   0.5311104,
   0.5259685,
   0.5211269,
   0.5165623,
   0.5122545,
   0.508186,
   0.5043421,
   0.5007107,
   0.4972824,
   0.49405,
   0.491009,
   0.4881572,
   0.4854945,
   0.483023,
   0.4807468,
   0.478672,
   0.4768066,
   0.4751601,
   0.4737441,
   0.4725714,
   0.4716564,
   0.471015,
   0.4706643,
   0.4706225,
   0.4709092,
   0.4715447,
   0.4725506,
   0.473949,
   0.475763,
   0.4780164,
   0.4807335,
   0.4839392,
   0.4876589,
   0.4919182,
   0.4967431,
   0.5021599,
   0.5081949,
   0.5148745,
   0.5222252,
   0.5302731,
   0.5390445,
   0.5485652,
   0.5588609,
   0.5699566,
   0.5818771,
   0.5946464,
   0.6082882,
   0.6228252,
   0.6382794,
   0.6546718,
   0.6720226,
   0.690351,
   0.7096747,
   0.7300106,
   0.7513741,
   0.7737789,
   0.7972377,
   0.8217612,
   0.8473585,
   0.8740369,
   0.9018017,
   0.9306563,
   0.9606018,
   0.991637,
   1.023758,
   1.05696,
   1.091234,
   1.126567,
   1.162947,
   1.200356,
   1.238773,
   1.278175,
   1.318534,
   1.359821,
   1.402001,
   1.445037,
   1.488885,
   1.533501,
   1.578835,
   1.624831,
   1.671431,
   1.718573,
   1.766186,
   1.8142,
   1.862536,
   1.911112,
   1.959839,
   2.008625,
   2.057371,
   2.105974,
   2.154324,
   2.202308,
   2.249805,
   2.29669,
   2.342831,
   2.388092,
   2.43233,
   2.475399,
   2.517145,
   2.557409,
   2.596028,
   2.508315,
   2.477137,
   2.443595,
   2.407895,
   2.370236,
   2.330814,
   2.28982,
   2.247435,
   2.203839,
   2.1592,
   2.113683,
   2.067445,
   2.020635,
   1.973396,
   1.925863,
   1.878164,
   1.830421,
   1.782746,
   1.735248,
   1.688026,
   1.641173,
   1.594777,
   1.548917,
   1.503669,
   1.459098,
   1.415269,
   1.372237,
   1.330054,
   1.288765,
   1.248411,
   1.209028,
   1.170648,
   1.133298,
   1.096999,
   1.061773,
   1.027633,
   0.9945918,
   0.9626575,
   0.9318355,
   0.9021283,
   0.8735355,
   0.8460541,
   0.819679,
   0.7944027,
   0.7702156,
   0.7471061,
   0.7250612,
   0.7040659,
   0.6841038,
   0.6651572,
   0.6472072,
   0.6302335,
   0.6142151,
   0.5991297,
   0.5849544,
   0.5716655,
   0.5592386,
   0.5476488,
   0.5368704,
   0.5268776,
   0.5176441,
   0.5091432,
   0.501348,
   0.4942316,
   0.4877668,
   0.4819263,
   0.476683,
   0.4720097,
   0.4678793,
   0.4642651,
   0.4611403,
   0.4584788,
   0.4562545,
   0.4544419,
   0.453016,
   0.4519524,
   0.4512271,
   0.450817,
   0.4506998,
   0.4508539,
   0.4512586,
   0.4518944,
   0.4527425,
   0.4537857,
   0.4550075,
   0.4563932,
   0.4579291,
   0.4596032,
   0.4614046,
   0.4633246,
   0.4653555,
   0.4674918,
   0.4697294,
   0.4720662,
   0.4745019,
   0.4770378,
   0.4796775,
   0.4824261,
   0.4852907,
   0.4882801,
   0.4914049,
   0.5311104};
   TGraph *graph = new TGraph(203,Graph0_fx59,Graph0_fy59);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph59 = new TH1F("Graph_Graph59","Graph",203,0,1.1);
   Graph_Graph59->SetMinimum(0.236167);
   Graph_Graph59->SetMaximum(2.810561);
   Graph_Graph59->SetDirectory(0);
   Graph_Graph59->SetStats(0);
   Graph_Graph59->SetMarkerStyle(20);
   Graph_Graph59->SetMarkerSize(1.2);
   Graph_Graph59->GetXaxis()->SetNdivisions(505);
   Graph_Graph59->GetXaxis()->SetLabelFont(132);
   Graph_Graph59->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph59->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph59->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph59->GetXaxis()->SetTitleFont(132);
   Graph_Graph59->GetYaxis()->SetLabelFont(132);
   Graph_Graph59->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph59->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph59->GetYaxis()->SetTitleFont(42);
   Graph_Graph59->GetZaxis()->SetLabelFont(132);
   Graph_Graph59->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph59->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph59->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph59);
   
   graph->Draw("flc");
   
   TF1 *f_595085 = new TF1("*f_5950",0,1,7);
    //The original function : f_5950 had originally been created by:
    //TF1 *f_5950 = new TF1("f_5950",f_5950,0,1,7);
   f_595085->SetRange(0,1);
   f_595085->SetName("f_5950");
   f_595085->SetTitle("f_5950");
   f_595085->SetNpx(500);
   f_595085->SetSavedPoint(0,1.244474);
   f_595085->SetSavedPoint(1,1.246807);
   f_595085->SetSavedPoint(2,1.248805);
   f_595085->SetSavedPoint(3,1.250475);
   f_595085->SetSavedPoint(4,1.251828);
   f_595085->SetSavedPoint(5,1.252871);
   f_595085->SetSavedPoint(6,1.253613);
   f_595085->SetSavedPoint(7,1.254063);
   f_595085->SetSavedPoint(8,1.254228);
   f_595085->SetSavedPoint(9,1.254118);
   f_595085->SetSavedPoint(10,1.253739);
   f_595085->SetSavedPoint(11,1.253099);
   f_595085->SetSavedPoint(12,1.252207);
   f_595085->SetSavedPoint(13,1.251069);
   f_595085->SetSavedPoint(14,1.249694);
   f_595085->SetSavedPoint(15,1.248089);
   f_595085->SetSavedPoint(16,1.24626);
   f_595085->SetSavedPoint(17,1.244216);
   f_595085->SetSavedPoint(18,1.241962);
   f_595085->SetSavedPoint(19,1.239506);
   f_595085->SetSavedPoint(20,1.236854);
   f_595085->SetSavedPoint(21,1.234013);
   f_595085->SetSavedPoint(22,1.23099);
   f_595085->SetSavedPoint(23,1.227791);
   f_595085->SetSavedPoint(24,1.224421);
   f_595085->SetSavedPoint(25,1.220888);
   f_595085->SetSavedPoint(26,1.217198);
   f_595085->SetSavedPoint(27,1.213355);
   f_595085->SetSavedPoint(28,1.209366);
   f_595085->SetSavedPoint(29,1.205237);
   f_595085->SetSavedPoint(30,1.200973);
   f_595085->SetSavedPoint(31,1.19658);
   f_595085->SetSavedPoint(32,1.192063);
   f_595085->SetSavedPoint(33,1.187427);
   f_595085->SetSavedPoint(34,1.182677);
   f_595085->SetSavedPoint(35,1.17782);
   f_595085->SetSavedPoint(36,1.172858);
   f_595085->SetSavedPoint(37,1.167798);
   f_595085->SetSavedPoint(38,1.162644);
   f_595085->SetSavedPoint(39,1.157401);
   f_595085->SetSavedPoint(40,1.152073);
   f_595085->SetSavedPoint(41,1.146665);
   f_595085->SetSavedPoint(42,1.141182);
   f_595085->SetSavedPoint(43,1.135626);
   f_595085->SetSavedPoint(44,1.130003);
   f_595085->SetSavedPoint(45,1.124318);
   f_595085->SetSavedPoint(46,1.118572);
   f_595085->SetSavedPoint(47,1.112772);
   f_595085->SetSavedPoint(48,1.10692);
   f_595085->SetSavedPoint(49,1.10102);
   f_595085->SetSavedPoint(50,1.095076);
   f_595085->SetSavedPoint(51,1.089092);
   f_595085->SetSavedPoint(52,1.08307);
   f_595085->SetSavedPoint(53,1.077015);
   f_595085->SetSavedPoint(54,1.07093);
   f_595085->SetSavedPoint(55,1.064818);
   f_595085->SetSavedPoint(56,1.058681);
   f_595085->SetSavedPoint(57,1.052524);
   f_595085->SetSavedPoint(58,1.04635);
   f_595085->SetSavedPoint(59,1.04016);
   f_595085->SetSavedPoint(60,1.033958);
   f_595085->SetSavedPoint(61,1.027747);
   f_595085->SetSavedPoint(62,1.02153);
   f_595085->SetSavedPoint(63,1.015309);
   f_595085->SetSavedPoint(64,1.009086);
   f_595085->SetSavedPoint(65,1.002865);
   f_595085->SetSavedPoint(66,0.9966477);
   f_595085->SetSavedPoint(67,0.9904361);
   f_595085->SetSavedPoint(68,0.9842328);
   f_595085->SetSavedPoint(69,0.97804);
   f_595085->SetSavedPoint(70,0.9718599);
   f_595085->SetSavedPoint(71,0.9656946);
   f_595085->SetSavedPoint(72,0.9595461);
   f_595085->SetSavedPoint(73,0.9534164);
   f_595085->SetSavedPoint(74,0.9473073);
   f_595085->SetSavedPoint(75,0.9412208);
   f_595085->SetSavedPoint(76,0.9351585);
   f_595085->SetSavedPoint(77,0.9291223);
   f_595085->SetSavedPoint(78,0.9231138);
   f_595085->SetSavedPoint(79,0.9171346);
   f_595085->SetSavedPoint(80,0.9111862);
   f_595085->SetSavedPoint(81,0.9052702);
   f_595085->SetSavedPoint(82,0.8993881);
   f_595085->SetSavedPoint(83,0.8935411);
   f_595085->SetSavedPoint(84,0.8877306);
   f_595085->SetSavedPoint(85,0.8819579);
   f_595085->SetSavedPoint(86,0.8762243);
   f_595085->SetSavedPoint(87,0.8705309);
   f_595085->SetSavedPoint(88,0.8648789);
   f_595085->SetSavedPoint(89,0.8592693);
   f_595085->SetSavedPoint(90,0.8537032);
   f_595085->SetSavedPoint(91,0.8481815);
   f_595085->SetSavedPoint(92,0.8427053);
   f_595085->SetSavedPoint(93,0.8372753);
   f_595085->SetSavedPoint(94,0.8318926);
   f_595085->SetSavedPoint(95,0.8265578);
   f_595085->SetSavedPoint(96,0.8212717);
   f_595085->SetSavedPoint(97,0.8160351);
   f_595085->SetSavedPoint(98,0.8108486);
   f_595085->SetSavedPoint(99,0.8057129);
   f_595085->SetSavedPoint(100,0.8006286);
   f_595085->SetSavedPoint(101,0.7955963);
   f_595085->SetSavedPoint(102,0.7906164);
   f_595085->SetSavedPoint(103,0.7856895);
   f_595085->SetSavedPoint(104,0.780816);
   f_595085->SetSavedPoint(105,0.7759964);
   f_595085->SetSavedPoint(106,0.7712309);
   f_595085->SetSavedPoint(107,0.7665201);
   f_595085->SetSavedPoint(108,0.761864);
   f_595085->SetSavedPoint(109,0.7572632);
   f_595085->SetSavedPoint(110,0.7527177);
   f_595085->SetSavedPoint(111,0.7482278);
   f_595085->SetSavedPoint(112,0.7437937);
   f_595085->SetSavedPoint(113,0.7394156);
   f_595085->SetSavedPoint(114,0.7350935);
   f_595085->SetSavedPoint(115,0.7308277);
   f_595085->SetSavedPoint(116,0.726618);
   f_595085->SetSavedPoint(117,0.7224646);
   f_595085->SetSavedPoint(118,0.7183676);
   f_595085->SetSavedPoint(119,0.7143268);
   f_595085->SetSavedPoint(120,0.7103422);
   f_595085->SetSavedPoint(121,0.7064139);
   f_595085->SetSavedPoint(122,0.7025416);
   f_595085->SetSavedPoint(123,0.6987253);
   f_595085->SetSavedPoint(124,0.6949649);
   f_595085->SetSavedPoint(125,0.6912602);
   f_595085->SetSavedPoint(126,0.687611);
   f_595085->SetSavedPoint(127,0.6840172);
   f_595085->SetSavedPoint(128,0.6804784);
   f_595085->SetSavedPoint(129,0.6769946);
   f_595085->SetSavedPoint(130,0.6735654);
   f_595085->SetSavedPoint(131,0.6701906);
   f_595085->SetSavedPoint(132,0.6668698);
   f_595085->SetSavedPoint(133,0.6636029);
   f_595085->SetSavedPoint(134,0.6603893);
   f_595085->SetSavedPoint(135,0.6572289);
   f_595085->SetSavedPoint(136,0.6541212);
   f_595085->SetSavedPoint(137,0.651066);
   f_595085->SetSavedPoint(138,0.6480627);
   f_595085->SetSavedPoint(139,0.645111);
   f_595085->SetSavedPoint(140,0.6422106);
   f_595085->SetSavedPoint(141,0.6393609);
   f_595085->SetSavedPoint(142,0.6365616);
   f_595085->SetSavedPoint(143,0.6338122);
   f_595085->SetSavedPoint(144,0.6311122);
   f_595085->SetSavedPoint(145,0.6284612);
   f_595085->SetSavedPoint(146,0.6258588);
   f_595085->SetSavedPoint(147,0.6233044);
   f_595085->SetSavedPoint(148,0.6207975);
   f_595085->SetSavedPoint(149,0.6183377);
   f_595085->SetSavedPoint(150,0.6159244);
   f_595085->SetSavedPoint(151,0.6135571);
   f_595085->SetSavedPoint(152,0.6112353);
   f_595085->SetSavedPoint(153,0.6089585);
   f_595085->SetSavedPoint(154,0.6067262);
   f_595085->SetSavedPoint(155,0.6045377);
   f_595085->SetSavedPoint(156,0.6023926);
   f_595085->SetSavedPoint(157,0.6002904);
   f_595085->SetSavedPoint(158,0.5982304);
   f_595085->SetSavedPoint(159,0.5962121);
   f_595085->SetSavedPoint(160,0.594235);
   f_595085->SetSavedPoint(161,0.5922984);
   f_595085->SetSavedPoint(162,0.5904019);
   f_595085->SetSavedPoint(163,0.5885449);
   f_595085->SetSavedPoint(164,0.5867268);
   f_595085->SetSavedPoint(165,0.5849471);
   f_595085->SetSavedPoint(166,0.5832052);
   f_595085->SetSavedPoint(167,0.5815005);
   f_595085->SetSavedPoint(168,0.5798324);
   f_595085->SetSavedPoint(169,0.5782005);
   f_595085->SetSavedPoint(170,0.5766041);
   f_595085->SetSavedPoint(171,0.5750428);
   f_595085->SetSavedPoint(172,0.5735158);
   f_595085->SetSavedPoint(173,0.5720227);
   f_595085->SetSavedPoint(174,0.570563);
   f_595085->SetSavedPoint(175,0.5691361);
   f_595085->SetSavedPoint(176,0.5677414);
   f_595085->SetSavedPoint(177,0.5663784);
   f_595085->SetSavedPoint(178,0.5650467);
   f_595085->SetSavedPoint(179,0.5637455);
   f_595085->SetSavedPoint(180,0.5624745);
   f_595085->SetSavedPoint(181,0.5612331);
   f_595085->SetSavedPoint(182,0.5600208);
   f_595085->SetSavedPoint(183,0.5588371);
   f_595085->SetSavedPoint(184,0.5576815);
   f_595085->SetSavedPoint(185,0.5565535);
   f_595085->SetSavedPoint(186,0.5554526);
   f_595085->SetSavedPoint(187,0.5543783);
   f_595085->SetSavedPoint(188,0.5533303);
   f_595085->SetSavedPoint(189,0.5523079);
   f_595085->SetSavedPoint(190,0.5513108);
   f_595085->SetSavedPoint(191,0.5503385);
   f_595085->SetSavedPoint(192,0.5493906);
   f_595085->SetSavedPoint(193,0.5484666);
   f_595085->SetSavedPoint(194,0.5475662);
   f_595085->SetSavedPoint(195,0.5466889);
   f_595085->SetSavedPoint(196,0.5458344);
   f_595085->SetSavedPoint(197,0.5450022);
   f_595085->SetSavedPoint(198,0.5441919);
   f_595085->SetSavedPoint(199,0.5434033);
   f_595085->SetSavedPoint(200,0.5426359);
   f_595085->SetSavedPoint(201,0.5418895);
   f_595085->SetSavedPoint(202,0.5411636);
   f_595085->SetSavedPoint(203,0.540458);
   f_595085->SetSavedPoint(204,0.5397723);
   f_595085->SetSavedPoint(205,0.5391063);
   f_595085->SetSavedPoint(206,0.5384596);
   f_595085->SetSavedPoint(207,0.5378321);
   f_595085->SetSavedPoint(208,0.5372233);
   f_595085->SetSavedPoint(209,0.5366332);
   f_595085->SetSavedPoint(210,0.5360615);
   f_595085->SetSavedPoint(211,0.5355079);
   f_595085->SetSavedPoint(212,0.5349722);
   f_595085->SetSavedPoint(213,0.5344543);
   f_595085->SetSavedPoint(214,0.533954);
   f_595085->SetSavedPoint(215,0.533471);
   f_595085->SetSavedPoint(216,0.5330054);
   f_595085->SetSavedPoint(217,0.5325568);
   f_595085->SetSavedPoint(218,0.5321253);
   f_595085->SetSavedPoint(219,0.5317106);
   f_595085->SetSavedPoint(220,0.5313127);
   f_595085->SetSavedPoint(221,0.5309316);
   f_595085->SetSavedPoint(222,0.5305671);
   f_595085->SetSavedPoint(223,0.5302192);
   f_595085->SetSavedPoint(224,0.5298879);
   f_595085->SetSavedPoint(225,0.5295731);
   f_595085->SetSavedPoint(226,0.5292749);
   f_595085->SetSavedPoint(227,0.5289933);
   f_595085->SetSavedPoint(228,0.5287282);
   f_595085->SetSavedPoint(229,0.5284798);
   f_595085->SetSavedPoint(230,0.5282481);
   f_595085->SetSavedPoint(231,0.5280332);
   f_595085->SetSavedPoint(232,0.5278351);
   f_595085->SetSavedPoint(233,0.527654);
   f_595085->SetSavedPoint(234,0.52749);
   f_595085->SetSavedPoint(235,0.5273432);
   f_595085->SetSavedPoint(236,0.5272138);
   f_595085->SetSavedPoint(237,0.527102);
   f_595085->SetSavedPoint(238,0.5270078);
   f_595085->SetSavedPoint(239,0.5269317);
   f_595085->SetSavedPoint(240,0.5268736);
   f_595085->SetSavedPoint(241,0.526834);
   f_595085->SetSavedPoint(242,0.526813);
   f_595085->SetSavedPoint(243,0.5268108);
   f_595085->SetSavedPoint(244,0.5268279);
   f_595085->SetSavedPoint(245,0.5268645);
   f_595085->SetSavedPoint(246,0.5269208);
   f_595085->SetSavedPoint(247,0.5269973);
   f_595085->SetSavedPoint(248,0.5270942);
   f_595085->SetSavedPoint(249,0.5272119);
   f_595085->SetSavedPoint(250,0.5273509);
   f_595085->SetSavedPoint(251,0.5275115);
   f_595085->SetSavedPoint(252,0.527694);
   f_595085->SetSavedPoint(253,0.527899);
   f_595085->SetSavedPoint(254,0.5281269);
   f_595085->SetSavedPoint(255,0.528378);
   f_595085->SetSavedPoint(256,0.528653);
   f_595085->SetSavedPoint(257,0.5289523);
   f_595085->SetSavedPoint(258,0.5292763);
   f_595085->SetSavedPoint(259,0.5296256);
   f_595085->SetSavedPoint(260,0.5300008);
   f_595085->SetSavedPoint(261,0.5304024);
   f_595085->SetSavedPoint(262,0.5308308);
   f_595085->SetSavedPoint(263,0.5312868);
   f_595085->SetSavedPoint(264,0.531771);
   f_595085->SetSavedPoint(265,0.5322838);
   f_595085->SetSavedPoint(266,0.5328259);
   f_595085->SetSavedPoint(267,0.5333981);
   f_595085->SetSavedPoint(268,0.5340008);
   f_595085->SetSavedPoint(269,0.5346349);
   f_595085->SetSavedPoint(270,0.5353009);
   f_595085->SetSavedPoint(271,0.5359995);
   f_595085->SetSavedPoint(272,0.5367315);
   f_595085->SetSavedPoint(273,0.5374976);
   f_595085->SetSavedPoint(274,0.5382985);
   f_595085->SetSavedPoint(275,0.5391349);
   f_595085->SetSavedPoint(276,0.5400077);
   f_595085->SetSavedPoint(277,0.5409175);
   f_595085->SetSavedPoint(278,0.5418652);
   f_595085->SetSavedPoint(279,0.5428516);
   f_595085->SetSavedPoint(280,0.5438774);
   f_595085->SetSavedPoint(281,0.5449435);
   f_595085->SetSavedPoint(282,0.5460507);
   f_595085->SetSavedPoint(283,0.5471999);
   f_595085->SetSavedPoint(284,0.5483919);
   f_595085->SetSavedPoint(285,0.5496276);
   f_595085->SetSavedPoint(286,0.5509078);
   f_595085->SetSavedPoint(287,0.5522335);
   f_595085->SetSavedPoint(288,0.5536056);
   f_595085->SetSavedPoint(289,0.5550248);
   f_595085->SetSavedPoint(290,0.5564923);
   f_595085->SetSavedPoint(291,0.5580088);
   f_595085->SetSavedPoint(292,0.5595754);
   f_595085->SetSavedPoint(293,0.5611929);
   f_595085->SetSavedPoint(294,0.5628624);
   f_595085->SetSavedPoint(295,0.5645848);
   f_595085->SetSavedPoint(296,0.566361);
   f_595085->SetSavedPoint(297,0.5681921);
   f_595085->SetSavedPoint(298,0.570079);
   f_595085->SetSavedPoint(299,0.5720227);
   f_595085->SetSavedPoint(300,0.5740242);
   f_595085->SetSavedPoint(301,0.5760846);
   f_595085->SetSavedPoint(302,0.5782048);
   f_595085->SetSavedPoint(303,0.5803859);
   f_595085->SetSavedPoint(304,0.5826288);
   f_595085->SetSavedPoint(305,0.5849347);
   f_595085->SetSavedPoint(306,0.5873046);
   f_595085->SetSavedPoint(307,0.5897394);
   f_595085->SetSavedPoint(308,0.5922403);
   f_595085->SetSavedPoint(309,0.5948082);
   f_595085->SetSavedPoint(310,0.5974444);
   f_595085->SetSavedPoint(311,0.6001497);
   f_595085->SetSavedPoint(312,0.6029252);
   f_595085->SetSavedPoint(313,0.6057721);
   f_595085->SetSavedPoint(314,0.6086913);
   f_595085->SetSavedPoint(315,0.611684);
   f_595085->SetSavedPoint(316,0.6147513);
   f_595085->SetSavedPoint(317,0.617894);
   f_595085->SetSavedPoint(318,0.6211135);
   f_595085->SetSavedPoint(319,0.6244106);
   f_595085->SetSavedPoint(320,0.6277866);
   f_595085->SetSavedPoint(321,0.6312423);
   f_595085->SetSavedPoint(322,0.634779);
   f_595085->SetSavedPoint(323,0.6383977);
   f_595085->SetSavedPoint(324,0.6420993);
   f_595085->SetSavedPoint(325,0.6458851);
   f_595085->SetSavedPoint(326,0.649756);
   f_595085->SetSavedPoint(327,0.6537132);
   f_595085->SetSavedPoint(328,0.6577576);
   f_595085->SetSavedPoint(329,0.6618902);
   f_595085->SetSavedPoint(330,0.6661122);
   f_595085->SetSavedPoint(331,0.6704246);
   f_595085->SetSavedPoint(332,0.6748284);
   f_595085->SetSavedPoint(333,0.6793246);
   f_595085->SetSavedPoint(334,0.6839142);
   f_595085->SetSavedPoint(335,0.6885982);
   f_595085->SetSavedPoint(336,0.6933777);
   f_595085->SetSavedPoint(337,0.6982536);
   f_595085->SetSavedPoint(338,0.7032269);
   f_595085->SetSavedPoint(339,0.7082986);
   f_595085->SetSavedPoint(340,0.7134697);
   f_595085->SetSavedPoint(341,0.718741);
   f_595085->SetSavedPoint(342,0.7241136);
   f_595085->SetSavedPoint(343,0.7295883);
   f_595085->SetSavedPoint(344,0.7351662);
   f_595085->SetSavedPoint(345,0.740848);
   f_595085->SetSavedPoint(346,0.7466347);
   f_595085->SetSavedPoint(347,0.7525272);
   f_595085->SetSavedPoint(348,0.7585263);
   f_595085->SetSavedPoint(349,0.7646329);
   f_595085->SetSavedPoint(350,0.7708477);
   f_595085->SetSavedPoint(351,0.7771717);
   f_595085->SetSavedPoint(352,0.7836057);
   f_595085->SetSavedPoint(353,0.7901503);
   f_595085->SetSavedPoint(354,0.7968064);
   f_595085->SetSavedPoint(355,0.8035747);
   f_595085->SetSavedPoint(356,0.810456);
   f_595085->SetSavedPoint(357,0.8174509);
   f_595085->SetSavedPoint(358,0.8245601);
   f_595085->SetSavedPoint(359,0.8317844);
   f_595085->SetSavedPoint(360,0.8391243);
   f_595085->SetSavedPoint(361,0.8465805);
   f_595085->SetSavedPoint(362,0.8541536);
   f_595085->SetSavedPoint(363,0.8618441);
   f_595085->SetSavedPoint(364,0.8696526);
   f_595085->SetSavedPoint(365,0.8775796);
   f_595085->SetSavedPoint(366,0.8856257);
   f_595085->SetSavedPoint(367,0.8937912);
   f_595085->SetSavedPoint(368,0.9020768);
   f_595085->SetSavedPoint(369,0.9104826);
   f_595085->SetSavedPoint(370,0.9190093);
   f_595085->SetSavedPoint(371,0.927657);
   f_595085->SetSavedPoint(372,0.9364262);
   f_595085->SetSavedPoint(373,0.9453172);
   f_595085->SetSavedPoint(374,0.9543301);
   f_595085->SetSavedPoint(375,0.9634654);
   f_595085->SetSavedPoint(376,0.9727231);
   f_595085->SetSavedPoint(377,0.9821034);
   f_595085->SetSavedPoint(378,0.9916066);
   f_595085->SetSavedPoint(379,1.001233);
   f_595085->SetSavedPoint(380,1.010982);
   f_595085->SetSavedPoint(381,1.020853);
   f_595085->SetSavedPoint(382,1.030848);
   f_595085->SetSavedPoint(383,1.040966);
   f_595085->SetSavedPoint(384,1.051207);
   f_595085->SetSavedPoint(385,1.06157);
   f_595085->SetSavedPoint(386,1.072056);
   f_595085->SetSavedPoint(387,1.082665);
   f_595085->SetSavedPoint(388,1.093395);
   f_595085->SetSavedPoint(389,1.104248);
   f_595085->SetSavedPoint(390,1.115221);
   f_595085->SetSavedPoint(391,1.126316);
   f_595085->SetSavedPoint(392,1.137532);
   f_595085->SetSavedPoint(393,1.148868);
   f_595085->SetSavedPoint(394,1.160323);
   f_595085->SetSavedPoint(395,1.171898);
   f_595085->SetSavedPoint(396,1.183592);
   f_595085->SetSavedPoint(397,1.195403);
   f_595085->SetSavedPoint(398,1.207331);
   f_595085->SetSavedPoint(399,1.219376);
   f_595085->SetSavedPoint(400,1.231537);
   f_595085->SetSavedPoint(401,1.243812);
   f_595085->SetSavedPoint(402,1.256201);
   f_595085->SetSavedPoint(403,1.268703);
   f_595085->SetSavedPoint(404,1.281317);
   f_595085->SetSavedPoint(405,1.294041);
   f_595085->SetSavedPoint(406,1.306876);
   f_595085->SetSavedPoint(407,1.319818);
   f_595085->SetSavedPoint(408,1.332868);
   f_595085->SetSavedPoint(409,1.346024);
   f_595085->SetSavedPoint(410,1.359284);
   f_595085->SetSavedPoint(411,1.372647);
   f_595085->SetSavedPoint(412,1.386112);
   f_595085->SetSavedPoint(413,1.399676);
   f_595085->SetSavedPoint(414,1.413339);
   f_595085->SetSavedPoint(415,1.427099);
   f_595085->SetSavedPoint(416,1.440954);
   f_595085->SetSavedPoint(417,1.454901);
   f_595085->SetSavedPoint(418,1.46894);
   f_595085->SetSavedPoint(419,1.483068);
   f_595085->SetSavedPoint(420,1.497283);
   f_595085->SetSavedPoint(421,1.511583);
   f_595085->SetSavedPoint(422,1.525967);
   f_595085->SetSavedPoint(423,1.54043);
   f_595085->SetSavedPoint(424,1.554972);
   f_595085->SetSavedPoint(425,1.56959);
   f_595085->SetSavedPoint(426,1.584282);
   f_595085->SetSavedPoint(427,1.599044);
   f_595085->SetSavedPoint(428,1.613875);
   f_595085->SetSavedPoint(429,1.628771);
   f_595085->SetSavedPoint(430,1.64373);
   f_595085->SetSavedPoint(431,1.658748);
   f_595085->SetSavedPoint(432,1.673824);
   f_595085->SetSavedPoint(433,1.688953);
   f_595085->SetSavedPoint(434,1.704134);
   f_595085->SetSavedPoint(435,1.719362);
   f_595085->SetSavedPoint(436,1.734634);
   f_595085->SetSavedPoint(437,1.749947);
   f_595085->SetSavedPoint(438,1.765297);
   f_595085->SetSavedPoint(439,1.780681);
   f_595085->SetSavedPoint(440,1.796096);
   f_595085->SetSavedPoint(441,1.811537);
   f_595085->SetSavedPoint(442,1.827001);
   f_595085->SetSavedPoint(443,1.842483);
   f_595085->SetSavedPoint(444,1.85798);
   f_595085->SetSavedPoint(445,1.873488);
   f_595085->SetSavedPoint(446,1.889002);
   f_595085->SetSavedPoint(447,1.904518);
   f_595085->SetSavedPoint(448,1.920031);
   f_595085->SetSavedPoint(449,1.935538);
   f_595085->SetSavedPoint(450,1.951033);
   f_595085->SetSavedPoint(451,1.966512);
   f_595085->SetSavedPoint(452,1.98197);
   f_595085->SetSavedPoint(453,1.997402);
   f_595085->SetSavedPoint(454,2.012804);
   f_595085->SetSavedPoint(455,2.028168);
   f_595085->SetSavedPoint(456,2.043492);
   f_595085->SetSavedPoint(457,2.058769);
   f_595085->SetSavedPoint(458,2.073993);
   f_595085->SetSavedPoint(459,2.08916);
   f_595085->SetSavedPoint(460,2.104264);
   f_595085->SetSavedPoint(461,2.119298);
   f_595085->SetSavedPoint(462,2.134256);
   f_595085->SetSavedPoint(463,2.149134);
   f_595085->SetSavedPoint(464,2.163924);
   f_595085->SetSavedPoint(465,2.17862);
   f_595085->SetSavedPoint(466,2.193217);
   f_595085->SetSavedPoint(467,2.207706);
   f_595085->SetSavedPoint(468,2.222082);
   f_595085->SetSavedPoint(469,2.236339);
   f_595085->SetSavedPoint(470,2.250468);
   f_595085->SetSavedPoint(471,2.264463);
   f_595085->SetSavedPoint(472,2.278318);
   f_595085->SetSavedPoint(473,2.292024);
   f_595085->SetSavedPoint(474,2.305574);
   f_595085->SetSavedPoint(475,2.31896);
   f_595085->SetSavedPoint(476,2.332176);
   f_595085->SetSavedPoint(477,2.345213);
   f_595085->SetSavedPoint(478,2.358063);
   f_595085->SetSavedPoint(479,2.370718);
   f_595085->SetSavedPoint(480,2.38317);
   f_595085->SetSavedPoint(481,2.395411);
   f_595085->SetSavedPoint(482,2.407432);
   f_595085->SetSavedPoint(483,2.419224);
   f_595085->SetSavedPoint(484,2.430779);
   f_595085->SetSavedPoint(485,2.442087);
   f_595085->SetSavedPoint(486,2.45314);
   f_595085->SetSavedPoint(487,2.463929);
   f_595085->SetSavedPoint(488,2.474443);
   f_595085->SetSavedPoint(489,2.484675);
   f_595085->SetSavedPoint(490,2.494612);
   f_595085->SetSavedPoint(491,2.504247);
   f_595085->SetSavedPoint(492,2.513569);
   f_595085->SetSavedPoint(493,2.522568);
   f_595085->SetSavedPoint(494,2.531234);
   f_595085->SetSavedPoint(495,2.539555);
   f_595085->SetSavedPoint(496,2.547522);
   f_595085->SetSavedPoint(497,2.555124);
   f_595085->SetSavedPoint(498,2.56235);
   f_595085->SetSavedPoint(499,2.569188);
   f_595085->SetSavedPoint(500,2.575628);
   f_595085->SetSavedPoint(501,0);
   f_595085->SetSavedPoint(502,1);
   f_595085->SetFillColor(19);
   f_595085->SetFillStyle(0);
   f_595085->SetMarkerStyle(20);
   f_595085->SetMarkerSize(1.2);
   f_595085->SetLineColor(92);
   f_595085->SetLineWidth(3);
   f_595085->GetXaxis()->SetNdivisions(505);
   f_595085->GetXaxis()->SetLabelFont(132);
   f_595085->GetXaxis()->SetLabelOffset(0.015);
   f_595085->GetXaxis()->SetLabelSize(0.05);
   f_595085->GetXaxis()->SetTitleSize(0.06);
   f_595085->GetXaxis()->SetTitleFont(132);
   f_595085->GetYaxis()->SetLabelFont(132);
   f_595085->GetYaxis()->SetLabelSize(0.05);
   f_595085->GetYaxis()->SetTitleSize(0.06);
   f_595085->GetYaxis()->SetTitleFont(42);
   f_595085->SetParameter(0,0);
   f_595085->SetParError(0,0);
   f_595085->SetParLimits(0,0,0);
   f_595085->SetParameter(1,0);
   f_595085->SetParError(1,0);
   f_595085->SetParLimits(1,0,0);
   f_595085->SetParameter(2,0);
   f_595085->SetParError(2,0);
   f_595085->SetParLimits(2,0,0);
   f_595085->SetParameter(3,0);
   f_595085->SetParError(3,0);
   f_595085->SetParLimits(3,0,0);
   f_595085->SetParameter(4,0);
   f_595085->SetParError(4,0);
   f_595085->SetParLimits(4,0,0);
   f_595085->SetParameter(5,0);
   f_595085->SetParError(5,0);
   f_595085->SetParLimits(5,0,0);
   f_595085->SetParameter(6,0);
   f_595085->SetParError(6,0);
   f_595085->SetParLimits(6,0,0);
   f_595085->Draw("same");
   
   TF1 *f_599086 = new TF1("*f_5990",0,1,1);
    //The original function : f_5990 had originally been created by:
    //TF1 *f_5990 = new TF1("f_5990",f_5990,0,1,1);
   f_599086->SetRange(0,1);
   f_599086->SetName("f_5990");
   f_599086->SetTitle("f_5990");
   f_599086->SetNpx(500);
   f_599086->SetSavedPoint(0,1);
   f_599086->SetSavedPoint(1,1);
   f_599086->SetSavedPoint(2,1);
   f_599086->SetSavedPoint(3,1);
   f_599086->SetSavedPoint(4,1);
   f_599086->SetSavedPoint(5,1);
   f_599086->SetSavedPoint(6,1);
   f_599086->SetSavedPoint(7,1);
   f_599086->SetSavedPoint(8,1);
   f_599086->SetSavedPoint(9,1);
   f_599086->SetSavedPoint(10,1);
   f_599086->SetSavedPoint(11,1);
   f_599086->SetSavedPoint(12,1);
   f_599086->SetSavedPoint(13,1);
   f_599086->SetSavedPoint(14,1);
   f_599086->SetSavedPoint(15,1);
   f_599086->SetSavedPoint(16,1);
   f_599086->SetSavedPoint(17,1);
   f_599086->SetSavedPoint(18,1);
   f_599086->SetSavedPoint(19,1);
   f_599086->SetSavedPoint(20,1);
   f_599086->SetSavedPoint(21,1);
   f_599086->SetSavedPoint(22,1);
   f_599086->SetSavedPoint(23,1);
   f_599086->SetSavedPoint(24,1);
   f_599086->SetSavedPoint(25,1);
   f_599086->SetSavedPoint(26,1);
   f_599086->SetSavedPoint(27,1);
   f_599086->SetSavedPoint(28,1);
   f_599086->SetSavedPoint(29,1);
   f_599086->SetSavedPoint(30,1);
   f_599086->SetSavedPoint(31,1);
   f_599086->SetSavedPoint(32,1);
   f_599086->SetSavedPoint(33,1);
   f_599086->SetSavedPoint(34,1);
   f_599086->SetSavedPoint(35,1);
   f_599086->SetSavedPoint(36,1);
   f_599086->SetSavedPoint(37,1);
   f_599086->SetSavedPoint(38,1);
   f_599086->SetSavedPoint(39,1);
   f_599086->SetSavedPoint(40,1);
   f_599086->SetSavedPoint(41,1);
   f_599086->SetSavedPoint(42,1);
   f_599086->SetSavedPoint(43,1);
   f_599086->SetSavedPoint(44,1);
   f_599086->SetSavedPoint(45,1);
   f_599086->SetSavedPoint(46,1);
   f_599086->SetSavedPoint(47,1);
   f_599086->SetSavedPoint(48,1);
   f_599086->SetSavedPoint(49,1);
   f_599086->SetSavedPoint(50,1);
   f_599086->SetSavedPoint(51,1);
   f_599086->SetSavedPoint(52,1);
   f_599086->SetSavedPoint(53,1);
   f_599086->SetSavedPoint(54,1);
   f_599086->SetSavedPoint(55,1);
   f_599086->SetSavedPoint(56,1);
   f_599086->SetSavedPoint(57,1);
   f_599086->SetSavedPoint(58,1);
   f_599086->SetSavedPoint(59,1);
   f_599086->SetSavedPoint(60,1);
   f_599086->SetSavedPoint(61,1);
   f_599086->SetSavedPoint(62,1);
   f_599086->SetSavedPoint(63,1);
   f_599086->SetSavedPoint(64,1);
   f_599086->SetSavedPoint(65,1);
   f_599086->SetSavedPoint(66,1);
   f_599086->SetSavedPoint(67,1);
   f_599086->SetSavedPoint(68,1);
   f_599086->SetSavedPoint(69,1);
   f_599086->SetSavedPoint(70,1);
   f_599086->SetSavedPoint(71,1);
   f_599086->SetSavedPoint(72,1);
   f_599086->SetSavedPoint(73,1);
   f_599086->SetSavedPoint(74,1);
   f_599086->SetSavedPoint(75,1);
   f_599086->SetSavedPoint(76,1);
   f_599086->SetSavedPoint(77,1);
   f_599086->SetSavedPoint(78,1);
   f_599086->SetSavedPoint(79,1);
   f_599086->SetSavedPoint(80,1);
   f_599086->SetSavedPoint(81,1);
   f_599086->SetSavedPoint(82,1);
   f_599086->SetSavedPoint(83,1);
   f_599086->SetSavedPoint(84,1);
   f_599086->SetSavedPoint(85,1);
   f_599086->SetSavedPoint(86,1);
   f_599086->SetSavedPoint(87,1);
   f_599086->SetSavedPoint(88,1);
   f_599086->SetSavedPoint(89,1);
   f_599086->SetSavedPoint(90,1);
   f_599086->SetSavedPoint(91,1);
   f_599086->SetSavedPoint(92,1);
   f_599086->SetSavedPoint(93,1);
   f_599086->SetSavedPoint(94,1);
   f_599086->SetSavedPoint(95,1);
   f_599086->SetSavedPoint(96,1);
   f_599086->SetSavedPoint(97,1);
   f_599086->SetSavedPoint(98,1);
   f_599086->SetSavedPoint(99,1);
   f_599086->SetSavedPoint(100,1);
   f_599086->SetSavedPoint(101,1);
   f_599086->SetSavedPoint(102,1);
   f_599086->SetSavedPoint(103,1);
   f_599086->SetSavedPoint(104,1);
   f_599086->SetSavedPoint(105,1);
   f_599086->SetSavedPoint(106,1);
   f_599086->SetSavedPoint(107,1);
   f_599086->SetSavedPoint(108,1);
   f_599086->SetSavedPoint(109,1);
   f_599086->SetSavedPoint(110,1);
   f_599086->SetSavedPoint(111,1);
   f_599086->SetSavedPoint(112,1);
   f_599086->SetSavedPoint(113,1);
   f_599086->SetSavedPoint(114,1);
   f_599086->SetSavedPoint(115,1);
   f_599086->SetSavedPoint(116,1);
   f_599086->SetSavedPoint(117,1);
   f_599086->SetSavedPoint(118,1);
   f_599086->SetSavedPoint(119,1);
   f_599086->SetSavedPoint(120,1);
   f_599086->SetSavedPoint(121,1);
   f_599086->SetSavedPoint(122,1);
   f_599086->SetSavedPoint(123,1);
   f_599086->SetSavedPoint(124,1);
   f_599086->SetSavedPoint(125,1);
   f_599086->SetSavedPoint(126,1);
   f_599086->SetSavedPoint(127,1);
   f_599086->SetSavedPoint(128,1);
   f_599086->SetSavedPoint(129,1);
   f_599086->SetSavedPoint(130,1);
   f_599086->SetSavedPoint(131,1);
   f_599086->SetSavedPoint(132,1);
   f_599086->SetSavedPoint(133,1);
   f_599086->SetSavedPoint(134,1);
   f_599086->SetSavedPoint(135,1);
   f_599086->SetSavedPoint(136,1);
   f_599086->SetSavedPoint(137,1);
   f_599086->SetSavedPoint(138,1);
   f_599086->SetSavedPoint(139,1);
   f_599086->SetSavedPoint(140,1);
   f_599086->SetSavedPoint(141,1);
   f_599086->SetSavedPoint(142,1);
   f_599086->SetSavedPoint(143,1);
   f_599086->SetSavedPoint(144,1);
   f_599086->SetSavedPoint(145,1);
   f_599086->SetSavedPoint(146,1);
   f_599086->SetSavedPoint(147,1);
   f_599086->SetSavedPoint(148,1);
   f_599086->SetSavedPoint(149,1);
   f_599086->SetSavedPoint(150,1);
   f_599086->SetSavedPoint(151,1);
   f_599086->SetSavedPoint(152,1);
   f_599086->SetSavedPoint(153,1);
   f_599086->SetSavedPoint(154,1);
   f_599086->SetSavedPoint(155,1);
   f_599086->SetSavedPoint(156,1);
   f_599086->SetSavedPoint(157,1);
   f_599086->SetSavedPoint(158,1);
   f_599086->SetSavedPoint(159,1);
   f_599086->SetSavedPoint(160,1);
   f_599086->SetSavedPoint(161,1);
   f_599086->SetSavedPoint(162,1);
   f_599086->SetSavedPoint(163,1);
   f_599086->SetSavedPoint(164,1);
   f_599086->SetSavedPoint(165,1);
   f_599086->SetSavedPoint(166,1);
   f_599086->SetSavedPoint(167,1);
   f_599086->SetSavedPoint(168,1);
   f_599086->SetSavedPoint(169,1);
   f_599086->SetSavedPoint(170,1);
   f_599086->SetSavedPoint(171,1);
   f_599086->SetSavedPoint(172,1);
   f_599086->SetSavedPoint(173,1);
   f_599086->SetSavedPoint(174,1);
   f_599086->SetSavedPoint(175,1);
   f_599086->SetSavedPoint(176,1);
   f_599086->SetSavedPoint(177,1);
   f_599086->SetSavedPoint(178,1);
   f_599086->SetSavedPoint(179,1);
   f_599086->SetSavedPoint(180,1);
   f_599086->SetSavedPoint(181,1);
   f_599086->SetSavedPoint(182,1);
   f_599086->SetSavedPoint(183,1);
   f_599086->SetSavedPoint(184,1);
   f_599086->SetSavedPoint(185,1);
   f_599086->SetSavedPoint(186,1);
   f_599086->SetSavedPoint(187,1);
   f_599086->SetSavedPoint(188,1);
   f_599086->SetSavedPoint(189,1);
   f_599086->SetSavedPoint(190,1);
   f_599086->SetSavedPoint(191,1);
   f_599086->SetSavedPoint(192,1);
   f_599086->SetSavedPoint(193,1);
   f_599086->SetSavedPoint(194,1);
   f_599086->SetSavedPoint(195,1);
   f_599086->SetSavedPoint(196,1);
   f_599086->SetSavedPoint(197,1);
   f_599086->SetSavedPoint(198,1);
   f_599086->SetSavedPoint(199,1);
   f_599086->SetSavedPoint(200,1);
   f_599086->SetSavedPoint(201,1);
   f_599086->SetSavedPoint(202,1);
   f_599086->SetSavedPoint(203,1);
   f_599086->SetSavedPoint(204,1);
   f_599086->SetSavedPoint(205,1);
   f_599086->SetSavedPoint(206,1);
   f_599086->SetSavedPoint(207,1);
   f_599086->SetSavedPoint(208,1);
   f_599086->SetSavedPoint(209,1);
   f_599086->SetSavedPoint(210,1);
   f_599086->SetSavedPoint(211,1);
   f_599086->SetSavedPoint(212,1);
   f_599086->SetSavedPoint(213,1);
   f_599086->SetSavedPoint(214,1);
   f_599086->SetSavedPoint(215,1);
   f_599086->SetSavedPoint(216,1);
   f_599086->SetSavedPoint(217,1);
   f_599086->SetSavedPoint(218,1);
   f_599086->SetSavedPoint(219,1);
   f_599086->SetSavedPoint(220,1);
   f_599086->SetSavedPoint(221,1);
   f_599086->SetSavedPoint(222,1);
   f_599086->SetSavedPoint(223,1);
   f_599086->SetSavedPoint(224,1);
   f_599086->SetSavedPoint(225,1);
   f_599086->SetSavedPoint(226,1);
   f_599086->SetSavedPoint(227,1);
   f_599086->SetSavedPoint(228,1);
   f_599086->SetSavedPoint(229,1);
   f_599086->SetSavedPoint(230,1);
   f_599086->SetSavedPoint(231,1);
   f_599086->SetSavedPoint(232,1);
   f_599086->SetSavedPoint(233,1);
   f_599086->SetSavedPoint(234,1);
   f_599086->SetSavedPoint(235,1);
   f_599086->SetSavedPoint(236,1);
   f_599086->SetSavedPoint(237,1);
   f_599086->SetSavedPoint(238,1);
   f_599086->SetSavedPoint(239,1);
   f_599086->SetSavedPoint(240,1);
   f_599086->SetSavedPoint(241,1);
   f_599086->SetSavedPoint(242,1);
   f_599086->SetSavedPoint(243,1);
   f_599086->SetSavedPoint(244,1);
   f_599086->SetSavedPoint(245,1);
   f_599086->SetSavedPoint(246,1);
   f_599086->SetSavedPoint(247,1);
   f_599086->SetSavedPoint(248,1);
   f_599086->SetSavedPoint(249,1);
   f_599086->SetSavedPoint(250,1);
   f_599086->SetSavedPoint(251,1);
   f_599086->SetSavedPoint(252,1);
   f_599086->SetSavedPoint(253,1);
   f_599086->SetSavedPoint(254,1);
   f_599086->SetSavedPoint(255,1);
   f_599086->SetSavedPoint(256,1);
   f_599086->SetSavedPoint(257,1);
   f_599086->SetSavedPoint(258,1);
   f_599086->SetSavedPoint(259,1);
   f_599086->SetSavedPoint(260,1);
   f_599086->SetSavedPoint(261,1);
   f_599086->SetSavedPoint(262,1);
   f_599086->SetSavedPoint(263,1);
   f_599086->SetSavedPoint(264,1);
   f_599086->SetSavedPoint(265,1);
   f_599086->SetSavedPoint(266,1);
   f_599086->SetSavedPoint(267,1);
   f_599086->SetSavedPoint(268,1);
   f_599086->SetSavedPoint(269,1);
   f_599086->SetSavedPoint(270,1);
   f_599086->SetSavedPoint(271,1);
   f_599086->SetSavedPoint(272,1);
   f_599086->SetSavedPoint(273,1);
   f_599086->SetSavedPoint(274,1);
   f_599086->SetSavedPoint(275,1);
   f_599086->SetSavedPoint(276,1);
   f_599086->SetSavedPoint(277,1);
   f_599086->SetSavedPoint(278,1);
   f_599086->SetSavedPoint(279,1);
   f_599086->SetSavedPoint(280,1);
   f_599086->SetSavedPoint(281,1);
   f_599086->SetSavedPoint(282,1);
   f_599086->SetSavedPoint(283,1);
   f_599086->SetSavedPoint(284,1);
   f_599086->SetSavedPoint(285,1);
   f_599086->SetSavedPoint(286,1);
   f_599086->SetSavedPoint(287,1);
   f_599086->SetSavedPoint(288,1);
   f_599086->SetSavedPoint(289,1);
   f_599086->SetSavedPoint(290,1);
   f_599086->SetSavedPoint(291,1);
   f_599086->SetSavedPoint(292,1);
   f_599086->SetSavedPoint(293,1);
   f_599086->SetSavedPoint(294,1);
   f_599086->SetSavedPoint(295,1);
   f_599086->SetSavedPoint(296,1);
   f_599086->SetSavedPoint(297,1);
   f_599086->SetSavedPoint(298,1);
   f_599086->SetSavedPoint(299,1);
   f_599086->SetSavedPoint(300,1);
   f_599086->SetSavedPoint(301,1);
   f_599086->SetSavedPoint(302,1);
   f_599086->SetSavedPoint(303,1);
   f_599086->SetSavedPoint(304,1);
   f_599086->SetSavedPoint(305,1);
   f_599086->SetSavedPoint(306,1);
   f_599086->SetSavedPoint(307,1);
   f_599086->SetSavedPoint(308,1);
   f_599086->SetSavedPoint(309,1);
   f_599086->SetSavedPoint(310,1);
   f_599086->SetSavedPoint(311,1);
   f_599086->SetSavedPoint(312,1);
   f_599086->SetSavedPoint(313,1);
   f_599086->SetSavedPoint(314,1);
   f_599086->SetSavedPoint(315,1);
   f_599086->SetSavedPoint(316,1);
   f_599086->SetSavedPoint(317,1);
   f_599086->SetSavedPoint(318,1);
   f_599086->SetSavedPoint(319,1);
   f_599086->SetSavedPoint(320,1);
   f_599086->SetSavedPoint(321,1);
   f_599086->SetSavedPoint(322,1);
   f_599086->SetSavedPoint(323,1);
   f_599086->SetSavedPoint(324,1);
   f_599086->SetSavedPoint(325,1);
   f_599086->SetSavedPoint(326,1);
   f_599086->SetSavedPoint(327,1);
   f_599086->SetSavedPoint(328,1);
   f_599086->SetSavedPoint(329,1);
   f_599086->SetSavedPoint(330,1);
   f_599086->SetSavedPoint(331,1);
   f_599086->SetSavedPoint(332,1);
   f_599086->SetSavedPoint(333,1);
   f_599086->SetSavedPoint(334,1);
   f_599086->SetSavedPoint(335,1);
   f_599086->SetSavedPoint(336,1);
   f_599086->SetSavedPoint(337,1);
   f_599086->SetSavedPoint(338,1);
   f_599086->SetSavedPoint(339,1);
   f_599086->SetSavedPoint(340,1);
   f_599086->SetSavedPoint(341,1);
   f_599086->SetSavedPoint(342,1);
   f_599086->SetSavedPoint(343,1);
   f_599086->SetSavedPoint(344,1);
   f_599086->SetSavedPoint(345,1);
   f_599086->SetSavedPoint(346,1);
   f_599086->SetSavedPoint(347,1);
   f_599086->SetSavedPoint(348,1);
   f_599086->SetSavedPoint(349,1);
   f_599086->SetSavedPoint(350,1);
   f_599086->SetSavedPoint(351,1);
   f_599086->SetSavedPoint(352,1);
   f_599086->SetSavedPoint(353,1);
   f_599086->SetSavedPoint(354,1);
   f_599086->SetSavedPoint(355,1);
   f_599086->SetSavedPoint(356,1);
   f_599086->SetSavedPoint(357,1);
   f_599086->SetSavedPoint(358,1);
   f_599086->SetSavedPoint(359,1);
   f_599086->SetSavedPoint(360,1);
   f_599086->SetSavedPoint(361,1);
   f_599086->SetSavedPoint(362,1);
   f_599086->SetSavedPoint(363,1);
   f_599086->SetSavedPoint(364,1);
   f_599086->SetSavedPoint(365,1);
   f_599086->SetSavedPoint(366,1);
   f_599086->SetSavedPoint(367,1);
   f_599086->SetSavedPoint(368,1);
   f_599086->SetSavedPoint(369,1);
   f_599086->SetSavedPoint(370,1);
   f_599086->SetSavedPoint(371,1);
   f_599086->SetSavedPoint(372,1);
   f_599086->SetSavedPoint(373,1);
   f_599086->SetSavedPoint(374,1);
   f_599086->SetSavedPoint(375,1);
   f_599086->SetSavedPoint(376,1);
   f_599086->SetSavedPoint(377,1);
   f_599086->SetSavedPoint(378,1);
   f_599086->SetSavedPoint(379,1);
   f_599086->SetSavedPoint(380,1);
   f_599086->SetSavedPoint(381,1);
   f_599086->SetSavedPoint(382,1);
   f_599086->SetSavedPoint(383,1);
   f_599086->SetSavedPoint(384,1);
   f_599086->SetSavedPoint(385,1);
   f_599086->SetSavedPoint(386,1);
   f_599086->SetSavedPoint(387,1);
   f_599086->SetSavedPoint(388,1);
   f_599086->SetSavedPoint(389,1);
   f_599086->SetSavedPoint(390,1);
   f_599086->SetSavedPoint(391,1);
   f_599086->SetSavedPoint(392,1);
   f_599086->SetSavedPoint(393,1);
   f_599086->SetSavedPoint(394,1);
   f_599086->SetSavedPoint(395,1);
   f_599086->SetSavedPoint(396,1);
   f_599086->SetSavedPoint(397,1);
   f_599086->SetSavedPoint(398,1);
   f_599086->SetSavedPoint(399,1);
   f_599086->SetSavedPoint(400,1);
   f_599086->SetSavedPoint(401,1);
   f_599086->SetSavedPoint(402,1);
   f_599086->SetSavedPoint(403,1);
   f_599086->SetSavedPoint(404,1);
   f_599086->SetSavedPoint(405,1);
   f_599086->SetSavedPoint(406,1);
   f_599086->SetSavedPoint(407,1);
   f_599086->SetSavedPoint(408,1);
   f_599086->SetSavedPoint(409,1);
   f_599086->SetSavedPoint(410,1);
   f_599086->SetSavedPoint(411,1);
   f_599086->SetSavedPoint(412,1);
   f_599086->SetSavedPoint(413,1);
   f_599086->SetSavedPoint(414,1);
   f_599086->SetSavedPoint(415,1);
   f_599086->SetSavedPoint(416,1);
   f_599086->SetSavedPoint(417,1);
   f_599086->SetSavedPoint(418,1);
   f_599086->SetSavedPoint(419,1);
   f_599086->SetSavedPoint(420,1);
   f_599086->SetSavedPoint(421,1);
   f_599086->SetSavedPoint(422,1);
   f_599086->SetSavedPoint(423,1);
   f_599086->SetSavedPoint(424,1);
   f_599086->SetSavedPoint(425,1);
   f_599086->SetSavedPoint(426,1);
   f_599086->SetSavedPoint(427,1);
   f_599086->SetSavedPoint(428,1);
   f_599086->SetSavedPoint(429,1);
   f_599086->SetSavedPoint(430,1);
   f_599086->SetSavedPoint(431,1);
   f_599086->SetSavedPoint(432,1);
   f_599086->SetSavedPoint(433,1);
   f_599086->SetSavedPoint(434,1);
   f_599086->SetSavedPoint(435,1);
   f_599086->SetSavedPoint(436,1);
   f_599086->SetSavedPoint(437,1);
   f_599086->SetSavedPoint(438,1);
   f_599086->SetSavedPoint(439,1);
   f_599086->SetSavedPoint(440,1);
   f_599086->SetSavedPoint(441,1);
   f_599086->SetSavedPoint(442,1);
   f_599086->SetSavedPoint(443,1);
   f_599086->SetSavedPoint(444,1);
   f_599086->SetSavedPoint(445,1);
   f_599086->SetSavedPoint(446,1);
   f_599086->SetSavedPoint(447,1);
   f_599086->SetSavedPoint(448,1);
   f_599086->SetSavedPoint(449,1);
   f_599086->SetSavedPoint(450,1);
   f_599086->SetSavedPoint(451,1);
   f_599086->SetSavedPoint(452,1);
   f_599086->SetSavedPoint(453,1);
   f_599086->SetSavedPoint(454,1);
   f_599086->SetSavedPoint(455,1);
   f_599086->SetSavedPoint(456,1);
   f_599086->SetSavedPoint(457,1);
   f_599086->SetSavedPoint(458,1);
   f_599086->SetSavedPoint(459,1);
   f_599086->SetSavedPoint(460,1);
   f_599086->SetSavedPoint(461,1);
   f_599086->SetSavedPoint(462,1);
   f_599086->SetSavedPoint(463,1);
   f_599086->SetSavedPoint(464,1);
   f_599086->SetSavedPoint(465,1);
   f_599086->SetSavedPoint(466,1);
   f_599086->SetSavedPoint(467,1);
   f_599086->SetSavedPoint(468,1);
   f_599086->SetSavedPoint(469,1);
   f_599086->SetSavedPoint(470,1);
   f_599086->SetSavedPoint(471,1);
   f_599086->SetSavedPoint(472,1);
   f_599086->SetSavedPoint(473,1);
   f_599086->SetSavedPoint(474,1);
   f_599086->SetSavedPoint(475,1);
   f_599086->SetSavedPoint(476,1);
   f_599086->SetSavedPoint(477,1);
   f_599086->SetSavedPoint(478,1);
   f_599086->SetSavedPoint(479,1);
   f_599086->SetSavedPoint(480,1);
   f_599086->SetSavedPoint(481,1);
   f_599086->SetSavedPoint(482,1);
   f_599086->SetSavedPoint(483,1);
   f_599086->SetSavedPoint(484,1);
   f_599086->SetSavedPoint(485,1);
   f_599086->SetSavedPoint(486,1);
   f_599086->SetSavedPoint(487,1);
   f_599086->SetSavedPoint(488,1);
   f_599086->SetSavedPoint(489,1);
   f_599086->SetSavedPoint(490,1);
   f_599086->SetSavedPoint(491,1);
   f_599086->SetSavedPoint(492,1);
   f_599086->SetSavedPoint(493,1);
   f_599086->SetSavedPoint(494,1);
   f_599086->SetSavedPoint(495,1);
   f_599086->SetSavedPoint(496,1);
   f_599086->SetSavedPoint(497,1);
   f_599086->SetSavedPoint(498,1);
   f_599086->SetSavedPoint(499,1);
   f_599086->SetSavedPoint(500,1);
   f_599086->SetSavedPoint(501,0);
   f_599086->SetSavedPoint(502,1);
   f_599086->SetFillColor(19);
   f_599086->SetFillStyle(0);
   f_599086->SetMarkerStyle(20);
   f_599086->SetMarkerSize(1.2);
   f_599086->SetLineColor(6);
   f_599086->SetLineWidth(3);
   f_599086->SetLineStyle(11);
   f_599086->GetXaxis()->SetNdivisions(505);
   f_599086->GetXaxis()->SetLabelFont(132);
   f_599086->GetXaxis()->SetLabelOffset(0.015);
   f_599086->GetXaxis()->SetLabelSize(0.05);
   f_599086->GetXaxis()->SetTitleSize(0.06);
   f_599086->GetXaxis()->SetTitleFont(132);
   f_599086->GetYaxis()->SetLabelFont(132);
   f_599086->GetYaxis()->SetLabelSize(0.05);
   f_599086->GetYaxis()->SetTitleSize(0.06);
   f_599086->GetYaxis()->SetTitleFont(42);
   f_599086->SetParameter(0,0);
   f_599086->SetParError(0,0);
   f_599086->SetParLimits(0,0,0);
   f_599086->Draw("same");
   
   Double_t Graph1_fx60[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph1_fy60[203] = {
   1.526391,
   1.534154,
   1.53221,
   1.521873,
   1.504364,
   1.48081,
   1.452243,
   1.419606,
   1.383754,
   1.345459,
   1.305412,
   1.264229,
   1.222452,
   1.180556,
   1.138954,
   1.097996,
   1.057979,
   1.019151,
   0.9817105,
   0.945815,
   0.9115835,
   0.8791008,
   0.8484205,
   0.8195693,
   0.7925501,
   0.7673451,
   0.743919,
   0.7222221,
   0.7021924,
   0.6837584,
   0.6668416,
   0.6513582,
   0.6372214,
   0.6243431,
   0.6126352,
   0.6020115,
   0.592389,
   0.5836886,
   0.5758367,
   0.5687659,
   0.5624156,
   0.556733,
   0.5516737,
   0.5472019,
   0.5432911,
   0.5399244,
   0.5370946,
   0.5348045,
   0.533067,
   0.5319051,
   0.5313522,
   0.5314515,
   0.5322564,
   0.53383,
   0.536245,
   0.5395834,
   0.5439362,
   0.5494028,
   0.5560909,
   0.5641153,
   0.5735981,
   0.5846674,
   0.5974567,
   0.612104,
   0.6287507,
   0.6475408,
   0.6686195,
   0.6921316,
   0.7182208,
   0.747027,
   0.7786857,
   0.8133252,
   0.8510652,
   0.8920139,
   0.9362663,
   0.9839012,
   1.034979,
   1.089537,
   1.14759,
   1.209122,
   1.274088,
   1.342406,
   1.413957,
   1.488578,
   1.566059,
   1.646139,
   1.728504,
   1.812778,
   1.898523,
   1.985231,
   2.072324,
   2.159146,
   2.244959,
   2.328944,
   2.410191,
   2.487697,
   2.560367,
   2.627007,
   2.686323,
   2.736921,
   2.777304,
   2.194568,
   2.1892,
   2.173397,
   2.148241,
   2.1148,
   2.074117,
   2.027198,
   1.97501,
   1.918468,
   1.858433,
   1.795713,
   1.731055,
   1.665145,
   1.59861,
   1.532018,
   1.465876,
   1.400635,
   1.336689,
   1.274381,
   1.214001,
   1.155794,
   1.099958,
   1.046649,
   0.9959871,
   0.9480543,
   0.9029017,
   0.8605509,
   0.8209975,
   0.7842138,
   0.750152,
   0.7187466,
   0.689917,
   0.6635701,
   0.6396027,
   0.6179032,
   0.5983541,
   0.5808336,
   0.5652175,
   0.5513804,
   0.5391977,
   0.5285462,
   0.5193059,
   0.5113606,
   0.5045993,
   0.4989163,
   0.4942126,
   0.4903963,
   0.487383,
   0.4850961,
   0.4834677,
   0.4824383,
   0.4819573,
   0.4819831,
   0.4824832,
   0.4834338,
   0.4848204,
   0.486637,
   0.4888865,
   0.4915796,
   0.4947354,
   0.4983803,
   0.5025477,
   0.5072774,
   0.5126148,
   0.5186104,
   0.5253188,
   0.5327976,
   0.5411064,
   0.5503057,
   0.5604556,
   0.5716144,
   0.5838369,
   0.5971729,
   0.6116655,
   0.6273492,
   0.6442477,
   0.6623721,
   0.6817186,
   0.7022662,
   0.7239743,
   0.7467805,
   0.770598,
   0.7953134,
   0.8207838,
   0.8468349,
   0.8732588,
   0.8998115,
   0.9262111,
   0.9521363,
   0.977225,
   1.001073,
   1.023235,
   1.04322,
   1.060501,
   1.074505,
   1.084624,
   1.090217,
   1.09061,
   1.085106,
   1.072992,
   1.053543,
   1.526391};
   graph = new TGraph(203,Graph1_fx60,Graph1_fy60);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph60 = new TH1F("Graph_Graph60","Graph",203,0,1.1);
   Graph_Graph60->SetMinimum(0.2524226);
   Graph_Graph60->SetMaximum(3.006838);
   Graph_Graph60->SetDirectory(0);
   Graph_Graph60->SetStats(0);
   Graph_Graph60->SetMarkerStyle(20);
   Graph_Graph60->SetMarkerSize(1.2);
   Graph_Graph60->GetXaxis()->SetNdivisions(505);
   Graph_Graph60->GetXaxis()->SetLabelFont(132);
   Graph_Graph60->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph60->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph60->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph60->GetXaxis()->SetTitleFont(132);
   Graph_Graph60->GetYaxis()->SetLabelFont(132);
   Graph_Graph60->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph60->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph60->GetYaxis()->SetTitleFont(42);
   Graph_Graph60->GetZaxis()->SetLabelFont(132);
   Graph_Graph60->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph60->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph60->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph60);
   
   graph->Draw("flc");
   
   TH1D *h_2210__60 = new TH1D("h_2210__60","",10,0,1);
   h_2210__60->SetBinContent(1,0.5019766);
   h_2210__60->SetBinContent(2,0.5893636);
   h_2210__60->SetBinContent(3,0.4389018);
   h_2210__60->SetBinContent(4,0.3076454);
   h_2210__60->SetBinContent(5,1.01915);
   h_2210__60->SetBinContent(6,0.6401644);
   h_2210__60->SetBinContent(7,0.6850696);
   h_2210__60->SetBinContent(8,1.00303);
   h_2210__60->SetBinContent(9,2.215545);
   h_2210__60->SetBinContent(10,2.599153);
   h_2210__60->SetBinError(1,0.4587163);
   h_2210__60->SetBinError(2,0.2863111);
   h_2210__60->SetBinError(3,0.2400005);
   h_2210__60->SetBinError(4,0.1597629);
   h_2210__60->SetBinError(5,0.2468767);
   h_2210__60->SetBinError(6,0.2523139);
   h_2210__60->SetBinError(7,0.2313315);
   h_2210__60->SetBinError(8,0.2268352);
   h_2210__60->SetBinError(9,0.454153);
   h_2210__60->SetBinError(10,0.6410983);
   h_2210__60->SetMinimum(0);
   h_2210__60->SetMaximum(3.5);
   h_2210__60->SetEntries(569);
   h_2210__60->SetStats(0);
   h_2210__60->SetMarkerStyle(20);
   h_2210__60->SetMarkerSize(1.2);
   h_2210__60->GetXaxis()->SetNdivisions(505);
   h_2210__60->GetXaxis()->SetLabelFont(132);
   h_2210__60->GetXaxis()->SetLabelOffset(0.015);
   h_2210__60->GetXaxis()->SetLabelSize(0.05);
   h_2210__60->GetXaxis()->SetTitleSize(0.06);
   h_2210__60->GetXaxis()->SetTitleFont(132);
   h_2210__60->GetYaxis()->SetLabelFont(132);
   h_2210__60->GetYaxis()->SetLabelSize(0.05);
   h_2210__60->GetYaxis()->SetTitleSize(0.06);
   h_2210__60->GetYaxis()->SetTitleFont(42);
   h_2210__60->GetZaxis()->SetLabelFont(132);
   h_2210__60->GetZaxis()->SetLabelSize(0.05);
   h_2210__60->GetZaxis()->SetTitleSize(0.06);
   h_2210__60->GetZaxis()->SetTitleFont(42);
   h_2210__60->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig8b.C <==
void 2xB_DPHIPSI_7GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:54:51 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1728395,-0.9113924,1.061728,4.78481);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3450__131 = new TH1D("h_3450__131","",10,0,1);
   h_3450__131->SetBinContent(1,1.734899);
   h_3450__131->SetBinContent(2,0.2655651);
   h_3450__131->SetBinContent(3,0.3132966);
   h_3450__131->SetBinContent(4,0.5649041);
   h_3450__131->SetBinContent(5,0.7644126);
   h_3450__131->SetBinContent(6,0.006668238);
   h_3450__131->SetBinContent(7,1.119736);
   h_3450__131->SetBinContent(8,0.746782);
   h_3450__131->SetBinContent(9,1.646849);
   h_3450__131->SetBinContent(10,2.836887);
   h_3450__131->SetBinError(1,0.7333433);
   h_3450__131->SetBinError(2,0.198249);
   h_3450__131->SetBinError(3,0.2766025);
   h_3450__131->SetBinError(4,0.3099509);
   h_3450__131->SetBinError(5,0.3716843);
   h_3450__131->SetBinError(6,0.2087406);
   h_3450__131->SetBinError(7,0.4651037);
   h_3450__131->SetBinError(8,0.3614514);
   h_3450__131->SetBinError(9,1.082067);
   h_3450__131->SetBinError(10,0.6184721);
   h_3450__131->SetMinimum(0);
   h_3450__131->SetMaximum(4.5);
   h_3450__131->SetEntries(159);
   h_3450__131->SetStats(0);
   h_3450__131->SetMarkerStyle(20);
   h_3450__131->SetMarkerSize(1.2);
   h_3450__131->GetXaxis()->SetNdivisions(505);
   h_3450__131->GetXaxis()->SetLabelFont(132);
   h_3450__131->GetXaxis()->SetLabelOffset(0.015);
   h_3450__131->GetXaxis()->SetLabelSize(0.05);
   h_3450__131->GetXaxis()->SetTitleSize(0.06);
   h_3450__131->GetXaxis()->SetTitleFont(132);
   h_3450__131->GetYaxis()->SetLabelFont(132);
   h_3450__131->GetYaxis()->SetLabelSize(0.05);
   h_3450__131->GetYaxis()->SetTitleSize(0.06);
   h_3450__131->GetYaxis()->SetTitleFont(42);
   h_3450__131->GetZaxis()->SetLabelFont(132);
   h_3450__131->GetZaxis()->SetLabelSize(0.05);
   h_3450__131->GetZaxis()->SetTitleSize(0.06);
   h_3450__131->GetZaxis()->SetTitleFont(42);
   h_3450__131->Draw("e1");
   
   TF1 *f_11360188 = new TF1("*f_11360",0,1,6);
    //The original function : f_11360 had originally been created by:
    //TF1 *f_11360 = new TF1("f_11360",f_11360,0,1,6);
   f_11360188->SetRange(0,1);
   f_11360188->SetName("f_11360");
   f_11360188->SetTitle("f_11360");
   f_11360188->SetNpx(500);
   f_11360188->SetSavedPoint(0,0.5841411);
   f_11360188->SetSavedPoint(1,0.5813155);
   f_11360188->SetSavedPoint(2,0.5785227);
   f_11360188->SetSavedPoint(3,0.5757623);
   f_11360188->SetSavedPoint(4,0.5730341);
   f_11360188->SetSavedPoint(5,0.5703378);
   f_11360188->SetSavedPoint(6,0.5676728);
   f_11360188->SetSavedPoint(7,0.565039);
   f_11360188->SetSavedPoint(8,0.5624359);
   f_11360188->SetSavedPoint(9,0.5598633);
   f_11360188->SetSavedPoint(10,0.5573208);
   f_11360188->SetSavedPoint(11,0.5548081);
   f_11360188->SetSavedPoint(12,0.5523249);
   f_11360188->SetSavedPoint(13,0.5498709);
   f_11360188->SetSavedPoint(14,0.5474457);
   f_11360188->SetSavedPoint(15,0.5450491);
   f_11360188->SetSavedPoint(16,0.5426807);
   f_11360188->SetSavedPoint(17,0.5403403);
   f_11360188->SetSavedPoint(18,0.5380275);
   f_11360188->SetSavedPoint(19,0.5357422);
   f_11360188->SetSavedPoint(20,0.5334839);
   f_11360188->SetSavedPoint(21,0.5312525);
   f_11360188->SetSavedPoint(22,0.5290476);
   f_11360188->SetSavedPoint(23,0.526869);
   f_11360188->SetSavedPoint(24,0.5247164);
   f_11360188->SetSavedPoint(25,0.5225895);
   f_11360188->SetSavedPoint(26,0.5204881);
   f_11360188->SetSavedPoint(27,0.518412);
   f_11360188->SetSavedPoint(28,0.5163608);
   f_11360188->SetSavedPoint(29,0.5143344);
   f_11360188->SetSavedPoint(30,0.5123324);
   f_11360188->SetSavedPoint(31,0.5103548);
   f_11360188->SetSavedPoint(32,0.5084011);
   f_11360188->SetSavedPoint(33,0.5064713);
   f_11360188->SetSavedPoint(34,0.504565);
   f_11360188->SetSavedPoint(35,0.502682);
   f_11360188->SetSavedPoint(36,0.5008222);
   f_11360188->SetSavedPoint(37,0.4989853);
   f_11360188->SetSavedPoint(38,0.4971711);
   f_11360188->SetSavedPoint(39,0.4953794);
   f_11360188->SetSavedPoint(40,0.49361);
   f_11360188->SetSavedPoint(41,0.4918626);
   f_11360188->SetSavedPoint(42,0.4901372);
   f_11360188->SetSavedPoint(43,0.4884335);
   f_11360188->SetSavedPoint(44,0.4867513);
   f_11360188->SetSavedPoint(45,0.4850904);
   f_11360188->SetSavedPoint(46,0.4834507);
   f_11360188->SetSavedPoint(47,0.481832);
   f_11360188->SetSavedPoint(48,0.4802341);
   f_11360188->SetSavedPoint(49,0.4786568);
   f_11360188->SetSavedPoint(50,0.4771);
   f_11360188->SetSavedPoint(51,0.4755635);
   f_11360188->SetSavedPoint(52,0.4740472);
   f_11360188->SetSavedPoint(53,0.4725509);
   f_11360188->SetSavedPoint(54,0.4710744);
   f_11360188->SetSavedPoint(55,0.4696177);
   f_11360188->SetSavedPoint(56,0.4681805);
   f_11360188->SetSavedPoint(57,0.4667627);
   f_11360188->SetSavedPoint(58,0.4653642);
   f_11360188->SetSavedPoint(59,0.4639849);
   f_11360188->SetSavedPoint(60,0.4626246);
   f_11360188->SetSavedPoint(61,0.4612832);
   f_11360188->SetSavedPoint(62,0.4599605);
   f_11360188->SetSavedPoint(63,0.4586566);
   f_11360188->SetSavedPoint(64,0.4573712);
   f_11360188->SetSavedPoint(65,0.4561042);
   f_11360188->SetSavedPoint(66,0.4548556);
   f_11360188->SetSavedPoint(67,0.4536251);
   f_11360188->SetSavedPoint(68,0.4524128);
   f_11360188->SetSavedPoint(69,0.4512186);
   f_11360188->SetSavedPoint(70,0.4500422);
   f_11360188->SetSavedPoint(71,0.4488837);
   f_11360188->SetSavedPoint(72,0.447743);
   f_11360188->SetSavedPoint(73,0.4466199);
   f_11360188->SetSavedPoint(74,0.4455145);
   f_11360188->SetSavedPoint(75,0.4444265);
   f_11360188->SetSavedPoint(76,0.443356);
   f_11360188->SetSavedPoint(77,0.4423028);
   f_11360188->SetSavedPoint(78,0.441267);
   f_11360188->SetSavedPoint(79,0.4402483);
   f_11360188->SetSavedPoint(80,0.4392469);
   f_11360188->SetSavedPoint(81,0.4382626);
   f_11360188->SetSavedPoint(82,0.4372953);
   f_11360188->SetSavedPoint(83,0.436345);
   f_11360188->SetSavedPoint(84,0.4354117);
   f_11360188->SetSavedPoint(85,0.4344954);
   f_11360188->SetSavedPoint(86,0.4335958);
   f_11360188->SetSavedPoint(87,0.4327132);
   f_11360188->SetSavedPoint(88,0.4318473);
   f_11360188->SetSavedPoint(89,0.4309982);
   f_11360188->SetSavedPoint(90,0.4301658);
   f_11360188->SetSavedPoint(91,0.4293502);
   f_11360188->SetSavedPoint(92,0.4285512);
   f_11360188->SetSavedPoint(93,0.4277689);
   f_11360188->SetSavedPoint(94,0.4270033);
   f_11360188->SetSavedPoint(95,0.4262543);
   f_11360188->SetSavedPoint(96,0.4255219);
   f_11360188->SetSavedPoint(97,0.4248061);
   f_11360188->SetSavedPoint(98,0.4241069);
   f_11360188->SetSavedPoint(99,0.4234243);
   f_11360188->SetSavedPoint(100,0.4227584);
   f_11360188->SetSavedPoint(101,0.422109);
   f_11360188->SetSavedPoint(102,0.4214763);
   f_11360188->SetSavedPoint(103,0.4208602);
   f_11360188->SetSavedPoint(104,0.4202607);
   f_11360188->SetSavedPoint(105,0.4196778);
   f_11360188->SetSavedPoint(106,0.4191117);
   f_11360188->SetSavedPoint(107,0.4185622);
   f_11360188->SetSavedPoint(108,0.4180294);
   f_11360188->SetSavedPoint(109,0.4175134);
   f_11360188->SetSavedPoint(110,0.4170141);
   f_11360188->SetSavedPoint(111,0.4165316);
   f_11360188->SetSavedPoint(112,0.4160659);
   f_11360188->SetSavedPoint(113,0.4156171);
   f_11360188->SetSavedPoint(114,0.4151852);
   f_11360188->SetSavedPoint(115,0.4147702);
   f_11360188->SetSavedPoint(116,0.4143722);
   f_11360188->SetSavedPoint(117,0.4139913);
   f_11360188->SetSavedPoint(118,0.4136274);
   f_11360188->SetSavedPoint(119,0.4132807);
   f_11360188->SetSavedPoint(120,0.4129512);
   f_11360188->SetSavedPoint(121,0.4126389);
   f_11360188->SetSavedPoint(122,0.4123439);
   f_11360188->SetSavedPoint(123,0.4120663);
   f_11360188->SetSavedPoint(124,0.4118061);
   f_11360188->SetSavedPoint(125,0.4115634);
   f_11360188->SetSavedPoint(126,0.4113383);
   f_11360188->SetSavedPoint(127,0.4111308);
   f_11360188->SetSavedPoint(128,0.4109411);
   f_11360188->SetSavedPoint(129,0.4107691);
   f_11360188->SetSavedPoint(130,0.4106151);
   f_11360188->SetSavedPoint(131,0.4104789);
   f_11360188->SetSavedPoint(132,0.4103608);
   f_11360188->SetSavedPoint(133,0.4102609);
   f_11360188->SetSavedPoint(134,0.4101791);
   f_11360188->SetSavedPoint(135,0.4101157);
   f_11360188->SetSavedPoint(136,0.4100707);
   f_11360188->SetSavedPoint(137,0.4100442);
   f_11360188->SetSavedPoint(138,0.4100362);
   f_11360188->SetSavedPoint(139,0.410047);
   f_11360188->SetSavedPoint(140,0.4100765);
   f_11360188->SetSavedPoint(141,0.410125);
   f_11360188->SetSavedPoint(142,0.4101925);
   f_11360188->SetSavedPoint(143,0.4102791);
   f_11360188->SetSavedPoint(144,0.4103849);
   f_11360188->SetSavedPoint(145,0.4105101);
   f_11360188->SetSavedPoint(146,0.4106547);
   f_11360188->SetSavedPoint(147,0.4108189);
   f_11360188->SetSavedPoint(148,0.4110028);
   f_11360188->SetSavedPoint(149,0.4112066);
   f_11360188->SetSavedPoint(150,0.4114303);
   f_11360188->SetSavedPoint(151,0.4116741);
   f_11360188->SetSavedPoint(152,0.411938);
   f_11360188->SetSavedPoint(153,0.4122223);
   f_11360188->SetSavedPoint(154,0.4125271);
   f_11360188->SetSavedPoint(155,0.4128525);
   f_11360188->SetSavedPoint(156,0.4131986);
   f_11360188->SetSavedPoint(157,0.4135656);
   f_11360188->SetSavedPoint(158,0.4139536);
   f_11360188->SetSavedPoint(159,0.4143628);
   f_11360188->SetSavedPoint(160,0.4147933);
   f_11360188->SetSavedPoint(161,0.4152452);
   f_11360188->SetSavedPoint(162,0.4157187);
   f_11360188->SetSavedPoint(163,0.416214);
   f_11360188->SetSavedPoint(164,0.4167312);
   f_11360188->SetSavedPoint(165,0.4172704);
   f_11360188->SetSavedPoint(166,0.4178319);
   f_11360188->SetSavedPoint(167,0.4184157);
   f_11360188->SetSavedPoint(168,0.4190221);
   f_11360188->SetSavedPoint(169,0.4196511);
   f_11360188->SetSavedPoint(170,0.420303);
   f_11360188->SetSavedPoint(171,0.4209779);
   f_11360188->SetSavedPoint(172,0.421676);
   f_11360188->SetSavedPoint(173,0.4223975);
   f_11360188->SetSavedPoint(174,0.4231425);
   f_11360188->SetSavedPoint(175,0.4239112);
   f_11360188->SetSavedPoint(176,0.4247037);
   f_11360188->SetSavedPoint(177,0.4255203);
   f_11360188->SetSavedPoint(178,0.4263611);
   f_11360188->SetSavedPoint(179,0.4272263);
   f_11360188->SetSavedPoint(180,0.4281161);
   f_11360188->SetSavedPoint(181,0.4290307);
   f_11360188->SetSavedPoint(182,0.4299702);
   f_11360188->SetSavedPoint(183,0.4309348);
   f_11360188->SetSavedPoint(184,0.4319247);
   f_11360188->SetSavedPoint(185,0.4329402);
   f_11360188->SetSavedPoint(186,0.4339813);
   f_11360188->SetSavedPoint(187,0.4350483);
   f_11360188->SetSavedPoint(188,0.4361414);
   f_11360188->SetSavedPoint(189,0.4372608);
   f_11360188->SetSavedPoint(190,0.4384066);
   f_11360188->SetSavedPoint(191,0.4395791);
   f_11360188->SetSavedPoint(192,0.4407784);
   f_11360188->SetSavedPoint(193,0.4420048);
   f_11360188->SetSavedPoint(194,0.4432585);
   f_11360188->SetSavedPoint(195,0.4445396);
   f_11360188->SetSavedPoint(196,0.4458484);
   f_11360188->SetSavedPoint(197,0.4471851);
   f_11360188->SetSavedPoint(198,0.4485498);
   f_11360188->SetSavedPoint(199,0.4499428);
   f_11360188->SetSavedPoint(200,0.4513643);
   f_11360188->SetSavedPoint(201,0.4528145);
   f_11360188->SetSavedPoint(202,0.4542936);
   f_11360188->SetSavedPoint(203,0.4558019);
   f_11360188->SetSavedPoint(204,0.4573394);
   f_11360188->SetSavedPoint(205,0.4589066);
   f_11360188->SetSavedPoint(206,0.4605035);
   f_11360188->SetSavedPoint(207,0.4621304);
   f_11360188->SetSavedPoint(208,0.4637875);
   f_11360188->SetSavedPoint(209,0.465475);
   f_11360188->SetSavedPoint(210,0.4671932);
   f_11360188->SetSavedPoint(211,0.4689422);
   f_11360188->SetSavedPoint(212,0.4707223);
   f_11360188->SetSavedPoint(213,0.4725338);
   f_11360188->SetSavedPoint(214,0.4743768);
   f_11360188->SetSavedPoint(215,0.4762515);
   f_11360188->SetSavedPoint(216,0.4781583);
   f_11360188->SetSavedPoint(217,0.4800972);
   f_11360188->SetSavedPoint(218,0.4820686);
   f_11360188->SetSavedPoint(219,0.4840727);
   f_11360188->SetSavedPoint(220,0.4861098);
   f_11360188->SetSavedPoint(221,0.4881799);
   f_11360188->SetSavedPoint(222,0.4902835);
   f_11360188->SetSavedPoint(223,0.4924206);
   f_11360188->SetSavedPoint(224,0.4945916);
   f_11360188->SetSavedPoint(225,0.4967967);
   f_11360188->SetSavedPoint(226,0.4990361);
   f_11360188->SetSavedPoint(227,0.5013101);
   f_11360188->SetSavedPoint(228,0.5036188);
   f_11360188->SetSavedPoint(229,0.5059626);
   f_11360188->SetSavedPoint(230,0.5083417);
   f_11360188->SetSavedPoint(231,0.5107562);
   f_11360188->SetSavedPoint(232,0.5132066);
   f_11360188->SetSavedPoint(233,0.5156929);
   f_11360188->SetSavedPoint(234,0.5182155);
   f_11360188->SetSavedPoint(235,0.5207746);
   f_11360188->SetSavedPoint(236,0.5233703);
   f_11360188->SetSavedPoint(237,0.5260031);
   f_11360188->SetSavedPoint(238,0.5286731);
   f_11360188->SetSavedPoint(239,0.5313806);
   f_11360188->SetSavedPoint(240,0.5341257);
   f_11360188->SetSavedPoint(241,0.5369089);
   f_11360188->SetSavedPoint(242,0.5397302);
   f_11360188->SetSavedPoint(243,0.54259);
   f_11360188->SetSavedPoint(244,0.5454886);
   f_11360188->SetSavedPoint(245,0.548426);
   f_11360188->SetSavedPoint(246,0.5514027);
   f_11360188->SetSavedPoint(247,0.5544189);
   f_11360188->SetSavedPoint(248,0.5574748);
   f_11360188->SetSavedPoint(249,0.5605706);
   f_11360188->SetSavedPoint(250,0.5637066);
   f_11360188->SetSavedPoint(251,0.5668832);
   f_11360188->SetSavedPoint(252,0.5701004);
   f_11360188->SetSavedPoint(253,0.5733587);
   f_11360188->SetSavedPoint(254,0.5766581);
   f_11360188->SetSavedPoint(255,0.5799991);
   f_11360188->SetSavedPoint(256,0.5833818);
   f_11360188->SetSavedPoint(257,0.5868065);
   f_11360188->SetSavedPoint(258,0.5902734);
   f_11360188->SetSavedPoint(259,0.5937829);
   f_11360188->SetSavedPoint(260,0.5973351);
   f_11360188->SetSavedPoint(261,0.6009304);
   f_11360188->SetSavedPoint(262,0.6045689);
   f_11360188->SetSavedPoint(263,0.608251);
   f_11360188->SetSavedPoint(264,0.6119769);
   f_11360188->SetSavedPoint(265,0.6157469);
   f_11360188->SetSavedPoint(266,0.6195611);
   f_11360188->SetSavedPoint(267,0.62342);
   f_11360188->SetSavedPoint(268,0.6273236);
   f_11360188->SetSavedPoint(269,0.6312724);
   f_11360188->SetSavedPoint(270,0.6352665);
   f_11360188->SetSavedPoint(271,0.6393062);
   f_11360188->SetSavedPoint(272,0.6433918);
   f_11360188->SetSavedPoint(273,0.6475235);
   f_11360188->SetSavedPoint(274,0.6517016);
   f_11360188->SetSavedPoint(275,0.6559264);
   f_11360188->SetSavedPoint(276,0.660198);
   f_11360188->SetSavedPoint(277,0.6645168);
   f_11360188->SetSavedPoint(278,0.6688831);
   f_11360188->SetSavedPoint(279,0.673297);
   f_11360188->SetSavedPoint(280,0.6777589);
   f_11360188->SetSavedPoint(281,0.682269);
   f_11360188->SetSavedPoint(282,0.6868275);
   f_11360188->SetSavedPoint(283,0.6914348);
   f_11360188->SetSavedPoint(284,0.6960911);
   f_11360188->SetSavedPoint(285,0.7007966);
   f_11360188->SetSavedPoint(286,0.7055516);
   f_11360188->SetSavedPoint(287,0.7103564);
   f_11360188->SetSavedPoint(288,0.7152112);
   f_11360188->SetSavedPoint(289,0.7201162);
   f_11360188->SetSavedPoint(290,0.7250719);
   f_11360188->SetSavedPoint(291,0.7300783);
   f_11360188->SetSavedPoint(292,0.7351357);
   f_11360188->SetSavedPoint(293,0.7402445);
   f_11360188->SetSavedPoint(294,0.7454049);
   f_11360188->SetSavedPoint(295,0.7506171);
   f_11360188->SetSavedPoint(296,0.7558814);
   f_11360188->SetSavedPoint(297,0.761198);
   f_11360188->SetSavedPoint(298,0.7665672);
   f_11360188->SetSavedPoint(299,0.7719893);
   f_11360188->SetSavedPoint(300,0.7774645);
   f_11360188->SetSavedPoint(301,0.7829931);
   f_11360188->SetSavedPoint(302,0.7885753);
   f_11360188->SetSavedPoint(303,0.7942114);
   f_11360188->SetSavedPoint(304,0.7999016);
   f_11360188->SetSavedPoint(305,0.8056463);
   f_11360188->SetSavedPoint(306,0.8114455);
   f_11360188->SetSavedPoint(307,0.8172997);
   f_11360188->SetSavedPoint(308,0.823209);
   f_11360188->SetSavedPoint(309,0.8291738);
   f_11360188->SetSavedPoint(310,0.8351942);
   f_11360188->SetSavedPoint(311,0.8412705);
   f_11360188->SetSavedPoint(312,0.8474029);
   f_11360188->SetSavedPoint(313,0.8535918);
   f_11360188->SetSavedPoint(314,0.8598373);
   f_11360188->SetSavedPoint(315,0.8661398);
   f_11360188->SetSavedPoint(316,0.8724994);
   f_11360188->SetSavedPoint(317,0.8789164);
   f_11360188->SetSavedPoint(318,0.8853911);
   f_11360188->SetSavedPoint(319,0.8919237);
   f_11360188->SetSavedPoint(320,0.8985144);
   f_11360188->SetSavedPoint(321,0.9051636);
   f_11360188->SetSavedPoint(322,0.9118714);
   f_11360188->SetSavedPoint(323,0.918638);
   f_11360188->SetSavedPoint(324,0.9254638);
   f_11360188->SetSavedPoint(325,0.932349);
   f_11360188->SetSavedPoint(326,0.9392938);
   f_11360188->SetSavedPoint(327,0.9462984);
   f_11360188->SetSavedPoint(328,0.9533632);
   f_11360188->SetSavedPoint(329,0.9604883);
   f_11360188->SetSavedPoint(330,0.9676739);
   f_11360188->SetSavedPoint(331,0.9749204);
   f_11360188->SetSavedPoint(332,0.982228);
   f_11360188->SetSavedPoint(333,0.9895968);
   f_11360188->SetSavedPoint(334,0.9970271);
   f_11360188->SetSavedPoint(335,1.004519);
   f_11360188->SetSavedPoint(336,1.012073);
   f_11360188->SetSavedPoint(337,1.01969);
   f_11360188->SetSavedPoint(338,1.027369);
   f_11360188->SetSavedPoint(339,1.03511);
   f_11360188->SetSavedPoint(340,1.042914);
   f_11360188->SetSavedPoint(341,1.050782);
   f_11360188->SetSavedPoint(342,1.058713);
   f_11360188->SetSavedPoint(343,1.066708);
   f_11360188->SetSavedPoint(344,1.074766);
   f_11360188->SetSavedPoint(345,1.082888);
   f_11360188->SetSavedPoint(346,1.091075);
   f_11360188->SetSavedPoint(347,1.099326);
   f_11360188->SetSavedPoint(348,1.107642);
   f_11360188->SetSavedPoint(349,1.116023);
   f_11360188->SetSavedPoint(350,1.124469);
   f_11360188->SetSavedPoint(351,1.132981);
   f_11360188->SetSavedPoint(352,1.141558);
   f_11360188->SetSavedPoint(353,1.150201);
   f_11360188->SetSavedPoint(354,1.15891);
   f_11360188->SetSavedPoint(355,1.167685);
   f_11360188->SetSavedPoint(356,1.176527);
   f_11360188->SetSavedPoint(357,1.185435);
   f_11360188->SetSavedPoint(358,1.19441);
   f_11360188->SetSavedPoint(359,1.203452);
   f_11360188->SetSavedPoint(360,1.212562);
   f_11360188->SetSavedPoint(361,1.221739);
   f_11360188->SetSavedPoint(362,1.230984);
   f_11360188->SetSavedPoint(363,1.240297);
   f_11360188->SetSavedPoint(364,1.249678);
   f_11360188->SetSavedPoint(365,1.259127);
   f_11360188->SetSavedPoint(366,1.268644);
   f_11360188->SetSavedPoint(367,1.278231);
   f_11360188->SetSavedPoint(368,1.287886);
   f_11360188->SetSavedPoint(369,1.297611);
   f_11360188->SetSavedPoint(370,1.307404);
   f_11360188->SetSavedPoint(371,1.317268);
   f_11360188->SetSavedPoint(372,1.327201);
   f_11360188->SetSavedPoint(373,1.337203);
   f_11360188->SetSavedPoint(374,1.347276);
   f_11360188->SetSavedPoint(375,1.357419);
   f_11360188->SetSavedPoint(376,1.367633);
   f_11360188->SetSavedPoint(377,1.377917);
   f_11360188->SetSavedPoint(378,1.388272);
   f_11360188->SetSavedPoint(379,1.398698);
   f_11360188->SetSavedPoint(380,1.409195);
   f_11360188->SetSavedPoint(381,1.419763);
   f_11360188->SetSavedPoint(382,1.430403);
   f_11360188->SetSavedPoint(383,1.441115);
   f_11360188->SetSavedPoint(384,1.451898);
   f_11360188->SetSavedPoint(385,1.462754);
   f_11360188->SetSavedPoint(386,1.473682);
   f_11360188->SetSavedPoint(387,1.484682);
   f_11360188->SetSavedPoint(388,1.495754);
   f_11360188->SetSavedPoint(389,1.5069);
   f_11360188->SetSavedPoint(390,1.518118);
   f_11360188->SetSavedPoint(391,1.529409);
   f_11360188->SetSavedPoint(392,1.540773);
   f_11360188->SetSavedPoint(393,1.552211);
   f_11360188->SetSavedPoint(394,1.563722);
   f_11360188->SetSavedPoint(395,1.575307);
   f_11360188->SetSavedPoint(396,1.586965);
   f_11360188->SetSavedPoint(397,1.598697);
   f_11360188->SetSavedPoint(398,1.610504);
   f_11360188->SetSavedPoint(399,1.622385);
   f_11360188->SetSavedPoint(400,1.63434);
   f_11360188->SetSavedPoint(401,1.646369);
   f_11360188->SetSavedPoint(402,1.658474);
   f_11360188->SetSavedPoint(403,1.670653);
   f_11360188->SetSavedPoint(404,1.682907);
   f_11360188->SetSavedPoint(405,1.695235);
   f_11360188->SetSavedPoint(406,1.70764);
   f_11360188->SetSavedPoint(407,1.720119);
   f_11360188->SetSavedPoint(408,1.732674);
   f_11360188->SetSavedPoint(409,1.745304);
   f_11360188->SetSavedPoint(410,1.758011);
   f_11360188->SetSavedPoint(411,1.770792);
   f_11360188->SetSavedPoint(412,1.78365);
   f_11360188->SetSavedPoint(413,1.796584);
   f_11360188->SetSavedPoint(414,1.809594);
   f_11360188->SetSavedPoint(415,1.822681);
   f_11360188->SetSavedPoint(416,1.835843);
   f_11360188->SetSavedPoint(417,1.849082);
   f_11360188->SetSavedPoint(418,1.862398);
   f_11360188->SetSavedPoint(419,1.875791);
   f_11360188->SetSavedPoint(420,1.88926);
   f_11360188->SetSavedPoint(421,1.902806);
   f_11360188->SetSavedPoint(422,1.916429);
   f_11360188->SetSavedPoint(423,1.930129);
   f_11360188->SetSavedPoint(424,1.943906);
   f_11360188->SetSavedPoint(425,1.957761);
   f_11360188->SetSavedPoint(426,1.971693);
   f_11360188->SetSavedPoint(427,1.985702);
   f_11360188->SetSavedPoint(428,1.999789);
   f_11360188->SetSavedPoint(429,2.013954);
   f_11360188->SetSavedPoint(430,2.028196);
   f_11360188->SetSavedPoint(431,2.042516);
   f_11360188->SetSavedPoint(432,2.056913);
   f_11360188->SetSavedPoint(433,2.071389);
   f_11360188->SetSavedPoint(434,2.085942);
   f_11360188->SetSavedPoint(435,2.100574);
   f_11360188->SetSavedPoint(436,2.115283);
   f_11360188->SetSavedPoint(437,2.130071);
   f_11360188->SetSavedPoint(438,2.144937);
   f_11360188->SetSavedPoint(439,2.159881);
   f_11360188->SetSavedPoint(440,2.174904);
   f_11360188->SetSavedPoint(441,2.190005);
   f_11360188->SetSavedPoint(442,2.205184);
   f_11360188->SetSavedPoint(443,2.220442);
   f_11360188->SetSavedPoint(444,2.235778);
   f_11360188->SetSavedPoint(445,2.251193);
   f_11360188->SetSavedPoint(446,2.266686);
   f_11360188->SetSavedPoint(447,2.282258);
   f_11360188->SetSavedPoint(448,2.297908);
   f_11360188->SetSavedPoint(449,2.313637);
   f_11360188->SetSavedPoint(450,2.329445);
   f_11360188->SetSavedPoint(451,2.345332);
   f_11360188->SetSavedPoint(452,2.361297);
   f_11360188->SetSavedPoint(453,2.377341);
   f_11360188->SetSavedPoint(454,2.393464);
   f_11360188->SetSavedPoint(455,2.409665);
   f_11360188->SetSavedPoint(456,2.425946);
   f_11360188->SetSavedPoint(457,2.442305);
   f_11360188->SetSavedPoint(458,2.458743);
   f_11360188->SetSavedPoint(459,2.475259);
   f_11360188->SetSavedPoint(460,2.491855);
   f_11360188->SetSavedPoint(461,2.508529);
   f_11360188->SetSavedPoint(462,2.525282);
   f_11360188->SetSavedPoint(463,2.542114);
   f_11360188->SetSavedPoint(464,2.559024);
   f_11360188->SetSavedPoint(465,2.576014);
   f_11360188->SetSavedPoint(466,2.593082);
   f_11360188->SetSavedPoint(467,2.610228);
   f_11360188->SetSavedPoint(468,2.627454);
   f_11360188->SetSavedPoint(469,2.644757);
   f_11360188->SetSavedPoint(470,2.66214);
   f_11360188->SetSavedPoint(471,2.679601);
   f_11360188->SetSavedPoint(472,2.697141);
   f_11360188->SetSavedPoint(473,2.714759);
   f_11360188->SetSavedPoint(474,2.732455);
   f_11360188->SetSavedPoint(475,2.75023);
   f_11360188->SetSavedPoint(476,2.768083);
   f_11360188->SetSavedPoint(477,2.786015);
   f_11360188->SetSavedPoint(478,2.804024);
   f_11360188->SetSavedPoint(479,2.822112);
   f_11360188->SetSavedPoint(480,2.840278);
   f_11360188->SetSavedPoint(481,2.858522);
   f_11360188->SetSavedPoint(482,2.876844);
   f_11360188->SetSavedPoint(483,2.895244);
   f_11360188->SetSavedPoint(484,2.913722);
   f_11360188->SetSavedPoint(485,2.932277);
   f_11360188->SetSavedPoint(486,2.95091);
   f_11360188->SetSavedPoint(487,2.96962);
   f_11360188->SetSavedPoint(488,2.988408);
   f_11360188->SetSavedPoint(489,3.007274);
   f_11360188->SetSavedPoint(490,3.026216);
   f_11360188->SetSavedPoint(491,3.045236);
   f_11360188->SetSavedPoint(492,3.064333);
   f_11360188->SetSavedPoint(493,3.083507);
   f_11360188->SetSavedPoint(494,3.102758);
   f_11360188->SetSavedPoint(495,3.122085);
   f_11360188->SetSavedPoint(496,3.141489);
   f_11360188->SetSavedPoint(497,3.16097);
   f_11360188->SetSavedPoint(498,3.180527);
   f_11360188->SetSavedPoint(499,3.20016);
   f_11360188->SetSavedPoint(500,3.219869);
   f_11360188->SetSavedPoint(501,0);
   f_11360188->SetSavedPoint(502,1);
   f_11360188->SetFillColor(19);
   f_11360188->SetFillStyle(0);
   f_11360188->SetMarkerStyle(20);
   f_11360188->SetMarkerSize(1.2);
   f_11360188->SetLineColor(8);
   f_11360188->SetLineWidth(3);
   f_11360188->GetXaxis()->SetNdivisions(505);
   f_11360188->GetXaxis()->SetLabelFont(132);
   f_11360188->GetXaxis()->SetLabelOffset(0.015);
   f_11360188->GetXaxis()->SetLabelSize(0.05);
   f_11360188->GetXaxis()->SetTitleSize(0.06);
   f_11360188->GetXaxis()->SetTitleFont(132);
   f_11360188->GetYaxis()->SetLabelFont(132);
   f_11360188->GetYaxis()->SetLabelSize(0.05);
   f_11360188->GetYaxis()->SetTitleSize(0.06);
   f_11360188->GetYaxis()->SetTitleFont(42);
   f_11360188->SetParameter(0,0);
   f_11360188->SetParError(0,0);
   f_11360188->SetParLimits(0,0,0);
   f_11360188->SetParameter(1,0);
   f_11360188->SetParError(1,0);
   f_11360188->SetParLimits(1,0,0);
   f_11360188->SetParameter(2,0);
   f_11360188->SetParError(2,0);
   f_11360188->SetParLimits(2,0,0);
   f_11360188->SetParameter(3,0);
   f_11360188->SetParError(3,0);
   f_11360188->SetParLimits(3,0,0);
   f_11360188->SetParameter(4,0);
   f_11360188->SetParError(4,0);
   f_11360188->SetParLimits(4,0,0);
   f_11360188->SetParameter(5,0);
   f_11360188->SetParError(5,0);
   f_11360188->SetParLimits(5,0,0);
   f_11360188->Draw("same");
   
   Double_t Graph0_fx131[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph0_fy131[203] = {
   0.6370137,
   0.6212709,
   0.6063537,
   0.5922237,
   0.5788444,
   0.5661816,
   0.5542034,
   0.5428798,
   0.5321833,
   0.5220883,
   0.5125716,
   0.5036123,
   0.4951913,
   0.4872921,
   0.4798999,
   0.4730021,
   0.4665884,
   0.4606502,
   0.455181,
   0.450176,
   0.4456327,
   0.44155,
   0.4379289,
   0.4347718,
   0.4320832,
   0.4298688,
   0.4281362,
   0.4268945,
   0.4261543,
   0.4259276,
   0.4262279,
   0.4270699,
   0.42847,
   0.4304456,
   0.4330154,
   0.4361994,
   0.4400188,
   0.4444959,
   0.4496542,
   0.455518,
   0.4621131,
   0.4694659,
   0.4776039,
   0.4865555,
   0.4963501,
   0.5070177,
   0.5185894,
   0.5310968,
   0.5445722,
   0.5590487,
   0.5745598,
   0.5911397,
   0.6088231,
   0.6276448,
   0.6476401,
   0.6688448,
   0.6912943,
   0.7150246,
   0.7400714,
   0.7664704,
   0.794257,
   0.8234662,
   0.8541328,
   0.8862906,
   0.9199731,
   0.9552126,
   0.9920406,
   1.030487,
   1.070581,
   1.11235,
   1.155819,
   1.201013,
   1.247952,
   1.296655,
   1.34714,
   1.399421,
   1.453507,
   1.509407,
   1.567124,
   1.626659,
   1.688007,
   1.751161,
   1.816107,
   1.882826,
   1.951297,
   2.021489,
   2.093368,
   2.166892,
   2.242015,
   2.318681,
   2.396828,
   2.476386,
   2.557278,
   2.639418,
   2.722712,
   2.807055,
   2.892334,
   2.978426,
   3.065199,
   3.152508,
   3.2402,
   3.068448,
   2.99207,
   2.915009,
   2.837508,
   2.759792,
   2.682072,
   2.604545,
   2.527391,
   2.450777,
   2.374858,
   2.299773,
   2.22565,
   2.152608,
   2.080749,
   2.01017,
   1.940953,
   1.873173,
   1.806895,
   1.742176,
   1.679063,
   1.617596,
   1.557809,
   1.499727,
   1.44337,
   1.388753,
   1.335881,
   1.28476,
   1.235387,
   1.187755,
   1.141855,
   1.097672,
   1.05519,
   1.014387,
   0.9752419,
   0.937728,
   0.9018179,
   0.867482,
   0.8346893,
   0.803407,
   0.7736013,
   0.7452373,
   0.7182794,
   0.6926913,
   0.6684361,
   0.6454769,
   0.6237763,
   0.6032971,
   0.584002,
   0.5658541,
   0.5488167,
   0.5328533,
   0.5179283,
   0.5040064,
   0.4910529,
   0.479034,
   0.4679163,
   0.4576677,
   0.4482565,
   0.4396522,
   0.4318252,
   0.4247466,
   0.4183888,
   0.4127252,
   0.4077302,
   0.4033792,
   0.3996489,
   0.396517,
   0.3939623,
   0.3919649,
   0.3905062,
   0.3895685,
   0.3891355,
   0.3891922,
   0.3897249,
   0.3907212,
   0.3921698,
   0.394061,
   0.3963864,
   0.399139,
   0.4023132,
   0.4059049,
   0.4099114,
   0.4143315,
   0.4191655,
   0.4244154,
   0.4300846,
   0.4361779,
   0.4427021,
   0.4496651,
   0.4570767,
   0.4649483,
   0.4732925,
   0.4821238,
   0.491458,
   0.5013125,
   0.5117059,
   0.5226583,
   0.5341909,
   0.5463261,
   0.5590872,
   0.5724986,
   0.6370137};
   TGraph *graph = new TGraph(203,Graph0_fx131,Graph0_fy131);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph131 = new TH1F("Graph_Graph131","Graph",203,0,1.1);
   Graph_Graph131->SetMinimum(0.104029);
   Graph_Graph131->SetMaximum(3.525307);
   Graph_Graph131->SetDirectory(0);
   Graph_Graph131->SetStats(0);
   Graph_Graph131->SetMarkerStyle(20);
   Graph_Graph131->SetMarkerSize(1.2);
   Graph_Graph131->GetXaxis()->SetNdivisions(505);
   Graph_Graph131->GetXaxis()->SetLabelFont(132);
   Graph_Graph131->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph131->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph131->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph131->GetXaxis()->SetTitleFont(132);
   Graph_Graph131->GetYaxis()->SetLabelFont(132);
   Graph_Graph131->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph131->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph131->GetYaxis()->SetTitleFont(42);
   Graph_Graph131->GetZaxis()->SetLabelFont(132);
   Graph_Graph131->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph131->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph131->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph131);
   
   graph->Draw("flc");
   
   TF1 *f_11330189 = new TF1("*f_11330",0,1,7);
    //The original function : f_11330 had originally been created by:
    //TF1 *f_11330 = new TF1("f_11330",f_11330,0,1,7);
   f_11330189->SetRange(0,1);
   f_11330189->SetName("f_11330");
   f_11330189->SetTitle("f_11330");
   f_11330189->SetNpx(500);
   f_11330189->SetSavedPoint(0,1.596812);
   f_11330189->SetSavedPoint(1,1.5934);
   f_11330189->SetSavedPoint(2,1.589676);
   f_11330189->SetSavedPoint(3,1.585649);
   f_11330189->SetSavedPoint(4,1.581328);
   f_11330189->SetSavedPoint(5,1.576723);
   f_11330189->SetSavedPoint(6,1.571843);
   f_11330189->SetSavedPoint(7,1.566698);
   f_11330189->SetSavedPoint(8,1.561297);
   f_11330189->SetSavedPoint(9,1.555647);
   f_11330189->SetSavedPoint(10,1.549759);
   f_11330189->SetSavedPoint(11,1.54364);
   f_11330189->SetSavedPoint(12,1.537299);
   f_11330189->SetSavedPoint(13,1.530744);
   f_11330189->SetSavedPoint(14,1.523983);
   f_11330189->SetSavedPoint(15,1.517024);
   f_11330189->SetSavedPoint(16,1.509876);
   f_11330189->SetSavedPoint(17,1.502545);
   f_11330189->SetSavedPoint(18,1.495039);
   f_11330189->SetSavedPoint(19,1.487365);
   f_11330189->SetSavedPoint(20,1.479532);
   f_11330189->SetSavedPoint(21,1.471545);
   f_11330189->SetSavedPoint(22,1.463412);
   f_11330189->SetSavedPoint(23,1.45514);
   f_11330189->SetSavedPoint(24,1.446735);
   f_11330189->SetSavedPoint(25,1.438205);
   f_11330189->SetSavedPoint(26,1.429555);
   f_11330189->SetSavedPoint(27,1.420792);
   f_11330189->SetSavedPoint(28,1.411921);
   f_11330189->SetSavedPoint(29,1.40295);
   f_11330189->SetSavedPoint(30,1.393885);
   f_11330189->SetSavedPoint(31,1.38473);
   f_11330189->SetSavedPoint(32,1.375492);
   f_11330189->SetSavedPoint(33,1.366176);
   f_11330189->SetSavedPoint(34,1.356788);
   f_11330189->SetSavedPoint(35,1.347333);
   f_11330189->SetSavedPoint(36,1.337816);
   f_11330189->SetSavedPoint(37,1.328244);
   f_11330189->SetSavedPoint(38,1.318619);
   f_11330189->SetSavedPoint(39,1.308948);
   f_11330189->SetSavedPoint(40,1.299236);
   f_11330189->SetSavedPoint(41,1.289486);
   f_11330189->SetSavedPoint(42,1.279705);
   f_11330189->SetSavedPoint(43,1.269895);
   f_11330189->SetSavedPoint(44,1.260062);
   f_11330189->SetSavedPoint(45,1.250209);
   f_11330189->SetSavedPoint(46,1.240341);
   f_11330189->SetSavedPoint(47,1.230463);
   f_11330189->SetSavedPoint(48,1.220577);
   f_11330189->SetSavedPoint(49,1.210688);
   f_11330189->SetSavedPoint(50,1.2008);
   f_11330189->SetSavedPoint(51,1.190916);
   f_11330189->SetSavedPoint(52,1.18104);
   f_11330189->SetSavedPoint(53,1.171176);
   f_11330189->SetSavedPoint(54,1.161326);
   f_11330189->SetSavedPoint(55,1.151494);
   f_11330189->SetSavedPoint(56,1.141684);
   f_11330189->SetSavedPoint(57,1.131898);
   f_11330189->SetSavedPoint(58,1.122139);
   f_11330189->SetSavedPoint(59,1.112411);
   f_11330189->SetSavedPoint(60,1.102716);
   f_11330189->SetSavedPoint(61,1.093058);
   f_11330189->SetSavedPoint(62,1.083438);
   f_11330189->SetSavedPoint(63,1.073859);
   f_11330189->SetSavedPoint(64,1.064325);
   f_11330189->SetSavedPoint(65,1.054836);
   f_11330189->SetSavedPoint(66,1.045397);
   f_11330189->SetSavedPoint(67,1.036008);
   f_11330189->SetSavedPoint(68,1.026673);
   f_11330189->SetSavedPoint(69,1.017393);
   f_11330189->SetSavedPoint(70,1.008171);
   f_11330189->SetSavedPoint(71,0.9990077);
   f_11330189->SetSavedPoint(72,0.9899061);
   f_11330189->SetSavedPoint(73,0.9808677);
   f_11330189->SetSavedPoint(74,0.9718944);
   f_11330189->SetSavedPoint(75,0.9629877);
   f_11330189->SetSavedPoint(76,0.9541494);
   f_11330189->SetSavedPoint(77,0.9453811);
   f_11330189->SetSavedPoint(78,0.9366841);
   f_11330189->SetSavedPoint(79,0.9280601);
   f_11330189->SetSavedPoint(80,0.9195103);
   f_11330189->SetSavedPoint(81,0.911036);
   f_11330189->SetSavedPoint(82,0.9026386);
   f_11330189->SetSavedPoint(83,0.8943192);
   f_11330189->SetSavedPoint(84,0.8860789);
   f_11330189->SetSavedPoint(85,0.8779188);
   f_11330189->SetSavedPoint(86,0.8698399);
   f_11330189->SetSavedPoint(87,0.8618432);
   f_11330189->SetSavedPoint(88,0.8539296);
   f_11330189->SetSavedPoint(89,0.8460999);
   f_11330189->SetSavedPoint(90,0.8383549);
   f_11330189->SetSavedPoint(91,0.8306953);
   f_11330189->SetSavedPoint(92,0.8231218);
   f_11330189->SetSavedPoint(93,0.8156351);
   f_11330189->SetSavedPoint(94,0.8082357);
   f_11330189->SetSavedPoint(95,0.8009242);
   f_11330189->SetSavedPoint(96,0.793701);
   f_11330189->SetSavedPoint(97,0.7865665);
   f_11330189->SetSavedPoint(98,0.7795213);
   f_11330189->SetSavedPoint(99,0.7725655);
   f_11330189->SetSavedPoint(100,0.7656995);
   f_11330189->SetSavedPoint(101,0.7589236);
   f_11330189->SetSavedPoint(102,0.7522379);
   f_11330189->SetSavedPoint(103,0.7456426);
   f_11330189->SetSavedPoint(104,0.7391379);
   f_11330189->SetSavedPoint(105,0.7327238);
   f_11330189->SetSavedPoint(106,0.7264003);
   f_11330189->SetSavedPoint(107,0.7201676);
   f_11330189->SetSavedPoint(108,0.7140254);
   f_11330189->SetSavedPoint(109,0.7079739);
   f_11330189->SetSavedPoint(110,0.7020127);
   f_11330189->SetSavedPoint(111,0.6961419);
   f_11330189->SetSavedPoint(112,0.6903612);
   f_11330189->SetSavedPoint(113,0.6846705);
   f_11330189->SetSavedPoint(114,0.6790694);
   f_11330189->SetSavedPoint(115,0.6735577);
   f_11330189->SetSavedPoint(116,0.6681351);
   f_11330189->SetSavedPoint(117,0.6628013);
   f_11330189->SetSavedPoint(118,0.6575558);
   f_11330189->SetSavedPoint(119,0.6523983);
   f_11330189->SetSavedPoint(120,0.6473283);
   f_11330189->SetSavedPoint(121,0.6423455);
   f_11330189->SetSavedPoint(122,0.6374493);
   f_11330189->SetSavedPoint(123,0.6326391);
   f_11330189->SetSavedPoint(124,0.6279146);
   f_11330189->SetSavedPoint(125,0.623275);
   f_11330189->SetSavedPoint(126,0.6187199);
   f_11330189->SetSavedPoint(127,0.6142486);
   f_11330189->SetSavedPoint(128,0.6098605);
   f_11330189->SetSavedPoint(129,0.605555);
   f_11330189->SetSavedPoint(130,0.6013314);
   f_11330189->SetSavedPoint(131,0.5971889);
   f_11330189->SetSavedPoint(132,0.5931269);
   f_11330189->SetSavedPoint(133,0.5891447);
   f_11330189->SetSavedPoint(134,0.5852415);
   f_11330189->SetSavedPoint(135,0.5814166);
   f_11330189->SetSavedPoint(136,0.5776691);
   f_11330189->SetSavedPoint(137,0.5739983);
   f_11330189->SetSavedPoint(138,0.5704034);
   f_11330189->SetSavedPoint(139,0.5668835);
   f_11330189->SetSavedPoint(140,0.5634379);
   f_11330189->SetSavedPoint(141,0.5600655);
   f_11330189->SetSavedPoint(142,0.5567657);
   f_11330189->SetSavedPoint(143,0.5535375);
   f_11330189->SetSavedPoint(144,0.5503799);
   f_11330189->SetSavedPoint(145,0.5472923);
   f_11330189->SetSavedPoint(146,0.5442735);
   f_11330189->SetSavedPoint(147,0.5413227);
   f_11330189->SetSavedPoint(148,0.538439);
   f_11330189->SetSavedPoint(149,0.5356214);
   f_11330189->SetSavedPoint(150,0.532869);
   f_11330189->SetSavedPoint(151,0.5301809);
   f_11330189->SetSavedPoint(152,0.527556);
   f_11330189->SetSavedPoint(153,0.5249935);
   f_11330189->SetSavedPoint(154,0.5224923);
   f_11330189->SetSavedPoint(155,0.5200516);
   f_11330189->SetSavedPoint(156,0.5176702);
   f_11330189->SetSavedPoint(157,0.5153472);
   f_11330189->SetSavedPoint(158,0.5130817);
   f_11330189->SetSavedPoint(159,0.5108727);
   f_11330189->SetSavedPoint(160,0.5087191);
   f_11330189->SetSavedPoint(161,0.5066201);
   f_11330189->SetSavedPoint(162,0.5045745);
   f_11330189->SetSavedPoint(163,0.5025814);
   f_11330189->SetSavedPoint(164,0.5006399);
   f_11330189->SetSavedPoint(165,0.4987489);
   f_11330189->SetSavedPoint(166,0.4969074);
   f_11330189->SetSavedPoint(167,0.4951145);
   f_11330189->SetSavedPoint(168,0.4933692);
   f_11330189->SetSavedPoint(169,0.4916705);
   f_11330189->SetSavedPoint(170,0.4900174);
   f_11330189->SetSavedPoint(171,0.488409);
   f_11330189->SetSavedPoint(172,0.4868442);
   f_11330189->SetSavedPoint(173,0.4853222);
   f_11330189->SetSavedPoint(174,0.4838419);
   f_11330189->SetSavedPoint(175,0.4824024);
   f_11330189->SetSavedPoint(176,0.4810028);
   f_11330189->SetSavedPoint(177,0.4796421);
   f_11330189->SetSavedPoint(178,0.4783194);
   f_11330189->SetSavedPoint(179,0.4770338);
   f_11330189->SetSavedPoint(180,0.4757843);
   f_11330189->SetSavedPoint(181,0.47457);
   f_11330189->SetSavedPoint(182,0.4733901);
   f_11330189->SetSavedPoint(183,0.4722436);
   f_11330189->SetSavedPoint(184,0.4711296);
   f_11330189->SetSavedPoint(185,0.4700474);
   f_11330189->SetSavedPoint(186,0.4689959);
   f_11330189->SetSavedPoint(187,0.4679744);
   f_11330189->SetSavedPoint(188,0.4669821);
   f_11330189->SetSavedPoint(189,0.466018);
   f_11330189->SetSavedPoint(190,0.4650814);
   f_11330189->SetSavedPoint(191,0.4641715);
   f_11330189->SetSavedPoint(192,0.4632875);
   f_11330189->SetSavedPoint(193,0.4624285);
   f_11330189->SetSavedPoint(194,0.4615939);
   f_11330189->SetSavedPoint(195,0.4607828);
   f_11330189->SetSavedPoint(196,0.4599946);
   f_11330189->SetSavedPoint(197,0.4592285);
   f_11330189->SetSavedPoint(198,0.4584838);
   f_11330189->SetSavedPoint(199,0.4577597);
   f_11330189->SetSavedPoint(200,0.4570557);
   f_11330189->SetSavedPoint(201,0.4563711);
   f_11330189->SetSavedPoint(202,0.4557051);
   f_11330189->SetSavedPoint(203,0.4550572);
   f_11330189->SetSavedPoint(204,0.4544267);
   f_11330189->SetSavedPoint(205,0.4538131);
   f_11330189->SetSavedPoint(206,0.4532157);
   f_11330189->SetSavedPoint(207,0.452634);
   f_11330189->SetSavedPoint(208,0.4520675);
   f_11330189->SetSavedPoint(209,0.4515155);
   f_11330189->SetSavedPoint(210,0.4509776);
   f_11330189->SetSavedPoint(211,0.4504533);
   f_11330189->SetSavedPoint(212,0.4499422);
   f_11330189->SetSavedPoint(213,0.4494436);
   f_11330189->SetSavedPoint(214,0.4489573);
   f_11330189->SetSavedPoint(215,0.4484827);
   f_11330189->SetSavedPoint(216,0.4480196);
   f_11330189->SetSavedPoint(217,0.4475674);
   f_11330189->SetSavedPoint(218,0.4471258);
   f_11330189->SetSavedPoint(219,0.4466945);
   f_11330189->SetSavedPoint(220,0.4462732);
   f_11330189->SetSavedPoint(221,0.4458615);
   f_11330189->SetSavedPoint(222,0.4454592);
   f_11330189->SetSavedPoint(223,0.4450659);
   f_11330189->SetSavedPoint(224,0.4446816);
   f_11330189->SetSavedPoint(225,0.4443058);
   f_11330189->SetSavedPoint(226,0.4439385);
   f_11330189->SetSavedPoint(227,0.4435795);
   f_11330189->SetSavedPoint(228,0.4432285);
   f_11330189->SetSavedPoint(229,0.4428854);
   f_11330189->SetSavedPoint(230,0.4425503);
   f_11330189->SetSavedPoint(231,0.4422228);
   f_11330189->SetSavedPoint(232,0.441903);
   f_11330189->SetSavedPoint(233,0.4415908);
   f_11330189->SetSavedPoint(234,0.4412862);
   f_11330189->SetSavedPoint(235,0.4409892);
   f_11330189->SetSavedPoint(236,0.4406997);
   f_11330189->SetSavedPoint(237,0.4404179);
   f_11330189->SetSavedPoint(238,0.4401438);
   f_11330189->SetSavedPoint(239,0.4398774);
   f_11330189->SetSavedPoint(240,0.4396189);
   f_11330189->SetSavedPoint(241,0.4393684);
   f_11330189->SetSavedPoint(242,0.439126);
   f_11330189->SetSavedPoint(243,0.4388919);
   f_11330189->SetSavedPoint(244,0.4386664);
   f_11330189->SetSavedPoint(245,0.4384496);
   f_11330189->SetSavedPoint(246,0.4382417);
   f_11330189->SetSavedPoint(247,0.4380431);
   f_11330189->SetSavedPoint(248,0.4378539);
   f_11330189->SetSavedPoint(249,0.4376746);
   f_11330189->SetSavedPoint(250,0.4375055);
   f_11330189->SetSavedPoint(251,0.4373468);
   f_11330189->SetSavedPoint(252,0.437199);
   f_11330189->SetSavedPoint(253,0.4370625);
   f_11330189->SetSavedPoint(254,0.4369377);
   f_11330189->SetSavedPoint(255,0.436825);
   f_11330189->SetSavedPoint(256,0.436725);
   f_11330189->SetSavedPoint(257,0.436638);
   f_11330189->SetSavedPoint(258,0.4365647);
   f_11330189->SetSavedPoint(259,0.4365055);
   f_11330189->SetSavedPoint(260,0.436461);
   f_11330189->SetSavedPoint(261,0.4364318);
   f_11330189->SetSavedPoint(262,0.4364185);
   f_11330189->SetSavedPoint(263,0.4364217);
   f_11330189->SetSavedPoint(264,0.436442);
   f_11330189->SetSavedPoint(265,0.4364802);
   f_11330189->SetSavedPoint(266,0.4365369);
   f_11330189->SetSavedPoint(267,0.4366129);
   f_11330189->SetSavedPoint(268,0.4367088);
   f_11330189->SetSavedPoint(269,0.4368254);
   f_11330189->SetSavedPoint(270,0.4369636);
   f_11330189->SetSavedPoint(271,0.4371241);
   f_11330189->SetSavedPoint(272,0.4373076);
   f_11330189->SetSavedPoint(273,0.4375152);
   f_11330189->SetSavedPoint(274,0.4377476);
   f_11330189->SetSavedPoint(275,0.4380057);
   f_11330189->SetSavedPoint(276,0.4382905);
   f_11330189->SetSavedPoint(277,0.4386028);
   f_11330189->SetSavedPoint(278,0.4389436);
   f_11330189->SetSavedPoint(279,0.4393139);
   f_11330189->SetSavedPoint(280,0.4397147);
   f_11330189->SetSavedPoint(281,0.4401469);
   f_11330189->SetSavedPoint(282,0.4406117);
   f_11330189->SetSavedPoint(283,0.44111);
   f_11330189->SetSavedPoint(284,0.4416429);
   f_11330189->SetSavedPoint(285,0.4422115);
   f_11330189->SetSavedPoint(286,0.4428169);
   f_11330189->SetSavedPoint(287,0.4434603);
   f_11330189->SetSavedPoint(288,0.4441427);
   f_11330189->SetSavedPoint(289,0.4448654);
   f_11330189->SetSavedPoint(290,0.4456295);
   f_11330189->SetSavedPoint(291,0.4464363);
   f_11330189->SetSavedPoint(292,0.4472869);
   f_11330189->SetSavedPoint(293,0.4481825);
   f_11330189->SetSavedPoint(294,0.4491245);
   f_11330189->SetSavedPoint(295,0.4501141);
   f_11330189->SetSavedPoint(296,0.4511526);
   f_11330189->SetSavedPoint(297,0.4522412);
   f_11330189->SetSavedPoint(298,0.4533814);
   f_11330189->SetSavedPoint(299,0.4545744);
   f_11330189->SetSavedPoint(300,0.4558216);
   f_11330189->SetSavedPoint(301,0.4571243);
   f_11330189->SetSavedPoint(302,0.458484);
   f_11330189->SetSavedPoint(303,0.4599019);
   f_11330189->SetSavedPoint(304,0.4613797);
   f_11330189->SetSavedPoint(305,0.4629185);
   f_11330189->SetSavedPoint(306,0.46452);
   f_11330189->SetSavedPoint(307,0.4661855);
   f_11330189->SetSavedPoint(308,0.4679165);
   f_11330189->SetSavedPoint(309,0.4697145);
   f_11330189->SetSavedPoint(310,0.471581);
   f_11330189->SetSavedPoint(311,0.4735174);
   f_11330189->SetSavedPoint(312,0.4755253);
   f_11330189->SetSavedPoint(313,0.4776062);
   f_11330189->SetSavedPoint(314,0.4797617);
   f_11330189->SetSavedPoint(315,0.4819933);
   f_11330189->SetSavedPoint(316,0.4843024);
   f_11330189->SetSavedPoint(317,0.4866908);
   f_11330189->SetSavedPoint(318,0.48916);
   f_11330189->SetSavedPoint(319,0.4917115);
   f_11330189->SetSavedPoint(320,0.494347);
   f_11330189->SetSavedPoint(321,0.4970681);
   f_11330189->SetSavedPoint(322,0.4998763);
   f_11330189->SetSavedPoint(323,0.5027733);
   f_11330189->SetSavedPoint(324,0.5057606);
   f_11330189->SetSavedPoint(325,0.50884);
   f_11330189->SetSavedPoint(326,0.5120131);
   f_11330189->SetSavedPoint(327,0.5152815);
   f_11330189->SetSavedPoint(328,0.5186468);
   f_11330189->SetSavedPoint(329,0.5221107);
   f_11330189->SetSavedPoint(330,0.5256748);
   f_11330189->SetSavedPoint(331,0.5293409);
   f_11330189->SetSavedPoint(332,0.5331105);
   f_11330189->SetSavedPoint(333,0.5369853);
   f_11330189->SetSavedPoint(334,0.5409671);
   f_11330189->SetSavedPoint(335,0.5450574);
   f_11330189->SetSavedPoint(336,0.5492579);
   f_11330189->SetSavedPoint(337,0.5535703);
   f_11330189->SetSavedPoint(338,0.5579963);
   f_11330189->SetSavedPoint(339,0.5625375);
   f_11330189->SetSavedPoint(340,0.5671956);
   f_11330189->SetSavedPoint(341,0.5719723);
   f_11330189->SetSavedPoint(342,0.5768692);
   f_11330189->SetSavedPoint(343,0.581888);
   f_11330189->SetSavedPoint(344,0.5870304);
   f_11330189->SetSavedPoint(345,0.592298);
   f_11330189->SetSavedPoint(346,0.5976924);
   f_11330189->SetSavedPoint(347,0.6032154);
   f_11330189->SetSavedPoint(348,0.6088685);
   f_11330189->SetSavedPoint(349,0.6146533);
   f_11330189->SetSavedPoint(350,0.6205716);
   f_11330189->SetSavedPoint(351,0.6266249);
   f_11330189->SetSavedPoint(352,0.6328149);
   f_11330189->SetSavedPoint(353,0.6391431);
   f_11330189->SetSavedPoint(354,0.6456112);
   f_11330189->SetSavedPoint(355,0.6522207);
   f_11330189->SetSavedPoint(356,0.6589732);
   f_11330189->SetSavedPoint(357,0.6658703);
   f_11330189->SetSavedPoint(358,0.6729135);
   f_11330189->SetSavedPoint(359,0.6801044);
   f_11330189->SetSavedPoint(360,0.6874445);
   f_11330189->SetSavedPoint(361,0.6949353);
   f_11330189->SetSavedPoint(362,0.7025784);
   f_11330189->SetSavedPoint(363,0.7103752);
   f_11330189->SetSavedPoint(364,0.7183271);
   f_11330189->SetSavedPoint(365,0.7264357);
   f_11330189->SetSavedPoint(366,0.7347024);
   f_11330189->SetSavedPoint(367,0.7431286);
   f_11330189->SetSavedPoint(368,0.7517157);
   f_11330189->SetSavedPoint(369,0.760465);
   f_11330189->SetSavedPoint(370,0.7693781);
   f_11330189->SetSavedPoint(371,0.7784561);
   f_11330189->SetSavedPoint(372,0.7877005);
   f_11330189->SetSavedPoint(373,0.7971125);
   f_11330189->SetSavedPoint(374,0.8066935);
   f_11330189->SetSavedPoint(375,0.8164446);
   f_11330189->SetSavedPoint(376,0.8263671);
   f_11330189->SetSavedPoint(377,0.8364622);
   f_11330189->SetSavedPoint(378,0.8467312);
   f_11330189->SetSavedPoint(379,0.857175);
   f_11330189->SetSavedPoint(380,0.867795);
   f_11330189->SetSavedPoint(381,0.8785922);
   f_11330189->SetSavedPoint(382,0.8895676);
   f_11330189->SetSavedPoint(383,0.9007223);
   f_11330189->SetSavedPoint(384,0.9120574);
   f_11330189->SetSavedPoint(385,0.9235738);
   f_11330189->SetSavedPoint(386,0.9352724);
   f_11330189->SetSavedPoint(387,0.9471542);
   f_11330189->SetSavedPoint(388,0.9592201);
   f_11330189->SetSavedPoint(389,0.9714709);
   f_11330189->SetSavedPoint(390,0.9839075);
   f_11330189->SetSavedPoint(391,0.9965305);
   f_11330189->SetSavedPoint(392,1.009341);
   f_11330189->SetSavedPoint(393,1.022339);
   f_11330189->SetSavedPoint(394,1.035526);
   f_11330189->SetSavedPoint(395,1.048902);
   f_11330189->SetSavedPoint(396,1.062469);
   f_11330189->SetSavedPoint(397,1.076225);
   f_11330189->SetSavedPoint(398,1.090172);
   f_11330189->SetSavedPoint(399,1.104311);
   f_11330189->SetSavedPoint(400,1.118642);
   f_11330189->SetSavedPoint(401,1.133165);
   f_11330189->SetSavedPoint(402,1.14788);
   f_11330189->SetSavedPoint(403,1.162788);
   f_11330189->SetSavedPoint(404,1.17789);
   f_11330189->SetSavedPoint(405,1.193184);
   f_11330189->SetSavedPoint(406,1.208672);
   f_11330189->SetSavedPoint(407,1.224353);
   f_11330189->SetSavedPoint(408,1.240228);
   f_11330189->SetSavedPoint(409,1.256296);
   f_11330189->SetSavedPoint(410,1.272558);
   f_11330189->SetSavedPoint(411,1.289013);
   f_11330189->SetSavedPoint(412,1.305661);
   f_11330189->SetSavedPoint(413,1.322503);
   f_11330189->SetSavedPoint(414,1.339536);
   f_11330189->SetSavedPoint(415,1.356763);
   f_11330189->SetSavedPoint(416,1.374181);
   f_11330189->SetSavedPoint(417,1.39179);
   f_11330189->SetSavedPoint(418,1.40959);
   f_11330189->SetSavedPoint(419,1.427581);
   f_11330189->SetSavedPoint(420,1.445762);
   f_11330189->SetSavedPoint(421,1.464131);
   f_11330189->SetSavedPoint(422,1.482688);
   f_11330189->SetSavedPoint(423,1.501433);
   f_11330189->SetSavedPoint(424,1.520365);
   f_11330189->SetSavedPoint(425,1.539482);
   f_11330189->SetSavedPoint(426,1.558783);
   f_11330189->SetSavedPoint(427,1.578268);
   f_11330189->SetSavedPoint(428,1.597935);
   f_11330189->SetSavedPoint(429,1.617783);
   f_11330189->SetSavedPoint(430,1.63781);
   f_11330189->SetSavedPoint(431,1.658016);
   f_11330189->SetSavedPoint(432,1.678398);
   f_11330189->SetSavedPoint(433,1.698956);
   f_11330189->SetSavedPoint(434,1.719687);
   f_11330189->SetSavedPoint(435,1.74059);
   f_11330189->SetSavedPoint(436,1.761663);
   f_11330189->SetSavedPoint(437,1.782904);
   f_11330189->SetSavedPoint(438,1.804311);
   f_11330189->SetSavedPoint(439,1.825883);
   f_11330189->SetSavedPoint(440,1.847616);
   f_11330189->SetSavedPoint(441,1.86951);
   f_11330189->SetSavedPoint(442,1.891561);
   f_11330189->SetSavedPoint(443,1.913768);
   f_11330189->SetSavedPoint(444,1.936127);
   f_11330189->SetSavedPoint(445,1.958636);
   f_11330189->SetSavedPoint(446,1.981293);
   f_11330189->SetSavedPoint(447,2.004095);
   f_11330189->SetSavedPoint(448,2.027039);
   f_11330189->SetSavedPoint(449,2.050121);
   f_11330189->SetSavedPoint(450,2.07334);
   f_11330189->SetSavedPoint(451,2.096692);
   f_11330189->SetSavedPoint(452,2.120174);
   f_11330189->SetSavedPoint(453,2.143782);
   f_11330189->SetSavedPoint(454,2.167513);
   f_11330189->SetSavedPoint(455,2.191364);
   f_11330189->SetSavedPoint(456,2.215331);
   f_11330189->SetSavedPoint(457,2.239409);
   f_11330189->SetSavedPoint(458,2.263597);
   f_11330189->SetSavedPoint(459,2.287888);
   f_11330189->SetSavedPoint(460,2.31228);
   f_11330189->SetSavedPoint(461,2.336768);
   f_11330189->SetSavedPoint(462,2.361349);
   f_11330189->SetSavedPoint(463,2.386016);
   f_11330189->SetSavedPoint(464,2.410767);
   f_11330189->SetSavedPoint(465,2.435597);
   f_11330189->SetSavedPoint(466,2.4605);
   f_11330189->SetSavedPoint(467,2.485473);
   f_11330189->SetSavedPoint(468,2.510509);
   f_11330189->SetSavedPoint(469,2.535605);
   f_11330189->SetSavedPoint(470,2.560754);
   f_11330189->SetSavedPoint(471,2.585952);
   f_11330189->SetSavedPoint(472,2.611193);
   f_11330189->SetSavedPoint(473,2.636471);
   f_11330189->SetSavedPoint(474,2.661781);
   f_11330189->SetSavedPoint(475,2.687118);
   f_11330189->SetSavedPoint(476,2.712474);
   f_11330189->SetSavedPoint(477,2.737845);
   f_11330189->SetSavedPoint(478,2.763223);
   f_11330189->SetSavedPoint(479,2.788603);
   f_11330189->SetSavedPoint(480,2.813978);
   f_11330189->SetSavedPoint(481,2.839341);
   f_11330189->SetSavedPoint(482,2.864686);
   f_11330189->SetSavedPoint(483,2.890006);
   f_11330189->SetSavedPoint(484,2.915294);
   f_11330189->SetSavedPoint(485,2.940543);
   f_11330189->SetSavedPoint(486,2.965745);
   f_11330189->SetSavedPoint(487,2.990893);
   f_11330189->SetSavedPoint(488,3.015979);
   f_11330189->SetSavedPoint(489,3.040996);
   f_11330189->SetSavedPoint(490,3.065936);
   f_11330189->SetSavedPoint(491,3.090791);
   f_11330189->SetSavedPoint(492,3.115552);
   f_11330189->SetSavedPoint(493,3.140211);
   f_11330189->SetSavedPoint(494,3.16476);
   f_11330189->SetSavedPoint(495,3.189191);
   f_11330189->SetSavedPoint(496,3.213494);
   f_11330189->SetSavedPoint(497,3.23766);
   f_11330189->SetSavedPoint(498,3.26168);
   f_11330189->SetSavedPoint(499,3.285546);
   f_11330189->SetSavedPoint(500,3.309247);
   f_11330189->SetSavedPoint(501,0);
   f_11330189->SetSavedPoint(502,1);
   f_11330189->SetFillColor(19);
   f_11330189->SetFillStyle(0);
   f_11330189->SetMarkerStyle(20);
   f_11330189->SetMarkerSize(1.2);
   f_11330189->SetLineColor(92);
   f_11330189->SetLineWidth(3);
   f_11330189->GetXaxis()->SetNdivisions(505);
   f_11330189->GetXaxis()->SetLabelFont(132);
   f_11330189->GetXaxis()->SetLabelOffset(0.015);
   f_11330189->GetXaxis()->SetLabelSize(0.05);
   f_11330189->GetXaxis()->SetTitleSize(0.06);
   f_11330189->GetXaxis()->SetTitleFont(132);
   f_11330189->GetYaxis()->SetLabelFont(132);
   f_11330189->GetYaxis()->SetLabelSize(0.05);
   f_11330189->GetYaxis()->SetTitleSize(0.06);
   f_11330189->GetYaxis()->SetTitleFont(42);
   f_11330189->SetParameter(0,0);
   f_11330189->SetParError(0,0);
   f_11330189->SetParLimits(0,0,0);
   f_11330189->SetParameter(1,0);
   f_11330189->SetParError(1,0);
   f_11330189->SetParLimits(1,0,0);
   f_11330189->SetParameter(2,0);
   f_11330189->SetParError(2,0);
   f_11330189->SetParLimits(2,0,0);
   f_11330189->SetParameter(3,0);
   f_11330189->SetParError(3,0);
   f_11330189->SetParLimits(3,0,0);
   f_11330189->SetParameter(4,0);
   f_11330189->SetParError(4,0);
   f_11330189->SetParLimits(4,0,0);
   f_11330189->SetParameter(5,0);
   f_11330189->SetParError(5,0);
   f_11330189->SetParLimits(5,0,0);
   f_11330189->SetParameter(6,0);
   f_11330189->SetParError(6,0);
   f_11330189->SetParLimits(6,0,0);
   f_11330189->Draw("same");
   
   TF1 *f_11370190 = new TF1("*f_11370",0,1,1);
    //The original function : f_11370 had originally been created by:
    //TF1 *f_11370 = new TF1("f_11370",f_11370,0,1,1);
   f_11370190->SetRange(0,1);
   f_11370190->SetName("f_11370");
   f_11370190->SetTitle("f_11370");
   f_11370190->SetNpx(500);
   f_11370190->SetSavedPoint(0,1);
   f_11370190->SetSavedPoint(1,1);
   f_11370190->SetSavedPoint(2,1);
   f_11370190->SetSavedPoint(3,1);
   f_11370190->SetSavedPoint(4,1);
   f_11370190->SetSavedPoint(5,1);
   f_11370190->SetSavedPoint(6,1);
   f_11370190->SetSavedPoint(7,1);
   f_11370190->SetSavedPoint(8,1);
   f_11370190->SetSavedPoint(9,1);
   f_11370190->SetSavedPoint(10,1);
   f_11370190->SetSavedPoint(11,1);
   f_11370190->SetSavedPoint(12,1);
   f_11370190->SetSavedPoint(13,1);
   f_11370190->SetSavedPoint(14,1);
   f_11370190->SetSavedPoint(15,1);
   f_11370190->SetSavedPoint(16,1);
   f_11370190->SetSavedPoint(17,1);
   f_11370190->SetSavedPoint(18,1);
   f_11370190->SetSavedPoint(19,1);
   f_11370190->SetSavedPoint(20,1);
   f_11370190->SetSavedPoint(21,1);
   f_11370190->SetSavedPoint(22,1);
   f_11370190->SetSavedPoint(23,1);
   f_11370190->SetSavedPoint(24,1);
   f_11370190->SetSavedPoint(25,1);
   f_11370190->SetSavedPoint(26,1);
   f_11370190->SetSavedPoint(27,1);
   f_11370190->SetSavedPoint(28,1);
   f_11370190->SetSavedPoint(29,1);
   f_11370190->SetSavedPoint(30,1);
   f_11370190->SetSavedPoint(31,1);
   f_11370190->SetSavedPoint(32,1);
   f_11370190->SetSavedPoint(33,1);
   f_11370190->SetSavedPoint(34,1);
   f_11370190->SetSavedPoint(35,1);
   f_11370190->SetSavedPoint(36,1);
   f_11370190->SetSavedPoint(37,1);
   f_11370190->SetSavedPoint(38,1);
   f_11370190->SetSavedPoint(39,1);
   f_11370190->SetSavedPoint(40,1);
   f_11370190->SetSavedPoint(41,1);
   f_11370190->SetSavedPoint(42,1);
   f_11370190->SetSavedPoint(43,1);
   f_11370190->SetSavedPoint(44,1);
   f_11370190->SetSavedPoint(45,1);
   f_11370190->SetSavedPoint(46,1);
   f_11370190->SetSavedPoint(47,1);
   f_11370190->SetSavedPoint(48,1);
   f_11370190->SetSavedPoint(49,1);
   f_11370190->SetSavedPoint(50,1);
   f_11370190->SetSavedPoint(51,1);
   f_11370190->SetSavedPoint(52,1);
   f_11370190->SetSavedPoint(53,1);
   f_11370190->SetSavedPoint(54,1);
   f_11370190->SetSavedPoint(55,1);
   f_11370190->SetSavedPoint(56,1);
   f_11370190->SetSavedPoint(57,1);
   f_11370190->SetSavedPoint(58,1);
   f_11370190->SetSavedPoint(59,1);
   f_11370190->SetSavedPoint(60,1);
   f_11370190->SetSavedPoint(61,1);
   f_11370190->SetSavedPoint(62,1);
   f_11370190->SetSavedPoint(63,1);
   f_11370190->SetSavedPoint(64,1);
   f_11370190->SetSavedPoint(65,1);
   f_11370190->SetSavedPoint(66,1);
   f_11370190->SetSavedPoint(67,1);
   f_11370190->SetSavedPoint(68,1);
   f_11370190->SetSavedPoint(69,1);
   f_11370190->SetSavedPoint(70,1);
   f_11370190->SetSavedPoint(71,1);
   f_11370190->SetSavedPoint(72,1);
   f_11370190->SetSavedPoint(73,1);
   f_11370190->SetSavedPoint(74,1);
   f_11370190->SetSavedPoint(75,1);
   f_11370190->SetSavedPoint(76,1);
   f_11370190->SetSavedPoint(77,1);
   f_11370190->SetSavedPoint(78,1);
   f_11370190->SetSavedPoint(79,1);
   f_11370190->SetSavedPoint(80,1);
   f_11370190->SetSavedPoint(81,1);
   f_11370190->SetSavedPoint(82,1);
   f_11370190->SetSavedPoint(83,1);
   f_11370190->SetSavedPoint(84,1);
   f_11370190->SetSavedPoint(85,1);
   f_11370190->SetSavedPoint(86,1);
   f_11370190->SetSavedPoint(87,1);
   f_11370190->SetSavedPoint(88,1);
   f_11370190->SetSavedPoint(89,1);
   f_11370190->SetSavedPoint(90,1);
   f_11370190->SetSavedPoint(91,1);
   f_11370190->SetSavedPoint(92,1);
   f_11370190->SetSavedPoint(93,1);
   f_11370190->SetSavedPoint(94,1);
   f_11370190->SetSavedPoint(95,1);
   f_11370190->SetSavedPoint(96,1);
   f_11370190->SetSavedPoint(97,1);
   f_11370190->SetSavedPoint(98,1);
   f_11370190->SetSavedPoint(99,1);
   f_11370190->SetSavedPoint(100,1);
   f_11370190->SetSavedPoint(101,1);
   f_11370190->SetSavedPoint(102,1);
   f_11370190->SetSavedPoint(103,1);
   f_11370190->SetSavedPoint(104,1);
   f_11370190->SetSavedPoint(105,1);
   f_11370190->SetSavedPoint(106,1);
   f_11370190->SetSavedPoint(107,1);
   f_11370190->SetSavedPoint(108,1);
   f_11370190->SetSavedPoint(109,1);
   f_11370190->SetSavedPoint(110,1);
   f_11370190->SetSavedPoint(111,1);
   f_11370190->SetSavedPoint(112,1);
   f_11370190->SetSavedPoint(113,1);
   f_11370190->SetSavedPoint(114,1);
   f_11370190->SetSavedPoint(115,1);
   f_11370190->SetSavedPoint(116,1);
   f_11370190->SetSavedPoint(117,1);
   f_11370190->SetSavedPoint(118,1);
   f_11370190->SetSavedPoint(119,1);
   f_11370190->SetSavedPoint(120,1);
   f_11370190->SetSavedPoint(121,1);
   f_11370190->SetSavedPoint(122,1);
   f_11370190->SetSavedPoint(123,1);
   f_11370190->SetSavedPoint(124,1);
   f_11370190->SetSavedPoint(125,1);
   f_11370190->SetSavedPoint(126,1);
   f_11370190->SetSavedPoint(127,1);
   f_11370190->SetSavedPoint(128,1);
   f_11370190->SetSavedPoint(129,1);
   f_11370190->SetSavedPoint(130,1);
   f_11370190->SetSavedPoint(131,1);
   f_11370190->SetSavedPoint(132,1);
   f_11370190->SetSavedPoint(133,1);
   f_11370190->SetSavedPoint(134,1);
   f_11370190->SetSavedPoint(135,1);
   f_11370190->SetSavedPoint(136,1);
   f_11370190->SetSavedPoint(137,1);
   f_11370190->SetSavedPoint(138,1);
   f_11370190->SetSavedPoint(139,1);
   f_11370190->SetSavedPoint(140,1);
   f_11370190->SetSavedPoint(141,1);
   f_11370190->SetSavedPoint(142,1);
   f_11370190->SetSavedPoint(143,1);
   f_11370190->SetSavedPoint(144,1);
   f_11370190->SetSavedPoint(145,1);
   f_11370190->SetSavedPoint(146,1);
   f_11370190->SetSavedPoint(147,1);
   f_11370190->SetSavedPoint(148,1);
   f_11370190->SetSavedPoint(149,1);
   f_11370190->SetSavedPoint(150,1);
   f_11370190->SetSavedPoint(151,1);
   f_11370190->SetSavedPoint(152,1);
   f_11370190->SetSavedPoint(153,1);
   f_11370190->SetSavedPoint(154,1);
   f_11370190->SetSavedPoint(155,1);
   f_11370190->SetSavedPoint(156,1);
   f_11370190->SetSavedPoint(157,1);
   f_11370190->SetSavedPoint(158,1);
   f_11370190->SetSavedPoint(159,1);
   f_11370190->SetSavedPoint(160,1);
   f_11370190->SetSavedPoint(161,1);
   f_11370190->SetSavedPoint(162,1);
   f_11370190->SetSavedPoint(163,1);
   f_11370190->SetSavedPoint(164,1);
   f_11370190->SetSavedPoint(165,1);
   f_11370190->SetSavedPoint(166,1);
   f_11370190->SetSavedPoint(167,1);
   f_11370190->SetSavedPoint(168,1);
   f_11370190->SetSavedPoint(169,1);
   f_11370190->SetSavedPoint(170,1);
   f_11370190->SetSavedPoint(171,1);
   f_11370190->SetSavedPoint(172,1);
   f_11370190->SetSavedPoint(173,1);
   f_11370190->SetSavedPoint(174,1);
   f_11370190->SetSavedPoint(175,1);
   f_11370190->SetSavedPoint(176,1);
   f_11370190->SetSavedPoint(177,1);
   f_11370190->SetSavedPoint(178,1);
   f_11370190->SetSavedPoint(179,1);
   f_11370190->SetSavedPoint(180,1);
   f_11370190->SetSavedPoint(181,1);
   f_11370190->SetSavedPoint(182,1);
   f_11370190->SetSavedPoint(183,1);
   f_11370190->SetSavedPoint(184,1);
   f_11370190->SetSavedPoint(185,1);
   f_11370190->SetSavedPoint(186,1);
   f_11370190->SetSavedPoint(187,1);
   f_11370190->SetSavedPoint(188,1);
   f_11370190->SetSavedPoint(189,1);
   f_11370190->SetSavedPoint(190,1);
   f_11370190->SetSavedPoint(191,1);
   f_11370190->SetSavedPoint(192,1);
   f_11370190->SetSavedPoint(193,1);
   f_11370190->SetSavedPoint(194,1);
   f_11370190->SetSavedPoint(195,1);
   f_11370190->SetSavedPoint(196,1);
   f_11370190->SetSavedPoint(197,1);
   f_11370190->SetSavedPoint(198,1);
   f_11370190->SetSavedPoint(199,1);
   f_11370190->SetSavedPoint(200,1);
   f_11370190->SetSavedPoint(201,1);
   f_11370190->SetSavedPoint(202,1);
   f_11370190->SetSavedPoint(203,1);
   f_11370190->SetSavedPoint(204,1);
   f_11370190->SetSavedPoint(205,1);
   f_11370190->SetSavedPoint(206,1);
   f_11370190->SetSavedPoint(207,1);
   f_11370190->SetSavedPoint(208,1);
   f_11370190->SetSavedPoint(209,1);
   f_11370190->SetSavedPoint(210,1);
   f_11370190->SetSavedPoint(211,1);
   f_11370190->SetSavedPoint(212,1);
   f_11370190->SetSavedPoint(213,1);
   f_11370190->SetSavedPoint(214,1);
   f_11370190->SetSavedPoint(215,1);
   f_11370190->SetSavedPoint(216,1);
   f_11370190->SetSavedPoint(217,1);
   f_11370190->SetSavedPoint(218,1);
   f_11370190->SetSavedPoint(219,1);
   f_11370190->SetSavedPoint(220,1);
   f_11370190->SetSavedPoint(221,1);
   f_11370190->SetSavedPoint(222,1);
   f_11370190->SetSavedPoint(223,1);
   f_11370190->SetSavedPoint(224,1);
   f_11370190->SetSavedPoint(225,1);
   f_11370190->SetSavedPoint(226,1);
   f_11370190->SetSavedPoint(227,1);
   f_11370190->SetSavedPoint(228,1);
   f_11370190->SetSavedPoint(229,1);
   f_11370190->SetSavedPoint(230,1);
   f_11370190->SetSavedPoint(231,1);
   f_11370190->SetSavedPoint(232,1);
   f_11370190->SetSavedPoint(233,1);
   f_11370190->SetSavedPoint(234,1);
   f_11370190->SetSavedPoint(235,1);
   f_11370190->SetSavedPoint(236,1);
   f_11370190->SetSavedPoint(237,1);
   f_11370190->SetSavedPoint(238,1);
   f_11370190->SetSavedPoint(239,1);
   f_11370190->SetSavedPoint(240,1);
   f_11370190->SetSavedPoint(241,1);
   f_11370190->SetSavedPoint(242,1);
   f_11370190->SetSavedPoint(243,1);
   f_11370190->SetSavedPoint(244,1);
   f_11370190->SetSavedPoint(245,1);
   f_11370190->SetSavedPoint(246,1);
   f_11370190->SetSavedPoint(247,1);
   f_11370190->SetSavedPoint(248,1);
   f_11370190->SetSavedPoint(249,1);
   f_11370190->SetSavedPoint(250,1);
   f_11370190->SetSavedPoint(251,1);
   f_11370190->SetSavedPoint(252,1);
   f_11370190->SetSavedPoint(253,1);
   f_11370190->SetSavedPoint(254,1);
   f_11370190->SetSavedPoint(255,1);
   f_11370190->SetSavedPoint(256,1);
   f_11370190->SetSavedPoint(257,1);
   f_11370190->SetSavedPoint(258,1);
   f_11370190->SetSavedPoint(259,1);
   f_11370190->SetSavedPoint(260,1);
   f_11370190->SetSavedPoint(261,1);
   f_11370190->SetSavedPoint(262,1);
   f_11370190->SetSavedPoint(263,1);
   f_11370190->SetSavedPoint(264,1);
   f_11370190->SetSavedPoint(265,1);
   f_11370190->SetSavedPoint(266,1);
   f_11370190->SetSavedPoint(267,1);
   f_11370190->SetSavedPoint(268,1);
   f_11370190->SetSavedPoint(269,1);
   f_11370190->SetSavedPoint(270,1);
   f_11370190->SetSavedPoint(271,1);
   f_11370190->SetSavedPoint(272,1);
   f_11370190->SetSavedPoint(273,1);
   f_11370190->SetSavedPoint(274,1);
   f_11370190->SetSavedPoint(275,1);
   f_11370190->SetSavedPoint(276,1);
   f_11370190->SetSavedPoint(277,1);
   f_11370190->SetSavedPoint(278,1);
   f_11370190->SetSavedPoint(279,1);
   f_11370190->SetSavedPoint(280,1);
   f_11370190->SetSavedPoint(281,1);
   f_11370190->SetSavedPoint(282,1);
   f_11370190->SetSavedPoint(283,1);
   f_11370190->SetSavedPoint(284,1);
   f_11370190->SetSavedPoint(285,1);
   f_11370190->SetSavedPoint(286,1);
   f_11370190->SetSavedPoint(287,1);
   f_11370190->SetSavedPoint(288,1);
   f_11370190->SetSavedPoint(289,1);
   f_11370190->SetSavedPoint(290,1);
   f_11370190->SetSavedPoint(291,1);
   f_11370190->SetSavedPoint(292,1);
   f_11370190->SetSavedPoint(293,1);
   f_11370190->SetSavedPoint(294,1);
   f_11370190->SetSavedPoint(295,1);
   f_11370190->SetSavedPoint(296,1);
   f_11370190->SetSavedPoint(297,1);
   f_11370190->SetSavedPoint(298,1);
   f_11370190->SetSavedPoint(299,1);
   f_11370190->SetSavedPoint(300,1);
   f_11370190->SetSavedPoint(301,1);
   f_11370190->SetSavedPoint(302,1);
   f_11370190->SetSavedPoint(303,1);
   f_11370190->SetSavedPoint(304,1);
   f_11370190->SetSavedPoint(305,1);
   f_11370190->SetSavedPoint(306,1);
   f_11370190->SetSavedPoint(307,1);
   f_11370190->SetSavedPoint(308,1);
   f_11370190->SetSavedPoint(309,1);
   f_11370190->SetSavedPoint(310,1);
   f_11370190->SetSavedPoint(311,1);
   f_11370190->SetSavedPoint(312,1);
   f_11370190->SetSavedPoint(313,1);
   f_11370190->SetSavedPoint(314,1);
   f_11370190->SetSavedPoint(315,1);
   f_11370190->SetSavedPoint(316,1);
   f_11370190->SetSavedPoint(317,1);
   f_11370190->SetSavedPoint(318,1);
   f_11370190->SetSavedPoint(319,1);
   f_11370190->SetSavedPoint(320,1);
   f_11370190->SetSavedPoint(321,1);
   f_11370190->SetSavedPoint(322,1);
   f_11370190->SetSavedPoint(323,1);
   f_11370190->SetSavedPoint(324,1);
   f_11370190->SetSavedPoint(325,1);
   f_11370190->SetSavedPoint(326,1);
   f_11370190->SetSavedPoint(327,1);
   f_11370190->SetSavedPoint(328,1);
   f_11370190->SetSavedPoint(329,1);
   f_11370190->SetSavedPoint(330,1);
   f_11370190->SetSavedPoint(331,1);
   f_11370190->SetSavedPoint(332,1);
   f_11370190->SetSavedPoint(333,1);
   f_11370190->SetSavedPoint(334,1);
   f_11370190->SetSavedPoint(335,1);
   f_11370190->SetSavedPoint(336,1);
   f_11370190->SetSavedPoint(337,1);
   f_11370190->SetSavedPoint(338,1);
   f_11370190->SetSavedPoint(339,1);
   f_11370190->SetSavedPoint(340,1);
   f_11370190->SetSavedPoint(341,1);
   f_11370190->SetSavedPoint(342,1);
   f_11370190->SetSavedPoint(343,1);
   f_11370190->SetSavedPoint(344,1);
   f_11370190->SetSavedPoint(345,1);
   f_11370190->SetSavedPoint(346,1);
   f_11370190->SetSavedPoint(347,1);
   f_11370190->SetSavedPoint(348,1);
   f_11370190->SetSavedPoint(349,1);
   f_11370190->SetSavedPoint(350,1);
   f_11370190->SetSavedPoint(351,1);
   f_11370190->SetSavedPoint(352,1);
   f_11370190->SetSavedPoint(353,1);
   f_11370190->SetSavedPoint(354,1);
   f_11370190->SetSavedPoint(355,1);
   f_11370190->SetSavedPoint(356,1);
   f_11370190->SetSavedPoint(357,1);
   f_11370190->SetSavedPoint(358,1);
   f_11370190->SetSavedPoint(359,1);
   f_11370190->SetSavedPoint(360,1);
   f_11370190->SetSavedPoint(361,1);
   f_11370190->SetSavedPoint(362,1);
   f_11370190->SetSavedPoint(363,1);
   f_11370190->SetSavedPoint(364,1);
   f_11370190->SetSavedPoint(365,1);
   f_11370190->SetSavedPoint(366,1);
   f_11370190->SetSavedPoint(367,1);
   f_11370190->SetSavedPoint(368,1);
   f_11370190->SetSavedPoint(369,1);
   f_11370190->SetSavedPoint(370,1);
   f_11370190->SetSavedPoint(371,1);
   f_11370190->SetSavedPoint(372,1);
   f_11370190->SetSavedPoint(373,1);
   f_11370190->SetSavedPoint(374,1);
   f_11370190->SetSavedPoint(375,1);
   f_11370190->SetSavedPoint(376,1);
   f_11370190->SetSavedPoint(377,1);
   f_11370190->SetSavedPoint(378,1);
   f_11370190->SetSavedPoint(379,1);
   f_11370190->SetSavedPoint(380,1);
   f_11370190->SetSavedPoint(381,1);
   f_11370190->SetSavedPoint(382,1);
   f_11370190->SetSavedPoint(383,1);
   f_11370190->SetSavedPoint(384,1);
   f_11370190->SetSavedPoint(385,1);
   f_11370190->SetSavedPoint(386,1);
   f_11370190->SetSavedPoint(387,1);
   f_11370190->SetSavedPoint(388,1);
   f_11370190->SetSavedPoint(389,1);
   f_11370190->SetSavedPoint(390,1);
   f_11370190->SetSavedPoint(391,1);
   f_11370190->SetSavedPoint(392,1);
   f_11370190->SetSavedPoint(393,1);
   f_11370190->SetSavedPoint(394,1);
   f_11370190->SetSavedPoint(395,1);
   f_11370190->SetSavedPoint(396,1);
   f_11370190->SetSavedPoint(397,1);
   f_11370190->SetSavedPoint(398,1);
   f_11370190->SetSavedPoint(399,1);
   f_11370190->SetSavedPoint(400,1);
   f_11370190->SetSavedPoint(401,1);
   f_11370190->SetSavedPoint(402,1);
   f_11370190->SetSavedPoint(403,1);
   f_11370190->SetSavedPoint(404,1);
   f_11370190->SetSavedPoint(405,1);
   f_11370190->SetSavedPoint(406,1);
   f_11370190->SetSavedPoint(407,1);
   f_11370190->SetSavedPoint(408,1);
   f_11370190->SetSavedPoint(409,1);
   f_11370190->SetSavedPoint(410,1);
   f_11370190->SetSavedPoint(411,1);
   f_11370190->SetSavedPoint(412,1);
   f_11370190->SetSavedPoint(413,1);
   f_11370190->SetSavedPoint(414,1);
   f_11370190->SetSavedPoint(415,1);
   f_11370190->SetSavedPoint(416,1);
   f_11370190->SetSavedPoint(417,1);
   f_11370190->SetSavedPoint(418,1);
   f_11370190->SetSavedPoint(419,1);
   f_11370190->SetSavedPoint(420,1);
   f_11370190->SetSavedPoint(421,1);
   f_11370190->SetSavedPoint(422,1);
   f_11370190->SetSavedPoint(423,1);
   f_11370190->SetSavedPoint(424,1);
   f_11370190->SetSavedPoint(425,1);
   f_11370190->SetSavedPoint(426,1);
   f_11370190->SetSavedPoint(427,1);
   f_11370190->SetSavedPoint(428,1);
   f_11370190->SetSavedPoint(429,1);
   f_11370190->SetSavedPoint(430,1);
   f_11370190->SetSavedPoint(431,1);
   f_11370190->SetSavedPoint(432,1);
   f_11370190->SetSavedPoint(433,1);
   f_11370190->SetSavedPoint(434,1);
   f_11370190->SetSavedPoint(435,1);
   f_11370190->SetSavedPoint(436,1);
   f_11370190->SetSavedPoint(437,1);
   f_11370190->SetSavedPoint(438,1);
   f_11370190->SetSavedPoint(439,1);
   f_11370190->SetSavedPoint(440,1);
   f_11370190->SetSavedPoint(441,1);
   f_11370190->SetSavedPoint(442,1);
   f_11370190->SetSavedPoint(443,1);
   f_11370190->SetSavedPoint(444,1);
   f_11370190->SetSavedPoint(445,1);
   f_11370190->SetSavedPoint(446,1);
   f_11370190->SetSavedPoint(447,1);
   f_11370190->SetSavedPoint(448,1);
   f_11370190->SetSavedPoint(449,1);
   f_11370190->SetSavedPoint(450,1);
   f_11370190->SetSavedPoint(451,1);
   f_11370190->SetSavedPoint(452,1);
   f_11370190->SetSavedPoint(453,1);
   f_11370190->SetSavedPoint(454,1);
   f_11370190->SetSavedPoint(455,1);
   f_11370190->SetSavedPoint(456,1);
   f_11370190->SetSavedPoint(457,1);
   f_11370190->SetSavedPoint(458,1);
   f_11370190->SetSavedPoint(459,1);
   f_11370190->SetSavedPoint(460,1);
   f_11370190->SetSavedPoint(461,1);
   f_11370190->SetSavedPoint(462,1);
   f_11370190->SetSavedPoint(463,1);
   f_11370190->SetSavedPoint(464,1);
   f_11370190->SetSavedPoint(465,1);
   f_11370190->SetSavedPoint(466,1);
   f_11370190->SetSavedPoint(467,1);
   f_11370190->SetSavedPoint(468,1);
   f_11370190->SetSavedPoint(469,1);
   f_11370190->SetSavedPoint(470,1);
   f_11370190->SetSavedPoint(471,1);
   f_11370190->SetSavedPoint(472,1);
   f_11370190->SetSavedPoint(473,1);
   f_11370190->SetSavedPoint(474,1);
   f_11370190->SetSavedPoint(475,1);
   f_11370190->SetSavedPoint(476,1);
   f_11370190->SetSavedPoint(477,1);
   f_11370190->SetSavedPoint(478,1);
   f_11370190->SetSavedPoint(479,1);
   f_11370190->SetSavedPoint(480,1);
   f_11370190->SetSavedPoint(481,1);
   f_11370190->SetSavedPoint(482,1);
   f_11370190->SetSavedPoint(483,1);
   f_11370190->SetSavedPoint(484,1);
   f_11370190->SetSavedPoint(485,1);
   f_11370190->SetSavedPoint(486,1);
   f_11370190->SetSavedPoint(487,1);
   f_11370190->SetSavedPoint(488,1);
   f_11370190->SetSavedPoint(489,1);
   f_11370190->SetSavedPoint(490,1);
   f_11370190->SetSavedPoint(491,1);
   f_11370190->SetSavedPoint(492,1);
   f_11370190->SetSavedPoint(493,1);
   f_11370190->SetSavedPoint(494,1);
   f_11370190->SetSavedPoint(495,1);
   f_11370190->SetSavedPoint(496,1);
   f_11370190->SetSavedPoint(497,1);
   f_11370190->SetSavedPoint(498,1);
   f_11370190->SetSavedPoint(499,1);
   f_11370190->SetSavedPoint(500,1);
   f_11370190->SetSavedPoint(501,0);
   f_11370190->SetSavedPoint(502,1);
   f_11370190->SetFillColor(19);
   f_11370190->SetFillStyle(0);
   f_11370190->SetMarkerStyle(20);
   f_11370190->SetMarkerSize(1.2);
   f_11370190->SetLineColor(6);
   f_11370190->SetLineWidth(3);
   f_11370190->SetLineStyle(11);
   f_11370190->GetXaxis()->SetNdivisions(505);
   f_11370190->GetXaxis()->SetLabelFont(132);
   f_11370190->GetXaxis()->SetLabelOffset(0.015);
   f_11370190->GetXaxis()->SetLabelSize(0.05);
   f_11370190->GetXaxis()->SetTitleSize(0.06);
   f_11370190->GetXaxis()->SetTitleFont(132);
   f_11370190->GetYaxis()->SetLabelFont(132);
   f_11370190->GetYaxis()->SetLabelSize(0.05);
   f_11370190->GetYaxis()->SetTitleSize(0.06);
   f_11370190->GetYaxis()->SetTitleFont(42);
   f_11370190->SetParameter(0,0);
   f_11370190->SetParError(0,0);
   f_11370190->SetParLimits(0,0,0);
   f_11370190->Draw("same");
   
   Double_t Graph1_fx132[203] = {
   0,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.06,
   0.07,
   0.08,
   0.09,
   0.1,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15,
   0.16,
   0.17,
   0.18,
   0.19,
   0.2,
   0.21,
   0.22,
   0.23,
   0.24,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1,
   0.99,
   0.98,
   0.97,
   0.96,
   0.95,
   0.94,
   0.93,
   0.92,
   0.91,
   0.9,
   0.89,
   0.88,
   0.87,
   0.86,
   0.85,
   0.84,
   0.83,
   0.82,
   0.81,
   0.8,
   0.79,
   0.78,
   0.77,
   0.76,
   0.75,
   0.74,
   0.73,
   0.72,
   0.71,
   0.7,
   0.69,
   0.68,
   0.67,
   0.66,
   0.65,
   0.64,
   0.63,
   0.62,
   0.61,
   0.6,
   0.59,
   0.58,
   0.57,
   0.56,
   0.55,
   0.54,
   0.53,
   0.52,
   0.51,
   0.5,
   0.49,
   0.48,
   0.47,
   0.46,
   0.45,
   0.44,
   0.43,
   0.42,
   0.41,
   0.4,
   0.39,
   0.38,
   0.37,
   0.36,
   0.35,
   0.34,
   0.33,
   0.32,
   0.31,
   0.3,
   0.29,
   0.28,
   0.27,
   0.26,
   0.25,
   0.24,
   0.23,
   0.22,
   0.21,
   0.2,
   0.19,
   0.18,
   0.17,
   0.16,
   0.15,
   0.14,
   0.13,
   0.12,
   0.11,
   0.1,
   0.09,
   0.08,
   0.07,
   0.06,
   0.05,
   0.04,
   0.03,
   0.02,
   0.01,
   0,
   0};
   Double_t Graph1_fy132[203] = {
   2.126309,
   2.090819,
   2.045889,
   1.99317,
   1.934173,
   1.870272,
   1.80271,
   1.732602,
   1.660943,
   1.588612,
   1.516379,
   1.444913,
   1.374787,
   1.306484,
   1.240407,
   1.176882,
   1.116167,
   1.058455,
   1.003885,
   0.9525439,
   0.904474,
   0.8596776,
   0.8181221,
   0.7797452,
   0.744459,
   0.7121544,
   0.6827046,
   0.6559691,
   0.6317968,
   0.6100289,
   0.5905018,
   0.5730493,
   0.5575054,
   0.5437055,
   0.531489,
   0.5207002,
   0.5111901,
   0.5028177,
   0.4954506,
   0.4889667,
   0.4832541,
   0.4782128,
   0.4737545,
   0.4698035,
   0.4662972,
   0.4631864,
   0.4604355,
   0.4580229,
   0.4559415,
   0.4541983,
   0.4528149,
   0.4518278,
   0.451288,
   0.4512613,
   0.4518283,
   0.453084,
   0.4551381,
   0.4581146,
   0.4621512,
   0.4673993,
   0.4740237,
   0.4822012,
   0.4921207,
   0.5039821,
   0.517995,
   0.5343778,
   0.5533565,
   0.5751628,
   0.6000324,
   0.6282033,
   0.6599134,
   0.6953982,
   0.7348878,
   0.7786046,
   0.8267593,
   0.8795481,
   0.9371488,
   0.999717,
   1.067381,
   1.14024,
   1.218356,
   1.30175,
   1.3904,
   1.484232,
   1.583117,
   1.686865,
   1.79522,
   1.907856,
   2.02437,
   2.144279,
   2.267013,
   2.391917,
   2.518239,
   2.645134,
   2.771661,
   2.896779,
   3.019348,
   3.138135,
   3.251807,
   3.358947,
   3.458051,
   2.388696,
   2.383857,
   2.364005,
   2.33079,
   2.285856,
   2.230818,
   2.167239,
   2.096612,
   2.02035,
   1.939776,
   1.856112,
   1.770479,
   1.683894,
   1.597266,
   1.511401,
   1.427004,
   1.34468,
   1.264944,
   1.188217,
   1.114843,
   1.045085,
   0.9791371,
   0.9171289,
   0.8591324,
   0.8051681,
   0.7552111,
   0.7091973,
   0.667029,
   0.6285801,
   0.5937016,
   0.5622258,
   0.5339711,
   0.5087457,
   0.4863514,
   0.4665866,
   0.4492493,
   0.4341397,
   0.4210622,
   0.4098274,
   0.4002536,
   0.3921681,
   0.3854084,
   0.3798228,
   0.3752712,
   0.3716257,
   0.3687704,
   0.3666021,
   0.36503,
   0.3639761,
   0.3633747,
   0.3631723,
   0.3633277,
   0.3638116,
   0.3646061,
   0.365705,
   0.3671131,
   0.3688461,
   0.37093,
   0.3734015,
   0.3763067,
   0.3797016,
   0.3836511,
   0.388229,
   0.3935167,
   0.3996037,
   0.4065859,
   0.4145649,
   0.4236476,
   0.4339445,
   0.4455682,
   0.4586325,
   0.4732502,
   0.4895313,
   0.5075806,
   0.5274956,
   0.5493634,
   0.5732581,
   0.5992373,
   0.6273388,
   0.6575771,
   0.6899392,
   0.7243808,
   0.7608222,
   0.7991437,
   0.8391819,
   0.8807252,
   0.9235099,
   0.9672161,
   1.011465,
   1.055815,
   1.09976,
   1.142728,
   1.184081,
   1.223115,
   1.259061,
   1.291091,
   1.318325,
   1.339833,
   1.354654,
   1.361802,
   1.360288,
   2.126309};
   graph = new TGraph(203,Graph1_fx132,Graph1_fy132);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph132 = new TH1F("Graph_Graph132","Graph",203,0,1.1);
   Graph_Graph132->SetMinimum(0.0536845);
   Graph_Graph132->SetMaximum(3.767539);
   Graph_Graph132->SetDirectory(0);
   Graph_Graph132->SetStats(0);
   Graph_Graph132->SetMarkerStyle(20);
   Graph_Graph132->SetMarkerSize(1.2);
   Graph_Graph132->GetXaxis()->SetNdivisions(505);
   Graph_Graph132->GetXaxis()->SetLabelFont(132);
   Graph_Graph132->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph132->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph132->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph132->GetXaxis()->SetTitleFont(132);
   Graph_Graph132->GetYaxis()->SetLabelFont(132);
   Graph_Graph132->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph132->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph132->GetYaxis()->SetTitleFont(42);
   Graph_Graph132->GetZaxis()->SetLabelFont(132);
   Graph_Graph132->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph132->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph132->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph132);
   
   graph->Draw("flc");
   
   TH1D *h_3450__132 = new TH1D("h_3450__132","",10,0,1);
   h_3450__132->SetBinContent(1,1.734899);
   h_3450__132->SetBinContent(2,0.2655651);
   h_3450__132->SetBinContent(3,0.3132966);
   h_3450__132->SetBinContent(4,0.5649041);
   h_3450__132->SetBinContent(5,0.7644126);
   h_3450__132->SetBinContent(6,0.006668238);
   h_3450__132->SetBinContent(7,1.119736);
   h_3450__132->SetBinContent(8,0.746782);
   h_3450__132->SetBinContent(9,1.646849);
   h_3450__132->SetBinContent(10,2.836887);
   h_3450__132->SetBinError(1,0.7333433);
   h_3450__132->SetBinError(2,0.198249);
   h_3450__132->SetBinError(3,0.2766025);
   h_3450__132->SetBinError(4,0.3099509);
   h_3450__132->SetBinError(5,0.3716843);
   h_3450__132->SetBinError(6,0.2087406);
   h_3450__132->SetBinError(7,0.4651037);
   h_3450__132->SetBinError(8,0.3614514);
   h_3450__132->SetBinError(9,1.082067);
   h_3450__132->SetBinError(10,0.6184721);
   h_3450__132->SetMinimum(0);
   h_3450__132->SetMaximum(4.5);
   h_3450__132->SetEntries(159);
   h_3450__132->SetStats(0);
   h_3450__132->SetMarkerStyle(20);
   h_3450__132->SetMarkerSize(1.2);
   h_3450__132->GetXaxis()->SetNdivisions(505);
   h_3450__132->GetXaxis()->SetLabelFont(132);
   h_3450__132->GetXaxis()->SetLabelOffset(0.015);
   h_3450__132->GetXaxis()->SetLabelSize(0.05);
   h_3450__132->GetXaxis()->SetTitleSize(0.06);
   h_3450__132->GetXaxis()->SetTitleFont(132);
   h_3450__132->GetYaxis()->SetLabelFont(132);
   h_3450__132->GetYaxis()->SetLabelSize(0.05);
   h_3450__132->GetYaxis()->SetTitleSize(0.06);
   h_3450__132->GetYaxis()->SetTitleFont(42);
   h_3450__132->GetZaxis()->SetLabelFont(132);
   h_3450__132->GetZaxis()->SetLabelSize(0.05);
   h_3450__132->GetZaxis()->SetTitleSize(0.06);
   h_3450__132->GetZaxis()->SetTitleFont(42);
   h_3450__132->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig8c.C <==
void 2xB_DETAPSI_5GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:19:01 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.4320988,-0.4050633,2.654321,2.126582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2160__61 = new TH1D("h_2160__61","",10,0,2.5);
   h_2160__61->SetBinContent(1,0.8739162);
   h_2160__61->SetBinContent(2,0.9760328);
   h_2160__61->SetBinContent(3,0.6328496);
   h_2160__61->SetBinContent(4,0.5800751);
   h_2160__61->SetBinContent(5,0.5180411);
   h_2160__61->SetBinContent(6,0.1469216);
   h_2160__61->SetBinContent(7,0.1948088);
   h_2160__61->SetBinContent(8,0.1244442);
   h_2160__61->SetBinContent(10,-0.04708944);
   h_2160__61->SetBinError(1,0.243458);
   h_2160__61->SetBinError(2,0.2421561);
   h_2160__61->SetBinError(3,0.133817);
   h_2160__61->SetBinError(4,0.1128879);
   h_2160__61->SetBinError(5,0.1144816);
   h_2160__61->SetBinError(6,0.119654);
   h_2160__61->SetBinError(7,0.1048163);
   h_2160__61->SetBinError(8,0.0799285);
   h_2160__61->SetBinError(10,0.04708944);
   h_2160__61->SetMinimum(0);
   h_2160__61->SetMaximum(2);
   h_2160__61->SetEntries(569);
   h_2160__61->SetStats(0);
   h_2160__61->SetMarkerStyle(20);
   h_2160__61->SetMarkerSize(1.2);
   h_2160__61->GetXaxis()->SetNdivisions(505);
   h_2160__61->GetXaxis()->SetLabelFont(132);
   h_2160__61->GetXaxis()->SetLabelOffset(0.015);
   h_2160__61->GetXaxis()->SetLabelSize(0.05);
   h_2160__61->GetXaxis()->SetTitleSize(0.06);
   h_2160__61->GetXaxis()->SetTitleFont(132);
   h_2160__61->GetYaxis()->SetLabelFont(132);
   h_2160__61->GetYaxis()->SetLabelSize(0.05);
   h_2160__61->GetYaxis()->SetTitleSize(0.06);
   h_2160__61->GetYaxis()->SetTitleFont(42);
   h_2160__61->GetZaxis()->SetLabelFont(132);
   h_2160__61->GetZaxis()->SetLabelSize(0.05);
   h_2160__61->GetZaxis()->SetTitleSize(0.06);
   h_2160__61->GetZaxis()->SetTitleFont(42);
   h_2160__61->Draw("e1");
   
   TF1 *f_616087 = new TF1("*f_6160",0,2.5,7);
    //The original function : f_6160 had originally been created by:
    //TF1 *f_6160 = new TF1("f_6160",f_6160,0,2.5,7);
   f_616087->SetRange(0,2.5);
   f_616087->SetName("f_6160");
   f_616087->SetTitle("f_6160");
   f_616087->SetNpx(500);
   f_616087->SetSavedPoint(0,1.088167);
   f_616087->SetSavedPoint(1,1.085369);
   f_616087->SetSavedPoint(2,1.082554);
   f_616087->SetSavedPoint(3,1.079721);
   f_616087->SetSavedPoint(4,1.076871);
   f_616087->SetSavedPoint(5,1.074004);
   f_616087->SetSavedPoint(6,1.07112);
   f_616087->SetSavedPoint(7,1.06822);
   f_616087->SetSavedPoint(8,1.065304);
   f_616087->SetSavedPoint(9,1.062373);
   f_616087->SetSavedPoint(10,1.059426);
   f_616087->SetSavedPoint(11,1.056463);
   f_616087->SetSavedPoint(12,1.053486);
   f_616087->SetSavedPoint(13,1.050495);
   f_616087->SetSavedPoint(14,1.047489);
   f_616087->SetSavedPoint(15,1.04447);
   f_616087->SetSavedPoint(16,1.041437);
   f_616087->SetSavedPoint(17,1.03839);
   f_616087->SetSavedPoint(18,1.035331);
   f_616087->SetSavedPoint(19,1.032258);
   f_616087->SetSavedPoint(20,1.029174);
   f_616087->SetSavedPoint(21,1.026077);
   f_616087->SetSavedPoint(22,1.022968);
   f_616087->SetSavedPoint(23,1.019847);
   f_616087->SetSavedPoint(24,1.016715);
   f_616087->SetSavedPoint(25,1.013572);
   f_616087->SetSavedPoint(26,1.010418);
   f_616087->SetSavedPoint(27,1.007254);
   f_616087->SetSavedPoint(28,1.004079);
   f_616087->SetSavedPoint(29,1.000894);
   f_616087->SetSavedPoint(30,0.9976989);
   f_616087->SetSavedPoint(31,0.9944943);
   f_616087->SetSavedPoint(32,0.9912804);
   f_616087->SetSavedPoint(33,0.9880574);
   f_616087->SetSavedPoint(34,0.9848255);
   f_616087->SetSavedPoint(35,0.981585);
   f_616087->SetSavedPoint(36,0.978336);
   f_616087->SetSavedPoint(37,0.9750789);
   f_616087->SetSavedPoint(38,0.9718138);
   f_616087->SetSavedPoint(39,0.9685409);
   f_616087->SetSavedPoint(40,0.9652606);
   f_616087->SetSavedPoint(41,0.961973);
   f_616087->SetSavedPoint(42,0.9586783);
   f_616087->SetSavedPoint(43,0.9553768);
   f_616087->SetSavedPoint(44,0.9520686);
   f_616087->SetSavedPoint(45,0.948754);
   f_616087->SetSavedPoint(46,0.9454332);
   f_616087->SetSavedPoint(47,0.9421064);
   f_616087->SetSavedPoint(48,0.9387739);
   f_616087->SetSavedPoint(49,0.9354357);
   f_616087->SetSavedPoint(50,0.9320921);
   f_616087->SetSavedPoint(51,0.9287434);
   f_616087->SetSavedPoint(52,0.9253896);
   f_616087->SetSavedPoint(53,0.922031);
   f_616087->SetSavedPoint(54,0.9186679);
   f_616087->SetSavedPoint(55,0.9153003);
   f_616087->SetSavedPoint(56,0.9119284);
   f_616087->SetSavedPoint(57,0.9085525);
   f_616087->SetSavedPoint(58,0.9051728);
   f_616087->SetSavedPoint(59,0.9017894);
   f_616087->SetSavedPoint(60,0.8984024);
   f_616087->SetSavedPoint(61,0.8950122);
   f_616087->SetSavedPoint(62,0.8916187);
   f_616087->SetSavedPoint(63,0.8882223);
   f_616087->SetSavedPoint(64,0.8848231);
   f_616087->SetSavedPoint(65,0.8814213);
   f_616087->SetSavedPoint(66,0.878017);
   f_616087->SetSavedPoint(67,0.8746103);
   f_616087->SetSavedPoint(68,0.8712015);
   f_616087->SetSavedPoint(69,0.8677908);
   f_616087->SetSavedPoint(70,0.8643782);
   f_616087->SetSavedPoint(71,0.8609639);
   f_616087->SetSavedPoint(72,0.8575481);
   f_616087->SetSavedPoint(73,0.854131);
   f_616087->SetSavedPoint(74,0.8507127);
   f_616087->SetSavedPoint(75,0.8472933);
   f_616087->SetSavedPoint(76,0.8438729);
   f_616087->SetSavedPoint(77,0.8404519);
   f_616087->SetSavedPoint(78,0.8370302);
   f_616087->SetSavedPoint(79,0.833608);
   f_616087->SetSavedPoint(80,0.8301855);
   f_616087->SetSavedPoint(81,0.8267628);
   f_616087->SetSavedPoint(82,0.82334);
   f_616087->SetSavedPoint(83,0.8199173);
   f_616087->SetSavedPoint(84,0.8164948);
   f_616087->SetSavedPoint(85,0.8130727);
   f_616087->SetSavedPoint(86,0.809651);
   f_616087->SetSavedPoint(87,0.8062299);
   f_616087->SetSavedPoint(88,0.8028096);
   f_616087->SetSavedPoint(89,0.7993901);
   f_616087->SetSavedPoint(90,0.7959716);
   f_616087->SetSavedPoint(91,0.7925542);
   f_616087->SetSavedPoint(92,0.789138);
   f_616087->SetSavedPoint(93,0.7857232);
   f_616087->SetSavedPoint(94,0.7823098);
   f_616087->SetSavedPoint(95,0.778898);
   f_616087->SetSavedPoint(96,0.7754879);
   f_616087->SetSavedPoint(97,0.7720796);
   f_616087->SetSavedPoint(98,0.7686733);
   f_616087->SetSavedPoint(99,0.7652689);
   f_616087->SetSavedPoint(100,0.7618667);
   f_616087->SetSavedPoint(101,0.7584668);
   f_616087->SetSavedPoint(102,0.7550692);
   f_616087->SetSavedPoint(103,0.751674);
   f_616087->SetSavedPoint(104,0.7482814);
   f_616087->SetSavedPoint(105,0.7448915);
   f_616087->SetSavedPoint(106,0.7415044);
   f_616087->SetSavedPoint(107,0.7381201);
   f_616087->SetSavedPoint(108,0.7347387);
   f_616087->SetSavedPoint(109,0.7313605);
   f_616087->SetSavedPoint(110,0.7279854);
   f_616087->SetSavedPoint(111,0.7246135);
   f_616087->SetSavedPoint(112,0.721245);
   f_616087->SetSavedPoint(113,0.7178799);
   f_616087->SetSavedPoint(114,0.7145183);
   f_616087->SetSavedPoint(115,0.7111604);
   f_616087->SetSavedPoint(116,0.7078062);
   f_616087->SetSavedPoint(117,0.7044557);
   f_616087->SetSavedPoint(118,0.7011091);
   f_616087->SetSavedPoint(119,0.6977665);
   f_616087->SetSavedPoint(120,0.6944279);
   f_616087->SetSavedPoint(121,0.6910935);
   f_616087->SetSavedPoint(122,0.6877633);
   f_616087->SetSavedPoint(123,0.6844373);
   f_616087->SetSavedPoint(124,0.6811157);
   f_616087->SetSavedPoint(125,0.6777986);
   f_616087->SetSavedPoint(126,0.674486);
   f_616087->SetSavedPoint(127,0.671178);
   f_616087->SetSavedPoint(128,0.6678746);
   f_616087->SetSavedPoint(129,0.664576);
   f_616087->SetSavedPoint(130,0.6612822);
   f_616087->SetSavedPoint(131,0.6579933);
   f_616087->SetSavedPoint(132,0.6547094);
   f_616087->SetSavedPoint(133,0.6514305);
   f_616087->SetSavedPoint(134,0.6481567);
   f_616087->SetSavedPoint(135,0.644888);
   f_616087->SetSavedPoint(136,0.6416246);
   f_616087->SetSavedPoint(137,0.6383665);
   f_616087->SetSavedPoint(138,0.6351137);
   f_616087->SetSavedPoint(139,0.6318664);
   f_616087->SetSavedPoint(140,0.6286245);
   f_616087->SetSavedPoint(141,0.6253882);
   f_616087->SetSavedPoint(142,0.6221576);
   f_616087->SetSavedPoint(143,0.6189326);
   f_616087->SetSavedPoint(144,0.6157133);
   f_616087->SetSavedPoint(145,0.6124998);
   f_616087->SetSavedPoint(146,0.6092921);
   f_616087->SetSavedPoint(147,0.6060904);
   f_616087->SetSavedPoint(148,0.6028946);
   f_616087->SetSavedPoint(149,0.5997049);
   f_616087->SetSavedPoint(150,0.5965212);
   f_616087->SetSavedPoint(151,0.5933436);
   f_616087->SetSavedPoint(152,0.5901722);
   f_616087->SetSavedPoint(153,0.587007);
   f_616087->SetSavedPoint(154,0.5838481);
   f_616087->SetSavedPoint(155,0.5806956);
   f_616087->SetSavedPoint(156,0.5775494);
   f_616087->SetSavedPoint(157,0.5744096);
   f_616087->SetSavedPoint(158,0.5712763);
   f_616087->SetSavedPoint(159,0.5681496);
   f_616087->SetSavedPoint(160,0.5650294);
   f_616087->SetSavedPoint(161,0.5619158);
   f_616087->SetSavedPoint(162,0.5588089);
   f_616087->SetSavedPoint(163,0.5557087);
   f_616087->SetSavedPoint(164,0.5526152);
   f_616087->SetSavedPoint(165,0.5495286);
   f_616087->SetSavedPoint(166,0.5464487);
   f_616087->SetSavedPoint(167,0.5433758);
   f_616087->SetSavedPoint(168,0.5403098);
   f_616087->SetSavedPoint(169,0.5372507);
   f_616087->SetSavedPoint(170,0.5341986);
   f_616087->SetSavedPoint(171,0.5311536);
   f_616087->SetSavedPoint(172,0.5281157);
   f_616087->SetSavedPoint(173,0.5250848);
   f_616087->SetSavedPoint(174,0.5220612);
   f_616087->SetSavedPoint(175,0.5190447);
   f_616087->SetSavedPoint(176,0.5160354);
   f_616087->SetSavedPoint(177,0.5130335);
   f_616087->SetSavedPoint(178,0.5100388);
   f_616087->SetSavedPoint(179,0.5070515);
   f_616087->SetSavedPoint(180,0.5040715);
   f_616087->SetSavedPoint(181,0.5010989);
   f_616087->SetSavedPoint(182,0.4981338);
   f_616087->SetSavedPoint(183,0.4951762);
   f_616087->SetSavedPoint(184,0.492226);
   f_616087->SetSavedPoint(185,0.4892834);
   f_616087->SetSavedPoint(186,0.4863484);
   f_616087->SetSavedPoint(187,0.483421);
   f_616087->SetSavedPoint(188,0.4805012);
   f_616087->SetSavedPoint(189,0.4775891);
   f_616087->SetSavedPoint(190,0.4746846);
   f_616087->SetSavedPoint(191,0.4717879);
   f_616087->SetSavedPoint(192,0.4688989);
   f_616087->SetSavedPoint(193,0.4660177);
   f_616087->SetSavedPoint(194,0.4631444);
   f_616087->SetSavedPoint(195,0.4602788);
   f_616087->SetSavedPoint(196,0.4574211);
   f_616087->SetSavedPoint(197,0.4545713);
   f_616087->SetSavedPoint(198,0.4517295);
   f_616087->SetSavedPoint(199,0.4488955);
   f_616087->SetSavedPoint(200,0.4460696);
   f_616087->SetSavedPoint(201,0.4432516);
   f_616087->SetSavedPoint(202,0.4404416);
   f_616087->SetSavedPoint(203,0.4376397);
   f_616087->SetSavedPoint(204,0.4348459);
   f_616087->SetSavedPoint(205,0.4320601);
   f_616087->SetSavedPoint(206,0.4292825);
   f_616087->SetSavedPoint(207,0.426513);
   f_616087->SetSavedPoint(208,0.4237517);
   f_616087->SetSavedPoint(209,0.4209985);
   f_616087->SetSavedPoint(210,0.4182536);
   f_616087->SetSavedPoint(211,0.4155169);
   f_616087->SetSavedPoint(212,0.4127884);
   f_616087->SetSavedPoint(213,0.4100683);
   f_616087->SetSavedPoint(214,0.4073564);
   f_616087->SetSavedPoint(215,0.4046528);
   f_616087->SetSavedPoint(216,0.4019576);
   f_616087->SetSavedPoint(217,0.3992707);
   f_616087->SetSavedPoint(218,0.3965922);
   f_616087->SetSavedPoint(219,0.3939221);
   f_616087->SetSavedPoint(220,0.3912604);
   f_616087->SetSavedPoint(221,0.3886071);
   f_616087->SetSavedPoint(222,0.3859623);
   f_616087->SetSavedPoint(223,0.383326);
   f_616087->SetSavedPoint(224,0.3806982);
   f_616087->SetSavedPoint(225,0.3780789);
   f_616087->SetSavedPoint(226,0.3754681);
   f_616087->SetSavedPoint(227,0.3728658);
   f_616087->SetSavedPoint(228,0.3702721);
   f_616087->SetSavedPoint(229,0.367687);
   f_616087->SetSavedPoint(230,0.3651105);
   f_616087->SetSavedPoint(231,0.3625426);
   f_616087->SetSavedPoint(232,0.3599834);
   f_616087->SetSavedPoint(233,0.3574328);
   f_616087->SetSavedPoint(234,0.3548909);
   f_616087->SetSavedPoint(235,0.3523576);
   f_616087->SetSavedPoint(236,0.3498331);
   f_616087->SetSavedPoint(237,0.3473172);
   f_616087->SetSavedPoint(238,0.3448101);
   f_616087->SetSavedPoint(239,0.3423118);
   f_616087->SetSavedPoint(240,0.3398222);
   f_616087->SetSavedPoint(241,0.3373413);
   f_616087->SetSavedPoint(242,0.3348693);
   f_616087->SetSavedPoint(243,0.3324061);
   f_616087->SetSavedPoint(244,0.3299517);
   f_616087->SetSavedPoint(245,0.3275062);
   f_616087->SetSavedPoint(246,0.3250694);
   f_616087->SetSavedPoint(247,0.3226416);
   f_616087->SetSavedPoint(248,0.3202226);
   f_616087->SetSavedPoint(249,0.3178126);
   f_616087->SetSavedPoint(250,0.3154114);
   f_616087->SetSavedPoint(251,0.3130192);
   f_616087->SetSavedPoint(252,0.3106359);
   f_616087->SetSavedPoint(253,0.3082615);
   f_616087->SetSavedPoint(254,0.3058961);
   f_616087->SetSavedPoint(255,0.3035397);
   f_616087->SetSavedPoint(256,0.3011923);
   f_616087->SetSavedPoint(257,0.2988538);
   f_616087->SetSavedPoint(258,0.2965244);
   f_616087->SetSavedPoint(259,0.294204);
   f_616087->SetSavedPoint(260,0.2918927);
   f_616087->SetSavedPoint(261,0.2895904);
   f_616087->SetSavedPoint(262,0.2872971);
   f_616087->SetSavedPoint(263,0.285013);
   f_616087->SetSavedPoint(264,0.2827379);
   f_616087->SetSavedPoint(265,0.2804719);
   f_616087->SetSavedPoint(266,0.2782151);
   f_616087->SetSavedPoint(267,0.2759673);
   f_616087->SetSavedPoint(268,0.2737287);
   f_616087->SetSavedPoint(269,0.2714993);
   f_616087->SetSavedPoint(270,0.269279);
   f_616087->SetSavedPoint(271,0.2670679);
   f_616087->SetSavedPoint(272,0.2648659);
   f_616087->SetSavedPoint(273,0.2626732);
   f_616087->SetSavedPoint(274,0.2604896);
   f_616087->SetSavedPoint(275,0.2583153);
   f_616087->SetSavedPoint(276,0.2561502);
   f_616087->SetSavedPoint(277,0.2539943);
   f_616087->SetSavedPoint(278,0.2518477);
   f_616087->SetSavedPoint(279,0.2497104);
   f_616087->SetSavedPoint(280,0.2475823);
   f_616087->SetSavedPoint(281,0.2454634);
   f_616087->SetSavedPoint(282,0.2433539);
   f_616087->SetSavedPoint(283,0.2412537);
   f_616087->SetSavedPoint(284,0.2391628);
   f_616087->SetSavedPoint(285,0.2370812);
   f_616087->SetSavedPoint(286,0.2350089);
   f_616087->SetSavedPoint(287,0.232946);
   f_616087->SetSavedPoint(288,0.2308924);
   f_616087->SetSavedPoint(289,0.2288481);
   f_616087->SetSavedPoint(290,0.2268133);
   f_616087->SetSavedPoint(291,0.2247878);
   f_616087->SetSavedPoint(292,0.2227717);
   f_616087->SetSavedPoint(293,0.220765);
   f_616087->SetSavedPoint(294,0.2187677);
   f_616087->SetSavedPoint(295,0.2167798);
   f_616087->SetSavedPoint(296,0.2148013);
   f_616087->SetSavedPoint(297,0.2128323);
   f_616087->SetSavedPoint(298,0.2108727);
   f_616087->SetSavedPoint(299,0.2089226);
   f_616087->SetSavedPoint(300,0.2069819);
   f_616087->SetSavedPoint(301,0.2050506);
   f_616087->SetSavedPoint(302,0.2031289);
   f_616087->SetSavedPoint(303,0.2012166);
   f_616087->SetSavedPoint(304,0.1993138);
   f_616087->SetSavedPoint(305,0.1974205);
   f_616087->SetSavedPoint(306,0.1955367);
   f_616087->SetSavedPoint(307,0.1936625);
   f_616087->SetSavedPoint(308,0.1917977);
   f_616087->SetSavedPoint(309,0.1899425);
   f_616087->SetSavedPoint(310,0.1880968);
   f_616087->SetSavedPoint(311,0.1862606);
   f_616087->SetSavedPoint(312,0.184434);
   f_616087->SetSavedPoint(313,0.182617);
   f_616087->SetSavedPoint(314,0.1808095);
   f_616087->SetSavedPoint(315,0.1790115);
   f_616087->SetSavedPoint(316,0.1772232);
   f_616087->SetSavedPoint(317,0.1754444);
   f_616087->SetSavedPoint(318,0.1736752);
   f_616087->SetSavedPoint(319,0.1719157);
   f_616087->SetSavedPoint(320,0.1701657);
   f_616087->SetSavedPoint(321,0.1684253);
   f_616087->SetSavedPoint(322,0.1666945);
   f_616087->SetSavedPoint(323,0.1649733);
   f_616087->SetSavedPoint(324,0.1632618);
   f_616087->SetSavedPoint(325,0.1615599);
   f_616087->SetSavedPoint(326,0.1598676);
   f_616087->SetSavedPoint(327,0.1581849);
   f_616087->SetSavedPoint(328,0.1565119);
   f_616087->SetSavedPoint(329,0.1548485);
   f_616087->SetSavedPoint(330,0.1531948);
   f_616087->SetSavedPoint(331,0.1515507);
   f_616087->SetSavedPoint(332,0.1499163);
   f_616087->SetSavedPoint(333,0.1482916);
   f_616087->SetSavedPoint(334,0.1466765);
   f_616087->SetSavedPoint(335,0.145071);
   f_616087->SetSavedPoint(336,0.1434753);
   f_616087->SetSavedPoint(337,0.1418892);
   f_616087->SetSavedPoint(338,0.1403127);
   f_616087->SetSavedPoint(339,0.138746);
   f_616087->SetSavedPoint(340,0.1371889);
   f_616087->SetSavedPoint(341,0.1356415);
   f_616087->SetSavedPoint(342,0.1341038);
   f_616087->SetSavedPoint(343,0.1325757);
   f_616087->SetSavedPoint(344,0.1310574);
   f_616087->SetSavedPoint(345,0.1295487);
   f_616087->SetSavedPoint(346,0.1280497);
   f_616087->SetSavedPoint(347,0.1265604);
   f_616087->SetSavedPoint(348,0.1250808);
   f_616087->SetSavedPoint(349,0.1236109);
   f_616087->SetSavedPoint(350,0.1221506);
   f_616087->SetSavedPoint(351,0.1207);
   f_616087->SetSavedPoint(352,0.1192592);
   f_616087->SetSavedPoint(353,0.1178279);
   f_616087->SetSavedPoint(354,0.1164064);
   f_616087->SetSavedPoint(355,0.1149945);
   f_616087->SetSavedPoint(356,0.1135924);
   f_616087->SetSavedPoint(357,0.1121998);
   f_616087->SetSavedPoint(358,0.110817);
   f_616087->SetSavedPoint(359,0.1094438);
   f_616087->SetSavedPoint(360,0.1080803);
   f_616087->SetSavedPoint(361,0.1067264);
   f_616087->SetSavedPoint(362,0.1053822);
   f_616087->SetSavedPoint(363,0.1040476);
   f_616087->SetSavedPoint(364,0.1027227);
   f_616087->SetSavedPoint(365,0.1014074);
   f_616087->SetSavedPoint(366,0.1001017);
   f_616087->SetSavedPoint(367,0.09880571);
   f_616087->SetSavedPoint(368,0.09751929);
   f_616087->SetSavedPoint(369,0.09624248);
   f_616087->SetSavedPoint(370,0.09497528);
   f_616087->SetSavedPoint(371,0.09371767);
   f_616087->SetSavedPoint(372,0.09246965);
   f_616087->SetSavedPoint(373,0.0912312);
   f_616087->SetSavedPoint(374,0.09000233);
   f_616087->SetSavedPoint(375,0.08878302);
   f_616087->SetSavedPoint(376,0.08757325);
   f_616087->SetSavedPoint(377,0.08637303);
   f_616087->SetSavedPoint(378,0.08518233);
   f_616087->SetSavedPoint(379,0.08400115);
   f_616087->SetSavedPoint(380,0.08282948);
   f_616087->SetSavedPoint(381,0.0816673);
   f_616087->SetSavedPoint(382,0.0805146);
   f_616087->SetSavedPoint(383,0.07937137);
   f_616087->SetSavedPoint(384,0.07823759);
   f_616087->SetSavedPoint(385,0.07711325);
   f_616087->SetSavedPoint(386,0.07599834);
   f_616087->SetSavedPoint(387,0.07489283);
   f_616087->SetSavedPoint(388,0.07379672);
   f_616087->SetSavedPoint(389,0.07270998);
   f_616087->SetSavedPoint(390,0.0716326);
   f_616087->SetSavedPoint(391,0.07056456);
   f_616087->SetSavedPoint(392,0.06950585);
   f_616087->SetSavedPoint(393,0.06845644);
   f_616087->SetSavedPoint(394,0.06741631);
   f_616087->SetSavedPoint(395,0.06638545);
   f_616087->SetSavedPoint(396,0.06536384);
   f_616087->SetSavedPoint(397,0.06435145);
   f_616087->SetSavedPoint(398,0.06334826);
   f_616087->SetSavedPoint(399,0.06235425);
   f_616087->SetSavedPoint(400,0.06136939);
   f_616087->SetSavedPoint(401,0.06039367);
   f_616087->SetSavedPoint(402,0.05942705);
   f_616087->SetSavedPoint(403,0.05846952);
   f_616087->SetSavedPoint(404,0.05752105);
   f_616087->SetSavedPoint(405,0.0565816);
   f_616087->SetSavedPoint(406,0.05565116);
   f_616087->SetSavedPoint(407,0.05472969);
   f_616087->SetSavedPoint(408,0.05381717);
   f_616087->SetSavedPoint(409,0.05291357);
   f_616087->SetSavedPoint(410,0.05201885);
   f_616087->SetSavedPoint(411,0.05113299);
   f_616087->SetSavedPoint(412,0.05025595);
   f_616087->SetSavedPoint(413,0.04938771);
   f_616087->SetSavedPoint(414,0.04852822);
   f_616087->SetSavedPoint(415,0.04767746);
   f_616087->SetSavedPoint(416,0.04683539);
   f_616087->SetSavedPoint(417,0.04600198);
   f_616087->SetSavedPoint(418,0.04517718);
   f_616087->SetSavedPoint(419,0.04436096);
   f_616087->SetSavedPoint(420,0.04355329);
   f_616087->SetSavedPoint(421,0.04275411);
   f_616087->SetSavedPoint(422,0.04196341);
   f_616087->SetSavedPoint(423,0.04118112);
   f_616087->SetSavedPoint(424,0.04040721);
   f_616087->SetSavedPoint(425,0.03964165);
   f_616087->SetSavedPoint(426,0.03888438);
   f_616087->SetSavedPoint(427,0.03813535);
   f_616087->SetSavedPoint(428,0.03739454);
   f_616087->SetSavedPoint(429,0.03666188);
   f_616087->SetSavedPoint(430,0.03593733);
   f_616087->SetSavedPoint(431,0.03522085);
   f_616087->SetSavedPoint(432,0.03451238);
   f_616087->SetSavedPoint(433,0.03381187);
   f_616087->SetSavedPoint(434,0.03311928);
   f_616087->SetSavedPoint(435,0.03243455);
   f_616087->SetSavedPoint(436,0.03175762);
   f_616087->SetSavedPoint(437,0.03108844);
   f_616087->SetSavedPoint(438,0.03042696);
   f_616087->SetSavedPoint(439,0.02977313);
   f_616087->SetSavedPoint(440,0.02912687);
   f_616087->SetSavedPoint(441,0.02848814);
   f_616087->SetSavedPoint(442,0.02785687);
   f_616087->SetSavedPoint(443,0.02723301);
   f_616087->SetSavedPoint(444,0.02661648);
   f_616087->SetSavedPoint(445,0.02600724);
   f_616087->SetSavedPoint(446,0.0254052);
   f_616087->SetSavedPoint(447,0.02481032);
   f_616087->SetSavedPoint(448,0.02422251);
   f_616087->SetSavedPoint(449,0.02364172);
   f_616087->SetSavedPoint(450,0.02306787);
   f_616087->SetSavedPoint(451,0.0225009);
   f_616087->SetSavedPoint(452,0.02194073);
   f_616087->SetSavedPoint(453,0.02138728);
   f_616087->SetSavedPoint(454,0.02084049);
   f_616087->SetSavedPoint(455,0.02030028);
   f_616087->SetSavedPoint(456,0.01976657);
   f_616087->SetSavedPoint(457,0.01923929);
   f_616087->SetSavedPoint(458,0.01871835);
   f_616087->SetSavedPoint(459,0.01820367);
   f_616087->SetSavedPoint(460,0.01769518);
   f_616087->SetSavedPoint(461,0.01719278);
   f_616087->SetSavedPoint(462,0.0166964);
   f_616087->SetSavedPoint(463,0.01620594);
   f_616087->SetSavedPoint(464,0.01572133);
   f_616087->SetSavedPoint(465,0.01524246);
   f_616087->SetSavedPoint(466,0.01476926);
   f_616087->SetSavedPoint(467,0.01430162);
   f_616087->SetSavedPoint(468,0.01383945);
   f_616087->SetSavedPoint(469,0.01338267);
   f_616087->SetSavedPoint(470,0.01293116);
   f_616087->SetSavedPoint(471,0.01248485);
   f_616087->SetSavedPoint(472,0.01204361);
   f_616087->SetSavedPoint(473,0.01160737);
   f_616087->SetSavedPoint(474,0.011176);
   f_616087->SetSavedPoint(475,0.01074941);
   f_616087->SetSavedPoint(476,0.01032749);
   f_616087->SetSavedPoint(477,0.009910139);
   f_616087->SetSavedPoint(478,0.00949724);
   f_616087->SetSavedPoint(479,0.009088686);
   f_616087->SetSavedPoint(480,0.008684364);
   f_616087->SetSavedPoint(481,0.00828416);
   f_616087->SetSavedPoint(482,0.007887959);
   f_616087->SetSavedPoint(483,0.007495642);
   f_616087->SetSavedPoint(484,0.007107092);
   f_616087->SetSavedPoint(485,0.006722187);
   f_616087->SetSavedPoint(486,0.006340804);
   f_616087->SetSavedPoint(487,0.005962819);
   f_616087->SetSavedPoint(488,0.005588107);
   f_616087->SetSavedPoint(489,0.005216539);
   f_616087->SetSavedPoint(490,0.004847985);
   f_616087->SetSavedPoint(491,0.004482313);
   f_616087->SetSavedPoint(492,0.004119391);
   f_616087->SetSavedPoint(493,0.003759084);
   f_616087->SetSavedPoint(494,0.003401253);
   f_616087->SetSavedPoint(495,0.003045759);
   f_616087->SetSavedPoint(496,0.002692463);
   f_616087->SetSavedPoint(497,0.00234122);
   f_616087->SetSavedPoint(498,0.001991886);
   f_616087->SetSavedPoint(499,0.001644315);
   f_616087->SetSavedPoint(500,0.001298356);
   f_616087->SetSavedPoint(501,0);
   f_616087->SetSavedPoint(502,2.5);
   f_616087->SetFillColor(19);
   f_616087->SetFillStyle(0);
   f_616087->SetMarkerStyle(20);
   f_616087->SetMarkerSize(1.2);
   f_616087->SetLineColor(8);
   f_616087->SetLineWidth(3);
   f_616087->GetXaxis()->SetNdivisions(505);
   f_616087->GetXaxis()->SetLabelFont(132);
   f_616087->GetXaxis()->SetLabelOffset(0.015);
   f_616087->GetXaxis()->SetLabelSize(0.05);
   f_616087->GetXaxis()->SetTitleSize(0.06);
   f_616087->GetXaxis()->SetTitleFont(132);
   f_616087->GetYaxis()->SetLabelFont(132);
   f_616087->GetYaxis()->SetLabelSize(0.05);
   f_616087->GetYaxis()->SetTitleSize(0.06);
   f_616087->GetYaxis()->SetTitleFont(42);
   f_616087->SetParameter(0,0);
   f_616087->SetParError(0,0);
   f_616087->SetParLimits(0,0,0);
   f_616087->SetParameter(1,0);
   f_616087->SetParError(1,0);
   f_616087->SetParLimits(1,0,0);
   f_616087->SetParameter(2,0);
   f_616087->SetParError(2,0);
   f_616087->SetParLimits(2,0,0);
   f_616087->SetParameter(3,0);
   f_616087->SetParError(3,0);
   f_616087->SetParLimits(3,0,0);
   f_616087->SetParameter(4,0);
   f_616087->SetParError(4,0);
   f_616087->SetParLimits(4,0,0);
   f_616087->SetParameter(5,0);
   f_616087->SetParError(5,0);
   f_616087->SetParLimits(5,0,0);
   f_616087->SetParameter(6,0);
   f_616087->SetParError(6,0);
   f_616087->SetParLimits(6,0,0);
   f_616087->Draw("same");
   
   Double_t Graph0_fx61[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph0_fy61[203] = {
   1.124771,
   1.104518,
   1.084511,
   1.06475,
   1.045229,
   1.025946,
   1.006893,
   0.9880636,
   0.9694513,
   0.9510483,
   0.9328467,
   0.9148387,
   0.8970168,
   0.8793733,
   0.861901,
   0.8445931,
   0.8274432,
   0.8104452,
   0.7935938,
   0.776884,
   0.7603114,
   0.7438723,
   0.7275635,
   0.7113823,
   0.6953267,
   0.6793951,
   0.6635866,
   0.6479007,
   0.6323376,
   0.6168976,
   0.601582,
   0.586392,
   0.5713295,
   0.5563968,
   0.5415963,
   0.5269311,
   0.5124041,
   0.498019,
   0.4837794,
   0.469689,
   0.455752,
   0.4419726,
   0.428355,
   0.4149037,
   0.4016232,
   0.3885179,
   0.3755924,
   0.3628513,
   0.350299,
   0.3379399,
   0.3257785,
   0.3138191,
   0.3020658,
   0.2905226,
   0.2791936,
   0.2680823,
   0.2571924,
   0.2465272,
   0.2360899,
   0.2258834,
   0.2159104,
   0.2061733,
   0.1966745,
   0.1874157,
   0.1783987,
   0.1696248,
   0.1610951,
   0.1528106,
   0.1447715,
   0.1369782,
   0.1294306,
   0.1221282,
   0.1150703,
   0.1082559,
   0.1016836,
   0.09535172,
   0.08925822,
   0.08340074,
   0.07777659,
   0.0723827,
   0.06721567,
   0.06227167,
   0.05754653,
   0.05303562,
   0.0487339,
   0.04463582,
   0.04073534,
   0.03702586,
   0.03350016,
   0.03015037,
   0.02696785,
   0.02394314,
   0.02106585,
   0.01832454,
   0.01570662,
   0.01319816,
   0.01078377,
   0.008446358,
   0.006166968,
   0.003924502,
   0.001695469,
   0.001302304,
   0.00304778,
   0.004840924,
   0.006699781,
   0.008641122,
   0.01068053,
   0.01283248,
   0.01511042,
   0.01752684,
   0.02009333,
   0.02282063,
   0.02571868,
   0.02879666,
   0.03206307,
   0.03552568,
   0.03919166,
   0.04306755,
   0.04715929,
   0.05147228,
   0.05601137,
   0.06078089,
   0.06578467,
   0.07102608,
   0.07650801,
   0.08223291,
   0.08820282,
   0.09441936,
   0.1008837,
   0.1075968,
   0.1145591,
   0.1217707,
   0.1292314,
   0.1369406,
   0.1448977,
   0.1531014,
   0.1615503,
   0.1702428,
   0.179177,
   0.1883507,
   0.1977616,
   0.2074071,
   0.2172845,
   0.2273907,
   0.2377227,
   0.2482772,
   0.2590508,
   0.2700399,
   0.281241,
   0.2926503,
   0.3042639,
   0.316078,
   0.3280885,
   0.3402914,
   0.3526827,
   0.3652582,
   0.3780138,
   0.3909455,
   0.4040491,
   0.4173204,
   0.4307555,
   0.4443502,
   0.4581006,
   0.4720027,
   0.4860526,
   0.5002465,
   0.5145807,
   0.5290515,
   0.5436554,
   0.5583889,
   0.5732487,
   0.5882315,
   0.6033343,
   0.618554,
   0.6338877,
   0.6493327,
   0.6648864,
   0.6805462,
   0.6963097,
   0.7121746,
   0.7281387,
   0.7441998,
   0.760356,
   0.7766051,
   0.7929451,
   0.8093741,
   0.8258898,
   0.8424903,
   0.8591731,
   0.8759358,
   0.8927756,
   0.9096894,
   0.9266738,
   0.9437247,
   0.9608375,
   0.9780069,
   0.9952267,
   1.01249,
   1.029787,
   1.04711,
   1.064447,
   1.081784,
   1.124771};
   TGraph *graph = new TGraph(203,Graph0_fx61,Graph0_fy61);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph61 = new TH1F("Graph_Graph61","Graph",203,0,2.75);
   Graph_Graph61->SetMinimum(0);
   Graph_Graph61->SetMaximum(1.237118);
   Graph_Graph61->SetDirectory(0);
   Graph_Graph61->SetStats(0);
   Graph_Graph61->SetMarkerStyle(20);
   Graph_Graph61->SetMarkerSize(1.2);
   Graph_Graph61->GetXaxis()->SetNdivisions(505);
   Graph_Graph61->GetXaxis()->SetLabelFont(132);
   Graph_Graph61->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph61->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph61->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph61->GetXaxis()->SetTitleFont(132);
   Graph_Graph61->GetYaxis()->SetLabelFont(132);
   Graph_Graph61->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph61->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph61->GetYaxis()->SetTitleFont(42);
   Graph_Graph61->GetZaxis()->SetLabelFont(132);
   Graph_Graph61->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph61->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph61->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph61);
   
   graph->Draw("flc");
   
   TF1 *f_613088 = new TF1("*f_6130",0,2.5,7);
    //The original function : f_6130 had originally been created by:
    //TF1 *f_6130 = new TF1("f_6130",f_6130,0,2.5,7);
   f_613088->SetRange(0,2.5);
   f_613088->SetName("f_6130");
   f_613088->SetTitle("f_6130");
   f_613088->SetNpx(500);
   f_613088->SetSavedPoint(0,1.101659);
   f_613088->SetSavedPoint(1,1.097643);
   f_613088->SetSavedPoint(2,1.093626);
   f_613088->SetSavedPoint(3,1.089607);
   f_613088->SetSavedPoint(4,1.085588);
   f_613088->SetSavedPoint(5,1.081568);
   f_613088->SetSavedPoint(6,1.077547);
   f_613088->SetSavedPoint(7,1.073526);
   f_613088->SetSavedPoint(8,1.069505);
   f_613088->SetSavedPoint(9,1.065485);
   f_613088->SetSavedPoint(10,1.061465);
   f_613088->SetSavedPoint(11,1.057446);
   f_613088->SetSavedPoint(12,1.053428);
   f_613088->SetSavedPoint(13,1.049411);
   f_613088->SetSavedPoint(14,1.045396);
   f_613088->SetSavedPoint(15,1.041383);
   f_613088->SetSavedPoint(16,1.037372);
   f_613088->SetSavedPoint(17,1.033363);
   f_613088->SetSavedPoint(18,1.029356);
   f_613088->SetSavedPoint(19,1.025353);
   f_613088->SetSavedPoint(20,1.021352);
   f_613088->SetSavedPoint(21,1.017354);
   f_613088->SetSavedPoint(22,1.01336);
   f_613088->SetSavedPoint(23,1.009369);
   f_613088->SetSavedPoint(24,1.005382);
   f_613088->SetSavedPoint(25,1.001399);
   f_613088->SetSavedPoint(26,0.99742);
   f_613088->SetSavedPoint(27,0.9934454);
   f_613088->SetSavedPoint(28,0.9894754);
   f_613088->SetSavedPoint(29,0.98551);
   f_613088->SetSavedPoint(30,0.9815495);
   f_613088->SetSavedPoint(31,0.9775941);
   f_613088->SetSavedPoint(32,0.9736439);
   f_613088->SetSavedPoint(33,0.9696991);
   f_613088->SetSavedPoint(34,0.9657599);
   f_613088->SetSavedPoint(35,0.9618264);
   f_613088->SetSavedPoint(36,0.9578988);
   f_613088->SetSavedPoint(37,0.9539772);
   f_613088->SetSavedPoint(38,0.9500618);
   f_613088->SetSavedPoint(39,0.9461528);
   f_613088->SetSavedPoint(40,0.9422503);
   f_613088->SetSavedPoint(41,0.9383544);
   f_613088->SetSavedPoint(42,0.9344653);
   f_613088->SetSavedPoint(43,0.9305832);
   f_613088->SetSavedPoint(44,0.926708);
   f_613088->SetSavedPoint(45,0.9228401);
   f_613088->SetSavedPoint(46,0.9189795);
   f_613088->SetSavedPoint(47,0.9151263);
   f_613088->SetSavedPoint(48,0.9112806);
   f_613088->SetSavedPoint(49,0.9074427);
   f_613088->SetSavedPoint(50,0.9036125);
   f_613088->SetSavedPoint(51,0.8997903);
   f_613088->SetSavedPoint(52,0.8959761);
   f_613088->SetSavedPoint(53,0.89217);
   f_613088->SetSavedPoint(54,0.8883721);
   f_613088->SetSavedPoint(55,0.8845826);
   f_613088->SetSavedPoint(56,0.8808015);
   f_613088->SetSavedPoint(57,0.877029);
   f_613088->SetSavedPoint(58,0.8732651);
   f_613088->SetSavedPoint(59,0.8695099);
   f_613088->SetSavedPoint(60,0.8657635);
   f_613088->SetSavedPoint(61,0.862026);
   f_613088->SetSavedPoint(62,0.8582976);
   f_613088->SetSavedPoint(63,0.8545781);
   f_613088->SetSavedPoint(64,0.8508679);
   f_613088->SetSavedPoint(65,0.8471669);
   f_613088->SetSavedPoint(66,0.8434751);
   f_613088->SetSavedPoint(67,0.8397928);
   f_613088->SetSavedPoint(68,0.8361199);
   f_613088->SetSavedPoint(69,0.8324565);
   f_613088->SetSavedPoint(70,0.8288027);
   f_613088->SetSavedPoint(71,0.8251585);
   f_613088->SetSavedPoint(72,0.8215241);
   f_613088->SetSavedPoint(73,0.8178994);
   f_613088->SetSavedPoint(74,0.8142845);
   f_613088->SetSavedPoint(75,0.8106796);
   f_613088->SetSavedPoint(76,0.8070845);
   f_613088->SetSavedPoint(77,0.8034994);
   f_613088->SetSavedPoint(78,0.7999244);
   f_613088->SetSavedPoint(79,0.7963595);
   f_613088->SetSavedPoint(80,0.7928046);
   f_613088->SetSavedPoint(81,0.78926);
   f_613088->SetSavedPoint(82,0.7857255);
   f_613088->SetSavedPoint(83,0.7822013);
   f_613088->SetSavedPoint(84,0.7786874);
   f_613088->SetSavedPoint(85,0.7751838);
   f_613088->SetSavedPoint(86,0.7716905);
   f_613088->SetSavedPoint(87,0.7682076);
   f_613088->SetSavedPoint(88,0.7647352);
   f_613088->SetSavedPoint(89,0.7612732);
   f_613088->SetSavedPoint(90,0.7578216);
   f_613088->SetSavedPoint(91,0.7543806);
   f_613088->SetSavedPoint(92,0.75095);
   f_613088->SetSavedPoint(93,0.74753);
   f_613088->SetSavedPoint(94,0.7441206);
   f_613088->SetSavedPoint(95,0.7407217);
   f_613088->SetSavedPoint(96,0.7373334);
   f_613088->SetSavedPoint(97,0.7339557);
   f_613088->SetSavedPoint(98,0.7305887);
   f_613088->SetSavedPoint(99,0.7272323);
   f_613088->SetSavedPoint(100,0.7238865);
   f_613088->SetSavedPoint(101,0.7205513);
   f_613088->SetSavedPoint(102,0.7172269);
   f_613088->SetSavedPoint(103,0.713913);
   f_613088->SetSavedPoint(104,0.7106099);
   f_613088->SetSavedPoint(105,0.7073174);
   f_613088->SetSavedPoint(106,0.7040356);
   f_613088->SetSavedPoint(107,0.7007644);
   f_613088->SetSavedPoint(108,0.697504);
   f_613088->SetSavedPoint(109,0.6942542);
   f_613088->SetSavedPoint(110,0.691015);
   f_613088->SetSavedPoint(111,0.6877866);
   f_613088->SetSavedPoint(112,0.6845687);
   f_613088->SetSavedPoint(113,0.6813615);
   f_613088->SetSavedPoint(114,0.678165);
   f_613088->SetSavedPoint(115,0.6749791);
   f_613088->SetSavedPoint(116,0.6718038);
   f_613088->SetSavedPoint(117,0.6686391);
   f_613088->SetSavedPoint(118,0.665485);
   f_613088->SetSavedPoint(119,0.6623415);
   f_613088->SetSavedPoint(120,0.6592085);
   f_613088->SetSavedPoint(121,0.6560861);
   f_613088->SetSavedPoint(122,0.6529742);
   f_613088->SetSavedPoint(123,0.6498728);
   f_613088->SetSavedPoint(124,0.6467819);
   f_613088->SetSavedPoint(125,0.6437015);
   f_613088->SetSavedPoint(126,0.6406316);
   f_613088->SetSavedPoint(127,0.637572);
   f_613088->SetSavedPoint(128,0.6345229);
   f_613088->SetSavedPoint(129,0.6314842);
   f_613088->SetSavedPoint(130,0.6284558);
   f_613088->SetSavedPoint(131,0.6254377);
   f_613088->SetSavedPoint(132,0.62243);
   f_613088->SetSavedPoint(133,0.6194325);
   f_613088->SetSavedPoint(134,0.6164453);
   f_613088->SetSavedPoint(135,0.6134682);
   f_613088->SetSavedPoint(136,0.6105014);
   f_613088->SetSavedPoint(137,0.6075448);
   f_613088->SetSavedPoint(138,0.6045983);
   f_613088->SetSavedPoint(139,0.6016618);
   f_613088->SetSavedPoint(140,0.5987355);
   f_613088->SetSavedPoint(141,0.5958192);
   f_613088->SetSavedPoint(142,0.5929129);
   f_613088->SetSavedPoint(143,0.5900165);
   f_613088->SetSavedPoint(144,0.5871301);
   f_613088->SetSavedPoint(145,0.5842536);
   f_613088->SetSavedPoint(146,0.5813869);
   f_613088->SetSavedPoint(147,0.5785301);
   f_613088->SetSavedPoint(148,0.575683);
   f_613088->SetSavedPoint(149,0.5728457);
   f_613088->SetSavedPoint(150,0.5700181);
   f_613088->SetSavedPoint(151,0.5672002);
   f_613088->SetSavedPoint(152,0.5643919);
   f_613088->SetSavedPoint(153,0.5615932);
   f_613088->SetSavedPoint(154,0.5588041);
   f_613088->SetSavedPoint(155,0.5560245);
   f_613088->SetSavedPoint(156,0.5532544);
   f_613088->SetSavedPoint(157,0.5504937);
   f_613088->SetSavedPoint(158,0.5477424);
   f_613088->SetSavedPoint(159,0.5450004);
   f_613088->SetSavedPoint(160,0.5422677);
   f_613088->SetSavedPoint(161,0.5395444);
   f_613088->SetSavedPoint(162,0.5368302);
   f_613088->SetSavedPoint(163,0.5341252);
   f_613088->SetSavedPoint(164,0.5314294);
   f_613088->SetSavedPoint(165,0.5287427);
   f_613088->SetSavedPoint(166,0.526065);
   f_613088->SetSavedPoint(167,0.5233963);
   f_613088->SetSavedPoint(168,0.5207366);
   f_613088->SetSavedPoint(169,0.5180858);
   f_613088->SetSavedPoint(170,0.5154438);
   f_613088->SetSavedPoint(171,0.5128108);
   f_613088->SetSavedPoint(172,0.5101864);
   f_613088->SetSavedPoint(173,0.5075709);
   f_613088->SetSavedPoint(174,0.504964);
   f_613088->SetSavedPoint(175,0.5023658);
   f_613088->SetSavedPoint(176,0.4997762);
   f_613088->SetSavedPoint(177,0.4971951);
   f_613088->SetSavedPoint(178,0.4946226);
   f_613088->SetSavedPoint(179,0.4920585);
   f_613088->SetSavedPoint(180,0.4895029);
   f_613088->SetSavedPoint(181,0.4869556);
   f_613088->SetSavedPoint(182,0.4844167);
   f_613088->SetSavedPoint(183,0.481886);
   f_613088->SetSavedPoint(184,0.4793636);
   f_613088->SetSavedPoint(185,0.4768494);
   f_613088->SetSavedPoint(186,0.4743433);
   f_613088->SetSavedPoint(187,0.4718454);
   f_613088->SetSavedPoint(188,0.4693555);
   f_613088->SetSavedPoint(189,0.4668736);
   f_613088->SetSavedPoint(190,0.4643997);
   f_613088->SetSavedPoint(191,0.4619337);
   f_613088->SetSavedPoint(192,0.4594756);
   f_613088->SetSavedPoint(193,0.4570253);
   f_613088->SetSavedPoint(194,0.4545829);
   f_613088->SetSavedPoint(195,0.4521481);
   f_613088->SetSavedPoint(196,0.4497211);
   f_613088->SetSavedPoint(197,0.4473017);
   f_613088->SetSavedPoint(198,0.4448899);
   f_613088->SetSavedPoint(199,0.4424857);
   f_613088->SetSavedPoint(200,0.440089);
   f_613088->SetSavedPoint(201,0.4376998);
   f_613088->SetSavedPoint(202,0.4353181);
   f_613088->SetSavedPoint(203,0.4329437);
   f_613088->SetSavedPoint(204,0.4305767);
   f_613088->SetSavedPoint(205,0.428217);
   f_613088->SetSavedPoint(206,0.4258645);
   f_613088->SetSavedPoint(207,0.4235193);
   f_613088->SetSavedPoint(208,0.4211812);
   f_613088->SetSavedPoint(209,0.4188503);
   f_613088->SetSavedPoint(210,0.4165265);
   f_613088->SetSavedPoint(211,0.4142097);
   f_613088->SetSavedPoint(212,0.4119);
   f_613088->SetSavedPoint(213,0.4095972);
   f_613088->SetSavedPoint(214,0.4073014);
   f_613088->SetSavedPoint(215,0.4050125);
   f_613088->SetSavedPoint(216,0.4027304);
   f_613088->SetSavedPoint(217,0.4004551);
   f_613088->SetSavedPoint(218,0.3981866);
   f_613088->SetSavedPoint(219,0.3959249);
   f_613088->SetSavedPoint(220,0.3936698);
   f_613088->SetSavedPoint(221,0.3914214);
   f_613088->SetSavedPoint(222,0.3891796);
   f_613088->SetSavedPoint(223,0.3869445);
   f_613088->SetSavedPoint(224,0.3847158);
   f_613088->SetSavedPoint(225,0.3824937);
   f_613088->SetSavedPoint(226,0.3802781);
   f_613088->SetSavedPoint(227,0.3780689);
   f_613088->SetSavedPoint(228,0.3758661);
   f_613088->SetSavedPoint(229,0.3736697);
   f_613088->SetSavedPoint(230,0.3714796);
   f_613088->SetSavedPoint(231,0.3692959);
   f_613088->SetSavedPoint(232,0.3671184);
   f_613088->SetSavedPoint(233,0.3649471);
   f_613088->SetSavedPoint(234,0.3627821);
   f_613088->SetSavedPoint(235,0.3606232);
   f_613088->SetSavedPoint(236,0.3584705);
   f_613088->SetSavedPoint(237,0.3563239);
   f_613088->SetSavedPoint(238,0.3541834);
   f_613088->SetSavedPoint(239,0.3520489);
   f_613088->SetSavedPoint(240,0.3499205);
   f_613088->SetSavedPoint(241,0.347798);
   f_613088->SetSavedPoint(242,0.3456816);
   f_613088->SetSavedPoint(243,0.343571);
   f_613088->SetSavedPoint(244,0.3414664);
   f_613088->SetSavedPoint(245,0.3393676);
   f_613088->SetSavedPoint(246,0.3372748);
   f_613088->SetSavedPoint(247,0.3351877);
   f_613088->SetSavedPoint(248,0.3331065);
   f_613088->SetSavedPoint(249,0.331031);
   f_613088->SetSavedPoint(250,0.3289613);
   f_613088->SetSavedPoint(251,0.3268973);
   f_613088->SetSavedPoint(252,0.3248391);
   f_613088->SetSavedPoint(253,0.3227865);
   f_613088->SetSavedPoint(254,0.3207396);
   f_613088->SetSavedPoint(255,0.3186983);
   f_613088->SetSavedPoint(256,0.3166627);
   f_613088->SetSavedPoint(257,0.3146327);
   f_613088->SetSavedPoint(258,0.3126082);
   f_613088->SetSavedPoint(259,0.3105894);
   f_613088->SetSavedPoint(260,0.308576);
   f_613088->SetSavedPoint(261,0.3065682);
   f_613088->SetSavedPoint(262,0.3045659);
   f_613088->SetSavedPoint(263,0.3025691);
   f_613088->SetSavedPoint(264,0.3005778);
   f_613088->SetSavedPoint(265,0.298592);
   f_613088->SetSavedPoint(266,0.2966116);
   f_613088->SetSavedPoint(267,0.2946366);
   f_613088->SetSavedPoint(268,0.292667);
   f_613088->SetSavedPoint(269,0.2907029);
   f_613088->SetSavedPoint(270,0.2887441);
   f_613088->SetSavedPoint(271,0.2867907);
   f_613088->SetSavedPoint(272,0.2848427);
   f_613088->SetSavedPoint(273,0.2829);
   f_613088->SetSavedPoint(274,0.2809627);
   f_613088->SetSavedPoint(275,0.2790307);
   f_613088->SetSavedPoint(276,0.277104);
   f_613088->SetSavedPoint(277,0.2751827);
   f_613088->SetSavedPoint(278,0.2732667);
   f_613088->SetSavedPoint(279,0.2713559);
   f_613088->SetSavedPoint(280,0.2694505);
   f_613088->SetSavedPoint(281,0.2675504);
   f_613088->SetSavedPoint(282,0.2656555);
   f_613088->SetSavedPoint(283,0.2637659);
   f_613088->SetSavedPoint(284,0.2618816);
   f_613088->SetSavedPoint(285,0.2600025);
   f_613088->SetSavedPoint(286,0.2581288);
   f_613088->SetSavedPoint(287,0.2562602);
   f_613088->SetSavedPoint(288,0.254397);
   f_613088->SetSavedPoint(289,0.252539);
   f_613088->SetSavedPoint(290,0.2506862);
   f_613088->SetSavedPoint(291,0.2488387);
   f_613088->SetSavedPoint(292,0.2469965);
   f_613088->SetSavedPoint(293,0.2451595);
   f_613088->SetSavedPoint(294,0.2433278);
   f_613088->SetSavedPoint(295,0.2415013);
   f_613088->SetSavedPoint(296,0.2396801);
   f_613088->SetSavedPoint(297,0.2378642);
   f_613088->SetSavedPoint(298,0.2360535);
   f_613088->SetSavedPoint(299,0.2342481);
   f_613088->SetSavedPoint(300,0.232448);
   f_613088->SetSavedPoint(301,0.2306531);
   f_613088->SetSavedPoint(302,0.2288636);
   f_613088->SetSavedPoint(303,0.2270793);
   f_613088->SetSavedPoint(304,0.2253003);
   f_613088->SetSavedPoint(305,0.2235267);
   f_613088->SetSavedPoint(306,0.2217583);
   f_613088->SetSavedPoint(307,0.2199953);
   f_613088->SetSavedPoint(308,0.2182376);
   f_613088->SetSavedPoint(309,0.2164853);
   f_613088->SetSavedPoint(310,0.2147383);
   f_613088->SetSavedPoint(311,0.2129966);
   f_613088->SetSavedPoint(312,0.2112604);
   f_613088->SetSavedPoint(313,0.2095295);
   f_613088->SetSavedPoint(314,0.207804);
   f_613088->SetSavedPoint(315,0.2060839);
   f_613088->SetSavedPoint(316,0.2043693);
   f_613088->SetSavedPoint(317,0.20266);
   f_613088->SetSavedPoint(318,0.2009563);
   f_613088->SetSavedPoint(319,0.1992579);
   f_613088->SetSavedPoint(320,0.1975651);
   f_613088->SetSavedPoint(321,0.1958777);
   f_613088->SetSavedPoint(322,0.1941959);
   f_613088->SetSavedPoint(323,0.1925196);
   f_613088->SetSavedPoint(324,0.1908488);
   f_613088->SetSavedPoint(325,0.1891836);
   f_613088->SetSavedPoint(326,0.187524);
   f_613088->SetSavedPoint(327,0.1858699);
   f_613088->SetSavedPoint(328,0.1842215);
   f_613088->SetSavedPoint(329,0.1825787);
   f_613088->SetSavedPoint(330,0.1809415);
   f_613088->SetSavedPoint(331,0.17931);
   f_613088->SetSavedPoint(332,0.1776842);
   f_613088->SetSavedPoint(333,0.1760641);
   f_613088->SetSavedPoint(334,0.1744498);
   f_613088->SetSavedPoint(335,0.1728411);
   f_613088->SetSavedPoint(336,0.1712383);
   f_613088->SetSavedPoint(337,0.1696413);
   f_613088->SetSavedPoint(338,0.16805);
   f_613088->SetSavedPoint(339,0.1664647);
   f_613088->SetSavedPoint(340,0.1648851);
   f_613088->SetSavedPoint(341,0.1633115);
   f_613088->SetSavedPoint(342,0.1617438);
   f_613088->SetSavedPoint(343,0.160182);
   f_613088->SetSavedPoint(344,0.1586261);
   f_613088->SetSavedPoint(345,0.1570763);
   f_613088->SetSavedPoint(346,0.1555324);
   f_613088->SetSavedPoint(347,0.1539946);
   f_613088->SetSavedPoint(348,0.1524628);
   f_613088->SetSavedPoint(349,0.1509371);
   f_613088->SetSavedPoint(350,0.1494176);
   f_613088->SetSavedPoint(351,0.1479041);
   f_613088->SetSavedPoint(352,0.1463968);
   f_613088->SetSavedPoint(353,0.1448957);
   f_613088->SetSavedPoint(354,0.1434008);
   f_613088->SetSavedPoint(355,0.1419122);
   f_613088->SetSavedPoint(356,0.1404298);
   f_613088->SetSavedPoint(357,0.1389537);
   f_613088->SetSavedPoint(358,0.137484);
   f_613088->SetSavedPoint(359,0.1360205);
   f_613088->SetSavedPoint(360,0.1345635);
   f_613088->SetSavedPoint(361,0.1331129);
   f_613088->SetSavedPoint(362,0.1316687);
   f_613088->SetSavedPoint(363,0.1302309);
   f_613088->SetSavedPoint(364,0.1287997);
   f_613088->SetSavedPoint(365,0.1273749);
   f_613088->SetSavedPoint(366,0.1259567);
   f_613088->SetSavedPoint(367,0.1245451);
   f_613088->SetSavedPoint(368,0.1231401);
   f_613088->SetSavedPoint(369,0.1217417);
   f_613088->SetSavedPoint(370,0.1203499);
   f_613088->SetSavedPoint(371,0.1189649);
   f_613088->SetSavedPoint(372,0.1175865);
   f_613088->SetSavedPoint(373,0.116215);
   f_613088->SetSavedPoint(374,0.1148501);
   f_613088->SetSavedPoint(375,0.1134921);
   f_613088->SetSavedPoint(376,0.1121409);
   f_613088->SetSavedPoint(377,0.1107966);
   f_613088->SetSavedPoint(378,0.1094591);
   f_613088->SetSavedPoint(379,0.1081286);
   f_613088->SetSavedPoint(380,0.106805);
   f_613088->SetSavedPoint(381,0.1054884);
   f_613088->SetSavedPoint(382,0.1041787);
   f_613088->SetSavedPoint(383,0.1028761);
   f_613088->SetSavedPoint(384,0.1015806);
   f_613088->SetSavedPoint(385,0.1002921);
   f_613088->SetSavedPoint(386,0.09901071);
   f_613088->SetSavedPoint(387,0.09773647);
   f_613088->SetSavedPoint(388,0.0964694);
   f_613088->SetSavedPoint(389,0.0952095);
   f_613088->SetSavedPoint(390,0.09395682);
   f_613088->SetSavedPoint(391,0.09271138);
   f_613088->SetSavedPoint(392,0.09147321);
   f_613088->SetSavedPoint(393,0.09024232);
   f_613088->SetSavedPoint(394,0.08901875);
   f_613088->SetSavedPoint(395,0.08780252);
   f_613088->SetSavedPoint(396,0.08659365);
   f_613088->SetSavedPoint(397,0.08539217);
   f_613088->SetSavedPoint(398,0.0841981);
   f_613088->SetSavedPoint(399,0.08301147);
   f_613088->SetSavedPoint(400,0.0818323);
   f_613088->SetSavedPoint(401,0.0806606);
   f_613088->SetSavedPoint(402,0.07949642);
   f_613088->SetSavedPoint(403,0.07833975);
   f_613088->SetSavedPoint(404,0.07719063);
   f_613088->SetSavedPoint(405,0.07604908);
   f_613088->SetSavedPoint(406,0.07491512);
   f_613088->SetSavedPoint(407,0.07378876);
   f_613088->SetSavedPoint(408,0.07267003);
   f_613088->SetSavedPoint(409,0.07155895);
   f_613088->SetSavedPoint(410,0.07045552);
   f_613088->SetSavedPoint(411,0.06935978);
   f_613088->SetSavedPoint(412,0.06827174);
   f_613088->SetSavedPoint(413,0.06719141);
   f_613088->SetSavedPoint(414,0.0661188);
   f_613088->SetSavedPoint(415,0.06505395);
   f_613088->SetSavedPoint(416,0.06399685);
   f_613088->SetSavedPoint(417,0.06294752);
   f_613088->SetSavedPoint(418,0.06190598);
   f_613088->SetSavedPoint(419,0.06087224);
   f_613088->SetSavedPoint(420,0.05984631);
   f_613088->SetSavedPoint(421,0.05882819);
   f_613088->SetSavedPoint(422,0.05781791);
   f_613088->SetSavedPoint(423,0.05681546);
   f_613088->SetSavedPoint(424,0.05582086);
   f_613088->SetSavedPoint(425,0.05483412);
   f_613088->SetSavedPoint(426,0.05385524);
   f_613088->SetSavedPoint(427,0.05288422);
   f_613088->SetSavedPoint(428,0.05192108);
   f_613088->SetSavedPoint(429,0.05096581);
   f_613088->SetSavedPoint(430,0.05001842);
   f_613088->SetSavedPoint(431,0.04907891);
   f_613088->SetSavedPoint(432,0.04814729);
   f_613088->SetSavedPoint(433,0.04722354);
   f_613088->SetSavedPoint(434,0.04630768);
   f_613088->SetSavedPoint(435,0.04539969);
   f_613088->SetSavedPoint(436,0.04449958);
   f_613088->SetSavedPoint(437,0.04360734);
   f_613088->SetSavedPoint(438,0.04272297);
   f_613088->SetSavedPoint(439,0.04184645);
   f_613088->SetSavedPoint(440,0.04097779);
   f_613088->SetSavedPoint(441,0.04011697);
   f_613088->SetSavedPoint(442,0.03926399);
   f_613088->SetSavedPoint(443,0.03841882);
   f_613088->SetSavedPoint(444,0.03758147);
   f_613088->SetSavedPoint(445,0.03675191);
   f_613088->SetSavedPoint(446,0.03593013);
   f_613088->SetSavedPoint(447,0.03511612);
   f_613088->SetSavedPoint(448,0.03430986);
   f_613088->SetSavedPoint(449,0.03351132);
   f_613088->SetSavedPoint(450,0.0327205);
   f_613088->SetSavedPoint(451,0.03193736);
   f_613088->SetSavedPoint(452,0.03116188);
   f_613088->SetSavedPoint(453,0.03039404);
   f_613088->SetSavedPoint(454,0.02963381);
   f_613088->SetSavedPoint(455,0.02888117);
   f_613088->SetSavedPoint(456,0.02813609);
   f_613088->SetSavedPoint(457,0.02739853);
   f_613088->SetSavedPoint(458,0.02666847);
   f_613088->SetSavedPoint(459,0.02594587);
   f_613088->SetSavedPoint(460,0.02523069);
   f_613088->SetSavedPoint(461,0.0245229);
   f_613088->SetSavedPoint(462,0.02382246);
   f_613088->SetSavedPoint(463,0.02312933);
   f_613088->SetSavedPoint(464,0.02244347);
   f_613088->SetSavedPoint(465,0.02176483);
   f_613088->SetSavedPoint(466,0.02109337);
   f_613088->SetSavedPoint(467,0.02042904);
   f_613088->SetSavedPoint(468,0.0197718);
   f_613088->SetSavedPoint(469,0.01912158);
   f_613088->SetSavedPoint(470,0.01847835);
   f_613088->SetSavedPoint(471,0.01784204);
   f_613088->SetSavedPoint(472,0.0172126);
   f_613088->SetSavedPoint(473,0.01658997);
   f_613088->SetSavedPoint(474,0.01597408);
   f_613088->SetSavedPoint(475,0.01536489);
   f_613088->SetSavedPoint(476,0.01476232);
   f_613088->SetSavedPoint(477,0.0141663);
   f_613088->SetSavedPoint(478,0.01357678);
   f_613088->SetSavedPoint(479,0.01299367);
   f_613088->SetSavedPoint(480,0.01241691);
   f_613088->SetSavedPoint(481,0.01184642);
   f_613088->SetSavedPoint(482,0.01128212);
   f_613088->SetSavedPoint(483,0.01072394);
   f_613088->SetSavedPoint(484,0.01017179);
   f_613088->SetSavedPoint(485,0.009625595);
   f_613088->SetSavedPoint(486,0.009085262);
   f_613088->SetSavedPoint(487,0.008550705);
   f_613088->SetSavedPoint(488,0.008021834);
   f_613088->SetSavedPoint(489,0.007498557);
   f_613088->SetSavedPoint(490,0.006980777);
   f_613088->SetSavedPoint(491,0.006468398);
   f_613088->SetSavedPoint(492,0.005961319);
   f_613088->SetSavedPoint(493,0.005459438);
   f_613088->SetSavedPoint(494,0.00496265);
   f_613088->SetSavedPoint(495,0.004470848);
   f_613088->SetSavedPoint(496,0.003983921);
   f_613088->SetSavedPoint(497,0.003501757);
   f_613088->SetSavedPoint(498,0.003024241);
   f_613088->SetSavedPoint(499,0.002551254);
   f_613088->SetSavedPoint(500,0.002082676);
   f_613088->SetSavedPoint(501,0);
   f_613088->SetSavedPoint(502,2.5);
   f_613088->SetFillColor(19);
   f_613088->SetFillStyle(0);
   f_613088->SetMarkerStyle(20);
   f_613088->SetMarkerSize(1.2);
   f_613088->SetLineColor(92);
   f_613088->SetLineWidth(3);
   f_613088->GetXaxis()->SetNdivisions(505);
   f_613088->GetXaxis()->SetLabelFont(132);
   f_613088->GetXaxis()->SetLabelOffset(0.015);
   f_613088->GetXaxis()->SetLabelSize(0.05);
   f_613088->GetXaxis()->SetTitleSize(0.06);
   f_613088->GetXaxis()->SetTitleFont(132);
   f_613088->GetYaxis()->SetLabelFont(132);
   f_613088->GetYaxis()->SetLabelSize(0.05);
   f_613088->GetYaxis()->SetTitleSize(0.06);
   f_613088->GetYaxis()->SetTitleFont(42);
   f_613088->SetParameter(0,0);
   f_613088->SetParError(0,0);
   f_613088->SetParLimits(0,0,0);
   f_613088->SetParameter(1,0);
   f_613088->SetParError(1,0);
   f_613088->SetParLimits(1,0,0);
   f_613088->SetParameter(2,0);
   f_613088->SetParError(2,0);
   f_613088->SetParLimits(2,0,0);
   f_613088->SetParameter(3,0);
   f_613088->SetParError(3,0);
   f_613088->SetParLimits(3,0,0);
   f_613088->SetParameter(4,0);
   f_613088->SetParError(4,0);
   f_613088->SetParLimits(4,0,0);
   f_613088->SetParameter(5,0);
   f_613088->SetParError(5,0);
   f_613088->SetParLimits(5,0,0);
   f_613088->SetParameter(6,0);
   f_613088->SetParError(6,0);
   f_613088->SetParLimits(6,0,0);
   f_613088->Draw("same");
   
   TF1 *f_617089 = new TF1("*f_6170",0,2.5,7);
    //The original function : f_6170 had originally been created by:
    //TF1 *f_6170 = new TF1("f_6170",f_6170,0,2.5,7);
   f_617089->SetRange(0,2.5);
   f_617089->SetName("f_6170");
   f_617089->SetTitle("f_6170");
   f_617089->SetNpx(500);
   f_617089->SetSavedPoint(0,0.9695539);
   f_617089->SetSavedPoint(1,0.96735);
   f_617089->SetSavedPoint(2,0.9651369);
   f_617089->SetSavedPoint(3,0.9629149);
   f_617089->SetSavedPoint(4,0.960684);
   f_617089->SetSavedPoint(5,0.9584443);
   f_617089->SetSavedPoint(6,0.956196);
   f_617089->SetSavedPoint(7,0.9539392);
   f_617089->SetSavedPoint(8,0.9516739);
   f_617089->SetSavedPoint(9,0.9494003);
   f_617089->SetSavedPoint(10,0.9471185);
   f_617089->SetSavedPoint(11,0.9448286);
   f_617089->SetSavedPoint(12,0.9425307);
   f_617089->SetSavedPoint(13,0.9402249);
   f_617089->SetSavedPoint(14,0.9379113);
   f_617089->SetSavedPoint(15,0.9355901);
   f_617089->SetSavedPoint(16,0.9332612);
   f_617089->SetSavedPoint(17,0.9309248);
   f_617089->SetSavedPoint(18,0.9285811);
   f_617089->SetSavedPoint(19,0.9262301);
   f_617089->SetSavedPoint(20,0.9238719);
   f_617089->SetSavedPoint(21,0.9215067);
   f_617089->SetSavedPoint(22,0.9191344);
   f_617089->SetSavedPoint(23,0.9167553);
   f_617089->SetSavedPoint(24,0.9143694);
   f_617089->SetSavedPoint(25,0.9119768);
   f_617089->SetSavedPoint(26,0.9095777);
   f_617089->SetSavedPoint(27,0.907172);
   f_617089->SetSavedPoint(28,0.90476);
   f_617089->SetSavedPoint(29,0.9023417);
   f_617089->SetSavedPoint(30,0.8999172);
   f_617089->SetSavedPoint(31,0.8974866);
   f_617089->SetSavedPoint(32,0.8950499);
   f_617089->SetSavedPoint(33,0.8926074);
   f_617089->SetSavedPoint(34,0.8901591);
   f_617089->SetSavedPoint(35,0.887705);
   f_617089->SetSavedPoint(36,0.8852453);
   f_617089->SetSavedPoint(37,0.8827801);
   f_617089->SetSavedPoint(38,0.8803094);
   f_617089->SetSavedPoint(39,0.8778333);
   f_617089->SetSavedPoint(40,0.875352);
   f_617089->SetSavedPoint(41,0.8728656);
   f_617089->SetSavedPoint(42,0.870374);
   f_617089->SetSavedPoint(43,0.8678775);
   f_617089->SetSavedPoint(44,0.865376);
   f_617089->SetSavedPoint(45,0.8628697);
   f_617089->SetSavedPoint(46,0.8603587);
   f_617089->SetSavedPoint(47,0.8578431);
   f_617089->SetSavedPoint(48,0.8553229);
   f_617089->SetSavedPoint(49,0.8527983);
   f_617089->SetSavedPoint(50,0.8502692);
   f_617089->SetSavedPoint(51,0.8477359);
   f_617089->SetSavedPoint(52,0.8451983);
   f_617089->SetSavedPoint(53,0.8426567);
   f_617089->SetSavedPoint(54,0.840111);
   f_617089->SetSavedPoint(55,0.8375613);
   f_617089->SetSavedPoint(56,0.8350078);
   f_617089->SetSavedPoint(57,0.8324504);
   f_617089->SetSavedPoint(58,0.8298894);
   f_617089->SetSavedPoint(59,0.8273247);
   f_617089->SetSavedPoint(60,0.8247565);
   f_617089->SetSavedPoint(61,0.8221849);
   f_617089->SetSavedPoint(62,0.8196098);
   f_617089->SetSavedPoint(63,0.8170315);
   f_617089->SetSavedPoint(64,0.8144499);
   f_617089->SetSavedPoint(65,0.8118652);
   f_617089->SetSavedPoint(66,0.8092775);
   f_617089->SetSavedPoint(67,0.8066867);
   f_617089->SetSavedPoint(68,0.804093);
   f_617089->SetSavedPoint(69,0.8014966);
   f_617089->SetSavedPoint(70,0.7988973);
   f_617089->SetSavedPoint(71,0.7962954);
   f_617089->SetSavedPoint(72,0.7936909);
   f_617089->SetSavedPoint(73,0.7910839);
   f_617089->SetSavedPoint(74,0.7884745);
   f_617089->SetSavedPoint(75,0.7858626);
   f_617089->SetSavedPoint(76,0.7832485);
   f_617089->SetSavedPoint(77,0.7806322);
   f_617089->SetSavedPoint(78,0.7780137);
   f_617089->SetSavedPoint(79,0.7753931);
   f_617089->SetSavedPoint(80,0.7727706);
   f_617089->SetSavedPoint(81,0.7701461);
   f_617089->SetSavedPoint(82,0.7675198);
   f_617089->SetSavedPoint(83,0.7648917);
   f_617089->SetSavedPoint(84,0.7622619);
   f_617089->SetSavedPoint(85,0.7596304);
   f_617089->SetSavedPoint(86,0.7569974);
   f_617089->SetSavedPoint(87,0.7543629);
   f_617089->SetSavedPoint(88,0.751727);
   f_617089->SetSavedPoint(89,0.7490897);
   f_617089->SetSavedPoint(90,0.7464511);
   f_617089->SetSavedPoint(91,0.7438114);
   f_617089->SetSavedPoint(92,0.7411704);
   f_617089->SetSavedPoint(93,0.7385284);
   f_617089->SetSavedPoint(94,0.7358854);
   f_617089->SetSavedPoint(95,0.7332415);
   f_617089->SetSavedPoint(96,0.7305967);
   f_617089->SetSavedPoint(97,0.727951);
   f_617089->SetSavedPoint(98,0.7253047);
   f_617089->SetSavedPoint(99,0.7226576);
   f_617089->SetSavedPoint(100,0.72001);
   f_617089->SetSavedPoint(101,0.7173618);
   f_617089->SetSavedPoint(102,0.7147131);
   f_617089->SetSavedPoint(103,0.712064);
   f_617089->SetSavedPoint(104,0.7094146);
   f_617089->SetSavedPoint(105,0.7067649);
   f_617089->SetSavedPoint(106,0.704115);
   f_617089->SetSavedPoint(107,0.7014649);
   f_617089->SetSavedPoint(108,0.6988147);
   f_617089->SetSavedPoint(109,0.6961645);
   f_617089->SetSavedPoint(110,0.6935144);
   f_617089->SetSavedPoint(111,0.6908643);
   f_617089->SetSavedPoint(112,0.6882144);
   f_617089->SetSavedPoint(113,0.6855647);
   f_617089->SetSavedPoint(114,0.6829152);
   f_617089->SetSavedPoint(115,0.6802662);
   f_617089->SetSavedPoint(116,0.6776175);
   f_617089->SetSavedPoint(117,0.6749693);
   f_617089->SetSavedPoint(118,0.6723216);
   f_617089->SetSavedPoint(119,0.6696744);
   f_617089->SetSavedPoint(120,0.667028);
   f_617089->SetSavedPoint(121,0.6643822);
   f_617089->SetSavedPoint(122,0.6617372);
   f_617089->SetSavedPoint(123,0.6590929);
   f_617089->SetSavedPoint(124,0.6564496);
   f_617089->SetSavedPoint(125,0.6538072);
   f_617089->SetSavedPoint(126,0.6511658);
   f_617089->SetSavedPoint(127,0.6485254);
   f_617089->SetSavedPoint(128,0.6458861);
   f_617089->SetSavedPoint(129,0.643248);
   f_617089->SetSavedPoint(130,0.6406111);
   f_617089->SetSavedPoint(131,0.6379755);
   f_617089->SetSavedPoint(132,0.6353412);
   f_617089->SetSavedPoint(133,0.6327083);
   f_617089->SetSavedPoint(134,0.6300768);
   f_617089->SetSavedPoint(135,0.6274468);
   f_617089->SetSavedPoint(136,0.6248183);
   f_617089->SetSavedPoint(137,0.6221915);
   f_617089->SetSavedPoint(138,0.6195662);
   f_617089->SetSavedPoint(139,0.6169427);
   f_617089->SetSavedPoint(140,0.614321);
   f_617089->SetSavedPoint(141,0.611701);
   f_617089->SetSavedPoint(142,0.609083);
   f_617089->SetSavedPoint(143,0.6064668);
   f_617089->SetSavedPoint(144,0.6038526);
   f_617089->SetSavedPoint(145,0.6012404);
   f_617089->SetSavedPoint(146,0.5986303);
   f_617089->SetSavedPoint(147,0.5960223);
   f_617089->SetSavedPoint(148,0.5934165);
   f_617089->SetSavedPoint(149,0.5908129);
   f_617089->SetSavedPoint(150,0.5882115);
   f_617089->SetSavedPoint(151,0.5856125);
   f_617089->SetSavedPoint(152,0.5830159);
   f_617089->SetSavedPoint(153,0.5804216);
   f_617089->SetSavedPoint(154,0.5778299);
   f_617089->SetSavedPoint(155,0.5752406);
   f_617089->SetSavedPoint(156,0.572654);
   f_617089->SetSavedPoint(157,0.5700699);
   f_617089->SetSavedPoint(158,0.5674885);
   f_617089->SetSavedPoint(159,0.5649098);
   f_617089->SetSavedPoint(160,0.5623338);
   f_617089->SetSavedPoint(161,0.5597607);
   f_617089->SetSavedPoint(162,0.5571904);
   f_617089->SetSavedPoint(163,0.554623);
   f_617089->SetSavedPoint(164,0.5520585);
   f_617089->SetSavedPoint(165,0.5494971);
   f_617089->SetSavedPoint(166,0.5469386);
   f_617089->SetSavedPoint(167,0.5443833);
   f_617089->SetSavedPoint(168,0.541831);
   f_617089->SetSavedPoint(169,0.5392819);
   f_617089->SetSavedPoint(170,0.5367361);
   f_617089->SetSavedPoint(171,0.5341935);
   f_617089->SetSavedPoint(172,0.5316542);
   f_617089->SetSavedPoint(173,0.5291182);
   f_617089->SetSavedPoint(174,0.5265856);
   f_617089->SetSavedPoint(175,0.5240565);
   f_617089->SetSavedPoint(176,0.5215308);
   f_617089->SetSavedPoint(177,0.5190086);
   f_617089->SetSavedPoint(178,0.51649);
   f_617089->SetSavedPoint(179,0.513975);
   f_617089->SetSavedPoint(180,0.5114637);
   f_617089->SetSavedPoint(181,0.508956);
   f_617089->SetSavedPoint(182,0.506452);
   f_617089->SetSavedPoint(183,0.5039518);
   f_617089->SetSavedPoint(184,0.5014555);
   f_617089->SetSavedPoint(185,0.4989629);
   f_617089->SetSavedPoint(186,0.4964743);
   f_617089->SetSavedPoint(187,0.4939896);
   f_617089->SetSavedPoint(188,0.4915088);
   f_617089->SetSavedPoint(189,0.489032);
   f_617089->SetSavedPoint(190,0.4865593);
   f_617089->SetSavedPoint(191,0.4840907);
   f_617089->SetSavedPoint(192,0.4816262);
   f_617089->SetSavedPoint(193,0.4791659);
   f_617089->SetSavedPoint(194,0.4767097);
   f_617089->SetSavedPoint(195,0.4742578);
   f_617089->SetSavedPoint(196,0.4718102);
   f_617089->SetSavedPoint(197,0.4693669);
   f_617089->SetSavedPoint(198,0.4669279);
   f_617089->SetSavedPoint(199,0.4644934);
   f_617089->SetSavedPoint(200,0.4620632);
   f_617089->SetSavedPoint(201,0.4596375);
   f_617089->SetSavedPoint(202,0.4572163);
   f_617089->SetSavedPoint(203,0.4547996);
   f_617089->SetSavedPoint(204,0.4523875);
   f_617089->SetSavedPoint(205,0.44998);
   f_617089->SetSavedPoint(206,0.4475772);
   f_617089->SetSavedPoint(207,0.445179);
   f_617089->SetSavedPoint(208,0.4427855);
   f_617089->SetSavedPoint(209,0.4403967);
   f_617089->SetSavedPoint(210,0.4380128);
   f_617089->SetSavedPoint(211,0.4356336);
   f_617089->SetSavedPoint(212,0.4332593);
   f_617089->SetSavedPoint(213,0.4308898);
   f_617089->SetSavedPoint(214,0.4285253);
   f_617089->SetSavedPoint(215,0.4261657);
   f_617089->SetSavedPoint(216,0.4238111);
   f_617089->SetSavedPoint(217,0.4214615);
   f_617089->SetSavedPoint(218,0.4191169);
   f_617089->SetSavedPoint(219,0.4167774);
   f_617089->SetSavedPoint(220,0.414443);
   f_617089->SetSavedPoint(221,0.4121138);
   f_617089->SetSavedPoint(222,0.4097897);
   f_617089->SetSavedPoint(223,0.4074708);
   f_617089->SetSavedPoint(224,0.4051571);
   f_617089->SetSavedPoint(225,0.4028487);
   f_617089->SetSavedPoint(226,0.4005456);
   f_617089->SetSavedPoint(227,0.3982477);
   f_617089->SetSavedPoint(228,0.3959553);
   f_617089->SetSavedPoint(229,0.3936682);
   f_617089->SetSavedPoint(230,0.3913865);
   f_617089->SetSavedPoint(231,0.3891102);
   f_617089->SetSavedPoint(232,0.3868395);
   f_617089->SetSavedPoint(233,0.3845742);
   f_617089->SetSavedPoint(234,0.3823144);
   f_617089->SetSavedPoint(235,0.3800601);
   f_617089->SetSavedPoint(236,0.3778115);
   f_617089->SetSavedPoint(237,0.3755684);
   f_617089->SetSavedPoint(238,0.373331);
   f_617089->SetSavedPoint(239,0.3710992);
   f_617089->SetSavedPoint(240,0.3688731);
   f_617089->SetSavedPoint(241,0.3666527);
   f_617089->SetSavedPoint(242,0.3644381);
   f_617089->SetSavedPoint(243,0.3622292);
   f_617089->SetSavedPoint(244,0.3600261);
   f_617089->SetSavedPoint(245,0.3578288);
   f_617089->SetSavedPoint(246,0.3556374);
   f_617089->SetSavedPoint(247,0.3534518);
   f_617089->SetSavedPoint(248,0.3512721);
   f_617089->SetSavedPoint(249,0.3490983);
   f_617089->SetSavedPoint(250,0.3469304);
   f_617089->SetSavedPoint(251,0.3447685);
   f_617089->SetSavedPoint(252,0.3426126);
   f_617089->SetSavedPoint(253,0.3404627);
   f_617089->SetSavedPoint(254,0.3383188);
   f_617089->SetSavedPoint(255,0.3361809);
   f_617089->SetSavedPoint(256,0.3340492);
   f_617089->SetSavedPoint(257,0.3319235);
   f_617089->SetSavedPoint(258,0.3298039);
   f_617089->SetSavedPoint(259,0.3276905);
   f_617089->SetSavedPoint(260,0.3255833);
   f_617089->SetSavedPoint(261,0.3234822);
   f_617089->SetSavedPoint(262,0.3213873);
   f_617089->SetSavedPoint(263,0.3192987);
   f_617089->SetSavedPoint(264,0.3172163);
   f_617089->SetSavedPoint(265,0.3151401);
   f_617089->SetSavedPoint(266,0.3130703);
   f_617089->SetSavedPoint(267,0.3110067);
   f_617089->SetSavedPoint(268,0.3089495);
   f_617089->SetSavedPoint(269,0.3068986);
   f_617089->SetSavedPoint(270,0.3048541);
   f_617089->SetSavedPoint(271,0.302816);
   f_617089->SetSavedPoint(272,0.3007842);
   f_617089->SetSavedPoint(273,0.2987589);
   f_617089->SetSavedPoint(274,0.29674);
   f_617089->SetSavedPoint(275,0.2947276);
   f_617089->SetSavedPoint(276,0.2927216);
   f_617089->SetSavedPoint(277,0.2907221);
   f_617089->SetSavedPoint(278,0.2887291);
   f_617089->SetSavedPoint(279,0.2867426);
   f_617089->SetSavedPoint(280,0.2847627);
   f_617089->SetSavedPoint(281,0.2827893);
   f_617089->SetSavedPoint(282,0.2808225);
   f_617089->SetSavedPoint(283,0.2788623);
   f_617089->SetSavedPoint(284,0.2769087);
   f_617089->SetSavedPoint(285,0.2749616);
   f_617089->SetSavedPoint(286,0.2730212);
   f_617089->SetSavedPoint(287,0.2710875);
   f_617089->SetSavedPoint(288,0.2691604);
   f_617089->SetSavedPoint(289,0.2672399);
   f_617089->SetSavedPoint(290,0.2653262);
   f_617089->SetSavedPoint(291,0.2634191);
   f_617089->SetSavedPoint(292,0.2615188);
   f_617089->SetSavedPoint(293,0.2596252);
   f_617089->SetSavedPoint(294,0.2577383);
   f_617089->SetSavedPoint(295,0.2558581);
   f_617089->SetSavedPoint(296,0.2539847);
   f_617089->SetSavedPoint(297,0.2521181);
   f_617089->SetSavedPoint(298,0.2502583);
   f_617089->SetSavedPoint(299,0.2484052);
   f_617089->SetSavedPoint(300,0.246559);
   f_617089->SetSavedPoint(301,0.2447195);
   f_617089->SetSavedPoint(302,0.2428869);
   f_617089->SetSavedPoint(303,0.2410611);
   f_617089->SetSavedPoint(304,0.2392421);
   f_617089->SetSavedPoint(305,0.23743);
   f_617089->SetSavedPoint(306,0.2356248);
   f_617089->SetSavedPoint(307,0.2338264);
   f_617089->SetSavedPoint(308,0.2320349);
   f_617089->SetSavedPoint(309,0.2302503);
   f_617089->SetSavedPoint(310,0.2284726);
   f_617089->SetSavedPoint(311,0.2267017);
   f_617089->SetSavedPoint(312,0.2249378);
   f_617089->SetSavedPoint(313,0.2231808);
   f_617089->SetSavedPoint(314,0.2214307);
   f_617089->SetSavedPoint(315,0.2196875);
   f_617089->SetSavedPoint(316,0.2179512);
   f_617089->SetSavedPoint(317,0.2162219);
   f_617089->SetSavedPoint(318,0.2144995);
   f_617089->SetSavedPoint(319,0.2127841);
   f_617089->SetSavedPoint(320,0.2110756);
   f_617089->SetSavedPoint(321,0.2093741);
   f_617089->SetSavedPoint(322,0.2076795);
   f_617089->SetSavedPoint(323,0.2059919);
   f_617089->SetSavedPoint(324,0.2043112);
   f_617089->SetSavedPoint(325,0.2026375);
   f_617089->SetSavedPoint(326,0.2009708);
   f_617089->SetSavedPoint(327,0.1993111);
   f_617089->SetSavedPoint(328,0.1976583);
   f_617089->SetSavedPoint(329,0.1960125);
   f_617089->SetSavedPoint(330,0.1943737);
   f_617089->SetSavedPoint(331,0.1927419);
   f_617089->SetSavedPoint(332,0.191117);
   f_617089->SetSavedPoint(333,0.1894991);
   f_617089->SetSavedPoint(334,0.1878882);
   f_617089->SetSavedPoint(335,0.1862843);
   f_617089->SetSavedPoint(336,0.1846873);
   f_617089->SetSavedPoint(337,0.1830973);
   f_617089->SetSavedPoint(338,0.1815143);
   f_617089->SetSavedPoint(339,0.1799383);
   f_617089->SetSavedPoint(340,0.1783693);
   f_617089->SetSavedPoint(341,0.1768072);
   f_617089->SetSavedPoint(342,0.175252);
   f_617089->SetSavedPoint(343,0.1737039);
   f_617089->SetSavedPoint(344,0.1721627);
   f_617089->SetSavedPoint(345,0.1706284);
   f_617089->SetSavedPoint(346,0.1691011);
   f_617089->SetSavedPoint(347,0.1675808);
   f_617089->SetSavedPoint(348,0.1660674);
   f_617089->SetSavedPoint(349,0.1645609);
   f_617089->SetSavedPoint(350,0.1630614);
   f_617089->SetSavedPoint(351,0.1615687);
   f_617089->SetSavedPoint(352,0.160083);
   f_617089->SetSavedPoint(353,0.1586043);
   f_617089->SetSavedPoint(354,0.1571324);
   f_617089->SetSavedPoint(355,0.1556674);
   f_617089->SetSavedPoint(356,0.1542093);
   f_617089->SetSavedPoint(357,0.1527581);
   f_617089->SetSavedPoint(358,0.1513137);
   f_617089->SetSavedPoint(359,0.1498763);
   f_617089->SetSavedPoint(360,0.1484456);
   f_617089->SetSavedPoint(361,0.1470219);
   f_617089->SetSavedPoint(362,0.1456049);
   f_617089->SetSavedPoint(363,0.1441948);
   f_617089->SetSavedPoint(364,0.1427915);
   f_617089->SetSavedPoint(365,0.141395);
   f_617089->SetSavedPoint(366,0.1400053);
   f_617089->SetSavedPoint(367,0.1386223);
   f_617089->SetSavedPoint(368,0.1372462);
   f_617089->SetSavedPoint(369,0.1358768);
   f_617089->SetSavedPoint(370,0.1345141);
   f_617089->SetSavedPoint(371,0.1331581);
   f_617089->SetSavedPoint(372,0.1318089);
   f_617089->SetSavedPoint(373,0.1304663);
   f_617089->SetSavedPoint(374,0.1291305);
   f_617089->SetSavedPoint(375,0.1278013);
   f_617089->SetSavedPoint(376,0.1264788);
   f_617089->SetSavedPoint(377,0.1251629);
   f_617089->SetSavedPoint(378,0.1238536);
   f_617089->SetSavedPoint(379,0.1225509);
   f_617089->SetSavedPoint(380,0.1212548);
   f_617089->SetSavedPoint(381,0.1199653);
   f_617089->SetSavedPoint(382,0.1186823);
   f_617089->SetSavedPoint(383,0.1174058);
   f_617089->SetSavedPoint(384,0.1161359);
   f_617089->SetSavedPoint(385,0.1148725);
   f_617089->SetSavedPoint(386,0.1136155);
   f_617089->SetSavedPoint(387,0.112365);
   f_617089->SetSavedPoint(388,0.1111209);
   f_617089->SetSavedPoint(389,0.1098832);
   f_617089->SetSavedPoint(390,0.1086519);
   f_617089->SetSavedPoint(391,0.107427);
   f_617089->SetSavedPoint(392,0.1062084);
   f_617089->SetSavedPoint(393,0.1049962);
   f_617089->SetSavedPoint(394,0.1037902);
   f_617089->SetSavedPoint(395,0.1025905);
   f_617089->SetSavedPoint(396,0.1013971);
   f_617089->SetSavedPoint(397,0.1002099);
   f_617089->SetSavedPoint(398,0.09902884);
   f_617089->SetSavedPoint(399,0.097854);
   f_617089->SetSavedPoint(400,0.09668531);
   f_617089->SetSavedPoint(401,0.09552273);
   f_617089->SetSavedPoint(402,0.09436625);
   f_617089->SetSavedPoint(403,0.09321583);
   f_617089->SetSavedPoint(404,0.09207146);
   f_617089->SetSavedPoint(405,0.09093309);
   f_617089->SetSavedPoint(406,0.0898007);
   f_617089->SetSavedPoint(407,0.08867426);
   f_617089->SetSavedPoint(408,0.08755374);
   f_617089->SetSavedPoint(409,0.08643911);
   f_617089->SetSavedPoint(410,0.08533034);
   f_617089->SetSavedPoint(411,0.0842274);
   f_617089->SetSavedPoint(412,0.08313025);
   f_617089->SetSavedPoint(413,0.08203887);
   f_617089->SetSavedPoint(414,0.08095321);
   f_617089->SetSavedPoint(415,0.07987326);
   f_617089->SetSavedPoint(416,0.07879896);
   f_617089->SetSavedPoint(417,0.07773029);
   f_617089->SetSavedPoint(418,0.07666722);
   f_617089->SetSavedPoint(419,0.0756097);
   f_617089->SetSavedPoint(420,0.07455771);
   f_617089->SetSavedPoint(421,0.07351119);
   f_617089->SetSavedPoint(422,0.07247013);
   f_617089->SetSavedPoint(423,0.07143448);
   f_617089->SetSavedPoint(424,0.07040419);
   f_617089->SetSavedPoint(425,0.06937924);
   f_617089->SetSavedPoint(426,0.06835959);
   f_617089->SetSavedPoint(427,0.06734519);
   f_617089->SetSavedPoint(428,0.066336);
   f_617089->SetSavedPoint(429,0.06533198);
   f_617089->SetSavedPoint(430,0.0643331);
   f_617089->SetSavedPoint(431,0.06333931);
   f_617089->SetSavedPoint(432,0.06235056);
   f_617089->SetSavedPoint(433,0.06136682);
   f_617089->SetSavedPoint(434,0.06038804);
   f_617089->SetSavedPoint(435,0.05941417);
   f_617089->SetSavedPoint(436,0.05844518);
   f_617089->SetSavedPoint(437,0.05748101);
   f_617089->SetSavedPoint(438,0.05652162);
   f_617089->SetSavedPoint(439,0.05556697);
   f_617089->SetSavedPoint(440,0.054617);
   f_617089->SetSavedPoint(441,0.05367167);
   f_617089->SetSavedPoint(442,0.05273093);
   f_617089->SetSavedPoint(443,0.05179474);
   f_617089->SetSavedPoint(444,0.05086304);
   f_617089->SetSavedPoint(445,0.04993578);
   f_617089->SetSavedPoint(446,0.04901291);
   f_617089->SetSavedPoint(447,0.04809439);
   f_617089->SetSavedPoint(448,0.04718015);
   f_617089->SetSavedPoint(449,0.04627015);
   f_617089->SetSavedPoint(450,0.04536434);
   f_617089->SetSavedPoint(451,0.04446266);
   f_617089->SetSavedPoint(452,0.04356505);
   f_617089->SetSavedPoint(453,0.04267147);
   f_617089->SetSavedPoint(454,0.04178185);
   f_617089->SetSavedPoint(455,0.04089614);
   f_617089->SetSavedPoint(456,0.04001429);
   f_617089->SetSavedPoint(457,0.03913623);
   f_617089->SetSavedPoint(458,0.03826191);
   f_617089->SetSavedPoint(459,0.03739127);
   f_617089->SetSavedPoint(460,0.03652425);
   f_617089->SetSavedPoint(461,0.03566079);
   f_617089->SetSavedPoint(462,0.03480084);
   f_617089->SetSavedPoint(463,0.03394432);
   f_617089->SetSavedPoint(464,0.03309118);
   f_617089->SetSavedPoint(465,0.03224135);
   f_617089->SetSavedPoint(466,0.03139478);
   f_617089->SetSavedPoint(467,0.0305514);
   f_617089->SetSavedPoint(468,0.02971114);
   f_617089->SetSavedPoint(469,0.02887394);
   f_617089->SetSavedPoint(470,0.02803973);
   f_617089->SetSavedPoint(471,0.02720845);
   f_617089->SetSavedPoint(472,0.02638002);
   f_617089->SetSavedPoint(473,0.02555439);
   f_617089->SetSavedPoint(474,0.02473148);
   f_617089->SetSavedPoint(475,0.02391123);
   f_617089->SetSavedPoint(476,0.02309356);
   f_617089->SetSavedPoint(477,0.02227841);
   f_617089->SetSavedPoint(478,0.02146569);
   f_617089->SetSavedPoint(479,0.02065535);
   f_617089->SetSavedPoint(480,0.01984731);
   f_617089->SetSavedPoint(481,0.01904149);
   f_617089->SetSavedPoint(482,0.01823782);
   f_617089->SetSavedPoint(483,0.01743622);
   f_617089->SetSavedPoint(484,0.01663663);
   f_617089->SetSavedPoint(485,0.01583895);
   f_617089->SetSavedPoint(486,0.01504313);
   f_617089->SetSavedPoint(487,0.01424907);
   f_617089->SetSavedPoint(488,0.01345671);
   f_617089->SetSavedPoint(489,0.01266595);
   f_617089->SetSavedPoint(490,0.01187673);
   f_617089->SetSavedPoint(491,0.01108896);
   f_617089->SetSavedPoint(492,0.01030256);
   f_617089->SetSavedPoint(493,0.009517442);
   f_617089->SetSavedPoint(494,0.00873353);
   f_617089->SetSavedPoint(495,0.007950738);
   f_617089->SetSavedPoint(496,0.007168983);
   f_617089->SetSavedPoint(497,0.006388178);
   f_617089->SetSavedPoint(498,0.005608237);
   f_617089->SetSavedPoint(499,0.004829074);
   f_617089->SetSavedPoint(500,0.004050602);
   f_617089->SetSavedPoint(501,0);
   f_617089->SetSavedPoint(502,2.5);
   f_617089->SetFillColor(19);
   f_617089->SetFillStyle(0);
   f_617089->SetMarkerStyle(20);
   f_617089->SetMarkerSize(1.2);
   f_617089->SetLineColor(6);
   f_617089->SetLineWidth(3);
   f_617089->SetLineStyle(11);
   f_617089->GetXaxis()->SetNdivisions(505);
   f_617089->GetXaxis()->SetLabelFont(132);
   f_617089->GetXaxis()->SetLabelOffset(0.015);
   f_617089->GetXaxis()->SetLabelSize(0.05);
   f_617089->GetXaxis()->SetTitleSize(0.06);
   f_617089->GetXaxis()->SetTitleFont(132);
   f_617089->GetYaxis()->SetLabelFont(132);
   f_617089->GetYaxis()->SetLabelSize(0.05);
   f_617089->GetYaxis()->SetTitleSize(0.06);
   f_617089->GetYaxis()->SetTitleFont(42);
   f_617089->SetParameter(0,0);
   f_617089->SetParError(0,0);
   f_617089->SetParLimits(0,0,0);
   f_617089->SetParameter(1,0);
   f_617089->SetParError(1,0);
   f_617089->SetParLimits(1,0,0);
   f_617089->SetParameter(2,0);
   f_617089->SetParError(2,0);
   f_617089->SetParLimits(2,0,0);
   f_617089->SetParameter(3,0);
   f_617089->SetParError(3,0);
   f_617089->SetParLimits(3,0,0);
   f_617089->SetParameter(4,0);
   f_617089->SetParError(4,0);
   f_617089->SetParLimits(4,0,0);
   f_617089->SetParameter(5,0);
   f_617089->SetParError(5,0);
   f_617089->SetParLimits(5,0,0);
   f_617089->SetParameter(6,0);
   f_617089->SetParError(6,0);
   f_617089->SetParLimits(6,0,0);
   f_617089->Draw("same");
   
   Double_t Graph1_fx62[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph1_fy62[203] = {
   1.110929,
   1.090863,
   1.070981,
   1.051286,
   1.031783,
   1.012472,
   0.9933573,
   0.9744392,
   0.9557193,
   0.9371988,
   0.9188784,
   0.9007586,
   0.8828399,
   0.8651224,
   0.8476061,
   0.8302908,
   0.8131761,
   0.7962616,
   0.7795467,
   0.7630304,
   0.746712,
   0.7305902,
   0.7146639,
   0.6989318,
   0.6833923,
   0.668044,
   0.652885,
   0.6379138,
   0.6231284,
   0.6085269,
   0.5941074,
   0.5798678,
   0.5658062,
   0.5519206,
   0.5382089,
   0.5246692,
   0.5112995,
   0.498098,
   0.4850629,
   0.4721925,
   0.4594853,
   0.4469397,
   0.4345545,
   0.4223286,
   0.4102607,
   0.3983503,
   0.3865965,
   0.3749989,
   0.3635571,
   0.3522711,
   0.3411409,
   0.3301668,
   0.3193492,
   0.3086886,
   0.2981858,
   0.2878418,
   0.2776576,
   0.2676344,
   0.2577735,
   0.2480764,
   0.2385446,
   0.2291797,
   0.2199833,
   0.2109572,
   0.202103,
   0.1934225,
   0.1849174,
   0.1765893,
   0.16844,
   0.1604709,
   0.1526836,
   0.1450794,
   0.1376595,
   0.1304251,
   0.1233771,
   0.1165164,
   0.1098435,
   0.1033589,
   0.09706289,
   0.09095537,
   0.08503614,
   0.07930471,
   0.07376033,
   0.06840196,
   0.06322823,
   0.05823745,
   0.05342755,
   0.04879607,
   0.04434007,
   0.04005613,
   0.03594027,
   0.03198785,
   0.02819352,
   0.02455111,
   0.0210535,
   0.01769249,
   0.01445863,
   0.01134105,
   0.008327245,
   0.005402818,
   0.002551211,
   0.00114026,
   0.002534146,
   0.004086876,
   0.005808188,
   0.007707485,
   0.009793689,
   0.01207514,
   0.0145595,
   0.01725369,
   0.02016385,
   0.02329528,
   0.02665245,
   0.03023897,
   0.03405765,
   0.03811043,
   0.04239849,
   0.04692223,
   0.05168134,
   0.05667483,
   0.06190106,
   0.06735784,
   0.07304244,
   0.07895169,
   0.08508197,
   0.09142934,
   0.09798956,
   0.1047582,
   0.1117305,
   0.1189017,
   0.1262671,
   0.1338216,
   0.1415605,
   0.1494791,
   0.1575726,
   0.1658365,
   0.1742667,
   0.1828589,
   0.1916095,
   0.200515,
   0.209572,
   0.2187779,
   0.2281301,
   0.2376265,
   0.2472653,
   0.2570453,
   0.2669655,
   0.2770254,
   0.2872249,
   0.2975641,
   0.3080438,
   0.3186649,
   0.329429,
   0.3403376,
   0.3513929,
   0.3625973,
   0.3739533,
   0.3854639,
   0.3971322,
   0.4089614,
   0.420955,
   0.4331165,
   0.4454496,
   0.4579577,
   0.4706444,
   0.4835132,
   0.4965675,
   0.5098102,
   0.5232442,
   0.5368719,
   0.5506956,
   0.5647166,
   0.5789362,
   0.5933546,
   0.6079716,
   0.622786,
   0.637796,
   0.6529985,
   0.6683895,
   0.6839639,
   0.6997152,
   0.7156356,
   0.731716,
   0.7479456,
   0.764312,
   0.7808009,
   0.7973964,
   0.8140804,
   0.8308329,
   0.8476316,
   0.864452,
   0.8812672,
   0.8980479,
   0.914762,
   0.9313751,
   0.9478498,
   0.9641459,
   0.9802206,
   0.9960277,
   1.011518,
   1.026641,
   1.04134,
   1.110929};
   graph = new TGraph(203,Graph1_fx62,Graph1_fy62);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph62 = new TH1F("Graph_Graph62","Graph",203,0,2.75);
   Graph_Graph62->SetMinimum(0);
   Graph_Graph62->SetMaximum(1.221908);
   Graph_Graph62->SetDirectory(0);
   Graph_Graph62->SetStats(0);
   Graph_Graph62->SetMarkerStyle(20);
   Graph_Graph62->SetMarkerSize(1.2);
   Graph_Graph62->GetXaxis()->SetNdivisions(505);
   Graph_Graph62->GetXaxis()->SetLabelFont(132);
   Graph_Graph62->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph62->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph62->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph62->GetXaxis()->SetTitleFont(132);
   Graph_Graph62->GetYaxis()->SetLabelFont(132);
   Graph_Graph62->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph62->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph62->GetYaxis()->SetTitleFont(42);
   Graph_Graph62->GetZaxis()->SetLabelFont(132);
   Graph_Graph62->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph62->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph62->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph62);
   
   graph->Draw("flc");
   
   TH1D *h_2160__62 = new TH1D("h_2160__62","",10,0,2.5);
   h_2160__62->SetBinContent(1,0.8739162);
   h_2160__62->SetBinContent(2,0.9760328);
   h_2160__62->SetBinContent(3,0.6328496);
   h_2160__62->SetBinContent(4,0.5800751);
   h_2160__62->SetBinContent(5,0.5180411);
   h_2160__62->SetBinContent(6,0.1469216);
   h_2160__62->SetBinContent(7,0.1948088);
   h_2160__62->SetBinContent(8,0.1244442);
   h_2160__62->SetBinContent(10,-0.04708944);
   h_2160__62->SetBinError(1,0.243458);
   h_2160__62->SetBinError(2,0.2421561);
   h_2160__62->SetBinError(3,0.133817);
   h_2160__62->SetBinError(4,0.1128879);
   h_2160__62->SetBinError(5,0.1144816);
   h_2160__62->SetBinError(6,0.119654);
   h_2160__62->SetBinError(7,0.1048163);
   h_2160__62->SetBinError(8,0.0799285);
   h_2160__62->SetBinError(10,0.04708944);
   h_2160__62->SetMinimum(0);
   h_2160__62->SetMaximum(2);
   h_2160__62->SetEntries(569);
   h_2160__62->SetStats(0);
   h_2160__62->SetMarkerStyle(20);
   h_2160__62->SetMarkerSize(1.2);
   h_2160__62->GetXaxis()->SetNdivisions(505);
   h_2160__62->GetXaxis()->SetLabelFont(132);
   h_2160__62->GetXaxis()->SetLabelOffset(0.015);
   h_2160__62->GetXaxis()->SetLabelSize(0.05);
   h_2160__62->GetXaxis()->SetTitleSize(0.06);
   h_2160__62->GetXaxis()->SetTitleFont(132);
   h_2160__62->GetYaxis()->SetLabelFont(132);
   h_2160__62->GetYaxis()->SetLabelSize(0.05);
   h_2160__62->GetYaxis()->SetTitleSize(0.06);
   h_2160__62->GetYaxis()->SetTitleFont(42);
   h_2160__62->GetZaxis()->SetLabelFont(132);
   h_2160__62->GetZaxis()->SetLabelSize(0.05);
   h_2160__62->GetZaxis()->SetTitleSize(0.06);
   h_2160__62->GetZaxis()->SetTitleFont(42);
   h_2160__62->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig8d.C <==
void 2xB_DETAPSI_7GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:54:52 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.4320988,-0.4860759,2.654321,2.551899);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3440__133 = new TH1D("h_3440__133","",10,0,2.5);
   h_3440__133->SetBinContent(1,1.878826);
   h_3440__133->SetBinContent(2,0.7683773);
   h_3440__133->SetBinContent(3,0.5536524);
   h_3440__133->SetBinContent(4,0.38443);
   h_3440__133->SetBinContent(5,0.1701438);
   h_3440__133->SetBinContent(6,0.1509633);
   h_3440__133->SetBinContent(7,0.136458);
   h_3440__133->SetBinContent(8,-0.04285036);
   h_3440__133->SetBinError(1,0.4895175);
   h_3440__133->SetBinError(2,0.2562133);
   h_3440__133->SetBinError(3,0.2643147);
   h_3440__133->SetBinError(4,0.15886);
   h_3440__133->SetBinError(5,0.144129);
   h_3440__133->SetBinError(6,0.1265839);
   h_3440__133->SetBinError(7,0.1186347);
   h_3440__133->SetBinError(8,0.04285036);
   h_3440__133->SetMinimum(0);
   h_3440__133->SetMaximum(2.4);
   h_3440__133->SetEntries(159);
   h_3440__133->SetStats(0);
   h_3440__133->SetMarkerStyle(20);
   h_3440__133->SetMarkerSize(1.2);
   h_3440__133->GetXaxis()->SetNdivisions(505);
   h_3440__133->GetXaxis()->SetLabelFont(132);
   h_3440__133->GetXaxis()->SetLabelOffset(0.015);
   h_3440__133->GetXaxis()->SetLabelSize(0.05);
   h_3440__133->GetXaxis()->SetTitleSize(0.06);
   h_3440__133->GetXaxis()->SetTitleFont(132);
   h_3440__133->GetYaxis()->SetLabelFont(132);
   h_3440__133->GetYaxis()->SetLabelSize(0.05);
   h_3440__133->GetYaxis()->SetTitleSize(0.06);
   h_3440__133->GetYaxis()->SetTitleFont(42);
   h_3440__133->GetZaxis()->SetLabelFont(132);
   h_3440__133->GetZaxis()->SetLabelSize(0.05);
   h_3440__133->GetZaxis()->SetTitleSize(0.06);
   h_3440__133->GetZaxis()->SetTitleFont(42);
   h_3440__133->Draw("e1");
   
   TF1 *f_11450191 = new TF1("*f_11450",0,2.5,7);
    //The original function : f_11450 had originally been created by:
    //TF1 *f_11450 = new TF1("f_11450",f_11450,0,2.5,7);
   f_11450191->SetRange(0,2.5);
   f_11450191->SetName("f_11450");
   f_11450191->SetTitle("f_11450");
   f_11450191->SetNpx(500);
   f_11450191->SetSavedPoint(0,1.175695);
   f_11450191->SetSavedPoint(1,1.171106);
   f_11450191->SetSavedPoint(2,1.166524);
   f_11450191->SetSavedPoint(3,1.161951);
   f_11450191->SetSavedPoint(4,1.157385);
   f_11450191->SetSavedPoint(5,1.152828);
   f_11450191->SetSavedPoint(6,1.148278);
   f_11450191->SetSavedPoint(7,1.143737);
   f_11450191->SetSavedPoint(8,1.139204);
   f_11450191->SetSavedPoint(9,1.13468);
   f_11450191->SetSavedPoint(10,1.130163);
   f_11450191->SetSavedPoint(11,1.125656);
   f_11450191->SetSavedPoint(12,1.121156);
   f_11450191->SetSavedPoint(13,1.116666);
   f_11450191->SetSavedPoint(14,1.112183);
   f_11450191->SetSavedPoint(15,1.10771);
   f_11450191->SetSavedPoint(16,1.103245);
   f_11450191->SetSavedPoint(17,1.09879);
   f_11450191->SetSavedPoint(18,1.094343);
   f_11450191->SetSavedPoint(19,1.089904);
   f_11450191->SetSavedPoint(20,1.085475);
   f_11450191->SetSavedPoint(21,1.081055);
   f_11450191->SetSavedPoint(22,1.076644);
   f_11450191->SetSavedPoint(23,1.072242);
   f_11450191->SetSavedPoint(24,1.067849);
   f_11450191->SetSavedPoint(25,1.063465);
   f_11450191->SetSavedPoint(26,1.059091);
   f_11450191->SetSavedPoint(27,1.054726);
   f_11450191->SetSavedPoint(28,1.05037);
   f_11450191->SetSavedPoint(29,1.046023);
   f_11450191->SetSavedPoint(30,1.041686);
   f_11450191->SetSavedPoint(31,1.037358);
   f_11450191->SetSavedPoint(32,1.033039);
   f_11450191->SetSavedPoint(33,1.02873);
   f_11450191->SetSavedPoint(34,1.024431);
   f_11450191->SetSavedPoint(35,1.02014);
   f_11450191->SetSavedPoint(36,1.01586);
   f_11450191->SetSavedPoint(37,1.011589);
   f_11450191->SetSavedPoint(38,1.007327);
   f_11450191->SetSavedPoint(39,1.003075);
   f_11450191->SetSavedPoint(40,0.9988329);
   f_11450191->SetSavedPoint(41,0.9946001);
   f_11450191->SetSavedPoint(42,0.9903771);
   f_11450191->SetSavedPoint(43,0.9861636);
   f_11450191->SetSavedPoint(44,0.9819599);
   f_11450191->SetSavedPoint(45,0.9777658);
   f_11450191->SetSavedPoint(46,0.9735815);
   f_11450191->SetSavedPoint(47,0.9694068);
   f_11450191->SetSavedPoint(48,0.9652418);
   f_11450191->SetSavedPoint(49,0.9610866);
   f_11450191->SetSavedPoint(50,0.9569411);
   f_11450191->SetSavedPoint(51,0.9528054);
   f_11450191->SetSavedPoint(52,0.9486794);
   f_11450191->SetSavedPoint(53,0.9445632);
   f_11450191->SetSavedPoint(54,0.9404567);
   f_11450191->SetSavedPoint(55,0.93636);
   f_11450191->SetSavedPoint(56,0.932273);
   f_11450191->SetSavedPoint(57,0.9281959);
   f_11450191->SetSavedPoint(58,0.9241284);
   f_11450191->SetSavedPoint(59,0.9200708);
   f_11450191->SetSavedPoint(60,0.9160229);
   f_11450191->SetSavedPoint(61,0.9119848);
   f_11450191->SetSavedPoint(62,0.9079565);
   f_11450191->SetSavedPoint(63,0.9039379);
   f_11450191->SetSavedPoint(64,0.899929);
   f_11450191->SetSavedPoint(65,0.89593);
   f_11450191->SetSavedPoint(66,0.8919406);
   f_11450191->SetSavedPoint(67,0.887961);
   f_11450191->SetSavedPoint(68,0.8839911);
   f_11450191->SetSavedPoint(69,0.880031);
   f_11450191->SetSavedPoint(70,0.8760806);
   f_11450191->SetSavedPoint(71,0.8721398);
   f_11450191->SetSavedPoint(72,0.8682088);
   f_11450191->SetSavedPoint(73,0.8642875);
   f_11450191->SetSavedPoint(74,0.8603758);
   f_11450191->SetSavedPoint(75,0.8564738);
   f_11450191->SetSavedPoint(76,0.8525814);
   f_11450191->SetSavedPoint(77,0.8486987);
   f_11450191->SetSavedPoint(78,0.8448256);
   f_11450191->SetSavedPoint(79,0.8409621);
   f_11450191->SetSavedPoint(80,0.8371082);
   f_11450191->SetSavedPoint(81,0.8332639);
   f_11450191->SetSavedPoint(82,0.8294292);
   f_11450191->SetSavedPoint(83,0.825604);
   f_11450191->SetSavedPoint(84,0.8217884);
   f_11450191->SetSavedPoint(85,0.8179822);
   f_11450191->SetSavedPoint(86,0.8141856);
   f_11450191->SetSavedPoint(87,0.8103984);
   f_11450191->SetSavedPoint(88,0.8066207);
   f_11450191->SetSavedPoint(89,0.8028525);
   f_11450191->SetSavedPoint(90,0.7990937);
   f_11450191->SetSavedPoint(91,0.7953443);
   f_11450191->SetSavedPoint(92,0.7916043);
   f_11450191->SetSavedPoint(93,0.7878736);
   f_11450191->SetSavedPoint(94,0.7841523);
   f_11450191->SetSavedPoint(95,0.7804404);
   f_11450191->SetSavedPoint(96,0.7767377);
   f_11450191->SetSavedPoint(97,0.7730444);
   f_11450191->SetSavedPoint(98,0.7693603);
   f_11450191->SetSavedPoint(99,0.7656854);
   f_11450191->SetSavedPoint(100,0.7620198);
   f_11450191->SetSavedPoint(101,0.7583634);
   f_11450191->SetSavedPoint(102,0.7547161);
   f_11450191->SetSavedPoint(103,0.751078);
   f_11450191->SetSavedPoint(104,0.7474491);
   f_11450191->SetSavedPoint(105,0.7438293);
   f_11450191->SetSavedPoint(106,0.7402185);
   f_11450191->SetSavedPoint(107,0.7366169);
   f_11450191->SetSavedPoint(108,0.7330243);
   f_11450191->SetSavedPoint(109,0.7294407);
   f_11450191->SetSavedPoint(110,0.7258661);
   f_11450191->SetSavedPoint(111,0.7223005);
   f_11450191->SetSavedPoint(112,0.7187438);
   f_11450191->SetSavedPoint(113,0.7151961);
   f_11450191->SetSavedPoint(114,0.7116572);
   f_11450191->SetSavedPoint(115,0.7081273);
   f_11450191->SetSavedPoint(116,0.7046062);
   f_11450191->SetSavedPoint(117,0.701094);
   f_11450191->SetSavedPoint(118,0.6975906);
   f_11450191->SetSavedPoint(119,0.6940959);
   f_11450191->SetSavedPoint(120,0.69061);
   f_11450191->SetSavedPoint(121,0.6871329);
   f_11450191->SetSavedPoint(122,0.6836645);
   f_11450191->SetSavedPoint(123,0.6802048);
   f_11450191->SetSavedPoint(124,0.6767538);
   f_11450191->SetSavedPoint(125,0.6733114);
   f_11450191->SetSavedPoint(126,0.6698777);
   f_11450191->SetSavedPoint(127,0.6664525);
   f_11450191->SetSavedPoint(128,0.6630359);
   f_11450191->SetSavedPoint(129,0.6596279);
   f_11450191->SetSavedPoint(130,0.6562285);
   f_11450191->SetSavedPoint(131,0.6528375);
   f_11450191->SetSavedPoint(132,0.649455);
   f_11450191->SetSavedPoint(133,0.6460811);
   f_11450191->SetSavedPoint(134,0.6427155);
   f_11450191->SetSavedPoint(135,0.6393584);
   f_11450191->SetSavedPoint(136,0.6360097);
   f_11450191->SetSavedPoint(137,0.6326693);
   f_11450191->SetSavedPoint(138,0.6293374);
   f_11450191->SetSavedPoint(139,0.6260137);
   f_11450191->SetSavedPoint(140,0.6226984);
   f_11450191->SetSavedPoint(141,0.6193914);
   f_11450191->SetSavedPoint(142,0.6160926);
   f_11450191->SetSavedPoint(143,0.6128022);
   f_11450191->SetSavedPoint(144,0.6095199);
   f_11450191->SetSavedPoint(145,0.6062459);
   f_11450191->SetSavedPoint(146,0.60298);
   f_11450191->SetSavedPoint(147,0.5997224);
   f_11450191->SetSavedPoint(148,0.5964729);
   f_11450191->SetSavedPoint(149,0.5932315);
   f_11450191->SetSavedPoint(150,0.5899983);
   f_11450191->SetSavedPoint(151,0.5867731);
   f_11450191->SetSavedPoint(152,0.5835561);
   f_11450191->SetSavedPoint(153,0.5803471);
   f_11450191->SetSavedPoint(154,0.5771462);
   f_11450191->SetSavedPoint(155,0.5739533);
   f_11450191->SetSavedPoint(156,0.5707684);
   f_11450191->SetSavedPoint(157,0.5675915);
   f_11450191->SetSavedPoint(158,0.5644226);
   f_11450191->SetSavedPoint(159,0.5612617);
   f_11450191->SetSavedPoint(160,0.5581087);
   f_11450191->SetSavedPoint(161,0.5549636);
   f_11450191->SetSavedPoint(162,0.5518265);
   f_11450191->SetSavedPoint(163,0.5486973);
   f_11450191->SetSavedPoint(164,0.545576);
   f_11450191->SetSavedPoint(165,0.5424626);
   f_11450191->SetSavedPoint(166,0.539357);
   f_11450191->SetSavedPoint(167,0.5362593);
   f_11450191->SetSavedPoint(168,0.5331694);
   f_11450191->SetSavedPoint(169,0.5300874);
   f_11450191->SetSavedPoint(170,0.5270132);
   f_11450191->SetSavedPoint(171,0.5239468);
   f_11450191->SetSavedPoint(172,0.5208882);
   f_11450191->SetSavedPoint(173,0.5178373);
   f_11450191->SetSavedPoint(174,0.5147943);
   f_11450191->SetSavedPoint(175,0.511759);
   f_11450191->SetSavedPoint(176,0.5087315);
   f_11450191->SetSavedPoint(177,0.5057118);
   f_11450191->SetSavedPoint(178,0.5026997);
   f_11450191->SetSavedPoint(179,0.4996955);
   f_11450191->SetSavedPoint(180,0.4966989);
   f_11450191->SetSavedPoint(181,0.4937101);
   f_11450191->SetSavedPoint(182,0.4907289);
   f_11450191->SetSavedPoint(183,0.4877555);
   f_11450191->SetSavedPoint(184,0.4847898);
   f_11450191->SetSavedPoint(185,0.4818318);
   f_11450191->SetSavedPoint(186,0.4788815);
   f_11450191->SetSavedPoint(187,0.4759389);
   f_11450191->SetSavedPoint(188,0.4730039);
   f_11450191->SetSavedPoint(189,0.4700766);
   f_11450191->SetSavedPoint(190,0.4671571);
   f_11450191->SetSavedPoint(191,0.4642451);
   f_11450191->SetSavedPoint(192,0.4613409);
   f_11450191->SetSavedPoint(193,0.4584443);
   f_11450191->SetSavedPoint(194,0.4555555);
   f_11450191->SetSavedPoint(195,0.4526742);
   f_11450191->SetSavedPoint(196,0.4498007);
   f_11450191->SetSavedPoint(197,0.4469348);
   f_11450191->SetSavedPoint(198,0.4440766);
   f_11450191->SetSavedPoint(199,0.4412261);
   f_11450191->SetSavedPoint(200,0.4383833);
   f_11450191->SetSavedPoint(201,0.4355481);
   f_11450191->SetSavedPoint(202,0.4327206);
   f_11450191->SetSavedPoint(203,0.4299008);
   f_11450191->SetSavedPoint(204,0.4270887);
   f_11450191->SetSavedPoint(205,0.4242843);
   f_11450191->SetSavedPoint(206,0.4214876);
   f_11450191->SetSavedPoint(207,0.4186986);
   f_11450191->SetSavedPoint(208,0.4159174);
   f_11450191->SetSavedPoint(209,0.4131438);
   f_11450191->SetSavedPoint(210,0.4103779);
   f_11450191->SetSavedPoint(211,0.4076198);
   f_11450191->SetSavedPoint(212,0.4048695);
   f_11450191->SetSavedPoint(213,0.4021268);
   f_11450191->SetSavedPoint(214,0.399392);
   f_11450191->SetSavedPoint(215,0.3966649);
   f_11450191->SetSavedPoint(216,0.3939456);
   f_11450191->SetSavedPoint(217,0.391234);
   f_11450191->SetSavedPoint(218,0.3885303);
   f_11450191->SetSavedPoint(219,0.3858344);
   f_11450191->SetSavedPoint(220,0.3831462);
   f_11450191->SetSavedPoint(221,0.380466);
   f_11450191->SetSavedPoint(222,0.3777935);
   f_11450191->SetSavedPoint(223,0.375129);
   f_11450191->SetSavedPoint(224,0.3724723);
   f_11450191->SetSavedPoint(225,0.3698235);
   f_11450191->SetSavedPoint(226,0.3671826);
   f_11450191->SetSavedPoint(227,0.3645496);
   f_11450191->SetSavedPoint(228,0.3619245);
   f_11450191->SetSavedPoint(229,0.3593074);
   f_11450191->SetSavedPoint(230,0.3566983);
   f_11450191->SetSavedPoint(231,0.3540971);
   f_11450191->SetSavedPoint(232,0.3515039);
   f_11450191->SetSavedPoint(233,0.3489188);
   f_11450191->SetSavedPoint(234,0.3463417);
   f_11450191->SetSavedPoint(235,0.3437726);
   f_11450191->SetSavedPoint(236,0.3412116);
   f_11450191->SetSavedPoint(237,0.3386588);
   f_11450191->SetSavedPoint(238,0.336114);
   f_11450191->SetSavedPoint(239,0.3335773);
   f_11450191->SetSavedPoint(240,0.3310488);
   f_11450191->SetSavedPoint(241,0.3285285);
   f_11450191->SetSavedPoint(242,0.3260164);
   f_11450191->SetSavedPoint(243,0.3235125);
   f_11450191->SetSavedPoint(244,0.3210168);
   f_11450191->SetSavedPoint(245,0.3185294);
   f_11450191->SetSavedPoint(246,0.3160503);
   f_11450191->SetSavedPoint(247,0.3135795);
   f_11450191->SetSavedPoint(248,0.3111171);
   f_11450191->SetSavedPoint(249,0.308663);
   f_11450191->SetSavedPoint(250,0.3062173);
   f_11450191->SetSavedPoint(251,0.30378);
   f_11450191->SetSavedPoint(252,0.3013511);
   f_11450191->SetSavedPoint(253,0.2989307);
   f_11450191->SetSavedPoint(254,0.2965188);
   f_11450191->SetSavedPoint(255,0.2941154);
   f_11450191->SetSavedPoint(256,0.2917205);
   f_11450191->SetSavedPoint(257,0.2893343);
   f_11450191->SetSavedPoint(258,0.2869566);
   f_11450191->SetSavedPoint(259,0.2845875);
   f_11450191->SetSavedPoint(260,0.2822271);
   f_11450191->SetSavedPoint(261,0.2798754);
   f_11450191->SetSavedPoint(262,0.2775324);
   f_11450191->SetSavedPoint(263,0.2751981);
   f_11450191->SetSavedPoint(264,0.2728726);
   f_11450191->SetSavedPoint(265,0.2705559);
   f_11450191->SetSavedPoint(266,0.268248);
   f_11450191->SetSavedPoint(267,0.265949);
   f_11450191->SetSavedPoint(268,0.2636589);
   f_11450191->SetSavedPoint(269,0.2613778);
   f_11450191->SetSavedPoint(270,0.2591055);
   f_11450191->SetSavedPoint(271,0.2568423);
   f_11450191->SetSavedPoint(272,0.2545881);
   f_11450191->SetSavedPoint(273,0.2523429);
   f_11450191->SetSavedPoint(274,0.2501068);
   f_11450191->SetSavedPoint(275,0.2478798);
   f_11450191->SetSavedPoint(276,0.245662);
   f_11450191->SetSavedPoint(277,0.2434533);
   f_11450191->SetSavedPoint(278,0.2412539);
   f_11450191->SetSavedPoint(279,0.2390637);
   f_11450191->SetSavedPoint(280,0.2368828);
   f_11450191->SetSavedPoint(281,0.2347112);
   f_11450191->SetSavedPoint(282,0.232549);
   f_11450191->SetSavedPoint(283,0.2303961);
   f_11450191->SetSavedPoint(284,0.2282527);
   f_11450191->SetSavedPoint(285,0.2261187);
   f_11450191->SetSavedPoint(286,0.2239942);
   f_11450191->SetSavedPoint(287,0.2218792);
   f_11450191->SetSavedPoint(288,0.2197738);
   f_11450191->SetSavedPoint(289,0.2176779);
   f_11450191->SetSavedPoint(290,0.2155917);
   f_11450191->SetSavedPoint(291,0.2135151);
   f_11450191->SetSavedPoint(292,0.2114482);
   f_11450191->SetSavedPoint(293,0.2093911);
   f_11450191->SetSavedPoint(294,0.2073437);
   f_11450191->SetSavedPoint(295,0.2053061);
   f_11450191->SetSavedPoint(296,0.2032784);
   f_11450191->SetSavedPoint(297,0.2012605);
   f_11450191->SetSavedPoint(298,0.1992525);
   f_11450191->SetSavedPoint(299,0.1972544);
   f_11450191->SetSavedPoint(300,0.1952663);
   f_11450191->SetSavedPoint(301,0.1932883);
   f_11450191->SetSavedPoint(302,0.1913202);
   f_11450191->SetSavedPoint(303,0.1893623);
   f_11450191->SetSavedPoint(304,0.1874144);
   f_11450191->SetSavedPoint(305,0.1854767);
   f_11450191->SetSavedPoint(306,0.1835492);
   f_11450191->SetSavedPoint(307,0.1816318);
   f_11450191->SetSavedPoint(308,0.1797248);
   f_11450191->SetSavedPoint(309,0.177828);
   f_11450191->SetSavedPoint(310,0.1759415);
   f_11450191->SetSavedPoint(311,0.1740654);
   f_11450191->SetSavedPoint(312,0.1721997);
   f_11450191->SetSavedPoint(313,0.1703443);
   f_11450191->SetSavedPoint(314,0.1684995);
   f_11450191->SetSavedPoint(315,0.1666651);
   f_11450191->SetSavedPoint(316,0.1648412);
   f_11450191->SetSavedPoint(317,0.1630279);
   f_11450191->SetSavedPoint(318,0.1612252);
   f_11450191->SetSavedPoint(319,0.159433);
   f_11450191->SetSavedPoint(320,0.1576515);
   f_11450191->SetSavedPoint(321,0.1558807);
   f_11450191->SetSavedPoint(322,0.1541206);
   f_11450191->SetSavedPoint(323,0.1523713);
   f_11450191->SetSavedPoint(324,0.1506327);
   f_11450191->SetSavedPoint(325,0.1489049);
   f_11450191->SetSavedPoint(326,0.1471879);
   f_11450191->SetSavedPoint(327,0.1454818);
   f_11450191->SetSavedPoint(328,0.1437866);
   f_11450191->SetSavedPoint(329,0.1421023);
   f_11450191->SetSavedPoint(330,0.1404289);
   f_11450191->SetSavedPoint(331,0.1387665);
   f_11450191->SetSavedPoint(332,0.1371151);
   f_11450191->SetSavedPoint(333,0.1354748);
   f_11450191->SetSavedPoint(334,0.1338455);
   f_11450191->SetSavedPoint(335,0.1322272);
   f_11450191->SetSavedPoint(336,0.1306201);
   f_11450191->SetSavedPoint(337,0.1290241);
   f_11450191->SetSavedPoint(338,0.1274393);
   f_11450191->SetSavedPoint(339,0.1258656);
   f_11450191->SetSavedPoint(340,0.1243032);
   f_11450191->SetSavedPoint(341,0.1227519);
   f_11450191->SetSavedPoint(342,0.1212119);
   f_11450191->SetSavedPoint(343,0.1196832);
   f_11450191->SetSavedPoint(344,0.1181658);
   f_11450191->SetSavedPoint(345,0.1166596);
   f_11450191->SetSavedPoint(346,0.1151648);
   f_11450191->SetSavedPoint(347,0.1136814);
   f_11450191->SetSavedPoint(348,0.1122093);
   f_11450191->SetSavedPoint(349,0.1107486);
   f_11450191->SetSavedPoint(350,0.1092992);
   f_11450191->SetSavedPoint(351,0.1078613);
   f_11450191->SetSavedPoint(352,0.1064349);
   f_11450191->SetSavedPoint(353,0.1050198);
   f_11450191->SetSavedPoint(354,0.1036163);
   f_11450191->SetSavedPoint(355,0.1022242);
   f_11450191->SetSavedPoint(356,0.1008435);
   f_11450191->SetSavedPoint(357,0.09947441);
   f_11450191->SetSavedPoint(358,0.09811678);
   f_11450191->SetSavedPoint(359,0.09677067);
   f_11450191->SetSavedPoint(360,0.09543607);
   f_11450191->SetSavedPoint(361,0.094113);
   f_11450191->SetSavedPoint(362,0.09280147);
   f_11450191->SetSavedPoint(363,0.09150147);
   f_11450191->SetSavedPoint(364,0.09021301);
   f_11450191->SetSavedPoint(365,0.08893611);
   f_11450191->SetSavedPoint(366,0.08767075);
   f_11450191->SetSavedPoint(367,0.08641693);
   f_11450191->SetSavedPoint(368,0.08517467);
   f_11450191->SetSavedPoint(369,0.08394396);
   f_11450191->SetSavedPoint(370,0.0827248);
   f_11450191->SetSavedPoint(371,0.08151718);
   f_11450191->SetSavedPoint(372,0.08032109);
   f_11450191->SetSavedPoint(373,0.07913655);
   f_11450191->SetSavedPoint(374,0.07796353);
   f_11450191->SetSavedPoint(375,0.07680202);
   f_11450191->SetSavedPoint(376,0.07565203);
   f_11450191->SetSavedPoint(377,0.07451354);
   f_11450191->SetSavedPoint(378,0.07338654);
   f_11450191->SetSavedPoint(379,0.07227101);
   f_11450191->SetSavedPoint(380,0.07116695);
   f_11450191->SetSavedPoint(381,0.07007433);
   f_11450191->SetSavedPoint(382,0.06899314);
   f_11450191->SetSavedPoint(383,0.06792335);
   f_11450191->SetSavedPoint(384,0.06686496);
   f_11450191->SetSavedPoint(385,0.06581794);
   f_11450191->SetSavedPoint(386,0.06478227);
   f_11450191->SetSavedPoint(387,0.06375791);
   f_11450191->SetSavedPoint(388,0.06274486);
   f_11450191->SetSavedPoint(389,0.06174307);
   f_11450191->SetSavedPoint(390,0.06075253);
   f_11450191->SetSavedPoint(391,0.0597732);
   f_11450191->SetSavedPoint(392,0.05880505);
   f_11450191->SetSavedPoint(393,0.05784804);
   f_11450191->SetSavedPoint(394,0.05690215);
   f_11450191->SetSavedPoint(395,0.05596733);
   f_11450191->SetSavedPoint(396,0.05504354);
   f_11450191->SetSavedPoint(397,0.05413076);
   f_11450191->SetSavedPoint(398,0.05322892);
   f_11450191->SetSavedPoint(399,0.052338);
   f_11450191->SetSavedPoint(400,0.05145795);
   f_11450191->SetSavedPoint(401,0.05058872);
   f_11450191->SetSavedPoint(402,0.04973025);
   f_11450191->SetSavedPoint(403,0.04888251);
   f_11450191->SetSavedPoint(404,0.04804543);
   f_11450191->SetSavedPoint(405,0.04721897);
   f_11450191->SetSavedPoint(406,0.04640307);
   f_11450191->SetSavedPoint(407,0.04559766);
   f_11450191->SetSavedPoint(408,0.0448027);
   f_11450191->SetSavedPoint(409,0.04401811);
   f_11450191->SetSavedPoint(410,0.04324383);
   f_11450191->SetSavedPoint(411,0.0424798);
   f_11450191->SetSavedPoint(412,0.04172595);
   f_11450191->SetSavedPoint(413,0.04098221);
   f_11450191->SetSavedPoint(414,0.0402485);
   f_11450191->SetSavedPoint(415,0.03952476);
   f_11450191->SetSavedPoint(416,0.0388109);
   f_11450191->SetSavedPoint(417,0.03810685);
   f_11450191->SetSavedPoint(418,0.03741252);
   f_11450191->SetSavedPoint(419,0.03672783);
   f_11450191->SetSavedPoint(420,0.0360527);
   f_11450191->SetSavedPoint(421,0.03538705);
   f_11450191->SetSavedPoint(422,0.03473076);
   f_11450191->SetSavedPoint(423,0.03408377);
   f_11450191->SetSavedPoint(424,0.03344597);
   f_11450191->SetSavedPoint(425,0.03281726);
   f_11450191->SetSavedPoint(426,0.03219755);
   f_11450191->SetSavedPoint(427,0.03158673);
   f_11450191->SetSavedPoint(428,0.0309847);
   f_11450191->SetSavedPoint(429,0.03039136);
   f_11450191->SetSavedPoint(430,0.02980658);
   f_11450191->SetSavedPoint(431,0.02923027);
   f_11450191->SetSavedPoint(432,0.0286623);
   f_11450191->SetSavedPoint(433,0.02810256);
   f_11450191->SetSavedPoint(434,0.02755093);
   f_11450191->SetSavedPoint(435,0.02700729);
   f_11450191->SetSavedPoint(436,0.02647151);
   f_11450191->SetSavedPoint(437,0.02594346);
   f_11450191->SetSavedPoint(438,0.02542302);
   f_11450191->SetSavedPoint(439,0.02491005);
   f_11450191->SetSavedPoint(440,0.02440441);
   f_11450191->SetSavedPoint(441,0.02390596);
   f_11450191->SetSavedPoint(442,0.02341457);
   f_11450191->SetSavedPoint(443,0.02293009);
   f_11450191->SetSavedPoint(444,0.02245236);
   f_11450191->SetSavedPoint(445,0.02198125);
   f_11450191->SetSavedPoint(446,0.0215166);
   f_11450191->SetSavedPoint(447,0.02105824);
   f_11450191->SetSavedPoint(448,0.02060603);
   f_11450191->SetSavedPoint(449,0.02015979);
   f_11450191->SetSavedPoint(450,0.01971937);
   f_11450191->SetSavedPoint(451,0.01928459);
   f_11450191->SetSavedPoint(452,0.01885529);
   f_11450191->SetSavedPoint(453,0.01843128);
   f_11450191->SetSavedPoint(454,0.01801238);
   f_11450191->SetSavedPoint(455,0.01759843);
   f_11450191->SetSavedPoint(456,0.01718923);
   f_11450191->SetSavedPoint(457,0.01678459);
   f_11450191->SetSavedPoint(458,0.01638432);
   f_11450191->SetSavedPoint(459,0.01598824);
   f_11450191->SetSavedPoint(460,0.01559613);
   f_11450191->SetSavedPoint(461,0.0152078);
   f_11450191->SetSavedPoint(462,0.01482305);
   f_11450191->SetSavedPoint(463,0.01444166);
   f_11450191->SetSavedPoint(464,0.01406342);
   f_11450191->SetSavedPoint(465,0.01368812);
   f_11450191->SetSavedPoint(466,0.01331553);
   f_11450191->SetSavedPoint(467,0.01294545);
   f_11450191->SetSavedPoint(468,0.01257763);
   f_11450191->SetSavedPoint(469,0.01221185);
   f_11450191->SetSavedPoint(470,0.01184788);
   f_11450191->SetSavedPoint(471,0.01148547);
   f_11450191->SetSavedPoint(472,0.01112439);
   f_11450191->SetSavedPoint(473,0.0107644);
   f_11450191->SetSavedPoint(474,0.01040523);
   f_11450191->SetSavedPoint(475,0.01004665);
   f_11450191->SetSavedPoint(476,0.009688387);
   f_11450191->SetSavedPoint(477,0.009330189);
   f_11450191->SetSavedPoint(478,0.00897179);
   f_11450191->SetSavedPoint(479,0.00861292);
   f_11450191->SetSavedPoint(480,0.008253309);
   f_11450191->SetSavedPoint(481,0.007892678);
   f_11450191->SetSavedPoint(482,0.007530747);
   f_11450191->SetSavedPoint(483,0.007167232);
   f_11450191->SetSavedPoint(484,0.006801843);
   f_11450191->SetSavedPoint(485,0.006434287);
   f_11450191->SetSavedPoint(486,0.006064268);
   f_11450191->SetSavedPoint(487,0.005691483);
   f_11450191->SetSavedPoint(488,0.005315627);
   f_11450191->SetSavedPoint(489,0.004936388);
   f_11450191->SetSavedPoint(490,0.004553454);
   f_11450191->SetSavedPoint(491,0.004166504);
   f_11450191->SetSavedPoint(492,0.003775215);
   f_11450191->SetSavedPoint(493,0.003379259);
   f_11450191->SetSavedPoint(494,0.002978304);
   f_11450191->SetSavedPoint(495,0.002572013);
   f_11450191->SetSavedPoint(496,0.002160044);
   f_11450191->SetSavedPoint(497,0.001742051);
   f_11450191->SetSavedPoint(498,0.001317684);
   f_11450191->SetSavedPoint(499,0.0008865867);
   f_11450191->SetSavedPoint(500,0.0004483991);
   f_11450191->SetSavedPoint(501,0);
   f_11450191->SetSavedPoint(502,2.5);
   f_11450191->SetFillColor(19);
   f_11450191->SetFillStyle(0);
   f_11450191->SetMarkerStyle(20);
   f_11450191->SetMarkerSize(1.2);
   f_11450191->SetLineColor(8);
   f_11450191->SetLineWidth(3);
   f_11450191->GetXaxis()->SetNdivisions(505);
   f_11450191->GetXaxis()->SetLabelFont(132);
   f_11450191->GetXaxis()->SetLabelOffset(0.015);
   f_11450191->GetXaxis()->SetLabelSize(0.05);
   f_11450191->GetXaxis()->SetTitleSize(0.06);
   f_11450191->GetXaxis()->SetTitleFont(132);
   f_11450191->GetYaxis()->SetLabelFont(132);
   f_11450191->GetYaxis()->SetLabelSize(0.05);
   f_11450191->GetYaxis()->SetTitleSize(0.06);
   f_11450191->GetYaxis()->SetTitleFont(42);
   f_11450191->SetParameter(0,0);
   f_11450191->SetParError(0,0);
   f_11450191->SetParLimits(0,0,0);
   f_11450191->SetParameter(1,0);
   f_11450191->SetParError(1,0);
   f_11450191->SetParLimits(1,0,0);
   f_11450191->SetParameter(2,0);
   f_11450191->SetParError(2,0);
   f_11450191->SetParLimits(2,0,0);
   f_11450191->SetParameter(3,0);
   f_11450191->SetParError(3,0);
   f_11450191->SetParLimits(3,0,0);
   f_11450191->SetParameter(4,0);
   f_11450191->SetParError(4,0);
   f_11450191->SetParLimits(4,0,0);
   f_11450191->SetParameter(5,0);
   f_11450191->SetParError(5,0);
   f_11450191->SetParLimits(5,0,0);
   f_11450191->SetParameter(6,0);
   f_11450191->SetParError(6,0);
   f_11450191->SetParLimits(6,0,0);
   f_11450191->Draw("same");
   
   Double_t Graph0_fx133[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph0_fy133[203] = {
   1.233678,
   1.197503,
   1.16347,
   1.13141,
   1.101167,
   1.072589,
   1.045536,
   1.019874,
   0.9954796,
   0.9722345,
   0.95003,
   0.9287639,
   0.9083415,
   0.8886747,
   0.8696818,
   0.8512876,
   0.8334227,
   0.8160236,
   0.7990321,
   0.7823952,
   0.7660651,
   0.7499983,
   0.734156,
   0.7185037,
   0.7030109,
   0.6876506,
   0.6723999,
   0.6572388,
   0.6421509,
   0.6271225,
   0.6121429,
   0.5972041,
   0.5823004,
   0.5674286,
   0.5525875,
   0.537778,
   0.5230028,
   0.5082662,
   0.4935743,
   0.4789343,
   0.4643548,
   0.4498456,
   0.4354174,
   0.4210816,
   0.4068505,
   0.3927369,
   0.3787542,
   0.364916,
   0.3512361,
   0.3377284,
   0.3244069,
   0.3112853,
   0.2983772,
   0.2856959,
   0.2732541,
   0.2610641,
   0.2491376,
   0.2374856,
   0.2261183,
   0.2150451,
   0.2042747,
   0.1938145,
   0.1836714,
   0.1738509,
   0.1643578,
   0.1551958,
   0.1463674,
   0.1378743,
   0.1297171,
   0.1218954,
   0.1144079,
   0.1072523,
   0.1004253,
   0.09392303,
   0.08774059,
   0.08187239,
   0.07631209,
   0.07105266,
   0.06608641,
   0.06140498,
   0.05699937,
   0.05285988,
   0.04897612,
   0.04533688,
   0.04193006,
   0.0387425,
   0.03575979,
   0.03296599,
   0.03034335,
   0.0278719,
   0.02552896,
   0.02328859,
   0.02112092,
   0.01899135,
   0.01685964,
   0.01467886,
   0.01239415,
   0.009941363,
   0.007245464,
   0.004218748,
   0.0007588349,
   0.0004354494,
   0.002486302,
   0.004383572,
   0.006171431,
   0.007890349,
   0.009577436,
   0.01126674,
   0.01298951,
   0.01477447,
   0.01664797,
   0.01863423,
   0.02075549,
   0.02303214,
   0.02548285,
   0.02812472,
   0.03097334,
   0.03404288,
   0.0373462,
   0.04089488,
   0.04469931,
   0.04876872,
   0.05311127,
   0.05773403,
   0.06264309,
   0.06784356,
   0.0733396,
   0.0791345,
   0.08523064,
   0.09162962,
   0.09833219,
   0.1053384,
   0.1126474,
   0.120258,
   0.1281679,
   0.1363745,
   0.1448744,
   0.1536639,
   0.1627386,
   0.1720935,
   0.1817236,
   0.1916231,
   0.201786,
   0.212206,
   0.2228766,
   0.2337909,
   0.244942,
   0.2563229,
   0.2679263,
   0.279745,
   0.2917719,
   0.3039997,
   0.3164213,
   0.3290298,
   0.3418184,
   0.3547806,
   0.3679099,
   0.3812004,
   0.3946463,
   0.4082422,
   0.4219832,
   0.4358646,
   0.4498825,
   0.4640331,
   0.4783135,
   0.4927209,
   0.5072535,
   0.5219098,
   0.5366891,
   0.5515913,
   0.5666168,
   0.581767,
   0.5970438,
   0.6124498,
   0.6279886,
   0.6436642,
   0.6594818,
   0.6754471,
   0.6915668,
   0.7078484,
   0.7243003,
   0.7409319,
   0.7577532,
   0.7747755,
   0.7920108,
   0.8094723,
   0.8271741,
   0.8451313,
   0.8633601,
   0.8818777,
   0.9007026,
   0.9198542,
   0.9393531,
   0.9592211,
   0.9794812,
   1.000158,
   1.021276,
   1.042862,
   1.064944,
   1.087551,
   1.110714,
   1.134463,
   1.233678};
   TGraph *graph = new TGraph(203,Graph0_fx133,Graph0_fy133);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph133 = new TH1F("Graph_Graph133","Graph",203,0,2.75);
   Graph_Graph133->SetMinimum(0);
   Graph_Graph133->SetMaximum(1.357002);
   Graph_Graph133->SetDirectory(0);
   Graph_Graph133->SetStats(0);
   Graph_Graph133->SetMarkerStyle(20);
   Graph_Graph133->SetMarkerSize(1.2);
   Graph_Graph133->GetXaxis()->SetNdivisions(505);
   Graph_Graph133->GetXaxis()->SetLabelFont(132);
   Graph_Graph133->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph133->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph133->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph133->GetXaxis()->SetTitleFont(132);
   Graph_Graph133->GetYaxis()->SetLabelFont(132);
   Graph_Graph133->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph133->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph133->GetYaxis()->SetTitleFont(42);
   Graph_Graph133->GetZaxis()->SetLabelFont(132);
   Graph_Graph133->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph133->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph133->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph133);
   
   graph->Draw("flc");
   
   TF1 *f_11420192 = new TF1("*f_11420",0,2.5,7);
    //The original function : f_11420 had originally been created by:
    //TF1 *f_11420 = new TF1("f_11420",f_11420,0,2.5,7);
   f_11420192->SetRange(0,2.5);
   f_11420192->SetName("f_11420");
   f_11420192->SetTitle("f_11420");
   f_11420192->SetNpx(500);
   f_11420192->SetSavedPoint(0,1.314913);
   f_11420192->SetSavedPoint(1,1.307764);
   f_11420192->SetSavedPoint(2,1.300649);
   f_11420192->SetSavedPoint(3,1.293567);
   f_11420192->SetSavedPoint(4,1.286517);
   f_11420192->SetSavedPoint(5,1.279501);
   f_11420192->SetSavedPoint(6,1.272517);
   f_11420192->SetSavedPoint(7,1.265566);
   f_11420192->SetSavedPoint(8,1.258647);
   f_11420192->SetSavedPoint(9,1.25176);
   f_11420192->SetSavedPoint(10,1.244906);
   f_11420192->SetSavedPoint(11,1.238083);
   f_11420192->SetSavedPoint(12,1.231293);
   f_11420192->SetSavedPoint(13,1.224534);
   f_11420192->SetSavedPoint(14,1.217807);
   f_11420192->SetSavedPoint(15,1.211111);
   f_11420192->SetSavedPoint(16,1.204446);
   f_11420192->SetSavedPoint(17,1.197813);
   f_11420192->SetSavedPoint(18,1.191211);
   f_11420192->SetSavedPoint(19,1.18464);
   f_11420192->SetSavedPoint(20,1.1781);
   f_11420192->SetSavedPoint(21,1.17159);
   f_11420192->SetSavedPoint(22,1.165111);
   f_11420192->SetSavedPoint(23,1.158662);
   f_11420192->SetSavedPoint(24,1.152244);
   f_11420192->SetSavedPoint(25,1.145856);
   f_11420192->SetSavedPoint(26,1.139498);
   f_11420192->SetSavedPoint(27,1.13317);
   f_11420192->SetSavedPoint(28,1.126872);
   f_11420192->SetSavedPoint(29,1.120604);
   f_11420192->SetSavedPoint(30,1.114365);
   f_11420192->SetSavedPoint(31,1.108156);
   f_11420192->SetSavedPoint(32,1.101976);
   f_11420192->SetSavedPoint(33,1.095825);
   f_11420192->SetSavedPoint(34,1.089703);
   f_11420192->SetSavedPoint(35,1.083611);
   f_11420192->SetSavedPoint(36,1.077547);
   f_11420192->SetSavedPoint(37,1.071512);
   f_11420192->SetSavedPoint(38,1.065506);
   f_11420192->SetSavedPoint(39,1.059528);
   f_11420192->SetSavedPoint(40,1.053578);
   f_11420192->SetSavedPoint(41,1.047657);
   f_11420192->SetSavedPoint(42,1.041764);
   f_11420192->SetSavedPoint(43,1.035899);
   f_11420192->SetSavedPoint(44,1.030062);
   f_11420192->SetSavedPoint(45,1.024252);
   f_11420192->SetSavedPoint(46,1.018471);
   f_11420192->SetSavedPoint(47,1.012717);
   f_11420192->SetSavedPoint(48,1.00699);
   f_11420192->SetSavedPoint(49,1.001291);
   f_11420192->SetSavedPoint(50,0.995619);
   f_11420192->SetSavedPoint(51,0.9899742);
   f_11420192->SetSavedPoint(52,0.9843563);
   f_11420192->SetSavedPoint(53,0.9787654);
   f_11420192->SetSavedPoint(54,0.9732012);
   f_11420192->SetSavedPoint(55,0.9676637);
   f_11420192->SetSavedPoint(56,0.9621528);
   f_11420192->SetSavedPoint(57,0.9566683);
   f_11420192->SetSavedPoint(58,0.9512101);
   f_11420192->SetSavedPoint(59,0.9457782);
   f_11420192->SetSavedPoint(60,0.9403724);
   f_11420192->SetSavedPoint(61,0.9349926);
   f_11420192->SetSavedPoint(62,0.9296387);
   f_11420192->SetSavedPoint(63,0.9243106);
   f_11420192->SetSavedPoint(64,0.9190082);
   f_11420192->SetSavedPoint(65,0.9137313);
   f_11420192->SetSavedPoint(66,0.90848);
   f_11420192->SetSavedPoint(67,0.9032539);
   f_11420192->SetSavedPoint(68,0.8980532);
   f_11420192->SetSavedPoint(69,0.8928776);
   f_11420192->SetSavedPoint(70,0.887727);
   f_11420192->SetSavedPoint(71,0.8826013);
   f_11420192->SetSavedPoint(72,0.8775005);
   f_11420192->SetSavedPoint(73,0.8724245);
   f_11420192->SetSavedPoint(74,0.867373);
   f_11420192->SetSavedPoint(75,0.862346);
   f_11420192->SetSavedPoint(76,0.8573435);
   f_11420192->SetSavedPoint(77,0.8523653);
   f_11420192->SetSavedPoint(78,0.8474113);
   f_11420192->SetSavedPoint(79,0.8424814);
   f_11420192->SetSavedPoint(80,0.8375755);
   f_11420192->SetSavedPoint(81,0.8326935);
   f_11420192->SetSavedPoint(82,0.8278352);
   f_11420192->SetSavedPoint(83,0.8230007);
   f_11420192->SetSavedPoint(84,0.8181898);
   f_11420192->SetSavedPoint(85,0.8134024);
   f_11420192->SetSavedPoint(86,0.8086384);
   f_11420192->SetSavedPoint(87,0.8038977);
   f_11420192->SetSavedPoint(88,0.7991802);
   f_11420192->SetSavedPoint(89,0.7944857);
   f_11420192->SetSavedPoint(90,0.7898143);
   f_11420192->SetSavedPoint(91,0.7851658);
   f_11420192->SetSavedPoint(92,0.7805401);
   f_11420192->SetSavedPoint(93,0.7759371);
   f_11420192->SetSavedPoint(94,0.7713567);
   f_11420192->SetSavedPoint(95,0.7667988);
   f_11420192->SetSavedPoint(96,0.7622633);
   f_11420192->SetSavedPoint(97,0.7577501);
   f_11420192->SetSavedPoint(98,0.7532592);
   f_11420192->SetSavedPoint(99,0.7487904);
   f_11420192->SetSavedPoint(100,0.7443436);
   f_11420192->SetSavedPoint(101,0.7399188);
   f_11420192->SetSavedPoint(102,0.7355158);
   f_11420192->SetSavedPoint(103,0.7311346);
   f_11420192->SetSavedPoint(104,0.726775);
   f_11420192->SetSavedPoint(105,0.722437);
   f_11420192->SetSavedPoint(106,0.7181204);
   f_11420192->SetSavedPoint(107,0.7138252);
   f_11420192->SetSavedPoint(108,0.7095513);
   f_11420192->SetSavedPoint(109,0.7052986);
   f_11420192->SetSavedPoint(110,0.701067);
   f_11420192->SetSavedPoint(111,0.6968564);
   f_11420192->SetSavedPoint(112,0.6926668);
   f_11420192->SetSavedPoint(113,0.6884979);
   f_11420192->SetSavedPoint(114,0.6843498);
   f_11420192->SetSavedPoint(115,0.6802223);
   f_11420192->SetSavedPoint(116,0.6761154);
   f_11420192->SetSavedPoint(117,0.6720289);
   f_11420192->SetSavedPoint(118,0.6679628);
   f_11420192->SetSavedPoint(119,0.663917);
   f_11420192->SetSavedPoint(120,0.6598914);
   f_11420192->SetSavedPoint(121,0.6558859);
   f_11420192->SetSavedPoint(122,0.6519004);
   f_11420192->SetSavedPoint(123,0.6479349);
   f_11420192->SetSavedPoint(124,0.6439892);
   f_11420192->SetSavedPoint(125,0.6400632);
   f_11420192->SetSavedPoint(126,0.636157);
   f_11420192->SetSavedPoint(127,0.6322703);
   f_11420192->SetSavedPoint(128,0.6284031);
   f_11420192->SetSavedPoint(129,0.6245553);
   f_11420192->SetSavedPoint(130,0.6207269);
   f_11420192->SetSavedPoint(131,0.6169177);
   f_11420192->SetSavedPoint(132,0.6131276);
   f_11420192->SetSavedPoint(133,0.6093566);
   f_11420192->SetSavedPoint(134,0.6056046);
   f_11420192->SetSavedPoint(135,0.6018715);
   f_11420192->SetSavedPoint(136,0.5981572);
   f_11420192->SetSavedPoint(137,0.5944617);
   f_11420192->SetSavedPoint(138,0.5907848);
   f_11420192->SetSavedPoint(139,0.5871265);
   f_11420192->SetSavedPoint(140,0.5834866);
   f_11420192->SetSavedPoint(141,0.5798652);
   f_11420192->SetSavedPoint(142,0.5762621);
   f_11420192->SetSavedPoint(143,0.5726772);
   f_11420192->SetSavedPoint(144,0.5691105);
   f_11420192->SetSavedPoint(145,0.5655618);
   f_11420192->SetSavedPoint(146,0.5620311);
   f_11420192->SetSavedPoint(147,0.5585184);
   f_11420192->SetSavedPoint(148,0.5550235);
   f_11420192->SetSavedPoint(149,0.5515463);
   f_11420192->SetSavedPoint(150,0.5480868);
   f_11420192->SetSavedPoint(151,0.544645);
   f_11420192->SetSavedPoint(152,0.5412206);
   f_11420192->SetSavedPoint(153,0.5378136);
   f_11420192->SetSavedPoint(154,0.534424);
   f_11420192->SetSavedPoint(155,0.5310517);
   f_11420192->SetSavedPoint(156,0.5276966);
   f_11420192->SetSavedPoint(157,0.5243586);
   f_11420192->SetSavedPoint(158,0.5210376);
   f_11420192->SetSavedPoint(159,0.5177337);
   f_11420192->SetSavedPoint(160,0.5144465);
   f_11420192->SetSavedPoint(161,0.5111763);
   f_11420192->SetSavedPoint(162,0.5079227);
   f_11420192->SetSavedPoint(163,0.5046858);
   f_11420192->SetSavedPoint(164,0.5014655);
   f_11420192->SetSavedPoint(165,0.4982617);
   f_11420192->SetSavedPoint(166,0.4950743);
   f_11420192->SetSavedPoint(167,0.4919032);
   f_11420192->SetSavedPoint(168,0.4887485);
   f_11420192->SetSavedPoint(169,0.4856099);
   f_11420192->SetSavedPoint(170,0.4824875);
   f_11420192->SetSavedPoint(171,0.4793812);
   f_11420192->SetSavedPoint(172,0.4762908);
   f_11420192->SetSavedPoint(173,0.4732163);
   f_11420192->SetSavedPoint(174,0.4701577);
   f_11420192->SetSavedPoint(175,0.4671148);
   f_11420192->SetSavedPoint(176,0.4640876);
   f_11420192->SetSavedPoint(177,0.461076);
   f_11420192->SetSavedPoint(178,0.45808);
   f_11420192->SetSavedPoint(179,0.4550994);
   f_11420192->SetSavedPoint(180,0.4521342);
   f_11420192->SetSavedPoint(181,0.4491844);
   f_11420192->SetSavedPoint(182,0.4462498);
   f_11420192->SetSavedPoint(183,0.4433304);
   f_11420192->SetSavedPoint(184,0.4404261);
   f_11420192->SetSavedPoint(185,0.4375368);
   f_11420192->SetSavedPoint(186,0.4346625);
   f_11420192->SetSavedPoint(187,0.4318031);
   f_11420192->SetSavedPoint(188,0.4289586);
   f_11420192->SetSavedPoint(189,0.4261288);
   f_11420192->SetSavedPoint(190,0.4233137);
   f_11420192->SetSavedPoint(191,0.4205132);
   f_11420192->SetSavedPoint(192,0.4177273);
   f_11420192->SetSavedPoint(193,0.4149558);
   f_11420192->SetSavedPoint(194,0.4121988);
   f_11420192->SetSavedPoint(195,0.4094561);
   f_11420192->SetSavedPoint(196,0.4067277);
   f_11420192->SetSavedPoint(197,0.4040135);
   f_11420192->SetSavedPoint(198,0.4013134);
   f_11420192->SetSavedPoint(199,0.3986274);
   f_11420192->SetSavedPoint(200,0.3959554);
   f_11420192->SetSavedPoint(201,0.3932974);
   f_11420192->SetSavedPoint(202,0.3906533);
   f_11420192->SetSavedPoint(203,0.3880229);
   f_11420192->SetSavedPoint(204,0.3854063);
   f_11420192->SetSavedPoint(205,0.3828034);
   f_11420192->SetSavedPoint(206,0.380214);
   f_11420192->SetSavedPoint(207,0.3776383);
   f_11420192->SetSavedPoint(208,0.375076);
   f_11420192->SetSavedPoint(209,0.3725271);
   f_11420192->SetSavedPoint(210,0.3699916);
   f_11420192->SetSavedPoint(211,0.3674693);
   f_11420192->SetSavedPoint(212,0.3649603);
   f_11420192->SetSavedPoint(213,0.3624644);
   f_11420192->SetSavedPoint(214,0.3599816);
   f_11420192->SetSavedPoint(215,0.3575119);
   f_11420192->SetSavedPoint(216,0.3550551);
   f_11420192->SetSavedPoint(217,0.3526112);
   f_11420192->SetSavedPoint(218,0.3501802);
   f_11420192->SetSavedPoint(219,0.3477619);
   f_11420192->SetSavedPoint(220,0.3453564);
   f_11420192->SetSavedPoint(221,0.3429635);
   f_11420192->SetSavedPoint(222,0.3405832);
   f_11420192->SetSavedPoint(223,0.3382154);
   f_11420192->SetSavedPoint(224,0.3358601);
   f_11420192->SetSavedPoint(225,0.3335173);
   f_11420192->SetSavedPoint(226,0.3311867);
   f_11420192->SetSavedPoint(227,0.3288684);
   f_11420192->SetSavedPoint(228,0.3265624);
   f_11420192->SetSavedPoint(229,0.3242685);
   f_11420192->SetSavedPoint(230,0.3219868);
   f_11420192->SetSavedPoint(231,0.319717);
   f_11420192->SetSavedPoint(232,0.3174593);
   f_11420192->SetSavedPoint(233,0.3152135);
   f_11420192->SetSavedPoint(234,0.3129795);
   f_11420192->SetSavedPoint(235,0.3107574);
   f_11420192->SetSavedPoint(236,0.308547);
   f_11420192->SetSavedPoint(237,0.3063482);
   f_11420192->SetSavedPoint(238,0.3041612);
   f_11420192->SetSavedPoint(239,0.3019857);
   f_11420192->SetSavedPoint(240,0.2998217);
   f_11420192->SetSavedPoint(241,0.2976691);
   f_11420192->SetSavedPoint(242,0.295528);
   f_11420192->SetSavedPoint(243,0.2933982);
   f_11420192->SetSavedPoint(244,0.2912797);
   f_11420192->SetSavedPoint(245,0.2891724);
   f_11420192->SetSavedPoint(246,0.2870763);
   f_11420192->SetSavedPoint(247,0.2849913);
   f_11420192->SetSavedPoint(248,0.2829174);
   f_11420192->SetSavedPoint(249,0.2808545);
   f_11420192->SetSavedPoint(250,0.2788025);
   f_11420192->SetSavedPoint(251,0.2767614);
   f_11420192->SetSavedPoint(252,0.2747312);
   f_11420192->SetSavedPoint(253,0.2727117);
   f_11420192->SetSavedPoint(254,0.270703);
   f_11420192->SetSavedPoint(255,0.2687049);
   f_11420192->SetSavedPoint(256,0.2667175);
   f_11420192->SetSavedPoint(257,0.2647406);
   f_11420192->SetSavedPoint(258,0.2627743);
   f_11420192->SetSavedPoint(259,0.2608184);
   f_11420192->SetSavedPoint(260,0.2588729);
   f_11420192->SetSavedPoint(261,0.2569377);
   f_11420192->SetSavedPoint(262,0.2550129);
   f_11420192->SetSavedPoint(263,0.2530983);
   f_11420192->SetSavedPoint(264,0.2511939);
   f_11420192->SetSavedPoint(265,0.2492996);
   f_11420192->SetSavedPoint(266,0.2474155);
   f_11420192->SetSavedPoint(267,0.2455413);
   f_11420192->SetSavedPoint(268,0.2436772);
   f_11420192->SetSavedPoint(269,0.241823);
   f_11420192->SetSavedPoint(270,0.2399786);
   f_11420192->SetSavedPoint(271,0.2381441);
   f_11420192->SetSavedPoint(272,0.2363194);
   f_11420192->SetSavedPoint(273,0.2345044);
   f_11420192->SetSavedPoint(274,0.2326991);
   f_11420192->SetSavedPoint(275,0.2309035);
   f_11420192->SetSavedPoint(276,0.2291174);
   f_11420192->SetSavedPoint(277,0.2273408);
   f_11420192->SetSavedPoint(278,0.2255738);
   f_11420192->SetSavedPoint(279,0.2238161);
   f_11420192->SetSavedPoint(280,0.2220679);
   f_11420192->SetSavedPoint(281,0.220329);
   f_11420192->SetSavedPoint(282,0.2185993);
   f_11420192->SetSavedPoint(283,0.216879);
   f_11420192->SetSavedPoint(284,0.2151678);
   f_11420192->SetSavedPoint(285,0.2134657);
   f_11420192->SetSavedPoint(286,0.2117728);
   f_11420192->SetSavedPoint(287,0.2100889);
   f_11420192->SetSavedPoint(288,0.208414);
   f_11420192->SetSavedPoint(289,0.206748);
   f_11420192->SetSavedPoint(290,0.205091);
   f_11420192->SetSavedPoint(291,0.2034428);
   f_11420192->SetSavedPoint(292,0.2018034);
   f_11420192->SetSavedPoint(293,0.2001729);
   f_11420192->SetSavedPoint(294,0.198551);
   f_11420192->SetSavedPoint(295,0.1969378);
   f_11420192->SetSavedPoint(296,0.1953333);
   f_11420192->SetSavedPoint(297,0.1937373);
   f_11420192->SetSavedPoint(298,0.1921499);
   f_11420192->SetSavedPoint(299,0.190571);
   f_11420192->SetSavedPoint(300,0.1890005);
   f_11420192->SetSavedPoint(301,0.1874385);
   f_11420192->SetSavedPoint(302,0.1858848);
   f_11420192->SetSavedPoint(303,0.1843394);
   f_11420192->SetSavedPoint(304,0.1828024);
   f_11420192->SetSavedPoint(305,0.1812735);
   f_11420192->SetSavedPoint(306,0.1797529);
   f_11420192->SetSavedPoint(307,0.1782404);
   f_11420192->SetSavedPoint(308,0.176736);
   f_11420192->SetSavedPoint(309,0.1752397);
   f_11420192->SetSavedPoint(310,0.1737514);
   f_11420192->SetSavedPoint(311,0.1722711);
   f_11420192->SetSavedPoint(312,0.1707987);
   f_11420192->SetSavedPoint(313,0.1693343);
   f_11420192->SetSavedPoint(314,0.1678777);
   f_11420192->SetSavedPoint(315,0.1664289);
   f_11420192->SetSavedPoint(316,0.1649879);
   f_11420192->SetSavedPoint(317,0.1635546);
   f_11420192->SetSavedPoint(318,0.162129);
   f_11420192->SetSavedPoint(319,0.1607111);
   f_11420192->SetSavedPoint(320,0.1593008);
   f_11420192->SetSavedPoint(321,0.1578981);
   f_11420192->SetSavedPoint(322,0.1565029);
   f_11420192->SetSavedPoint(323,0.1551153);
   f_11420192->SetSavedPoint(324,0.153735);
   f_11420192->SetSavedPoint(325,0.1523623);
   f_11420192->SetSavedPoint(326,0.1509969);
   f_11420192->SetSavedPoint(327,0.1496388);
   f_11420192->SetSavedPoint(328,0.1482881);
   f_11420192->SetSavedPoint(329,0.1469446);
   f_11420192->SetSavedPoint(330,0.1456083);
   f_11420192->SetSavedPoint(331,0.1442793);
   f_11420192->SetSavedPoint(332,0.1429574);
   f_11420192->SetSavedPoint(333,0.1416427);
   f_11420192->SetSavedPoint(334,0.140335);
   f_11420192->SetSavedPoint(335,0.1390344);
   f_11420192->SetSavedPoint(336,0.1377408);
   f_11420192->SetSavedPoint(337,0.1364542);
   f_11420192->SetSavedPoint(338,0.1351745);
   f_11420192->SetSavedPoint(339,0.1339018);
   f_11420192->SetSavedPoint(340,0.1326359);
   f_11420192->SetSavedPoint(341,0.1313769);
   f_11420192->SetSavedPoint(342,0.1301246);
   f_11420192->SetSavedPoint(343,0.1288792);
   f_11420192->SetSavedPoint(344,0.1276405);
   f_11420192->SetSavedPoint(345,0.1264085);
   f_11420192->SetSavedPoint(346,0.1251831);
   f_11420192->SetSavedPoint(347,0.1239644);
   f_11420192->SetSavedPoint(348,0.1227524);
   f_11420192->SetSavedPoint(349,0.1215468);
   f_11420192->SetSavedPoint(350,0.1203479);
   f_11420192->SetSavedPoint(351,0.1191554);
   f_11420192->SetSavedPoint(352,0.1179695);
   f_11420192->SetSavedPoint(353,0.1167899);
   f_11420192->SetSavedPoint(354,0.1156168);
   f_11420192->SetSavedPoint(355,0.1144501);
   f_11420192->SetSavedPoint(356,0.1132897);
   f_11420192->SetSavedPoint(357,0.1121357);
   f_11420192->SetSavedPoint(358,0.1109879);
   f_11420192->SetSavedPoint(359,0.1098465);
   f_11420192->SetSavedPoint(360,0.1087112);
   f_11420192->SetSavedPoint(361,0.1075822);
   f_11420192->SetSavedPoint(362,0.1064593);
   f_11420192->SetSavedPoint(363,0.1053426);
   f_11420192->SetSavedPoint(364,0.104232);
   f_11420192->SetSavedPoint(365,0.1031275);
   f_11420192->SetSavedPoint(366,0.1020291);
   f_11420192->SetSavedPoint(367,0.1009367);
   f_11420192->SetSavedPoint(368,0.09985028);
   f_11420192->SetSavedPoint(369,0.09876987);
   f_11420192->SetSavedPoint(370,0.09769541);
   f_11420192->SetSavedPoint(371,0.09662688);
   f_11420192->SetSavedPoint(372,0.09556426);
   f_11420192->SetSavedPoint(373,0.0945075);
   f_11420192->SetSavedPoint(374,0.0934566);
   f_11420192->SetSavedPoint(375,0.09241152);
   f_11420192->SetSavedPoint(376,0.09137224);
   f_11420192->SetSavedPoint(377,0.09033874);
   f_11420192->SetSavedPoint(378,0.08931098);
   f_11420192->SetSavedPoint(379,0.08828895);
   f_11420192->SetSavedPoint(380,0.08727262);
   f_11420192->SetSavedPoint(381,0.08626197);
   f_11420192->SetSavedPoint(382,0.08525697);
   f_11420192->SetSavedPoint(383,0.0842576);
   f_11420192->SetSavedPoint(384,0.08326384);
   f_11420192->SetSavedPoint(385,0.08227567);
   f_11420192->SetSavedPoint(386,0.08129305);
   f_11420192->SetSavedPoint(387,0.08031598);
   f_11420192->SetSavedPoint(388,0.07934442);
   f_11420192->SetSavedPoint(389,0.07837837);
   f_11420192->SetSavedPoint(390,0.07741778);
   f_11420192->SetSavedPoint(391,0.07646266);
   f_11420192->SetSavedPoint(392,0.07551296);
   f_11420192->SetSavedPoint(393,0.07456868);
   f_11420192->SetSavedPoint(394,0.0736298);
   f_11420192->SetSavedPoint(395,0.07269629);
   f_11420192->SetSavedPoint(396,0.07176813);
   f_11420192->SetSavedPoint(397,0.07084531);
   f_11420192->SetSavedPoint(398,0.06992781);
   f_11420192->SetSavedPoint(399,0.0690156);
   f_11420192->SetSavedPoint(400,0.06810868);
   f_11420192->SetSavedPoint(401,0.06720701);
   f_11420192->SetSavedPoint(402,0.0663106);
   f_11420192->SetSavedPoint(403,0.06541941);
   f_11420192->SetSavedPoint(404,0.06453343);
   f_11420192->SetSavedPoint(405,0.06365264);
   f_11420192->SetSavedPoint(406,0.06277703);
   f_11420192->SetSavedPoint(407,0.06190658);
   f_11420192->SetSavedPoint(408,0.06104128);
   f_11420192->SetSavedPoint(409,0.06018111);
   f_11420192->SetSavedPoint(410,0.05932605);
   f_11420192->SetSavedPoint(411,0.0584761);
   f_11420192->SetSavedPoint(412,0.05763123);
   f_11420192->SetSavedPoint(413,0.05679143);
   f_11420192->SetSavedPoint(414,0.05595669);
   f_11420192->SetSavedPoint(415,0.05512699);
   f_11420192->SetSavedPoint(416,0.05430233);
   f_11420192->SetSavedPoint(417,0.05348268);
   f_11420192->SetSavedPoint(418,0.05266804);
   f_11420192->SetSavedPoint(419,0.0518584);
   f_11420192->SetSavedPoint(420,0.05105373);
   f_11420192->SetSavedPoint(421,0.05025404);
   f_11420192->SetSavedPoint(422,0.04945931);
   f_11420192->SetSavedPoint(423,0.04866952);
   f_11420192->SetSavedPoint(424,0.04788468);
   f_11420192->SetSavedPoint(425,0.04710476);
   f_11420192->SetSavedPoint(426,0.04632976);
   f_11420192->SetSavedPoint(427,0.04555966);
   f_11420192->SetSavedPoint(428,0.04479447);
   f_11420192->SetSavedPoint(429,0.04403417);
   f_11420192->SetSavedPoint(430,0.04327875);
   f_11420192->SetSavedPoint(431,0.0425282);
   f_11420192->SetSavedPoint(432,0.04178252);
   f_11420192->SetSavedPoint(433,0.0410417);
   f_11420192->SetSavedPoint(434,0.04030573);
   f_11420192->SetSavedPoint(435,0.03957461);
   f_11420192->SetSavedPoint(436,0.03884833);
   f_11420192->SetSavedPoint(437,0.03812687);
   f_11420192->SetSavedPoint(438,0.03741025);
   f_11420192->SetSavedPoint(439,0.03669845);
   f_11420192->SetSavedPoint(440,0.03599146);
   f_11420192->SetSavedPoint(441,0.03528929);
   f_11420192->SetSavedPoint(442,0.03459192);
   f_11420192->SetSavedPoint(443,0.03389936);
   f_11420192->SetSavedPoint(444,0.0332116);
   f_11420192->SetSavedPoint(445,0.03252863);
   f_11420192->SetSavedPoint(446,0.03185047);
   f_11420192->SetSavedPoint(447,0.03117709);
   f_11420192->SetSavedPoint(448,0.03050851);
   f_11420192->SetSavedPoint(449,0.02984471);
   f_11420192->SetSavedPoint(450,0.0291857);
   f_11420192->SetSavedPoint(451,0.02853148);
   f_11420192->SetSavedPoint(452,0.02788204);
   f_11420192->SetSavedPoint(453,0.02723739);
   f_11420192->SetSavedPoint(454,0.02659753);
   f_11420192->SetSavedPoint(455,0.02596245);
   f_11420192->SetSavedPoint(456,0.02533217);
   f_11420192->SetSavedPoint(457,0.02470667);
   f_11420192->SetSavedPoint(458,0.02408596);
   f_11420192->SetSavedPoint(459,0.02347005);
   f_11420192->SetSavedPoint(460,0.02285893);
   f_11420192->SetSavedPoint(461,0.02225261);
   f_11420192->SetSavedPoint(462,0.0216511);
   f_11420192->SetSavedPoint(463,0.02105439);
   f_11420192->SetSavedPoint(464,0.02046249);
   f_11420192->SetSavedPoint(465,0.0198754);
   f_11420192->SetSavedPoint(466,0.01929314);
   f_11420192->SetSavedPoint(467,0.0187157);
   f_11420192->SetSavedPoint(468,0.01814309);
   f_11420192->SetSavedPoint(469,0.01757532);
   f_11420192->SetSavedPoint(470,0.01701239);
   f_11420192->SetSavedPoint(471,0.01645431);
   f_11420192->SetSavedPoint(472,0.0159011);
   f_11420192->SetSavedPoint(473,0.01535274);
   f_11420192->SetSavedPoint(474,0.01480926);
   f_11420192->SetSavedPoint(475,0.01427067);
   f_11420192->SetSavedPoint(476,0.01373697);
   f_11420192->SetSavedPoint(477,0.01320816);
   f_11420192->SetSavedPoint(478,0.01268427);
   f_11420192->SetSavedPoint(479,0.01216531);
   f_11420192->SetSavedPoint(480,0.01165127);
   f_11420192->SetSavedPoint(481,0.01114218);
   f_11420192->SetSavedPoint(482,0.01063804);
   f_11420192->SetSavedPoint(483,0.01013887);
   f_11420192->SetSavedPoint(484,0.00964468);
   f_11420192->SetSavedPoint(485,0.009155483);
   f_11420192->SetSavedPoint(486,0.008671293);
   f_11420192->SetSavedPoint(487,0.008192122);
   f_11420192->SetSavedPoint(488,0.007717986);
   f_11420192->SetSavedPoint(489,0.007248899);
   f_11420192->SetSavedPoint(490,0.006784876);
   f_11420192->SetSavedPoint(491,0.006325932);
   f_11420192->SetSavedPoint(492,0.005872085);
   f_11420192->SetSavedPoint(493,0.005423349);
   f_11420192->SetSavedPoint(494,0.004979743);
   f_11420192->SetSavedPoint(495,0.004541284);
   f_11420192->SetSavedPoint(496,0.004107989);
   f_11420192->SetSavedPoint(497,0.003679877);
   f_11420192->SetSavedPoint(498,0.003256966);
   f_11420192->SetSavedPoint(499,0.002839276);
   f_11420192->SetSavedPoint(500,0.002426827);
   f_11420192->SetSavedPoint(501,0);
   f_11420192->SetSavedPoint(502,2.5);
   f_11420192->SetFillColor(19);
   f_11420192->SetFillStyle(0);
   f_11420192->SetMarkerStyle(20);
   f_11420192->SetMarkerSize(1.2);
   f_11420192->SetLineColor(92);
   f_11420192->SetLineWidth(3);
   f_11420192->GetXaxis()->SetNdivisions(505);
   f_11420192->GetXaxis()->SetLabelFont(132);
   f_11420192->GetXaxis()->SetLabelOffset(0.015);
   f_11420192->GetXaxis()->SetLabelSize(0.05);
   f_11420192->GetXaxis()->SetTitleSize(0.06);
   f_11420192->GetXaxis()->SetTitleFont(132);
   f_11420192->GetYaxis()->SetLabelFont(132);
   f_11420192->GetYaxis()->SetLabelSize(0.05);
   f_11420192->GetYaxis()->SetTitleSize(0.06);
   f_11420192->GetYaxis()->SetTitleFont(42);
   f_11420192->SetParameter(0,0);
   f_11420192->SetParError(0,0);
   f_11420192->SetParLimits(0,0,0);
   f_11420192->SetParameter(1,0);
   f_11420192->SetParError(1,0);
   f_11420192->SetParLimits(1,0,0);
   f_11420192->SetParameter(2,0);
   f_11420192->SetParError(2,0);
   f_11420192->SetParLimits(2,0,0);
   f_11420192->SetParameter(3,0);
   f_11420192->SetParError(3,0);
   f_11420192->SetParLimits(3,0,0);
   f_11420192->SetParameter(4,0);
   f_11420192->SetParError(4,0);
   f_11420192->SetParLimits(4,0,0);
   f_11420192->SetParameter(5,0);
   f_11420192->SetParError(5,0);
   f_11420192->SetParLimits(5,0,0);
   f_11420192->SetParameter(6,0);
   f_11420192->SetParError(6,0);
   f_11420192->SetParLimits(6,0,0);
   f_11420192->Draw("same");
   
   TF1 *f_11460193 = new TF1("*f_11460",0,2.5,7);
    //The original function : f_11460 had originally been created by:
    //TF1 *f_11460 = new TF1("f_11460",f_11460,0,2.5,7);
   f_11460193->SetRange(0,2.5);
   f_11460193->SetName("f_11460");
   f_11460193->SetTitle("f_11460");
   f_11460193->SetNpx(500);
   f_11460193->SetSavedPoint(0,1.009153);
   f_11460193->SetSavedPoint(1,1.00697);
   f_11460193->SetSavedPoint(2,1.004767);
   f_11460193->SetSavedPoint(3,1.002543);
   f_11460193->SetSavedPoint(4,1.000299);
   f_11460193->SetSavedPoint(5,0.9980352);
   f_11460193->SetSavedPoint(6,0.9957518);
   f_11460193->SetSavedPoint(7,0.9934493);
   f_11460193->SetSavedPoint(8,0.9911281);
   f_11460193->SetSavedPoint(9,0.9887886);
   f_11460193->SetSavedPoint(10,0.986431);
   f_11460193->SetSavedPoint(11,0.9840558);
   f_11460193->SetSavedPoint(12,0.9816632);
   f_11460193->SetSavedPoint(13,0.9792538);
   f_11460193->SetSavedPoint(14,0.9768277);
   f_11460193->SetSavedPoint(15,0.9743853);
   f_11460193->SetSavedPoint(16,0.971927);
   f_11460193->SetSavedPoint(17,0.9694531);
   f_11460193->SetSavedPoint(18,0.9669639);
   f_11460193->SetSavedPoint(19,0.9644597);
   f_11460193->SetSavedPoint(20,0.9619409);
   f_11460193->SetSavedPoint(21,0.9594078);
   f_11460193->SetSavedPoint(22,0.9568606);
   f_11460193->SetSavedPoint(23,0.9542997);
   f_11460193->SetSavedPoint(24,0.9517255);
   f_11460193->SetSavedPoint(25,0.9491381);
   f_11460193->SetSavedPoint(26,0.9465378);
   f_11460193->SetSavedPoint(27,0.9439251);
   f_11460193->SetSavedPoint(28,0.9413001);
   f_11460193->SetSavedPoint(29,0.9386632);
   f_11460193->SetSavedPoint(30,0.9360146);
   f_11460193->SetSavedPoint(31,0.9333546);
   f_11460193->SetSavedPoint(32,0.9306835);
   f_11460193->SetSavedPoint(33,0.9280015);
   f_11460193->SetSavedPoint(34,0.9253089);
   f_11460193->SetSavedPoint(35,0.9226061);
   f_11460193->SetSavedPoint(36,0.9198931);
   f_11460193->SetSavedPoint(37,0.9171704);
   f_11460193->SetSavedPoint(38,0.9144381);
   f_11460193->SetSavedPoint(39,0.9116966);
   f_11460193->SetSavedPoint(40,0.9089459);
   f_11460193->SetSavedPoint(41,0.9061865);
   f_11460193->SetSavedPoint(42,0.9034185);
   f_11460193->SetSavedPoint(43,0.9006422);
   f_11460193->SetSavedPoint(44,0.8978578);
   f_11460193->SetSavedPoint(45,0.8950655);
   f_11460193->SetSavedPoint(46,0.8922656);
   f_11460193->SetSavedPoint(47,0.8894583);
   f_11460193->SetSavedPoint(48,0.8866438);
   f_11460193->SetSavedPoint(49,0.8838223);
   f_11460193->SetSavedPoint(50,0.8809941);
   f_11460193->SetSavedPoint(51,0.8781593);
   f_11460193->SetSavedPoint(52,0.8753182);
   f_11460193->SetSavedPoint(53,0.872471);
   f_11460193->SetSavedPoint(54,0.8696179);
   f_11460193->SetSavedPoint(55,0.8667591);
   f_11460193->SetSavedPoint(56,0.8638947);
   f_11460193->SetSavedPoint(57,0.8610251);
   f_11460193->SetSavedPoint(58,0.8581503);
   f_11460193->SetSavedPoint(59,0.8552705);
   f_11460193->SetSavedPoint(60,0.8523861);
   f_11460193->SetSavedPoint(61,0.849497);
   f_11460193->SetSavedPoint(62,0.8466036);
   f_11460193->SetSavedPoint(63,0.843706);
   f_11460193->SetSavedPoint(64,0.8408044);
   f_11460193->SetSavedPoint(65,0.8378989);
   f_11460193->SetSavedPoint(66,0.8349898);
   f_11460193->SetSavedPoint(67,0.8320771);
   f_11460193->SetSavedPoint(68,0.8291612);
   f_11460193->SetSavedPoint(69,0.826242);
   f_11460193->SetSavedPoint(70,0.8233199);
   f_11460193->SetSavedPoint(71,0.8203949);
   f_11460193->SetSavedPoint(72,0.8174672);
   f_11460193->SetSavedPoint(73,0.814537);
   f_11460193->SetSavedPoint(74,0.8116044);
   f_11460193->SetSavedPoint(75,0.8086696);
   f_11460193->SetSavedPoint(76,0.8057327);
   f_11460193->SetSavedPoint(77,0.8027938);
   f_11460193->SetSavedPoint(78,0.7998532);
   f_11460193->SetSavedPoint(79,0.796911);
   f_11460193->SetSavedPoint(80,0.7939672);
   f_11460193->SetSavedPoint(81,0.7910221);
   f_11460193->SetSavedPoint(82,0.7880757);
   f_11460193->SetSavedPoint(83,0.7851283);
   f_11460193->SetSavedPoint(84,0.7821798);
   f_11460193->SetSavedPoint(85,0.7792306);
   f_11460193->SetSavedPoint(86,0.7762806);
   f_11460193->SetSavedPoint(87,0.77333);
   f_11460193->SetSavedPoint(88,0.770379);
   f_11460193->SetSavedPoint(89,0.7674277);
   f_11460193->SetSavedPoint(90,0.7644761);
   f_11460193->SetSavedPoint(91,0.7615244);
   f_11460193->SetSavedPoint(92,0.7585728);
   f_11460193->SetSavedPoint(93,0.7556213);
   f_11460193->SetSavedPoint(94,0.75267);
   f_11460193->SetSavedPoint(95,0.749719);
   f_11460193->SetSavedPoint(96,0.7467686);
   f_11460193->SetSavedPoint(97,0.7438187);
   f_11460193->SetSavedPoint(98,0.7408695);
   f_11460193->SetSavedPoint(99,0.737921);
   f_11460193->SetSavedPoint(100,0.7349734);
   f_11460193->SetSavedPoint(101,0.7320268);
   f_11460193->SetSavedPoint(102,0.7290813);
   f_11460193->SetSavedPoint(103,0.726137);
   f_11460193->SetSavedPoint(104,0.7231939);
   f_11460193->SetSavedPoint(105,0.7202522);
   f_11460193->SetSavedPoint(106,0.7173119);
   f_11460193->SetSavedPoint(107,0.7143732);
   f_11460193->SetSavedPoint(108,0.7114361);
   f_11460193->SetSavedPoint(109,0.7085008);
   f_11460193->SetSavedPoint(110,0.7055672);
   f_11460193->SetSavedPoint(111,0.7026356);
   f_11460193->SetSavedPoint(112,0.6997059);
   f_11460193->SetSavedPoint(113,0.6967783);
   f_11460193->SetSavedPoint(114,0.6938528);
   f_11460193->SetSavedPoint(115,0.6909295);
   f_11460193->SetSavedPoint(116,0.6880085);
   f_11460193->SetSavedPoint(117,0.6850899);
   f_11460193->SetSavedPoint(118,0.6821737);
   f_11460193->SetSavedPoint(119,0.6792601);
   f_11460193->SetSavedPoint(120,0.676349);
   f_11460193->SetSavedPoint(121,0.6734406);
   f_11460193->SetSavedPoint(122,0.6705349);
   f_11460193->SetSavedPoint(123,0.667632);
   f_11460193->SetSavedPoint(124,0.664732);
   f_11460193->SetSavedPoint(125,0.6618349);
   f_11460193->SetSavedPoint(126,0.6589408);
   f_11460193->SetSavedPoint(127,0.6560498);
   f_11460193->SetSavedPoint(128,0.6531619);
   f_11460193->SetSavedPoint(129,0.6502772);
   f_11460193->SetSavedPoint(130,0.6473957);
   f_11460193->SetSavedPoint(131,0.6445175);
   f_11460193->SetSavedPoint(132,0.6416427);
   f_11460193->SetSavedPoint(133,0.6387713);
   f_11460193->SetSavedPoint(134,0.6359034);
   f_11460193->SetSavedPoint(135,0.633039);
   f_11460193->SetSavedPoint(136,0.6301782);
   f_11460193->SetSavedPoint(137,0.627321);
   f_11460193->SetSavedPoint(138,0.6244675);
   f_11460193->SetSavedPoint(139,0.6216177);
   f_11460193->SetSavedPoint(140,0.6187718);
   f_11460193->SetSavedPoint(141,0.6159297);
   f_11460193->SetSavedPoint(142,0.6130914);
   f_11460193->SetSavedPoint(143,0.6102571);
   f_11460193->SetSavedPoint(144,0.6074268);
   f_11460193->SetSavedPoint(145,0.6046005);
   f_11460193->SetSavedPoint(146,0.6017783);
   f_11460193->SetSavedPoint(147,0.5989602);
   f_11460193->SetSavedPoint(148,0.5961462);
   f_11460193->SetSavedPoint(149,0.5933365);
   f_11460193->SetSavedPoint(150,0.590531);
   f_11460193->SetSavedPoint(151,0.5877298);
   f_11460193->SetSavedPoint(152,0.5849329);
   f_11460193->SetSavedPoint(153,0.5821404);
   f_11460193->SetSavedPoint(154,0.5793523);
   f_11460193->SetSavedPoint(155,0.5765686);
   f_11460193->SetSavedPoint(156,0.5737894);
   f_11460193->SetSavedPoint(157,0.5710147);
   f_11460193->SetSavedPoint(158,0.5682446);
   f_11460193->SetSavedPoint(159,0.565479);
   f_11460193->SetSavedPoint(160,0.5627181);
   f_11460193->SetSavedPoint(161,0.5599618);
   f_11460193->SetSavedPoint(162,0.5572102);
   f_11460193->SetSavedPoint(163,0.5544634);
   f_11460193->SetSavedPoint(164,0.5517213);
   f_11460193->SetSavedPoint(165,0.548984);
   f_11460193->SetSavedPoint(166,0.5462515);
   f_11460193->SetSavedPoint(167,0.5435238);
   f_11460193->SetSavedPoint(168,0.5408011);
   f_11460193->SetSavedPoint(169,0.5380832);
   f_11460193->SetSavedPoint(170,0.5353703);
   f_11460193->SetSavedPoint(171,0.5326623);
   f_11460193->SetSavedPoint(172,0.5299594);
   f_11460193->SetSavedPoint(173,0.5272614);
   f_11460193->SetSavedPoint(174,0.5245686);
   f_11460193->SetSavedPoint(175,0.5218808);
   f_11460193->SetSavedPoint(176,0.5191981);
   f_11460193->SetSavedPoint(177,0.5165205);
   f_11460193->SetSavedPoint(178,0.5138481);
   f_11460193->SetSavedPoint(179,0.5111808);
   f_11460193->SetSavedPoint(180,0.5085188);
   f_11460193->SetSavedPoint(181,0.505862);
   f_11460193->SetSavedPoint(182,0.5032105);
   f_11460193->SetSavedPoint(183,0.5005642);
   f_11460193->SetSavedPoint(184,0.4979232);
   f_11460193->SetSavedPoint(185,0.4952876);
   f_11460193->SetSavedPoint(186,0.4926573);
   f_11460193->SetSavedPoint(187,0.4900324);
   f_11460193->SetSavedPoint(188,0.4874129);
   f_11460193->SetSavedPoint(189,0.4847988);
   f_11460193->SetSavedPoint(190,0.4821901);
   f_11460193->SetSavedPoint(191,0.4795869);
   f_11460193->SetSavedPoint(192,0.4769891);
   f_11460193->SetSavedPoint(193,0.4743969);
   f_11460193->SetSavedPoint(194,0.4718102);
   f_11460193->SetSavedPoint(195,0.469229);
   f_11460193->SetSavedPoint(196,0.4666534);
   f_11460193->SetSavedPoint(197,0.4640834);
   f_11460193->SetSavedPoint(198,0.4615189);
   f_11460193->SetSavedPoint(199,0.4589601);
   f_11460193->SetSavedPoint(200,0.4564069);
   f_11460193->SetSavedPoint(201,0.4538594);
   f_11460193->SetSavedPoint(202,0.4513176);
   f_11460193->SetSavedPoint(203,0.4487814);
   f_11460193->SetSavedPoint(204,0.446251);
   f_11460193->SetSavedPoint(205,0.4437263);
   f_11460193->SetSavedPoint(206,0.4412074);
   f_11460193->SetSavedPoint(207,0.4386942);
   f_11460193->SetSavedPoint(208,0.4361869);
   f_11460193->SetSavedPoint(209,0.4336853);
   f_11460193->SetSavedPoint(210,0.4311895);
   f_11460193->SetSavedPoint(211,0.4286996);
   f_11460193->SetSavedPoint(212,0.4262156);
   f_11460193->SetSavedPoint(213,0.4237374);
   f_11460193->SetSavedPoint(214,0.4212652);
   f_11460193->SetSavedPoint(215,0.4187988);
   f_11460193->SetSavedPoint(216,0.4163384);
   f_11460193->SetSavedPoint(217,0.4138839);
   f_11460193->SetSavedPoint(218,0.4114354);
   f_11460193->SetSavedPoint(219,0.4089929);
   f_11460193->SetSavedPoint(220,0.4065564);
   f_11460193->SetSavedPoint(221,0.4041259);
   f_11460193->SetSavedPoint(222,0.4017014);
   f_11460193->SetSavedPoint(223,0.399283);
   f_11460193->SetSavedPoint(224,0.3968706);
   f_11460193->SetSavedPoint(225,0.3944644);
   f_11460193->SetSavedPoint(226,0.3920642);
   f_11460193->SetSavedPoint(227,0.3896702);
   f_11460193->SetSavedPoint(228,0.3872823);
   f_11460193->SetSavedPoint(229,0.3849005);
   f_11460193->SetSavedPoint(230,0.3825249);
   f_11460193->SetSavedPoint(231,0.3801556);
   f_11460193->SetSavedPoint(232,0.3777924);
   f_11460193->SetSavedPoint(233,0.3754354);
   f_11460193->SetSavedPoint(234,0.3730847);
   f_11460193->SetSavedPoint(235,0.3707402);
   f_11460193->SetSavedPoint(236,0.368402);
   f_11460193->SetSavedPoint(237,0.3660701);
   f_11460193->SetSavedPoint(238,0.3637445);
   f_11460193->SetSavedPoint(239,0.3614252);
   f_11460193->SetSavedPoint(240,0.3591123);
   f_11460193->SetSavedPoint(241,0.3568057);
   f_11460193->SetSavedPoint(242,0.3545056);
   f_11460193->SetSavedPoint(243,0.3522118);
   f_11460193->SetSavedPoint(244,0.3499244);
   f_11460193->SetSavedPoint(245,0.3476434);
   f_11460193->SetSavedPoint(246,0.3453689);
   f_11460193->SetSavedPoint(247,0.3431009);
   f_11460193->SetSavedPoint(248,0.3408393);
   f_11460193->SetSavedPoint(249,0.3385842);
   f_11460193->SetSavedPoint(250,0.3363357);
   f_11460193->SetSavedPoint(251,0.3340937);
   f_11460193->SetSavedPoint(252,0.3318582);
   f_11460193->SetSavedPoint(253,0.3296293);
   f_11460193->SetSavedPoint(254,0.327407);
   f_11460193->SetSavedPoint(255,0.3251914);
   f_11460193->SetSavedPoint(256,0.3229823);
   f_11460193->SetSavedPoint(257,0.3207799);
   f_11460193->SetSavedPoint(258,0.3185841);
   f_11460193->SetSavedPoint(259,0.316395);
   f_11460193->SetSavedPoint(260,0.3142127);
   f_11460193->SetSavedPoint(261,0.312037);
   f_11460193->SetSavedPoint(262,0.3098681);
   f_11460193->SetSavedPoint(263,0.3077059);
   f_11460193->SetSavedPoint(264,0.3055505);
   f_11460193->SetSavedPoint(265,0.3034019);
   f_11460193->SetSavedPoint(266,0.3012602);
   f_11460193->SetSavedPoint(267,0.2991252);
   f_11460193->SetSavedPoint(268,0.2969971);
   f_11460193->SetSavedPoint(269,0.2948759);
   f_11460193->SetSavedPoint(270,0.2927615);
   f_11460193->SetSavedPoint(271,0.2906541);
   f_11460193->SetSavedPoint(272,0.2885536);
   f_11460193->SetSavedPoint(273,0.28646);
   f_11460193->SetSavedPoint(274,0.2843734);
   f_11460193->SetSavedPoint(275,0.2822938);
   f_11460193->SetSavedPoint(276,0.2802212);
   f_11460193->SetSavedPoint(277,0.2781556);
   f_11460193->SetSavedPoint(278,0.276097);
   f_11460193->SetSavedPoint(279,0.2740456);
   f_11460193->SetSavedPoint(280,0.2720012);
   f_11460193->SetSavedPoint(281,0.2699639);
   f_11460193->SetSavedPoint(282,0.2679337);
   f_11460193->SetSavedPoint(283,0.2659107);
   f_11460193->SetSavedPoint(284,0.2638948);
   f_11460193->SetSavedPoint(285,0.2618861);
   f_11460193->SetSavedPoint(286,0.2598846);
   f_11460193->SetSavedPoint(287,0.2578904);
   f_11460193->SetSavedPoint(288,0.2559034);
   f_11460193->SetSavedPoint(289,0.2539236);
   f_11460193->SetSavedPoint(290,0.2519512);
   f_11460193->SetSavedPoint(291,0.249986);
   f_11460193->SetSavedPoint(292,0.2480282);
   f_11460193->SetSavedPoint(293,0.2460777);
   f_11460193->SetSavedPoint(294,0.2441345);
   f_11460193->SetSavedPoint(295,0.2421988);
   f_11460193->SetSavedPoint(296,0.2402705);
   f_11460193->SetSavedPoint(297,0.2383495);
   f_11460193->SetSavedPoint(298,0.2364361);
   f_11460193->SetSavedPoint(299,0.2345301);
   f_11460193->SetSavedPoint(300,0.2326315);
   f_11460193->SetSavedPoint(301,0.2307405);
   f_11460193->SetSavedPoint(302,0.228857);
   f_11460193->SetSavedPoint(303,0.2269811);
   f_11460193->SetSavedPoint(304,0.2251127);
   f_11460193->SetSavedPoint(305,0.2232519);
   f_11460193->SetSavedPoint(306,0.2213987);
   f_11460193->SetSavedPoint(307,0.2195532);
   f_11460193->SetSavedPoint(308,0.2177152);
   f_11460193->SetSavedPoint(309,0.215885);
   f_11460193->SetSavedPoint(310,0.2140624);
   f_11460193->SetSavedPoint(311,0.2122475);
   f_11460193->SetSavedPoint(312,0.2104404);
   f_11460193->SetSavedPoint(313,0.2086409);
   f_11460193->SetSavedPoint(314,0.2068493);
   f_11460193->SetSavedPoint(315,0.2050654);
   f_11460193->SetSavedPoint(316,0.2032893);
   f_11460193->SetSavedPoint(317,0.2015211);
   f_11460193->SetSavedPoint(318,0.1997607);
   f_11460193->SetSavedPoint(319,0.1980081);
   f_11460193->SetSavedPoint(320,0.1962634);
   f_11460193->SetSavedPoint(321,0.1945266);
   f_11460193->SetSavedPoint(322,0.1927977);
   f_11460193->SetSavedPoint(323,0.1910767);
   f_11460193->SetSavedPoint(324,0.1893637);
   f_11460193->SetSavedPoint(325,0.1876586);
   f_11460193->SetSavedPoint(326,0.1859615);
   f_11460193->SetSavedPoint(327,0.1842724);
   f_11460193->SetSavedPoint(328,0.1825914);
   f_11460193->SetSavedPoint(329,0.1809183);
   f_11460193->SetSavedPoint(330,0.1792533);
   f_11460193->SetSavedPoint(331,0.1775963);
   f_11460193->SetSavedPoint(332,0.1759475);
   f_11460193->SetSavedPoint(333,0.1743067);
   f_11460193->SetSavedPoint(334,0.172674);
   f_11460193->SetSavedPoint(335,0.1710495);
   f_11460193->SetSavedPoint(336,0.1694331);
   f_11460193->SetSavedPoint(337,0.1678248);
   f_11460193->SetSavedPoint(338,0.1662247);
   f_11460193->SetSavedPoint(339,0.1646328);
   f_11460193->SetSavedPoint(340,0.1630491);
   f_11460193->SetSavedPoint(341,0.1614735);
   f_11460193->SetSavedPoint(342,0.1599062);
   f_11460193->SetSavedPoint(343,0.1583472);
   f_11460193->SetSavedPoint(344,0.1567963);
   f_11460193->SetSavedPoint(345,0.1552538);
   f_11460193->SetSavedPoint(346,0.1537194);
   f_11460193->SetSavedPoint(347,0.1521934);
   f_11460193->SetSavedPoint(348,0.1506757);
   f_11460193->SetSavedPoint(349,0.1491662);
   f_11460193->SetSavedPoint(350,0.1476651);
   f_11460193->SetSavedPoint(351,0.1461722);
   f_11460193->SetSavedPoint(352,0.1446877);
   f_11460193->SetSavedPoint(353,0.1432115);
   f_11460193->SetSavedPoint(354,0.1417437);
   f_11460193->SetSavedPoint(355,0.1402842);
   f_11460193->SetSavedPoint(356,0.138833);
   f_11460193->SetSavedPoint(357,0.1373902);
   f_11460193->SetSavedPoint(358,0.1359558);
   f_11460193->SetSavedPoint(359,0.1345298);
   f_11460193->SetSavedPoint(360,0.1331121);
   f_11460193->SetSavedPoint(361,0.1317027);
   f_11460193->SetSavedPoint(362,0.1303018);
   f_11460193->SetSavedPoint(363,0.1289092);
   f_11460193->SetSavedPoint(364,0.1275251);
   f_11460193->SetSavedPoint(365,0.1261493);
   f_11460193->SetSavedPoint(366,0.1247819);
   f_11460193->SetSavedPoint(367,0.1234228);
   f_11460193->SetSavedPoint(368,0.1220722);
   f_11460193->SetSavedPoint(369,0.1207299);
   f_11460193->SetSavedPoint(370,0.1193961);
   f_11460193->SetSavedPoint(371,0.1180705);
   f_11460193->SetSavedPoint(372,0.1167534);
   f_11460193->SetSavedPoint(373,0.1154446);
   f_11460193->SetSavedPoint(374,0.1141442);
   f_11460193->SetSavedPoint(375,0.1128522);
   f_11460193->SetSavedPoint(376,0.1115685);
   f_11460193->SetSavedPoint(377,0.1102931);
   f_11460193->SetSavedPoint(378,0.1090261);
   f_11460193->SetSavedPoint(379,0.1077674);
   f_11460193->SetSavedPoint(380,0.106517);
   f_11460193->SetSavedPoint(381,0.1052749);
   f_11460193->SetSavedPoint(382,0.1040411);
   f_11460193->SetSavedPoint(383,0.1028155);
   f_11460193->SetSavedPoint(384,0.1015983);
   f_11460193->SetSavedPoint(385,0.1003892);
   f_11460193->SetSavedPoint(386,0.09918844);
   f_11460193->SetSavedPoint(387,0.09799587);
   f_11460193->SetSavedPoint(388,0.09681149);
   f_11460193->SetSavedPoint(389,0.09563529);
   f_11460193->SetSavedPoint(390,0.09446724);
   f_11460193->SetSavedPoint(391,0.09330734);
   f_11460193->SetSavedPoint(392,0.09215555);
   f_11460193->SetSavedPoint(393,0.09101185);
   f_11460193->SetSavedPoint(394,0.08987622);
   f_11460193->SetSavedPoint(395,0.08874863);
   f_11460193->SetSavedPoint(396,0.08762906);
   f_11460193->SetSavedPoint(397,0.08651747);
   f_11460193->SetSavedPoint(398,0.08541385);
   f_11460193->SetSavedPoint(399,0.08431815);
   f_11460193->SetSavedPoint(400,0.08323036);
   f_11460193->SetSavedPoint(401,0.08215042);
   f_11460193->SetSavedPoint(402,0.08107833);
   f_11460193->SetSavedPoint(403,0.08001403);
   f_11460193->SetSavedPoint(404,0.07895748);
   f_11460193->SetSavedPoint(405,0.07790867);
   f_11460193->SetSavedPoint(406,0.07686754);
   f_11460193->SetSavedPoint(407,0.07583405);
   f_11460193->SetSavedPoint(408,0.07480816);
   f_11460193->SetSavedPoint(409,0.07378984);
   f_11460193->SetSavedPoint(410,0.07277903);
   f_11460193->SetSavedPoint(411,0.07177569);
   f_11460193->SetSavedPoint(412,0.07077977);
   f_11460193->SetSavedPoint(413,0.06979123);
   f_11460193->SetSavedPoint(414,0.06881);
   f_11460193->SetSavedPoint(415,0.06783606);
   f_11460193->SetSavedPoint(416,0.06686932);
   f_11460193->SetSavedPoint(417,0.06590976);
   f_11460193->SetSavedPoint(418,0.0649573);
   f_11460193->SetSavedPoint(419,0.06401189);
   f_11460193->SetSavedPoint(420,0.06307347);
   f_11460193->SetSavedPoint(421,0.06214197);
   f_11460193->SetSavedPoint(422,0.06121735);
   f_11460193->SetSavedPoint(423,0.06029952);
   f_11460193->SetSavedPoint(424,0.05938843);
   f_11460193->SetSavedPoint(425,0.058484);
   f_11460193->SetSavedPoint(426,0.05758618);
   f_11460193->SetSavedPoint(427,0.05669488);
   f_11460193->SetSavedPoint(428,0.05581003);
   f_11460193->SetSavedPoint(429,0.05493156);
   f_11460193->SetSavedPoint(430,0.05405938);
   f_11460193->SetSavedPoint(431,0.05319343);
   f_11460193->SetSavedPoint(432,0.05233363);
   f_11460193->SetSavedPoint(433,0.05147988);
   f_11460193->SetSavedPoint(434,0.0506321);
   f_11460193->SetSavedPoint(435,0.04979021);
   f_11460193->SetSavedPoint(436,0.04895412);
   f_11460193->SetSavedPoint(437,0.04812374);
   f_11460193->SetSavedPoint(438,0.04729898);
   f_11460193->SetSavedPoint(439,0.04647974);
   f_11460193->SetSavedPoint(440,0.04566592);
   f_11460193->SetSavedPoint(441,0.04485743);
   f_11460193->SetSavedPoint(442,0.04405417);
   f_11460193->SetSavedPoint(443,0.04325603);
   f_11460193->SetSavedPoint(444,0.04246291);
   f_11460193->SetSavedPoint(445,0.0416747);
   f_11460193->SetSavedPoint(446,0.04089129);
   f_11460193->SetSavedPoint(447,0.04011257);
   f_11460193->SetSavedPoint(448,0.03933843);
   f_11460193->SetSavedPoint(449,0.03856875);
   f_11460193->SetSavedPoint(450,0.03780341);
   f_11460193->SetSavedPoint(451,0.03704229);
   f_11460193->SetSavedPoint(452,0.03628527);
   f_11460193->SetSavedPoint(453,0.03553222);
   f_11460193->SetSavedPoint(454,0.03478301);
   f_11460193->SetSavedPoint(455,0.03403751);
   f_11460193->SetSavedPoint(456,0.0332956);
   f_11460193->SetSavedPoint(457,0.03255713);
   f_11460193->SetSavedPoint(458,0.03182197);
   f_11460193->SetSavedPoint(459,0.03108998);
   f_11460193->SetSavedPoint(460,0.030361);
   f_11460193->SetSavedPoint(461,0.02963491);
   f_11460193->SetSavedPoint(462,0.02891155);
   f_11460193->SetSavedPoint(463,0.02819076);
   f_11460193->SetSavedPoint(464,0.0274724);
   f_11460193->SetSavedPoint(465,0.02675631);
   f_11460193->SetSavedPoint(466,0.02604232);
   f_11460193->SetSavedPoint(467,0.02533029);
   f_11460193->SetSavedPoint(468,0.02462003);
   f_11460193->SetSavedPoint(469,0.0239114);
   f_11460193->SetSavedPoint(470,0.0232042);
   f_11460193->SetSavedPoint(471,0.02249828);
   f_11460193->SetSavedPoint(472,0.02179346);
   f_11460193->SetSavedPoint(473,0.02108955);
   f_11460193->SetSavedPoint(474,0.02038638);
   f_11460193->SetSavedPoint(475,0.01968376);
   f_11460193->SetSavedPoint(476,0.0189815);
   f_11460193->SetSavedPoint(477,0.0182794);
   f_11460193->SetSavedPoint(478,0.01757729);
   f_11460193->SetSavedPoint(479,0.01687496);
   f_11460193->SetSavedPoint(480,0.0161722);
   f_11460193->SetSavedPoint(481,0.01546882);
   f_11460193->SetSavedPoint(482,0.01476461);
   f_11460193->SetSavedPoint(483,0.01405936);
   f_11460193->SetSavedPoint(484,0.01335286);
   f_11460193->SetSavedPoint(485,0.01264488);
   f_11460193->SetSavedPoint(486,0.01193521);
   f_11460193->SetSavedPoint(487,0.01122363);
   f_11460193->SetSavedPoint(488,0.01050991);
   f_11460193->SetSavedPoint(489,0.009793824);
   f_11460193->SetSavedPoint(490,0.00907513);
   f_11460193->SetSavedPoint(491,0.008353596);
   f_11460193->SetSavedPoint(492,0.007628982);
   f_11460193->SetSavedPoint(493,0.006901043);
   f_11460193->SetSavedPoint(494,0.006169532);
   f_11460193->SetSavedPoint(495,0.005434199);
   f_11460193->SetSavedPoint(496,0.004694788);
   f_11460193->SetSavedPoint(497,0.003951041);
   f_11460193->SetSavedPoint(498,0.003202697);
   f_11460193->SetSavedPoint(499,0.002449489);
   f_11460193->SetSavedPoint(500,0.001691148);
   f_11460193->SetSavedPoint(501,0);
   f_11460193->SetSavedPoint(502,2.5);
   f_11460193->SetFillColor(19);
   f_11460193->SetFillStyle(0);
   f_11460193->SetMarkerStyle(20);
   f_11460193->SetMarkerSize(1.2);
   f_11460193->SetLineColor(6);
   f_11460193->SetLineWidth(3);
   f_11460193->SetLineStyle(11);
   f_11460193->GetXaxis()->SetNdivisions(505);
   f_11460193->GetXaxis()->SetLabelFont(132);
   f_11460193->GetXaxis()->SetLabelOffset(0.015);
   f_11460193->GetXaxis()->SetLabelSize(0.05);
   f_11460193->GetXaxis()->SetTitleSize(0.06);
   f_11460193->GetXaxis()->SetTitleFont(132);
   f_11460193->GetYaxis()->SetLabelFont(132);
   f_11460193->GetYaxis()->SetLabelSize(0.05);
   f_11460193->GetYaxis()->SetTitleSize(0.06);
   f_11460193->GetYaxis()->SetTitleFont(42);
   f_11460193->SetParameter(0,0);
   f_11460193->SetParError(0,0);
   f_11460193->SetParLimits(0,0,0);
   f_11460193->SetParameter(1,0);
   f_11460193->SetParError(1,0);
   f_11460193->SetParLimits(1,0,0);
   f_11460193->SetParameter(2,0);
   f_11460193->SetParError(2,0);
   f_11460193->SetParLimits(2,0,0);
   f_11460193->SetParameter(3,0);
   f_11460193->SetParError(3,0);
   f_11460193->SetParLimits(3,0,0);
   f_11460193->SetParameter(4,0);
   f_11460193->SetParError(4,0);
   f_11460193->SetParLimits(4,0,0);
   f_11460193->SetParameter(5,0);
   f_11460193->SetParError(5,0);
   f_11460193->SetParLimits(5,0,0);
   f_11460193->SetParameter(6,0);
   f_11460193->SetParError(6,0);
   f_11460193->SetParLimits(6,0,0);
   f_11460193->Draw("same");
   
   Double_t Graph1_fx134[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph1_fy134[203] = {
   1.318749,
   1.285345,
   1.253144,
   1.222047,
   1.191963,
   1.16281,
   1.134511,
   1.106998,
   1.08021,
   1.05409,
   1.028587,
   1.003657,
   0.9792586,
   0.9553561,
   0.9319174,
   0.9089143,
   0.8863219,
   0.8641188,
   0.8422861,
   0.8208079,
   0.7996705,
   0.7788623,
   0.7583739,
   0.7381975,
   0.718327,
   0.6987576,
   0.6794857,
   0.6605089,
   0.6418256,
   0.6234353,
   0.6053378,
   0.5875338,
   0.5700243,
   0.5528108,
   0.5358948,
   0.5192785,
   0.5029637,
   0.4869527,
   0.4712475,
   0.4558503,
   0.4407628,
   0.4259871,
   0.4115246,
   0.3973769,
   0.383545,
   0.3700299,
   0.356832,
   0.3439517,
   0.3313888,
   0.3191429,
   0.3072132,
   0.2955985,
   0.2842972,
   0.2733075,
   0.262627,
   0.2522529,
   0.2421823,
   0.2324117,
   0.2229372,
   0.2137547,
   0.2048596,
   0.1962471,
   0.1879118,
   0.1798483,
   0.1720507,
   0.1645127,
   0.157228,
   0.1501896,
   0.1433907,
   0.1368238,
   0.1304815,
   0.1243561,
   0.1184394,
   0.1127235,
   0.1071999,
   0.1018602,
   0.09669579,
   0.09169791,
   0.08685777,
   0.08216653,
   0.07761529,
   0.07319517,
   0.06889732,
   0.06471298,
   0.0606335,
   0.05665037,
   0.05275534,
   0.04894039,
   0.04519783,
   0.04152038,
   0.03790121,
   0.03433406,
   0.03081328,
   0.02733397,
   0.02389206,
   0.02048443,
   0.01710906,
   0.01376513,
   0.01045322,
   0.007175419,
   0.003935572,
   0.0002353465,
   0.0006449423,
   0.001256565,
   0.002074458,
   0.003101693,
   0.00434032,
   0.005791496,
   0.007455616,
   0.009332418,
   0.01142109,
   0.01372037,
   0.0162286,
   0.01894386,
   0.02186399,
   0.02498667,
   0.02830947,
   0.03182994,
   0.03554558,
   0.03945397,
   0.04355275,
   0.04783966,
   0.05231259,
   0.05696961,
   0.06180894,
   0.06682905,
   0.07202862,
   0.07740658,
   0.08296212,
   0.08869469,
   0.09460404,
   0.1006902,
   0.1069535,
   0.1133945,
   0.1200143,
   0.126814,
   0.1337952,
   0.1409599,
   0.1483102,
   0.1558487,
   0.1635782,
   0.1715019,
   0.1796233,
   0.1879462,
   0.1964747,
   0.2052132,
   0.2141664,
   0.2233394,
   0.2327374,
   0.242366,
   0.2522311,
   0.2623388,
   0.2726954,
   0.2833074,
   0.2941817,
   0.3053252,
   0.316745,
   0.3284485,
   0.3404431,
   0.3527362,
   0.3653356,
   0.3782487,
   0.3914833,
   0.4050468,
   0.4189469,
   0.4331909,
   0.447786,
   0.4627391,
   0.478057,
   0.493746,
   0.509812,
   0.5262604,
   0.5430961,
   0.5603233,
   0.5779454,
   0.595965,
   0.6143839,
   0.6332025,
   0.6524204,
   0.6720357,
   0.6920451,
   0.7124438,
   0.7332251,
   0.7543806,
   0.7758998,
   0.7977699,
   0.8199758,
   0.8424996,
   0.8653208,
   0.8884156,
   0.911757,
   0.9353144,
   0.9590536,
   0.9829361,
   1.006919,
   1.030955,
   1.054991,
   1.078969,
   1.102826,
   1.126492,
   1.149891,
   1.172939,
   1.318749};
   graph = new TGraph(203,Graph1_fx134,Graph1_fy134);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph134 = new TH1F("Graph_Graph134","Graph",203,0,2.75);
   Graph_Graph134->SetMinimum(0);
   Graph_Graph134->SetMaximum(1.4506);
   Graph_Graph134->SetDirectory(0);
   Graph_Graph134->SetStats(0);
   Graph_Graph134->SetMarkerStyle(20);
   Graph_Graph134->SetMarkerSize(1.2);
   Graph_Graph134->GetXaxis()->SetNdivisions(505);
   Graph_Graph134->GetXaxis()->SetLabelFont(132);
   Graph_Graph134->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph134->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph134->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph134->GetXaxis()->SetTitleFont(132);
   Graph_Graph134->GetYaxis()->SetLabelFont(132);
   Graph_Graph134->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph134->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph134->GetYaxis()->SetTitleFont(42);
   Graph_Graph134->GetZaxis()->SetLabelFont(132);
   Graph_Graph134->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph134->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph134->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph134);
   
   graph->Draw("flc");
   
   TH1D *h_3440__134 = new TH1D("h_3440__134","",10,0,2.5);
   h_3440__134->SetBinContent(1,1.878826);
   h_3440__134->SetBinContent(2,0.7683773);
   h_3440__134->SetBinContent(3,0.5536524);
   h_3440__134->SetBinContent(4,0.38443);
   h_3440__134->SetBinContent(5,0.1701438);
   h_3440__134->SetBinContent(6,0.1509633);
   h_3440__134->SetBinContent(7,0.136458);
   h_3440__134->SetBinContent(8,-0.04285036);
   h_3440__134->SetBinError(1,0.4895175);
   h_3440__134->SetBinError(2,0.2562133);
   h_3440__134->SetBinError(3,0.2643147);
   h_3440__134->SetBinError(4,0.15886);
   h_3440__134->SetBinError(5,0.144129);
   h_3440__134->SetBinError(6,0.1265839);
   h_3440__134->SetBinError(7,0.1186347);
   h_3440__134->SetBinError(8,0.04285036);
   h_3440__134->SetMinimum(0);
   h_3440__134->SetMaximum(2.4);
   h_3440__134->SetEntries(159);
   h_3440__134->SetStats(0);
   h_3440__134->SetMarkerStyle(20);
   h_3440__134->SetMarkerSize(1.2);
   h_3440__134->GetXaxis()->SetNdivisions(505);
   h_3440__134->GetXaxis()->SetLabelFont(132);
   h_3440__134->GetXaxis()->SetLabelOffset(0.015);
   h_3440__134->GetXaxis()->SetLabelSize(0.05);
   h_3440__134->GetXaxis()->SetTitleSize(0.06);
   h_3440__134->GetXaxis()->SetTitleFont(132);
   h_3440__134->GetYaxis()->SetLabelFont(132);
   h_3440__134->GetYaxis()->SetLabelSize(0.05);
   h_3440__134->GetYaxis()->SetTitleSize(0.06);
   h_3440__134->GetYaxis()->SetTitleFont(42);
   h_3440__134->GetZaxis()->SetLabelFont(132);
   h_3440__134->GetZaxis()->SetLabelSize(0.05);
   h_3440__134->GetZaxis()->SetTitleSize(0.06);
   h_3440__134->GetZaxis()->SetTitleFont(42);
   h_3440__134->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig8e.C <==
void 2xB_DY_5GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:19:17 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.4320988,-0.4455696,2.654321,2.339241);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2210__63 = new TH1D("h_2210__63","",10,0,2.5);
   h_2210__63->SetBinContent(1,0.9170657);
   h_2210__63->SetBinContent(2,0.9570194);
   h_2210__63->SetBinContent(3,0.6068058);
   h_2210__63->SetBinContent(4,0.6467008);
   h_2210__63->SetBinContent(5,0.4504786);
   h_2210__63->SetBinContent(6,0.1823151);
   h_2210__63->SetBinContent(7,0.1610072);
   h_2210__63->SetBinContent(8,0.1345726);
   h_2210__63->SetBinContent(9,-0.008875808);
   h_2210__63->SetBinContent(10,-0.04708944);
   h_2210__63->SetBinError(1,0.2423828);
   h_2210__63->SetBinError(2,0.2438966);
   h_2210__63->SetBinError(3,0.1268096);
   h_2210__63->SetBinError(4,0.1292328);
   h_2210__63->SetBinError(5,0.1175798);
   h_2210__63->SetBinError(6,0.1093537);
   h_2210__63->SetBinError(7,0.100529);
   h_2210__63->SetBinError(8,0.07984579);
   h_2210__63->SetBinError(9,0.008875808);
   h_2210__63->SetBinError(10,0.04708944);
   h_2210__63->SetMinimum(0);
   h_2210__63->SetMaximum(2.2);
   h_2210__63->SetEntries(569);
   h_2210__63->SetStats(0);
   h_2210__63->SetMarkerStyle(20);
   h_2210__63->SetMarkerSize(1.2);
   h_2210__63->GetXaxis()->SetNdivisions(505);
   h_2210__63->GetXaxis()->SetLabelFont(132);
   h_2210__63->GetXaxis()->SetLabelOffset(0.015);
   h_2210__63->GetXaxis()->SetLabelSize(0.05);
   h_2210__63->GetXaxis()->SetTitleSize(0.06);
   h_2210__63->GetXaxis()->SetTitleFont(132);
   h_2210__63->GetYaxis()->SetLabelFont(132);
   h_2210__63->GetYaxis()->SetLabelSize(0.05);
   h_2210__63->GetYaxis()->SetTitleSize(0.06);
   h_2210__63->GetYaxis()->SetTitleFont(42);
   h_2210__63->GetZaxis()->SetLabelFont(132);
   h_2210__63->GetZaxis()->SetLabelSize(0.05);
   h_2210__63->GetZaxis()->SetTitleSize(0.06);
   h_2210__63->GetZaxis()->SetTitleFont(42);
   h_2210__63->Draw("e1");
   
   TF1 *f_634090 = new TF1("*f_6340",0,2.5,6);
    //The original function : f_6340 had originally been created by:
    //TF1 *f_6340 = new TF1("f_6340",f_6340,0,2.5,6);
   f_634090->SetRange(0,2.5);
   f_634090->SetName("f_6340");
   f_634090->SetTitle("f_6340");
   f_634090->SetNpx(500);
   f_634090->SetSavedPoint(0,1.106673);
   f_634090->SetSavedPoint(1,1.103285);
   f_634090->SetSavedPoint(2,1.099895);
   f_634090->SetSavedPoint(3,1.096501);
   f_634090->SetSavedPoint(4,1.093104);
   f_634090->SetSavedPoint(5,1.089703);
   f_634090->SetSavedPoint(6,1.0863);
   f_634090->SetSavedPoint(7,1.082893);
   f_634090->SetSavedPoint(8,1.079483);
   f_634090->SetSavedPoint(9,1.07607);
   f_634090->SetSavedPoint(10,1.072655);
   f_634090->SetSavedPoint(11,1.069236);
   f_634090->SetSavedPoint(12,1.065815);
   f_634090->SetSavedPoint(13,1.062391);
   f_634090->SetSavedPoint(14,1.058965);
   f_634090->SetSavedPoint(15,1.055536);
   f_634090->SetSavedPoint(16,1.052104);
   f_634090->SetSavedPoint(17,1.048671);
   f_634090->SetSavedPoint(18,1.045234);
   f_634090->SetSavedPoint(19,1.041796);
   f_634090->SetSavedPoint(20,1.038355);
   f_634090->SetSavedPoint(21,1.034913);
   f_634090->SetSavedPoint(22,1.031468);
   f_634090->SetSavedPoint(23,1.028021);
   f_634090->SetSavedPoint(24,1.024573);
   f_634090->SetSavedPoint(25,1.021122);
   f_634090->SetSavedPoint(26,1.01767);
   f_634090->SetSavedPoint(27,1.014216);
   f_634090->SetSavedPoint(28,1.010761);
   f_634090->SetSavedPoint(29,1.007304);
   f_634090->SetSavedPoint(30,1.003845);
   f_634090->SetSavedPoint(31,1.000385);
   f_634090->SetSavedPoint(32,0.996924);
   f_634090->SetSavedPoint(33,0.9934615);
   f_634090->SetSavedPoint(34,0.9899977);
   f_634090->SetSavedPoint(35,0.9865328);
   f_634090->SetSavedPoint(36,0.9830668);
   f_634090->SetSavedPoint(37,0.9795998);
   f_634090->SetSavedPoint(38,0.9761319);
   f_634090->SetSavedPoint(39,0.9726631);
   f_634090->SetSavedPoint(40,0.9691935);
   f_634090->SetSavedPoint(41,0.9657231);
   f_634090->SetSavedPoint(42,0.9622521);
   f_634090->SetSavedPoint(43,0.9587805);
   f_634090->SetSavedPoint(44,0.9553083);
   f_634090->SetSavedPoint(45,0.9518357);
   f_634090->SetSavedPoint(46,0.9483627);
   f_634090->SetSavedPoint(47,0.9448894);
   f_634090->SetSavedPoint(48,0.9414157);
   f_634090->SetSavedPoint(49,0.9379419);
   f_634090->SetSavedPoint(50,0.934468);
   f_634090->SetSavedPoint(51,0.9309939);
   f_634090->SetSavedPoint(52,0.9275199);
   f_634090->SetSavedPoint(53,0.9240459);
   f_634090->SetSavedPoint(54,0.9205721);
   f_634090->SetSavedPoint(55,0.9170984);
   f_634090->SetSavedPoint(56,0.913625);
   f_634090->SetSavedPoint(57,0.9101519);
   f_634090->SetSavedPoint(58,0.9066792);
   f_634090->SetSavedPoint(59,0.903207);
   f_634090->SetSavedPoint(60,0.8997353);
   f_634090->SetSavedPoint(61,0.8962641);
   f_634090->SetSavedPoint(62,0.8927936);
   f_634090->SetSavedPoint(63,0.8893238);
   f_634090->SetSavedPoint(64,0.8858548);
   f_634090->SetSavedPoint(65,0.8823866);
   f_634090->SetSavedPoint(66,0.8789193);
   f_634090->SetSavedPoint(67,0.8754529);
   f_634090->SetSavedPoint(68,0.8719876);
   f_634090->SetSavedPoint(69,0.8685234);
   f_634090->SetSavedPoint(70,0.8650603);
   f_634090->SetSavedPoint(71,0.8615984);
   f_634090->SetSavedPoint(72,0.8581378);
   f_634090->SetSavedPoint(73,0.8546786);
   f_634090->SetSavedPoint(74,0.8512207);
   f_634090->SetSavedPoint(75,0.8477643);
   f_634090->SetSavedPoint(76,0.8443095);
   f_634090->SetSavedPoint(77,0.8408562);
   f_634090->SetSavedPoint(78,0.8374045);
   f_634090->SetSavedPoint(79,0.8339546);
   f_634090->SetSavedPoint(80,0.8305064);
   f_634090->SetSavedPoint(81,0.8270601);
   f_634090->SetSavedPoint(82,0.8236157);
   f_634090->SetSavedPoint(83,0.8201732);
   f_634090->SetSavedPoint(84,0.8167327);
   f_634090->SetSavedPoint(85,0.8132943);
   f_634090->SetSavedPoint(86,0.809858);
   f_634090->SetSavedPoint(87,0.8064239);
   f_634090->SetSavedPoint(88,0.8029921);
   f_634090->SetSavedPoint(89,0.7995626);
   f_634090->SetSavedPoint(90,0.7961354);
   f_634090->SetSavedPoint(91,0.7927107);
   f_634090->SetSavedPoint(92,0.7892885);
   f_634090->SetSavedPoint(93,0.7858688);
   f_634090->SetSavedPoint(94,0.7824518);
   f_634090->SetSavedPoint(95,0.7790373);
   f_634090->SetSavedPoint(96,0.7756257);
   f_634090->SetSavedPoint(97,0.7722168);
   f_634090->SetSavedPoint(98,0.7688107);
   f_634090->SetSavedPoint(99,0.7654075);
   f_634090->SetSavedPoint(100,0.7620073);
   f_634090->SetSavedPoint(101,0.7586101);
   f_634090->SetSavedPoint(102,0.755216);
   f_634090->SetSavedPoint(103,0.751825);
   f_634090->SetSavedPoint(104,0.7484372);
   f_634090->SetSavedPoint(105,0.7450526);
   f_634090->SetSavedPoint(106,0.7416713);
   f_634090->SetSavedPoint(107,0.7382934);
   f_634090->SetSavedPoint(108,0.7349189);
   f_634090->SetSavedPoint(109,0.7315478);
   f_634090->SetSavedPoint(110,0.7281803);
   f_634090->SetSavedPoint(111,0.7248164);
   f_634090->SetSavedPoint(112,0.721456);
   f_634090->SetSavedPoint(113,0.7180994);
   f_634090->SetSavedPoint(114,0.7147465);
   f_634090->SetSavedPoint(115,0.7113974);
   f_634090->SetSavedPoint(116,0.7080522);
   f_634090->SetSavedPoint(117,0.7047108);
   f_634090->SetSavedPoint(118,0.7013735);
   f_634090->SetSavedPoint(119,0.6980401);
   f_634090->SetSavedPoint(120,0.6947108);
   f_634090->SetSavedPoint(121,0.6913856);
   f_634090->SetSavedPoint(122,0.6880646);
   f_634090->SetSavedPoint(123,0.6847478);
   f_634090->SetSavedPoint(124,0.6814354);
   f_634090->SetSavedPoint(125,0.6781272);
   f_634090->SetSavedPoint(126,0.6748234);
   f_634090->SetSavedPoint(127,0.6715241);
   f_634090->SetSavedPoint(128,0.6682292);
   f_634090->SetSavedPoint(129,0.6649389);
   f_634090->SetSavedPoint(130,0.6616532);
   f_634090->SetSavedPoint(131,0.6583722);
   f_634090->SetSavedPoint(132,0.6550958);
   f_634090->SetSavedPoint(133,0.6518242);
   f_634090->SetSavedPoint(134,0.6485574);
   f_634090->SetSavedPoint(135,0.6452954);
   f_634090->SetSavedPoint(136,0.6420384);
   f_634090->SetSavedPoint(137,0.6387862);
   f_634090->SetSavedPoint(138,0.6355391);
   f_634090->SetSavedPoint(139,0.6322971);
   f_634090->SetSavedPoint(140,0.6290601);
   f_634090->SetSavedPoint(141,0.6258283);
   f_634090->SetSavedPoint(142,0.6226017);
   f_634090->SetSavedPoint(143,0.6193803);
   f_634090->SetSavedPoint(144,0.6161643);
   f_634090->SetSavedPoint(145,0.6129536);
   f_634090->SetSavedPoint(146,0.6097482);
   f_634090->SetSavedPoint(147,0.6065484);
   f_634090->SetSavedPoint(148,0.603354);
   f_634090->SetSavedPoint(149,0.6001651);
   f_634090->SetSavedPoint(150,0.5969819);
   f_634090->SetSavedPoint(151,0.5938042);
   f_634090->SetSavedPoint(152,0.5906323);
   f_634090->SetSavedPoint(153,0.5874661);
   f_634090->SetSavedPoint(154,0.5843056);
   f_634090->SetSavedPoint(155,0.581151);
   f_634090->SetSavedPoint(156,0.5780023);
   f_634090->SetSavedPoint(157,0.5748594);
   f_634090->SetSavedPoint(158,0.5717225);
   f_634090->SetSavedPoint(159,0.5685916);
   f_634090->SetSavedPoint(160,0.5654668);
   f_634090->SetSavedPoint(161,0.5623481);
   f_634090->SetSavedPoint(162,0.5592355);
   f_634090->SetSavedPoint(163,0.5561291);
   f_634090->SetSavedPoint(164,0.5530289);
   f_634090->SetSavedPoint(165,0.549935);
   f_634090->SetSavedPoint(166,0.5468474);
   f_634090->SetSavedPoint(167,0.5437661);
   f_634090->SetSavedPoint(168,0.5406913);
   f_634090->SetSavedPoint(169,0.5376229);
   f_634090->SetSavedPoint(170,0.5345611);
   f_634090->SetSavedPoint(171,0.5315057);
   f_634090->SetSavedPoint(172,0.5284569);
   f_634090->SetSavedPoint(173,0.5254148);
   f_634090->SetSavedPoint(174,0.5223793);
   f_634090->SetSavedPoint(175,0.5193505);
   f_634090->SetSavedPoint(176,0.5163284);
   f_634090->SetSavedPoint(177,0.5133131);
   f_634090->SetSavedPoint(178,0.5103047);
   f_634090->SetSavedPoint(179,0.5073031);
   f_634090->SetSavedPoint(180,0.5043085);
   f_634090->SetSavedPoint(181,0.5013207);
   f_634090->SetSavedPoint(182,0.49834);
   f_634090->SetSavedPoint(183,0.4953663);
   f_634090->SetSavedPoint(184,0.4923997);
   f_634090->SetSavedPoint(185,0.4894402);
   f_634090->SetSavedPoint(186,0.4864878);
   f_634090->SetSavedPoint(187,0.4835426);
   f_634090->SetSavedPoint(188,0.4806047);
   f_634090->SetSavedPoint(189,0.477674);
   f_634090->SetSavedPoint(190,0.4747506);
   f_634090->SetSavedPoint(191,0.4718345);
   f_634090->SetSavedPoint(192,0.4689259);
   f_634090->SetSavedPoint(193,0.4660246);
   f_634090->SetSavedPoint(194,0.4631308);
   f_634090->SetSavedPoint(195,0.4602445);
   f_634090->SetSavedPoint(196,0.4573657);
   f_634090->SetSavedPoint(197,0.4544945);
   f_634090->SetSavedPoint(198,0.4516309);
   f_634090->SetSavedPoint(199,0.4487749);
   f_634090->SetSavedPoint(200,0.4459266);
   f_634090->SetSavedPoint(201,0.443086);
   f_634090->SetSavedPoint(202,0.4402531);
   f_634090->SetSavedPoint(203,0.437428);
   f_634090->SetSavedPoint(204,0.4346107);
   f_634090->SetSavedPoint(205,0.4318013);
   f_634090->SetSavedPoint(206,0.4289998);
   f_634090->SetSavedPoint(207,0.4262061);
   f_634090->SetSavedPoint(208,0.4234205);
   f_634090->SetSavedPoint(209,0.4206428);
   f_634090->SetSavedPoint(210,0.4178731);
   f_634090->SetSavedPoint(211,0.4151115);
   f_634090->SetSavedPoint(212,0.4123579);
   f_634090->SetSavedPoint(213,0.4096125);
   f_634090->SetSavedPoint(214,0.4068752);
   f_634090->SetSavedPoint(215,0.4041461);
   f_634090->SetSavedPoint(216,0.4014252);
   f_634090->SetSavedPoint(217,0.3987126);
   f_634090->SetSavedPoint(218,0.3960082);
   f_634090->SetSavedPoint(219,0.3933121);
   f_634090->SetSavedPoint(220,0.3906244);
   f_634090->SetSavedPoint(221,0.387945);
   f_634090->SetSavedPoint(222,0.385274);
   f_634090->SetSavedPoint(223,0.3826114);
   f_634090->SetSavedPoint(224,0.3799573);
   f_634090->SetSavedPoint(225,0.3773117);
   f_634090->SetSavedPoint(226,0.3746746);
   f_634090->SetSavedPoint(227,0.3720461);
   f_634090->SetSavedPoint(228,0.3694261);
   f_634090->SetSavedPoint(229,0.3668147);
   f_634090->SetSavedPoint(230,0.3642119);
   f_634090->SetSavedPoint(231,0.3616178);
   f_634090->SetSavedPoint(232,0.3590324);
   f_634090->SetSavedPoint(233,0.3564557);
   f_634090->SetSavedPoint(234,0.3538877);
   f_634090->SetSavedPoint(235,0.3513284);
   f_634090->SetSavedPoint(236,0.348778);
   f_634090->SetSavedPoint(237,0.3462364);
   f_634090->SetSavedPoint(238,0.3437036);
   f_634090->SetSavedPoint(239,0.3411797);
   f_634090->SetSavedPoint(240,0.3386647);
   f_634090->SetSavedPoint(241,0.3361586);
   f_634090->SetSavedPoint(242,0.3336614);
   f_634090->SetSavedPoint(243,0.3311732);
   f_634090->SetSavedPoint(244,0.328694);
   f_634090->SetSavedPoint(245,0.3262238);
   f_634090->SetSavedPoint(246,0.3237626);
   f_634090->SetSavedPoint(247,0.3213105);
   f_634090->SetSavedPoint(248,0.3188675);
   f_634090->SetSavedPoint(249,0.3164336);
   f_634090->SetSavedPoint(250,0.3140088);
   f_634090->SetSavedPoint(251,0.3115932);
   f_634090->SetSavedPoint(252,0.3091867);
   f_634090->SetSavedPoint(253,0.3067895);
   f_634090->SetSavedPoint(254,0.3044014);
   f_634090->SetSavedPoint(255,0.3020226);
   f_634090->SetSavedPoint(256,0.299653);
   f_634090->SetSavedPoint(257,0.2972928);
   f_634090->SetSavedPoint(258,0.2949418);
   f_634090->SetSavedPoint(259,0.2926001);
   f_634090->SetSavedPoint(260,0.2902678);
   f_634090->SetSavedPoint(261,0.2879448);
   f_634090->SetSavedPoint(262,0.2856312);
   f_634090->SetSavedPoint(263,0.283327);
   f_634090->SetSavedPoint(264,0.2810322);
   f_634090->SetSavedPoint(265,0.2787468);
   f_634090->SetSavedPoint(266,0.2764709);
   f_634090->SetSavedPoint(267,0.2742044);
   f_634090->SetSavedPoint(268,0.2719474);
   f_634090->SetSavedPoint(269,0.2697);
   f_634090->SetSavedPoint(270,0.267462);
   f_634090->SetSavedPoint(271,0.2652336);
   f_634090->SetSavedPoint(272,0.2630147);
   f_634090->SetSavedPoint(273,0.2608054);
   f_634090->SetSavedPoint(274,0.2586056);
   f_634090->SetSavedPoint(275,0.2564155);
   f_634090->SetSavedPoint(276,0.2542349);
   f_634090->SetSavedPoint(277,0.252064);
   f_634090->SetSavedPoint(278,0.2499027);
   f_634090->SetSavedPoint(279,0.2477511);
   f_634090->SetSavedPoint(280,0.2456091);
   f_634090->SetSavedPoint(281,0.2434768);
   f_634090->SetSavedPoint(282,0.2413542);
   f_634090->SetSavedPoint(283,0.2392413);
   f_634090->SetSavedPoint(284,0.2371381);
   f_634090->SetSavedPoint(285,0.2350447);
   f_634090->SetSavedPoint(286,0.232961);
   f_634090->SetSavedPoint(287,0.230887);
   f_634090->SetSavedPoint(288,0.2288228);
   f_634090->SetSavedPoint(289,0.2267684);
   f_634090->SetSavedPoint(290,0.2247237);
   f_634090->SetSavedPoint(291,0.2226889);
   f_634090->SetSavedPoint(292,0.2206638);
   f_634090->SetSavedPoint(293,0.2186486);
   f_634090->SetSavedPoint(294,0.2166432);
   f_634090->SetSavedPoint(295,0.2146476);
   f_634090->SetSavedPoint(296,0.2126618);
   f_634090->SetSavedPoint(297,0.2106859);
   f_634090->SetSavedPoint(298,0.2087198);
   f_634090->SetSavedPoint(299,0.2067637);
   f_634090->SetSavedPoint(300,0.2048173);
   f_634090->SetSavedPoint(301,0.2028809);
   f_634090->SetSavedPoint(302,0.2009543);
   f_634090->SetSavedPoint(303,0.1990377);
   f_634090->SetSavedPoint(304,0.1971309);
   f_634090->SetSavedPoint(305,0.195234);
   f_634090->SetSavedPoint(306,0.1933471);
   f_634090->SetSavedPoint(307,0.19147);
   f_634090->SetSavedPoint(308,0.1896029);
   f_634090->SetSavedPoint(309,0.1877456);
   f_634090->SetSavedPoint(310,0.1858984);
   f_634090->SetSavedPoint(311,0.184061);
   f_634090->SetSavedPoint(312,0.1822336);
   f_634090->SetSavedPoint(313,0.1804161);
   f_634090->SetSavedPoint(314,0.1786085);
   f_634090->SetSavedPoint(315,0.1768109);
   f_634090->SetSavedPoint(316,0.1750232);
   f_634090->SetSavedPoint(317,0.1732455);
   f_634090->SetSavedPoint(318,0.1714777);
   f_634090->SetSavedPoint(319,0.1697199);
   f_634090->SetSavedPoint(320,0.167972);
   f_634090->SetSavedPoint(321,0.166234);
   f_634090->SetSavedPoint(322,0.164506);
   f_634090->SetSavedPoint(323,0.162788);
   f_634090->SetSavedPoint(324,0.1610799);
   f_634090->SetSavedPoint(325,0.1593817);
   f_634090->SetSavedPoint(326,0.1576935);
   f_634090->SetSavedPoint(327,0.1560152);
   f_634090->SetSavedPoint(328,0.1543469);
   f_634090->SetSavedPoint(329,0.1526885);
   f_634090->SetSavedPoint(330,0.1510401);
   f_634090->SetSavedPoint(331,0.1494015);
   f_634090->SetSavedPoint(332,0.147773);
   f_634090->SetSavedPoint(333,0.1461543);
   f_634090->SetSavedPoint(334,0.1445456);
   f_634090->SetSavedPoint(335,0.1429467);
   f_634090->SetSavedPoint(336,0.1413578);
   f_634090->SetSavedPoint(337,0.1397789);
   f_634090->SetSavedPoint(338,0.1382098);
   f_634090->SetSavedPoint(339,0.1366506);
   f_634090->SetSavedPoint(340,0.1351013);
   f_634090->SetSavedPoint(341,0.1335618);
   f_634090->SetSavedPoint(342,0.1320323);
   f_634090->SetSavedPoint(343,0.1305126);
   f_634090->SetSavedPoint(344,0.1290028);
   f_634090->SetSavedPoint(345,0.1275029);
   f_634090->SetSavedPoint(346,0.1260128);
   f_634090->SetSavedPoint(347,0.1245325);
   f_634090->SetSavedPoint(348,0.1230621);
   f_634090->SetSavedPoint(349,0.1216015);
   f_634090->SetSavedPoint(350,0.1201507);
   f_634090->SetSavedPoint(351,0.1187097);
   f_634090->SetSavedPoint(352,0.1172785);
   f_634090->SetSavedPoint(353,0.1158571);
   f_634090->SetSavedPoint(354,0.1144455);
   f_634090->SetSavedPoint(355,0.1130436);
   f_634090->SetSavedPoint(356,0.1116515);
   f_634090->SetSavedPoint(357,0.1102691);
   f_634090->SetSavedPoint(358,0.1088964);
   f_634090->SetSavedPoint(359,0.1075334);
   f_634090->SetSavedPoint(360,0.1061802);
   f_634090->SetSavedPoint(361,0.1048366);
   f_634090->SetSavedPoint(362,0.1035027);
   f_634090->SetSavedPoint(363,0.1021784);
   f_634090->SetSavedPoint(364,0.1008638);
   f_634090->SetSavedPoint(365,0.09955881);
   f_634090->SetSavedPoint(366,0.09826343);
   f_634090->SetSavedPoint(367,0.09697765);
   f_634090->SetSavedPoint(368,0.09570145);
   f_634090->SetSavedPoint(369,0.09443481);
   f_634090->SetSavedPoint(370,0.09317773);
   f_634090->SetSavedPoint(371,0.09193017);
   f_634090->SetSavedPoint(372,0.09069212);
   f_634090->SetSavedPoint(373,0.08946357);
   f_634090->SetSavedPoint(374,0.08824449);
   f_634090->SetSavedPoint(375,0.08703488);
   f_634090->SetSavedPoint(376,0.0858347);
   f_634090->SetSavedPoint(377,0.08464394);
   f_634090->SetSavedPoint(378,0.08346258);
   f_634090->SetSavedPoint(379,0.0822906);
   f_634090->SetSavedPoint(380,0.08112798);
   f_634090->SetSavedPoint(381,0.0799747);
   f_634090->SetSavedPoint(382,0.07883074);
   f_634090->SetSavedPoint(383,0.07769608);
   f_634090->SetSavedPoint(384,0.07657068);
   f_634090->SetSavedPoint(385,0.07545454);
   f_634090->SetSavedPoint(386,0.07434763);
   f_634090->SetSavedPoint(387,0.07324993);
   f_634090->SetSavedPoint(388,0.07216141);
   f_634090->SetSavedPoint(389,0.07108204);
   f_634090->SetSavedPoint(390,0.07001182);
   f_634090->SetSavedPoint(391,0.0689507);
   f_634090->SetSavedPoint(392,0.06789867);
   f_634090->SetSavedPoint(393,0.06685569);
   f_634090->SetSavedPoint(394,0.06582175);
   f_634090->SetSavedPoint(395,0.06479682);
   f_634090->SetSavedPoint(396,0.06378088);
   f_634090->SetSavedPoint(397,0.06277388);
   f_634090->SetSavedPoint(398,0.06177582);
   f_634090->SetSavedPoint(399,0.06078665);
   f_634090->SetSavedPoint(400,0.05980636);
   f_634090->SetSavedPoint(401,0.05883491);
   f_634090->SetSavedPoint(402,0.05787227);
   f_634090->SetSavedPoint(403,0.05691842);
   f_634090->SetSavedPoint(404,0.05597333);
   f_634090->SetSavedPoint(405,0.05503696);
   f_634090->SetSavedPoint(406,0.05410929);
   f_634090->SetSavedPoint(407,0.05319028);
   f_634090->SetSavedPoint(408,0.05227991);
   f_634090->SetSavedPoint(409,0.05137814);
   f_634090->SetSavedPoint(410,0.05048494);
   f_634090->SetSavedPoint(411,0.04960028);
   f_634090->SetSavedPoint(412,0.04872412);
   f_634090->SetSavedPoint(413,0.04785644);
   f_634090->SetSavedPoint(414,0.04699719);
   f_634090->SetSavedPoint(415,0.04614635);
   f_634090->SetSavedPoint(416,0.04530388);
   f_634090->SetSavedPoint(417,0.04446975);
   f_634090->SetSavedPoint(418,0.04364392);
   f_634090->SetSavedPoint(419,0.04282635);
   f_634090->SetSavedPoint(420,0.04201701);
   f_634090->SetSavedPoint(421,0.04121587);
   f_634090->SetSavedPoint(422,0.04042288);
   f_634090->SetSavedPoint(423,0.03963801);
   f_634090->SetSavedPoint(424,0.03886123);
   f_634090->SetSavedPoint(425,0.03809249);
   f_634090->SetSavedPoint(426,0.03733175);
   f_634090->SetSavedPoint(427,0.03657898);
   f_634090->SetSavedPoint(428,0.03583414);
   f_634090->SetSavedPoint(429,0.03509719);
   f_634090->SetSavedPoint(430,0.03436808);
   f_634090->SetSavedPoint(431,0.03364679);
   f_634090->SetSavedPoint(432,0.03293326);
   f_634090->SetSavedPoint(433,0.03222745);
   f_634090->SetSavedPoint(434,0.03152934);
   f_634090->SetSavedPoint(435,0.03083886);
   f_634090->SetSavedPoint(436,0.03015599);
   f_634090->SetSavedPoint(437,0.02948067);
   f_634090->SetSavedPoint(438,0.02881287);
   f_634090->SetSavedPoint(439,0.02815254);
   f_634090->SetSavedPoint(440,0.02749964);
   f_634090->SetSavedPoint(441,0.02685411);
   f_634090->SetSavedPoint(442,0.02621593);
   f_634090->SetSavedPoint(443,0.02558504);
   f_634090->SetSavedPoint(444,0.02496139);
   f_634090->SetSavedPoint(445,0.02434495);
   f_634090->SetSavedPoint(446,0.02373566);
   f_634090->SetSavedPoint(447,0.02313347);
   f_634090->SetSavedPoint(448,0.02253835);
   f_634090->SetSavedPoint(449,0.02195024);
   f_634090->SetSavedPoint(450,0.02136909);
   f_634090->SetSavedPoint(451,0.02079485);
   f_634090->SetSavedPoint(452,0.02022749);
   f_634090->SetSavedPoint(453,0.01966694);
   f_634090->SetSavedPoint(454,0.01911315);
   f_634090->SetSavedPoint(455,0.01856608);
   f_634090->SetSavedPoint(456,0.01802568);
   f_634090->SetSavedPoint(457,0.01749189);
   f_634090->SetSavedPoint(458,0.01696467);
   f_634090->SetSavedPoint(459,0.01644395);
   f_634090->SetSavedPoint(460,0.0159297);
   f_634090->SetSavedPoint(461,0.01542185);
   f_634090->SetSavedPoint(462,0.01492035);
   f_634090->SetSavedPoint(463,0.01442515);
   f_634090->SetSavedPoint(464,0.0139362);
   f_634090->SetSavedPoint(465,0.01345343);
   f_634090->SetSavedPoint(466,0.0129768);
   f_634090->SetSavedPoint(467,0.01250625);
   f_634090->SetSavedPoint(468,0.01204172);
   f_634090->SetSavedPoint(469,0.01158316);
   f_634090->SetSavedPoint(470,0.01113051);
   f_634090->SetSavedPoint(471,0.01068372);
   f_634090->SetSavedPoint(472,0.01024272);
   f_634090->SetSavedPoint(473,0.009807455);
   f_634090->SetSavedPoint(474,0.009377871);
   f_634090->SetSavedPoint(475,0.008953907);
   f_634090->SetSavedPoint(476,0.008535505);
   f_634090->SetSavedPoint(477,0.008122603);
   f_634090->SetSavedPoint(478,0.007715142);
   f_634090->SetSavedPoint(479,0.007313061);
   f_634090->SetSavedPoint(480,0.006916299);
   f_634090->SetSavedPoint(481,0.006524795);
   f_634090->SetSavedPoint(482,0.006138486);
   f_634090->SetSavedPoint(483,0.00575731);
   f_634090->SetSavedPoint(484,0.005381204);
   f_634090->SetSavedPoint(485,0.005010105);
   f_634090->SetSavedPoint(486,0.004643949);
   f_634090->SetSavedPoint(487,0.004282672);
   f_634090->SetSavedPoint(488,0.003926209);
   f_634090->SetSavedPoint(489,0.003574494);
   f_634090->SetSavedPoint(490,0.003227464);
   f_634090->SetSavedPoint(491,0.00288505);
   f_634090->SetSavedPoint(492,0.002547188);
   f_634090->SetSavedPoint(493,0.00221381);
   f_634090->SetSavedPoint(494,0.001884848);
   f_634090->SetSavedPoint(495,0.001560235);
   f_634090->SetSavedPoint(496,0.001239903);
   f_634090->SetSavedPoint(497,0.0009237829);
   f_634090->SetSavedPoint(498,0.0006118055);
   f_634090->SetSavedPoint(499,0.0003039012);
   f_634090->SetSavedPoint(500,0);
   f_634090->SetSavedPoint(501,0);
   f_634090->SetSavedPoint(502,2.5);
   f_634090->SetFillColor(19);
   f_634090->SetFillStyle(0);
   f_634090->SetMarkerStyle(20);
   f_634090->SetMarkerSize(1.2);
   f_634090->SetLineColor(8);
   f_634090->SetLineWidth(3);
   f_634090->GetXaxis()->SetNdivisions(505);
   f_634090->GetXaxis()->SetLabelFont(132);
   f_634090->GetXaxis()->SetLabelOffset(0.015);
   f_634090->GetXaxis()->SetLabelSize(0.05);
   f_634090->GetXaxis()->SetTitleSize(0.06);
   f_634090->GetXaxis()->SetTitleFont(132);
   f_634090->GetYaxis()->SetLabelFont(132);
   f_634090->GetYaxis()->SetLabelSize(0.05);
   f_634090->GetYaxis()->SetTitleSize(0.06);
   f_634090->GetYaxis()->SetTitleFont(42);
   f_634090->SetParameter(0,0);
   f_634090->SetParError(0,0);
   f_634090->SetParLimits(0,0,0);
   f_634090->SetParameter(1,0);
   f_634090->SetParError(1,0);
   f_634090->SetParLimits(1,0,0);
   f_634090->SetParameter(2,0);
   f_634090->SetParError(2,0);
   f_634090->SetParLimits(2,0,0);
   f_634090->SetParameter(3,0);
   f_634090->SetParError(3,0);
   f_634090->SetParLimits(3,0,0);
   f_634090->SetParameter(4,0);
   f_634090->SetParError(4,0);
   f_634090->SetParLimits(4,0,0);
   f_634090->SetParameter(5,0);
   f_634090->SetParError(5,0);
   f_634090->SetParLimits(5,0,0);
   f_634090->Draw("same");
   
   Double_t Graph0_fx63[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph0_fy63[203] = {
   1.146574,
   1.122736,
   1.099613,
   1.077155,
   1.055315,
   1.034049,
   1.013313,
   0.9930696,
   0.9732791,
   0.9539066,
   0.9349187,
   0.9162841,
   0.8979738,
   0.8799608,
   0.8622203,
   0.8447294,
   0.827467,
   0.8104141,
   0.7935535,
   0.7768697,
   0.7603491,
   0.7439795,
   0.7277504,
   0.711653,
   0.6956796,
   0.6798242,
   0.6640819,
   0.6484491,
   0.6329233,
   0.6175033,
   0.6021887,
   0.5869801,
   0.5718791,
   0.5568878,
   0.5420093,
   0.5272473,
   0.512606,
   0.4980902,
   0.4837052,
   0.4694565,
   0.45535,
   0.4413921,
   0.427589,
   0.4139473,
   0.4004737,
   0.3871748,
   0.3740573,
   0.3611277,
   0.3483926,
   0.3358582,
   0.3235307,
   0.311416,
   0.2995198,
   0.2878473,
   0.2764036,
   0.2651934,
   0.2542209,
   0.24349,
   0.2330043,
   0.2227668,
   0.2127801,
   0.2030464,
   0.1935674,
   0.1843443,
   0.175378,
   0.1666689,
   0.1582169,
   0.1500213,
   0.1420813,
   0.1343954,
   0.1269619,
   0.1197785,
   0.1128427,
   0.1061514,
   0.09970149,
   0.09348919,
   0.0875106,
   0.08176149,
   0.07623735,
   0.07093343,
   0.06584473,
   0.06096606,
   0.05629201,
   0.05181699,
   0.04753525,
   0.04344088,
   0.03952781,
   0.03578984,
   0.03222062,
   0.02881366,
   0.02556232,
   0.02245979,
   0.0194991,
   0.01667308,
   0.01397431,
   0.01139513,
   0.008927552,
   0.006563255,
   0.004293483,
   0.002108999,
   0,
   0,
   0.001515479,
   0.003137215,
   0.004873965,
   0.006734243,
   0.008726311,
   0.01085818,
   0.01313763,
   0.01557215,
   0.018169,
   0.02093518,
   0.02387741,
   0.02700215,
   0.03031558,
   0.0338236,
   0.03753182,
   0.04144558,
   0.04556989,
   0.04990949,
   0.0544688,
   0.05925193,
   0.06426268,
   0.06950452,
   0.07498062,
   0.0806938,
   0.08664658,
   0.09284112,
   0.09927928,
   0.1059626,
   0.1128922,
   0.120069,
   0.1274935,
   0.1351659,
   0.1430862,
   0.1512538,
   0.1596681,
   0.1683279,
   0.177232,
   0.1863786,
   0.1957659,
   0.2053917,
   0.2152535,
   0.2253486,
   0.235674,
   0.2462265,
   0.2570027,
   0.267999,
   0.2792117,
   0.2906367,
   0.3022699,
   0.3141071,
   0.3261438,
   0.3383757,
   0.3507981,
   0.3634065,
   0.3761961,
   0.3891623,
   0.4023005,
   0.4156058,
   0.4290738,
   0.4427,
   0.4564797,
   0.4704088,
   0.484483,
   0.4986983,
   0.5130509,
   0.5275371,
   0.5421535,
   0.5568971,
   0.5717649,
   0.5867544,
   0.6018633,
   0.61709,
   0.6324328,
   0.6478907,
   0.663463,
   0.6791496,
   0.6949507,
   0.710867,
   0.7268999,
   0.743051,
   0.7593228,
   0.775718,
   0.7922403,
   0.8088936,
   0.8256826,
   0.8426127,
   0.8596898,
   0.8769203,
   0.8943117,
   0.9118717,
   0.9296089,
   0.9475326,
   0.9656526,
   0.9839796,
   1.002525,
   1.0213,
   1.040318,
   1.059592,
   1.079136,
   1.098965,
   1.146574};
   TGraph *graph = new TGraph(203,Graph0_fx63,Graph0_fy63);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph63 = new TH1F("Graph_Graph63","Graph",203,0,2.75);
   Graph_Graph63->SetMinimum(0);
   Graph_Graph63->SetMaximum(1.261231);
   Graph_Graph63->SetDirectory(0);
   Graph_Graph63->SetStats(0);
   Graph_Graph63->SetMarkerStyle(20);
   Graph_Graph63->SetMarkerSize(1.2);
   Graph_Graph63->GetXaxis()->SetNdivisions(505);
   Graph_Graph63->GetXaxis()->SetLabelFont(132);
   Graph_Graph63->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph63->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph63->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph63->GetXaxis()->SetTitleFont(132);
   Graph_Graph63->GetYaxis()->SetLabelFont(132);
   Graph_Graph63->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph63->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph63->GetYaxis()->SetTitleFont(42);
   Graph_Graph63->GetZaxis()->SetLabelFont(132);
   Graph_Graph63->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph63->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph63->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph63);
   
   graph->Draw("flc");
   
   TF1 *f_631091 = new TF1("*f_6310",0,2.5,6);
    //The original function : f_6310 had originally been created by:
    //TF1 *f_6310 = new TF1("f_6310",f_6310,0,2.5,6);
   f_631091->SetRange(0,2.5);
   f_631091->SetName("f_6310");
   f_631091->SetTitle("f_6310");
   f_631091->SetNpx(500);
   f_631091->SetSavedPoint(0,1.130765);
   f_631091->SetSavedPoint(1,1.125752);
   f_631091->SetSavedPoint(2,1.120761);
   f_631091->SetSavedPoint(3,1.115794);
   f_631091->SetSavedPoint(4,1.11085);
   f_631091->SetSavedPoint(5,1.105928);
   f_631091->SetSavedPoint(6,1.101029);
   f_631091->SetSavedPoint(7,1.096153);
   f_631091->SetSavedPoint(8,1.091298);
   f_631091->SetSavedPoint(9,1.086466);
   f_631091->SetSavedPoint(10,1.081656);
   f_631091->SetSavedPoint(11,1.076867);
   f_631091->SetSavedPoint(12,1.0721);
   f_631091->SetSavedPoint(13,1.067355);
   f_631091->SetSavedPoint(14,1.062631);
   f_631091->SetSavedPoint(15,1.057928);
   f_631091->SetSavedPoint(16,1.053247);
   f_631091->SetSavedPoint(17,1.048586);
   f_631091->SetSavedPoint(18,1.043947);
   f_631091->SetSavedPoint(19,1.039328);
   f_631091->SetSavedPoint(20,1.034729);
   f_631091->SetSavedPoint(21,1.030151);
   f_631091->SetSavedPoint(22,1.025593);
   f_631091->SetSavedPoint(23,1.021056);
   f_631091->SetSavedPoint(24,1.016538);
   f_631091->SetSavedPoint(25,1.012041);
   f_631091->SetSavedPoint(26,1.007563);
   f_631091->SetSavedPoint(27,1.003104);
   f_631091->SetSavedPoint(28,0.9986657);
   f_631091->SetSavedPoint(29,0.9942463);
   f_631091->SetSavedPoint(30,0.9898461);
   f_631091->SetSavedPoint(31,0.985465);
   f_631091->SetSavedPoint(32,0.981103);
   f_631091->SetSavedPoint(33,0.9767597);
   f_631091->SetSavedPoint(34,0.9724352);
   f_631091->SetSavedPoint(35,0.9681294);
   f_631091->SetSavedPoint(36,0.963842);
   f_631091->SetSavedPoint(37,0.9595729);
   f_631091->SetSavedPoint(38,0.9553221);
   f_631091->SetSavedPoint(39,0.9510894);
   f_631091->SetSavedPoint(40,0.9468747);
   f_631091->SetSavedPoint(41,0.9426779);
   f_631091->SetSavedPoint(42,0.9384988);
   f_631091->SetSavedPoint(43,0.9343373);
   f_631091->SetSavedPoint(44,0.9301934);
   f_631091->SetSavedPoint(45,0.9260669);
   f_631091->SetSavedPoint(46,0.9219576);
   f_631091->SetSavedPoint(47,0.9178655);
   f_631091->SetSavedPoint(48,0.9137905);
   f_631091->SetSavedPoint(49,0.9097324);
   f_631091->SetSavedPoint(50,0.9056911);
   f_631091->SetSavedPoint(51,0.9016665);
   f_631091->SetSavedPoint(52,0.8976586);
   f_631091->SetSavedPoint(53,0.8936671);
   f_631091->SetSavedPoint(54,0.889692);
   f_631091->SetSavedPoint(55,0.8857332);
   f_631091->SetSavedPoint(56,0.8817905);
   f_631091->SetSavedPoint(57,0.8778638);
   f_631091->SetSavedPoint(58,0.8739532);
   f_631091->SetSavedPoint(59,0.8700583);
   f_631091->SetSavedPoint(60,0.8661792);
   f_631091->SetSavedPoint(61,0.8623157);
   f_631091->SetSavedPoint(62,0.8584677);
   f_631091->SetSavedPoint(63,0.8546351);
   f_631091->SetSavedPoint(64,0.8508179);
   f_631091->SetSavedPoint(65,0.8470158);
   f_631091->SetSavedPoint(66,0.8432289);
   f_631091->SetSavedPoint(67,0.8394569);
   f_631091->SetSavedPoint(68,0.8356999);
   f_631091->SetSavedPoint(69,0.8319576);
   f_631091->SetSavedPoint(70,0.8282301);
   f_631091->SetSavedPoint(71,0.8245172);
   f_631091->SetSavedPoint(72,0.8208188);
   f_631091->SetSavedPoint(73,0.8171348);
   f_631091->SetSavedPoint(74,0.8134651);
   f_631091->SetSavedPoint(75,0.8098097);
   f_631091->SetSavedPoint(76,0.8061683);
   f_631091->SetSavedPoint(77,0.802541);
   f_631091->SetSavedPoint(78,0.7989277);
   f_631091->SetSavedPoint(79,0.7953282);
   f_631091->SetSavedPoint(80,0.7917424);
   f_631091->SetSavedPoint(81,0.7881703);
   f_631091->SetSavedPoint(82,0.7846118);
   f_631091->SetSavedPoint(83,0.7810667);
   f_631091->SetSavedPoint(84,0.7775351);
   f_631091->SetSavedPoint(85,0.7740167);
   f_631091->SetSavedPoint(86,0.7705116);
   f_631091->SetSavedPoint(87,0.7670195);
   f_631091->SetSavedPoint(88,0.7635406);
   f_631091->SetSavedPoint(89,0.7600745);
   f_631091->SetSavedPoint(90,0.7566214);
   f_631091->SetSavedPoint(91,0.753181);
   f_631091->SetSavedPoint(92,0.7497533);
   f_631091->SetSavedPoint(93,0.7463383);
   f_631091->SetSavedPoint(94,0.7429358);
   f_631091->SetSavedPoint(95,0.7395457);
   f_631091->SetSavedPoint(96,0.736168);
   f_631091->SetSavedPoint(97,0.7328026);
   f_631091->SetSavedPoint(98,0.7294494);
   f_631091->SetSavedPoint(99,0.7261083);
   f_631091->SetSavedPoint(100,0.7227793);
   f_631091->SetSavedPoint(101,0.7194622);
   f_631091->SetSavedPoint(102,0.716157);
   f_631091->SetSavedPoint(103,0.7128637);
   f_631091->SetSavedPoint(104,0.7095821);
   f_631091->SetSavedPoint(105,0.7063121);
   f_631091->SetSavedPoint(106,0.7030538);
   f_631091->SetSavedPoint(107,0.6998069);
   f_631091->SetSavedPoint(108,0.6965715);
   f_631091->SetSavedPoint(109,0.6933474);
   f_631091->SetSavedPoint(110,0.6901347);
   f_631091->SetSavedPoint(111,0.6869332);
   f_631091->SetSavedPoint(112,0.6837428);
   f_631091->SetSavedPoint(113,0.6805635);
   f_631091->SetSavedPoint(114,0.6773952);
   f_631091->SetSavedPoint(115,0.6742378);
   f_631091->SetSavedPoint(116,0.6710913);
   f_631091->SetSavedPoint(117,0.6679556);
   f_631091->SetSavedPoint(118,0.6648307);
   f_631091->SetSavedPoint(119,0.6617164);
   f_631091->SetSavedPoint(120,0.6586127);
   f_631091->SetSavedPoint(121,0.6555195);
   f_631091->SetSavedPoint(122,0.6524368);
   f_631091->SetSavedPoint(123,0.6493645);
   f_631091->SetSavedPoint(124,0.6463025);
   f_631091->SetSavedPoint(125,0.6432508);
   f_631091->SetSavedPoint(126,0.6402094);
   f_631091->SetSavedPoint(127,0.637178);
   f_631091->SetSavedPoint(128,0.6341568);
   f_631091->SetSavedPoint(129,0.6311455);
   f_631091->SetSavedPoint(130,0.6281443);
   f_631091->SetSavedPoint(131,0.6251529);
   f_631091->SetSavedPoint(132,0.6221714);
   f_631091->SetSavedPoint(133,0.6191996);
   f_631091->SetSavedPoint(134,0.6162376);
   f_631091->SetSavedPoint(135,0.6132852);
   f_631091->SetSavedPoint(136,0.6103425);
   f_631091->SetSavedPoint(137,0.6074093);
   f_631091->SetSavedPoint(138,0.6044855);
   f_631091->SetSavedPoint(139,0.6015713);
   f_631091->SetSavedPoint(140,0.5986664);
   f_631091->SetSavedPoint(141,0.5957708);
   f_631091->SetSavedPoint(142,0.5928845);
   f_631091->SetSavedPoint(143,0.5900074);
   f_631091->SetSavedPoint(144,0.5871395);
   f_631091->SetSavedPoint(145,0.5842807);
   f_631091->SetSavedPoint(146,0.581431);
   f_631091->SetSavedPoint(147,0.5785902);
   f_631091->SetSavedPoint(148,0.5757585);
   f_631091->SetSavedPoint(149,0.5729356);
   f_631091->SetSavedPoint(150,0.5701216);
   f_631091->SetSavedPoint(151,0.5673164);
   f_631091->SetSavedPoint(152,0.5645199);
   f_631091->SetSavedPoint(153,0.5617322);
   f_631091->SetSavedPoint(154,0.5589531);
   f_631091->SetSavedPoint(155,0.5561826);
   f_631091->SetSavedPoint(156,0.5534207);
   f_631091->SetSavedPoint(157,0.5506673);
   f_631091->SetSavedPoint(158,0.5479224);
   f_631091->SetSavedPoint(159,0.5451859);
   f_631091->SetSavedPoint(160,0.5424578);
   f_631091->SetSavedPoint(161,0.539738);
   f_631091->SetSavedPoint(162,0.5370266);
   f_631091->SetSavedPoint(163,0.5343234);
   f_631091->SetSavedPoint(164,0.5316283);
   f_631091->SetSavedPoint(165,0.5289415);
   f_631091->SetSavedPoint(166,0.5262628);
   f_631091->SetSavedPoint(167,0.5235921);
   f_631091->SetSavedPoint(168,0.5209295);
   f_631091->SetSavedPoint(169,0.5182749);
   f_631091->SetSavedPoint(170,0.5156283);
   f_631091->SetSavedPoint(171,0.5129895);
   f_631091->SetSavedPoint(172,0.5103587);
   f_631091->SetSavedPoint(173,0.5077357);
   f_631091->SetSavedPoint(174,0.5051205);
   f_631091->SetSavedPoint(175,0.502513);
   f_631091->SetSavedPoint(176,0.4999133);
   f_631091->SetSavedPoint(177,0.4973213);
   f_631091->SetSavedPoint(178,0.4947369);
   f_631091->SetSavedPoint(179,0.4921602);
   f_631091->SetSavedPoint(180,0.489591);
   f_631091->SetSavedPoint(181,0.4870294);
   f_631091->SetSavedPoint(182,0.4844753);
   f_631091->SetSavedPoint(183,0.4819287);
   f_631091->SetSavedPoint(184,0.4793895);
   f_631091->SetSavedPoint(185,0.4768577);
   f_631091->SetSavedPoint(186,0.4743333);
   f_631091->SetSavedPoint(187,0.4718163);
   f_631091->SetSavedPoint(188,0.4693066);
   f_631091->SetSavedPoint(189,0.4668041);
   f_631091->SetSavedPoint(190,0.4643089);
   f_631091->SetSavedPoint(191,0.461821);
   f_631091->SetSavedPoint(192,0.4593402);
   f_631091->SetSavedPoint(193,0.4568666);
   f_631091->SetSavedPoint(194,0.4544001);
   f_631091->SetSavedPoint(195,0.4519407);
   f_631091->SetSavedPoint(196,0.4494884);
   f_631091->SetSavedPoint(197,0.4470432);
   f_631091->SetSavedPoint(198,0.444605);
   f_631091->SetSavedPoint(199,0.4421737);
   f_631091->SetSavedPoint(200,0.4397494);
   f_631091->SetSavedPoint(201,0.4373321);
   f_631091->SetSavedPoint(202,0.4349217);
   f_631091->SetSavedPoint(203,0.4325181);
   f_631091->SetSavedPoint(204,0.4301215);
   f_631091->SetSavedPoint(205,0.4277316);
   f_631091->SetSavedPoint(206,0.4253486);
   f_631091->SetSavedPoint(207,0.4229724);
   f_631091->SetSavedPoint(208,0.4206029);
   f_631091->SetSavedPoint(209,0.4182402);
   f_631091->SetSavedPoint(210,0.4158841);
   f_631091->SetSavedPoint(211,0.4135348);
   f_631091->SetSavedPoint(212,0.4111922);
   f_631091->SetSavedPoint(213,0.4088562);
   f_631091->SetSavedPoint(214,0.4065269);
   f_631091->SetSavedPoint(215,0.4042041);
   f_631091->SetSavedPoint(216,0.401888);
   f_631091->SetSavedPoint(217,0.3995784);
   f_631091->SetSavedPoint(218,0.3972753);
   f_631091->SetSavedPoint(219,0.3949788);
   f_631091->SetSavedPoint(220,0.3926888);
   f_631091->SetSavedPoint(221,0.3904053);
   f_631091->SetSavedPoint(222,0.3881283);
   f_631091->SetSavedPoint(223,0.3858577);
   f_631091->SetSavedPoint(224,0.3835936);
   f_631091->SetSavedPoint(225,0.3813359);
   f_631091->SetSavedPoint(226,0.3790846);
   f_631091->SetSavedPoint(227,0.3768397);
   f_631091->SetSavedPoint(228,0.3746011);
   f_631091->SetSavedPoint(229,0.3723689);
   f_631091->SetSavedPoint(230,0.3701431);
   f_631091->SetSavedPoint(231,0.3679236);
   f_631091->SetSavedPoint(232,0.3657104);
   f_631091->SetSavedPoint(233,0.3635034);
   f_631091->SetSavedPoint(234,0.3613028);
   f_631091->SetSavedPoint(235,0.3591084);
   f_631091->SetSavedPoint(236,0.3569203);
   f_631091->SetSavedPoint(237,0.3547384);
   f_631091->SetSavedPoint(238,0.3525628);
   f_631091->SetSavedPoint(239,0.3503934);
   f_631091->SetSavedPoint(240,0.3482301);
   f_631091->SetSavedPoint(241,0.3460731);
   f_631091->SetSavedPoint(242,0.3439223);
   f_631091->SetSavedPoint(243,0.3417776);
   f_631091->SetSavedPoint(244,0.339639);
   f_631091->SetSavedPoint(245,0.3375067);
   f_631091->SetSavedPoint(246,0.3353804);
   f_631091->SetSavedPoint(247,0.3332603);
   f_631091->SetSavedPoint(248,0.3311463);
   f_631091->SetSavedPoint(249,0.3290384);
   f_631091->SetSavedPoint(250,0.3269366);
   f_631091->SetSavedPoint(251,0.3248409);
   f_631091->SetSavedPoint(252,0.3227513);
   f_631091->SetSavedPoint(253,0.3206677);
   f_631091->SetSavedPoint(254,0.3185903);
   f_631091->SetSavedPoint(255,0.3165188);
   f_631091->SetSavedPoint(256,0.3144535);
   f_631091->SetSavedPoint(257,0.3123941);
   f_631091->SetSavedPoint(258,0.3103408);
   f_631091->SetSavedPoint(259,0.3082936);
   f_631091->SetSavedPoint(260,0.3062523);
   f_631091->SetSavedPoint(261,0.3042171);
   f_631091->SetSavedPoint(262,0.3021879);
   f_631091->SetSavedPoint(263,0.3001647);
   f_631091->SetSavedPoint(264,0.2981475);
   f_631091->SetSavedPoint(265,0.2961363);
   f_631091->SetSavedPoint(266,0.294131);
   f_631091->SetSavedPoint(267,0.2921318);
   f_631091->SetSavedPoint(268,0.2901386);
   f_631091->SetSavedPoint(269,0.2881513);
   f_631091->SetSavedPoint(270,0.28617);
   f_631091->SetSavedPoint(271,0.2841947);
   f_631091->SetSavedPoint(272,0.2822253);
   f_631091->SetSavedPoint(273,0.280262);
   f_631091->SetSavedPoint(274,0.2783046);
   f_631091->SetSavedPoint(275,0.2763531);
   f_631091->SetSavedPoint(276,0.2744076);
   f_631091->SetSavedPoint(277,0.2724681);
   f_631091->SetSavedPoint(278,0.2705345);
   f_631091->SetSavedPoint(279,0.2686069);
   f_631091->SetSavedPoint(280,0.2666852);
   f_631091->SetSavedPoint(281,0.2647695);
   f_631091->SetSavedPoint(282,0.2628597);
   f_631091->SetSavedPoint(283,0.2609559);
   f_631091->SetSavedPoint(284,0.259058);
   f_631091->SetSavedPoint(285,0.2571661);
   f_631091->SetSavedPoint(286,0.2552802);
   f_631091->SetSavedPoint(287,0.2534002);
   f_631091->SetSavedPoint(288,0.2515261);
   f_631091->SetSavedPoint(289,0.249658);
   f_631091->SetSavedPoint(290,0.2477959);
   f_631091->SetSavedPoint(291,0.2459397);
   f_631091->SetSavedPoint(292,0.2440895);
   f_631091->SetSavedPoint(293,0.2422452);
   f_631091->SetSavedPoint(294,0.2404069);
   f_631091->SetSavedPoint(295,0.2385746);
   f_631091->SetSavedPoint(296,0.2367482);
   f_631091->SetSavedPoint(297,0.2349278);
   f_631091->SetSavedPoint(298,0.2331133);
   f_631091->SetSavedPoint(299,0.2313049);
   f_631091->SetSavedPoint(300,0.2295024);
   f_631091->SetSavedPoint(301,0.2277059);
   f_631091->SetSavedPoint(302,0.2259153);
   f_631091->SetSavedPoint(303,0.2241308);
   f_631091->SetSavedPoint(304,0.2223523);
   f_631091->SetSavedPoint(305,0.2205797);
   f_631091->SetSavedPoint(306,0.2188132);
   f_631091->SetSavedPoint(307,0.2170526);
   f_631091->SetSavedPoint(308,0.2152981);
   f_631091->SetSavedPoint(309,0.2135495);
   f_631091->SetSavedPoint(310,0.211807);
   f_631091->SetSavedPoint(311,0.2100705);
   f_631091->SetSavedPoint(312,0.2083401);
   f_631091->SetSavedPoint(313,0.2066157);
   f_631091->SetSavedPoint(314,0.2048973);
   f_631091->SetSavedPoint(315,0.2031849);
   f_631091->SetSavedPoint(316,0.2014786);
   f_631091->SetSavedPoint(317,0.1997784);
   f_631091->SetSavedPoint(318,0.1980842);
   f_631091->SetSavedPoint(319,0.1963961);
   f_631091->SetSavedPoint(320,0.1947141);
   f_631091->SetSavedPoint(321,0.1930381);
   f_631091->SetSavedPoint(322,0.1913683);
   f_631091->SetSavedPoint(323,0.1897045);
   f_631091->SetSavedPoint(324,0.1880468);
   f_631091->SetSavedPoint(325,0.1863952);
   f_631091->SetSavedPoint(326,0.1847498);
   f_631091->SetSavedPoint(327,0.1831105);
   f_631091->SetSavedPoint(328,0.1814773);
   f_631091->SetSavedPoint(329,0.1798502);
   f_631091->SetSavedPoint(330,0.1782293);
   f_631091->SetSavedPoint(331,0.1766146);
   f_631091->SetSavedPoint(332,0.175006);
   f_631091->SetSavedPoint(333,0.1734035);
   f_631091->SetSavedPoint(334,0.1718073);
   f_631091->SetSavedPoint(335,0.1702172);
   f_631091->SetSavedPoint(336,0.1686334);
   f_631091->SetSavedPoint(337,0.1670557);
   f_631091->SetSavedPoint(338,0.1654842);
   f_631091->SetSavedPoint(339,0.163919);
   f_631091->SetSavedPoint(340,0.16236);
   f_631091->SetSavedPoint(341,0.1608072);
   f_631091->SetSavedPoint(342,0.1592607);
   f_631091->SetSavedPoint(343,0.1577204);
   f_631091->SetSavedPoint(344,0.1561864);
   f_631091->SetSavedPoint(345,0.1546587);
   f_631091->SetSavedPoint(346,0.1531373);
   f_631091->SetSavedPoint(347,0.1516221);
   f_631091->SetSavedPoint(348,0.1501132);
   f_631091->SetSavedPoint(349,0.1486107);
   f_631091->SetSavedPoint(350,0.1471145);
   f_631091->SetSavedPoint(351,0.1456246);
   f_631091->SetSavedPoint(352,0.1441411);
   f_631091->SetSavedPoint(353,0.1426639);
   f_631091->SetSavedPoint(354,0.141193);
   f_631091->SetSavedPoint(355,0.1397286);
   f_631091->SetSavedPoint(356,0.1382705);
   f_631091->SetSavedPoint(357,0.1368188);
   f_631091->SetSavedPoint(358,0.1353735);
   f_631091->SetSavedPoint(359,0.1339346);
   f_631091->SetSavedPoint(360,0.1325022);
   f_631091->SetSavedPoint(361,0.1310761);
   f_631091->SetSavedPoint(362,0.1296566);
   f_631091->SetSavedPoint(363,0.1282434);
   f_631091->SetSavedPoint(364,0.1268368);
   f_631091->SetSavedPoint(365,0.1254366);
   f_631091->SetSavedPoint(366,0.1240429);
   f_631091->SetSavedPoint(367,0.1226557);
   f_631091->SetSavedPoint(368,0.1212749);
   f_631091->SetSavedPoint(369,0.1199008);
   f_631091->SetSavedPoint(370,0.1185331);
   f_631091->SetSavedPoint(371,0.117172);
   f_631091->SetSavedPoint(372,0.1158174);
   f_631091->SetSavedPoint(373,0.1144694);
   f_631091->SetSavedPoint(374,0.1131279);
   f_631091->SetSavedPoint(375,0.1117931);
   f_631091->SetSavedPoint(376,0.1104648);
   f_631091->SetSavedPoint(377,0.1091431);
   f_631091->SetSavedPoint(378,0.1078281);
   f_631091->SetSavedPoint(379,0.1065197);
   f_631091->SetSavedPoint(380,0.1052179);
   f_631091->SetSavedPoint(381,0.1039227);
   f_631091->SetSavedPoint(382,0.1026342);
   f_631091->SetSavedPoint(383,0.1013524);
   f_631091->SetSavedPoint(384,0.1000773);
   f_631091->SetSavedPoint(385,0.09880882);
   f_631091->SetSavedPoint(386,0.09754707);
   f_631091->SetSavedPoint(387,0.09629204);
   f_631091->SetSavedPoint(388,0.09504373);
   f_631091->SetSavedPoint(389,0.09380215);
   f_631091->SetSavedPoint(390,0.09256732);
   f_631091->SetSavedPoint(391,0.09133924);
   f_631091->SetSavedPoint(392,0.09011794);
   f_631091->SetSavedPoint(393,0.08890341);
   f_631091->SetSavedPoint(394,0.08769567);
   f_631091->SetSavedPoint(395,0.08649473);
   f_631091->SetSavedPoint(396,0.0853006);
   f_631091->SetSavedPoint(397,0.08411329);
   f_631091->SetSavedPoint(398,0.08293281);
   f_631091->SetSavedPoint(399,0.08175918);
   f_631091->SetSavedPoint(400,0.08059239);
   f_631091->SetSavedPoint(401,0.07943248);
   f_631091->SetSavedPoint(402,0.07827944);
   f_631091->SetSavedPoint(403,0.07713328);
   f_631091->SetSavedPoint(404,0.07599402);
   f_631091->SetSavedPoint(405,0.07486166);
   f_631091->SetSavedPoint(406,0.07373622);
   f_631091->SetSavedPoint(407,0.07261771);
   f_631091->SetSavedPoint(408,0.07150614);
   f_631091->SetSavedPoint(409,0.07040151);
   f_631091->SetSavedPoint(410,0.06930384);
   f_631091->SetSavedPoint(411,0.06821314);
   f_631091->SetSavedPoint(412,0.06712942);
   f_631091->SetSavedPoint(413,0.06605268);
   f_631091->SetSavedPoint(414,0.06498295);
   f_631091->SetSavedPoint(415,0.06392022);
   f_631091->SetSavedPoint(416,0.06286451);
   f_631091->SetSavedPoint(417,0.06181582);
   f_631091->SetSavedPoint(418,0.06077418);
   f_631091->SetSavedPoint(419,0.05973958);
   f_631091->SetSavedPoint(420,0.05871203);
   f_631091->SetSavedPoint(421,0.05769155);
   f_631091->SetSavedPoint(422,0.05667815);
   f_631091->SetSavedPoint(423,0.05567183);
   f_631091->SetSavedPoint(424,0.05467261);
   f_631091->SetSavedPoint(425,0.05368049);
   f_631091->SetSavedPoint(426,0.05269547);
   f_631091->SetSavedPoint(427,0.05171758);
   f_631091->SetSavedPoint(428,0.05074682);
   f_631091->SetSavedPoint(429,0.0497832);
   f_631091->SetSavedPoint(430,0.04882672);
   f_631091->SetSavedPoint(431,0.0478774);
   f_631091->SetSavedPoint(432,0.04693524);
   f_631091->SetSavedPoint(433,0.04600026);
   f_631091->SetSavedPoint(434,0.04507245);
   f_631091->SetSavedPoint(435,0.04415183);
   f_631091->SetSavedPoint(436,0.04323841);
   f_631091->SetSavedPoint(437,0.04233219);
   f_631091->SetSavedPoint(438,0.04143319);
   f_631091->SetSavedPoint(439,0.0405414);
   f_631091->SetSavedPoint(440,0.03965684);
   f_631091->SetSavedPoint(441,0.03877951);
   f_631091->SetSavedPoint(442,0.03790942);
   f_631091->SetSavedPoint(443,0.03704659);
   f_631091->SetSavedPoint(444,0.036191);
   f_631091->SetSavedPoint(445,0.03534268);
   f_631091->SetSavedPoint(446,0.03450163);
   f_631091->SetSavedPoint(447,0.03366786);
   f_631091->SetSavedPoint(448,0.03284136);
   f_631091->SetSavedPoint(449,0.03202216);
   f_631091->SetSavedPoint(450,0.03121024);
   f_631091->SetSavedPoint(451,0.03040563);
   f_631091->SetSavedPoint(452,0.02960833);
   f_631091->SetSavedPoint(453,0.02881833);
   f_631091->SetSavedPoint(454,0.02803565);
   f_631091->SetSavedPoint(455,0.0272603);
   f_631091->SetSavedPoint(456,0.02649227);
   f_631091->SetSavedPoint(457,0.02573157);
   f_631091->SetSavedPoint(458,0.02497822);
   f_631091->SetSavedPoint(459,0.0242322);
   f_631091->SetSavedPoint(460,0.02349353);
   f_631091->SetSavedPoint(461,0.02276221);
   f_631091->SetSavedPoint(462,0.02203825);
   f_631091->SetSavedPoint(463,0.02132165);
   f_631091->SetSavedPoint(464,0.02061241);
   f_631091->SetSavedPoint(465,0.01991054);
   f_631091->SetSavedPoint(466,0.01921603);
   f_631091->SetSavedPoint(467,0.0185289);
   f_631091->SetSavedPoint(468,0.01784915);
   f_631091->SetSavedPoint(469,0.01717678);
   f_631091->SetSavedPoint(470,0.01651179);
   f_631091->SetSavedPoint(471,0.01585418);
   f_631091->SetSavedPoint(472,0.01520396);
   f_631091->SetSavedPoint(473,0.01456114);
   f_631091->SetSavedPoint(474,0.0139257);
   f_631091->SetSavedPoint(475,0.01329765);
   f_631091->SetSavedPoint(476,0.012677);
   f_631091->SetSavedPoint(477,0.01206375);
   f_631091->SetSavedPoint(478,0.01145789);
   f_631091->SetSavedPoint(479,0.01085943);
   f_631091->SetSavedPoint(480,0.01026837);
   f_631091->SetSavedPoint(481,0.009684711);
   f_631091->SetSavedPoint(482,0.00910845);
   f_631091->SetSavedPoint(483,0.008539588);
   f_631091->SetSavedPoint(484,0.007978125);
   f_631091->SetSavedPoint(485,0.007424061);
   f_631091->SetSavedPoint(486,0.006877395);
   f_631091->SetSavedPoint(487,0.006338127);
   f_631091->SetSavedPoint(488,0.005806256);
   f_631091->SetSavedPoint(489,0.005281779);
   f_631091->SetSavedPoint(490,0.004764696);
   f_631091->SetSavedPoint(491,0.004255005);
   f_631091->SetSavedPoint(492,0.003752704);
   f_631091->SetSavedPoint(493,0.00325779);
   f_631091->SetSavedPoint(494,0.002770261);
   f_631091->SetSavedPoint(495,0.002290114);
   f_631091->SetSavedPoint(496,0.001817347);
   f_631091->SetSavedPoint(497,0.001351955);
   f_631091->SetSavedPoint(498,0.000893936);
   f_631091->SetSavedPoint(499,0.0004432856);
   f_631091->SetSavedPoint(500,0);
   f_631091->SetSavedPoint(501,0);
   f_631091->SetSavedPoint(502,2.5);
   f_631091->SetFillColor(19);
   f_631091->SetFillStyle(0);
   f_631091->SetMarkerStyle(20);
   f_631091->SetMarkerSize(1.2);
   f_631091->SetLineColor(92);
   f_631091->SetLineWidth(3);
   f_631091->GetXaxis()->SetNdivisions(505);
   f_631091->GetXaxis()->SetLabelFont(132);
   f_631091->GetXaxis()->SetLabelOffset(0.015);
   f_631091->GetXaxis()->SetLabelSize(0.05);
   f_631091->GetXaxis()->SetTitleSize(0.06);
   f_631091->GetXaxis()->SetTitleFont(132);
   f_631091->GetYaxis()->SetLabelFont(132);
   f_631091->GetYaxis()->SetLabelSize(0.05);
   f_631091->GetYaxis()->SetTitleSize(0.06);
   f_631091->GetYaxis()->SetTitleFont(42);
   f_631091->SetParameter(0,0);
   f_631091->SetParError(0,0);
   f_631091->SetParLimits(0,0,0);
   f_631091->SetParameter(1,0);
   f_631091->SetParError(1,0);
   f_631091->SetParLimits(1,0,0);
   f_631091->SetParameter(2,0);
   f_631091->SetParError(2,0);
   f_631091->SetParLimits(2,0,0);
   f_631091->SetParameter(3,0);
   f_631091->SetParError(3,0);
   f_631091->SetParLimits(3,0,0);
   f_631091->SetParameter(4,0);
   f_631091->SetParError(4,0);
   f_631091->SetParLimits(4,0,0);
   f_631091->SetParameter(5,0);
   f_631091->SetParError(5,0);
   f_631091->SetParLimits(5,0,0);
   f_631091->Draw("same");
   
   TF1 *f_635092 = new TF1("*f_6350",0,2.5,6);
    //The original function : f_6350 had originally been created by:
    //TF1 *f_6350 = new TF1("f_6350",f_6350,0,2.5,6);
   f_635092->SetRange(0,2.5);
   f_635092->SetName("f_6350");
   f_635092->SetTitle("f_6350");
   f_635092->SetNpx(500);
   f_635092->SetSavedPoint(0,0.9834878);
   f_635092->SetSavedPoint(1,0.9809285);
   f_635092->SetSavedPoint(2,0.9783676);
   f_635092->SetSavedPoint(3,0.975805);
   f_635092->SetSavedPoint(4,0.9732407);
   f_635092->SetSavedPoint(5,0.9706748);
   f_635092->SetSavedPoint(6,0.9681072);
   f_635092->SetSavedPoint(7,0.9655379);
   f_635092->SetSavedPoint(8,0.962967);
   f_635092->SetSavedPoint(9,0.9603944);
   f_635092->SetSavedPoint(10,0.9578202);
   f_635092->SetSavedPoint(11,0.9552443);
   f_635092->SetSavedPoint(12,0.9526668);
   f_635092->SetSavedPoint(13,0.9500876);
   f_635092->SetSavedPoint(14,0.9475068);
   f_635092->SetSavedPoint(15,0.9449244);
   f_635092->SetSavedPoint(16,0.9423403);
   f_635092->SetSavedPoint(17,0.9397546);
   f_635092->SetSavedPoint(18,0.9371673);
   f_635092->SetSavedPoint(19,0.9345783);
   f_635092->SetSavedPoint(20,0.9319878);
   f_635092->SetSavedPoint(21,0.9293957);
   f_635092->SetSavedPoint(22,0.926802);
   f_635092->SetSavedPoint(23,0.9242067);
   f_635092->SetSavedPoint(24,0.9216098);
   f_635092->SetSavedPoint(25,0.9190114);
   f_635092->SetSavedPoint(26,0.9164114);
   f_635092->SetSavedPoint(27,0.9138099);
   f_635092->SetSavedPoint(28,0.9112068);
   f_635092->SetSavedPoint(29,0.9086022);
   f_635092->SetSavedPoint(30,0.9059962);
   f_635092->SetSavedPoint(31,0.9033886);
   f_635092->SetSavedPoint(32,0.9007795);
   f_635092->SetSavedPoint(33,0.898169);
   f_635092->SetSavedPoint(34,0.895557);
   f_635092->SetSavedPoint(35,0.8929436);
   f_635092->SetSavedPoint(36,0.8903287);
   f_635092->SetSavedPoint(37,0.8877124);
   f_635092->SetSavedPoint(38,0.8850947);
   f_635092->SetSavedPoint(39,0.8824757);
   f_635092->SetSavedPoint(40,0.8798552);
   f_635092->SetSavedPoint(41,0.8772335);
   f_635092->SetSavedPoint(42,0.8746103);
   f_635092->SetSavedPoint(43,0.8719859);
   f_635092->SetSavedPoint(44,0.8693601);
   f_635092->SetSavedPoint(45,0.8667331);
   f_635092->SetSavedPoint(46,0.8641048);
   f_635092->SetSavedPoint(47,0.8614752);
   f_635092->SetSavedPoint(48,0.8588444);
   f_635092->SetSavedPoint(49,0.8562124);
   f_635092->SetSavedPoint(50,0.8535792);
   f_635092->SetSavedPoint(51,0.8509449);
   f_635092->SetSavedPoint(52,0.8483094);
   f_635092->SetSavedPoint(53,0.8456727);
   f_635092->SetSavedPoint(54,0.843035);
   f_635092->SetSavedPoint(55,0.8403961);
   f_635092->SetSavedPoint(56,0.8377562);
   f_635092->SetSavedPoint(57,0.8351152);
   f_635092->SetSavedPoint(58,0.8324733);
   f_635092->SetSavedPoint(59,0.8298303);
   f_635092->SetSavedPoint(60,0.8271863);
   f_635092->SetSavedPoint(61,0.8245414);
   f_635092->SetSavedPoint(62,0.8218955);
   f_635092->SetSavedPoint(63,0.8192488);
   f_635092->SetSavedPoint(64,0.8166011);
   f_635092->SetSavedPoint(65,0.8139526);
   f_635092->SetSavedPoint(66,0.8113033);
   f_635092->SetSavedPoint(67,0.8086532);
   f_635092->SetSavedPoint(68,0.8060023);
   f_635092->SetSavedPoint(69,0.8033506);
   f_635092->SetSavedPoint(70,0.8006982);
   f_635092->SetSavedPoint(71,0.7980451);
   f_635092->SetSavedPoint(72,0.7953913);
   f_635092->SetSavedPoint(73,0.7927368);
   f_635092->SetSavedPoint(74,0.7900818);
   f_635092->SetSavedPoint(75,0.7874261);
   f_635092->SetSavedPoint(76,0.7847699);
   f_635092->SetSavedPoint(77,0.7821131);
   f_635092->SetSavedPoint(78,0.7794558);
   f_635092->SetSavedPoint(79,0.7767981);
   f_635092->SetSavedPoint(80,0.7741399);
   f_635092->SetSavedPoint(81,0.7714812);
   f_635092->SetSavedPoint(82,0.7688222);
   f_635092->SetSavedPoint(83,0.7661628);
   f_635092->SetSavedPoint(84,0.7635031);
   f_635092->SetSavedPoint(85,0.760843);
   f_635092->SetSavedPoint(86,0.7581827);
   f_635092->SetSavedPoint(87,0.7555222);
   f_635092->SetSavedPoint(88,0.7528614);
   f_635092->SetSavedPoint(89,0.7502005);
   f_635092->SetSavedPoint(90,0.7475394);
   f_635092->SetSavedPoint(91,0.7448782);
   f_635092->SetSavedPoint(92,0.7422169);
   f_635092->SetSavedPoint(93,0.7395556);
   f_635092->SetSavedPoint(94,0.7368943);
   f_635092->SetSavedPoint(95,0.7342329);
   f_635092->SetSavedPoint(96,0.7315716);
   f_635092->SetSavedPoint(97,0.7289104);
   f_635092->SetSavedPoint(98,0.7262493);
   f_635092->SetSavedPoint(99,0.7235884);
   f_635092->SetSavedPoint(100,0.7209276);
   f_635092->SetSavedPoint(101,0.7182671);
   f_635092->SetSavedPoint(102,0.7156067);
   f_635092->SetSavedPoint(103,0.7129467);
   f_635092->SetSavedPoint(104,0.710287);
   f_635092->SetSavedPoint(105,0.7076277);
   f_635092->SetSavedPoint(106,0.7049687);
   f_635092->SetSavedPoint(107,0.7023102);
   f_635092->SetSavedPoint(108,0.6996521);
   f_635092->SetSavedPoint(109,0.6969946);
   f_635092->SetSavedPoint(110,0.6943375);
   f_635092->SetSavedPoint(111,0.691681);
   f_635092->SetSavedPoint(112,0.6890252);
   f_635092->SetSavedPoint(113,0.6863699);
   f_635092->SetSavedPoint(114,0.6837154);
   f_635092->SetSavedPoint(115,0.6810615);
   f_635092->SetSavedPoint(116,0.6784084);
   f_635092->SetSavedPoint(117,0.6757561);
   f_635092->SetSavedPoint(118,0.6731047);
   f_635092->SetSavedPoint(119,0.6704541);
   f_635092->SetSavedPoint(120,0.6678043);
   f_635092->SetSavedPoint(121,0.6651556);
   f_635092->SetSavedPoint(122,0.6625078);
   f_635092->SetSavedPoint(123,0.659861);
   f_635092->SetSavedPoint(124,0.6572153);
   f_635092->SetSavedPoint(125,0.6545706);
   f_635092->SetSavedPoint(126,0.6519271);
   f_635092->SetSavedPoint(127,0.6492847);
   f_635092->SetSavedPoint(128,0.6466436);
   f_635092->SetSavedPoint(129,0.6440037);
   f_635092->SetSavedPoint(130,0.6413651);
   f_635092->SetSavedPoint(131,0.6387278);
   f_635092->SetSavedPoint(132,0.6360919);
   f_635092->SetSavedPoint(133,0.6334573);
   f_635092->SetSavedPoint(134,0.6308242);
   f_635092->SetSavedPoint(135,0.6281926);
   f_635092->SetSavedPoint(136,0.6255625);
   f_635092->SetSavedPoint(137,0.622934);
   f_635092->SetSavedPoint(138,0.6203071);
   f_635092->SetSavedPoint(139,0.6176818);
   f_635092->SetSavedPoint(140,0.6150582);
   f_635092->SetSavedPoint(141,0.6124363);
   f_635092->SetSavedPoint(142,0.6098161);
   f_635092->SetSavedPoint(143,0.6071978);
   f_635092->SetSavedPoint(144,0.6045813);
   f_635092->SetSavedPoint(145,0.6019667);
   f_635092->SetSavedPoint(146,0.599354);
   f_635092->SetSavedPoint(147,0.5967433);
   f_635092->SetSavedPoint(148,0.5941345);
   f_635092->SetSavedPoint(149,0.5915278);
   f_635092->SetSavedPoint(150,0.5889232);
   f_635092->SetSavedPoint(151,0.5863207);
   f_635092->SetSavedPoint(152,0.5837204);
   f_635092->SetSavedPoint(153,0.5811223);
   f_635092->SetSavedPoint(154,0.5785264);
   f_635092->SetSavedPoint(155,0.5759329);
   f_635092->SetSavedPoint(156,0.5733416);
   f_635092->SetSavedPoint(157,0.5707527);
   f_635092->SetSavedPoint(158,0.5681662);
   f_635092->SetSavedPoint(159,0.5655822);
   f_635092->SetSavedPoint(160,0.5630007);
   f_635092->SetSavedPoint(161,0.5604217);
   f_635092->SetSavedPoint(162,0.5578453);
   f_635092->SetSavedPoint(163,0.5552715);
   f_635092->SetSavedPoint(164,0.5527003);
   f_635092->SetSavedPoint(165,0.5501319);
   f_635092->SetSavedPoint(166,0.5475662);
   f_635092->SetSavedPoint(167,0.5450033);
   f_635092->SetSavedPoint(168,0.5424432);
   f_635092->SetSavedPoint(169,0.5398859);
   f_635092->SetSavedPoint(170,0.5373316);
   f_635092->SetSavedPoint(171,0.5347802);
   f_635092->SetSavedPoint(172,0.5322318);
   f_635092->SetSavedPoint(173,0.5296865);
   f_635092->SetSavedPoint(174,0.5271442);
   f_635092->SetSavedPoint(175,0.524605);
   f_635092->SetSavedPoint(176,0.522069);
   f_635092->SetSavedPoint(177,0.5195361);
   f_635092->SetSavedPoint(178,0.5170065);
   f_635092->SetSavedPoint(179,0.5144802);
   f_635092->SetSavedPoint(180,0.5119572);
   f_635092->SetSavedPoint(181,0.5094376);
   f_635092->SetSavedPoint(182,0.5069213);
   f_635092->SetSavedPoint(183,0.5044085);
   f_635092->SetSavedPoint(184,0.5018992);
   f_635092->SetSavedPoint(185,0.4993934);
   f_635092->SetSavedPoint(186,0.4968912);
   f_635092->SetSavedPoint(187,0.4943926);
   f_635092->SetSavedPoint(188,0.4918976);
   f_635092->SetSavedPoint(189,0.4894063);
   f_635092->SetSavedPoint(190,0.4869187);
   f_635092->SetSavedPoint(191,0.4844349);
   f_635092->SetSavedPoint(192,0.4819549);
   f_635092->SetSavedPoint(193,0.4794788);
   f_635092->SetSavedPoint(194,0.4770065);
   f_635092->SetSavedPoint(195,0.4745382);
   f_635092->SetSavedPoint(196,0.4720739);
   f_635092->SetSavedPoint(197,0.4696135);
   f_635092->SetSavedPoint(198,0.4671572);
   f_635092->SetSavedPoint(199,0.464705);
   f_635092->SetSavedPoint(200,0.4622569);
   f_635092->SetSavedPoint(201,0.459813);
   f_635092->SetSavedPoint(202,0.4573734);
   f_635092->SetSavedPoint(203,0.4549379);
   f_635092->SetSavedPoint(204,0.4525068);
   f_635092->SetSavedPoint(205,0.4500799);
   f_635092->SetSavedPoint(206,0.4476575);
   f_635092->SetSavedPoint(207,0.4452394);
   f_635092->SetSavedPoint(208,0.4428258);
   f_635092->SetSavedPoint(209,0.4404167);
   f_635092->SetSavedPoint(210,0.4380121);
   f_635092->SetSavedPoint(211,0.435612);
   f_635092->SetSavedPoint(212,0.4332166);
   f_635092->SetSavedPoint(213,0.4308258);
   f_635092->SetSavedPoint(214,0.4284397);
   f_635092->SetSavedPoint(215,0.4260583);
   f_635092->SetSavedPoint(216,0.4236816);
   f_635092->SetSavedPoint(217,0.4213098);
   f_635092->SetSavedPoint(218,0.4189427);
   f_635092->SetSavedPoint(219,0.4165806);
   f_635092->SetSavedPoint(220,0.4142233);
   f_635092->SetSavedPoint(221,0.411871);
   f_635092->SetSavedPoint(222,0.4095236);
   f_635092->SetSavedPoint(223,0.4071813);
   f_635092->SetSavedPoint(224,0.404844);
   f_635092->SetSavedPoint(225,0.4025118);
   f_635092->SetSavedPoint(226,0.4001848);
   f_635092->SetSavedPoint(227,0.3978629);
   f_635092->SetSavedPoint(228,0.3955462);
   f_635092->SetSavedPoint(229,0.3932347);
   f_635092->SetSavedPoint(230,0.3909285);
   f_635092->SetSavedPoint(231,0.3886276);
   f_635092->SetSavedPoint(232,0.386332);
   f_635092->SetSavedPoint(233,0.3840418);
   f_635092->SetSavedPoint(234,0.3817571);
   f_635092->SetSavedPoint(235,0.3794777);
   f_635092->SetSavedPoint(236,0.3772039);
   f_635092->SetSavedPoint(237,0.3749355);
   f_635092->SetSavedPoint(238,0.3726728);
   f_635092->SetSavedPoint(239,0.3704155);
   f_635092->SetSavedPoint(240,0.368164);
   f_635092->SetSavedPoint(241,0.365918);
   f_635092->SetSavedPoint(242,0.3636777);
   f_635092->SetSavedPoint(243,0.3614432);
   f_635092->SetSavedPoint(244,0.3592144);
   f_635092->SetSavedPoint(245,0.3569914);
   f_635092->SetSavedPoint(246,0.3547742);
   f_635092->SetSavedPoint(247,0.3525628);
   f_635092->SetSavedPoint(248,0.3503573);
   f_635092->SetSavedPoint(249,0.3481578);
   f_635092->SetSavedPoint(250,0.3459641);
   f_635092->SetSavedPoint(251,0.3437765);
   f_635092->SetSavedPoint(252,0.3415948);
   f_635092->SetSavedPoint(253,0.3394192);
   f_635092->SetSavedPoint(254,0.3372496);
   f_635092->SetSavedPoint(255,0.3350861);
   f_635092->SetSavedPoint(256,0.3329288);
   f_635092->SetSavedPoint(257,0.3307776);
   f_635092->SetSavedPoint(258,0.3286326);
   f_635092->SetSavedPoint(259,0.3264938);
   f_635092->SetSavedPoint(260,0.3243612);
   f_635092->SetSavedPoint(261,0.3222349);
   f_635092->SetSavedPoint(262,0.3201149);
   f_635092->SetSavedPoint(263,0.3180012);
   f_635092->SetSavedPoint(264,0.3158939);
   f_635092->SetSavedPoint(265,0.313793);
   f_635092->SetSavedPoint(266,0.3116984);
   f_635092->SetSavedPoint(267,0.3096103);
   f_635092->SetSavedPoint(268,0.3075287);
   f_635092->SetSavedPoint(269,0.3054535);
   f_635092->SetSavedPoint(270,0.3033849);
   f_635092->SetSavedPoint(271,0.3013228);
   f_635092->SetSavedPoint(272,0.2992672);
   f_635092->SetSavedPoint(273,0.2972183);
   f_635092->SetSavedPoint(274,0.2951759);
   f_635092->SetSavedPoint(275,0.2931402);
   f_635092->SetSavedPoint(276,0.2911112);
   f_635092->SetSavedPoint(277,0.2890888);
   f_635092->SetSavedPoint(278,0.2870732);
   f_635092->SetSavedPoint(279,0.2850643);
   f_635092->SetSavedPoint(280,0.2830621);
   f_635092->SetSavedPoint(281,0.2810667);
   f_635092->SetSavedPoint(282,0.2790781);
   f_635092->SetSavedPoint(283,0.2770963);
   f_635092->SetSavedPoint(284,0.2751214);
   f_635092->SetSavedPoint(285,0.2731533);
   f_635092->SetSavedPoint(286,0.2711921);
   f_635092->SetSavedPoint(287,0.2692378);
   f_635092->SetSavedPoint(288,0.2672904);
   f_635092->SetSavedPoint(289,0.26535);
   f_635092->SetSavedPoint(290,0.2634165);
   f_635092->SetSavedPoint(291,0.2614901);
   f_635092->SetSavedPoint(292,0.2595706);
   f_635092->SetSavedPoint(293,0.2576581);
   f_635092->SetSavedPoint(294,0.2557526);
   f_635092->SetSavedPoint(295,0.2538543);
   f_635092->SetSavedPoint(296,0.2519629);
   f_635092->SetSavedPoint(297,0.2500787);
   f_635092->SetSavedPoint(298,0.2482015);
   f_635092->SetSavedPoint(299,0.2463315);
   f_635092->SetSavedPoint(300,0.2444686);
   f_635092->SetSavedPoint(301,0.2426129);
   f_635092->SetSavedPoint(302,0.2407643);
   f_635092->SetSavedPoint(303,0.2389229);
   f_635092->SetSavedPoint(304,0.2370886);
   f_635092->SetSavedPoint(305,0.2352616);
   f_635092->SetSavedPoint(306,0.2334418);
   f_635092->SetSavedPoint(307,0.2316292);
   f_635092->SetSavedPoint(308,0.2298239);
   f_635092->SetSavedPoint(309,0.2280258);
   f_635092->SetSavedPoint(310,0.2262349);
   f_635092->SetSavedPoint(311,0.2244514);
   f_635092->SetSavedPoint(312,0.2226751);
   f_635092->SetSavedPoint(313,0.2209061);
   f_635092->SetSavedPoint(314,0.2191444);
   f_635092->SetSavedPoint(315,0.21739);
   f_635092->SetSavedPoint(316,0.2156429);
   f_635092->SetSavedPoint(317,0.2139032);
   f_635092->SetSavedPoint(318,0.2121708);
   f_635092->SetSavedPoint(319,0.2104457);
   f_635092->SetSavedPoint(320,0.208728);
   f_635092->SetSavedPoint(321,0.2070177);
   f_635092->SetSavedPoint(322,0.2053147);
   f_635092->SetSavedPoint(323,0.203619);
   f_635092->SetSavedPoint(324,0.2019308);
   f_635092->SetSavedPoint(325,0.2002499);
   f_635092->SetSavedPoint(326,0.1985764);
   f_635092->SetSavedPoint(327,0.1969102);
   f_635092->SetSavedPoint(328,0.1952515);
   f_635092->SetSavedPoint(329,0.1936001);
   f_635092->SetSavedPoint(330,0.1919561);
   f_635092->SetSavedPoint(331,0.1903196);
   f_635092->SetSavedPoint(332,0.1886904);
   f_635092->SetSavedPoint(333,0.1870686);
   f_635092->SetSavedPoint(334,0.1854542);
   f_635092->SetSavedPoint(335,0.1838472);
   f_635092->SetSavedPoint(336,0.1822475);
   f_635092->SetSavedPoint(337,0.1806553);
   f_635092->SetSavedPoint(338,0.1790704);
   f_635092->SetSavedPoint(339,0.177493);
   f_635092->SetSavedPoint(340,0.1759229);
   f_635092->SetSavedPoint(341,0.1743602);
   f_635092->SetSavedPoint(342,0.1728048);
   f_635092->SetSavedPoint(343,0.1712569);
   f_635092->SetSavedPoint(344,0.1697163);
   f_635092->SetSavedPoint(345,0.168183);
   f_635092->SetSavedPoint(346,0.1666571);
   f_635092->SetSavedPoint(347,0.1651385);
   f_635092->SetSavedPoint(348,0.1636273);
   f_635092->SetSavedPoint(349,0.1621234);
   f_635092->SetSavedPoint(350,0.1606269);
   f_635092->SetSavedPoint(351,0.1591376);
   f_635092->SetSavedPoint(352,0.1576556);
   f_635092->SetSavedPoint(353,0.156181);
   f_635092->SetSavedPoint(354,0.1547136);
   f_635092->SetSavedPoint(355,0.1532534);
   f_635092->SetSavedPoint(356,0.1518006);
   f_635092->SetSavedPoint(357,0.150355);
   f_635092->SetSavedPoint(358,0.1489166);
   f_635092->SetSavedPoint(359,0.1474854);
   f_635092->SetSavedPoint(360,0.1460614);
   f_635092->SetSavedPoint(361,0.1446447);
   f_635092->SetSavedPoint(362,0.143235);
   f_635092->SetSavedPoint(363,0.1418326);
   f_635092->SetSavedPoint(364,0.1404373);
   f_635092->SetSavedPoint(365,0.1390491);
   f_635092->SetSavedPoint(366,0.137668);
   f_635092->SetSavedPoint(367,0.136294);
   f_635092->SetSavedPoint(368,0.1349271);
   f_635092->SetSavedPoint(369,0.1335672);
   f_635092->SetSavedPoint(370,0.1322144);
   f_635092->SetSavedPoint(371,0.1308686);
   f_635092->SetSavedPoint(372,0.1295297);
   f_635092->SetSavedPoint(373,0.1281978);
   f_635092->SetSavedPoint(374,0.1268729);
   f_635092->SetSavedPoint(375,0.1255549);
   f_635092->SetSavedPoint(376,0.1242438);
   f_635092->SetSavedPoint(377,0.1229395);
   f_635092->SetSavedPoint(378,0.1216421);
   f_635092->SetSavedPoint(379,0.1203515);
   f_635092->SetSavedPoint(380,0.1190677);
   f_635092->SetSavedPoint(381,0.1177907);
   f_635092->SetSavedPoint(382,0.1165204);
   f_635092->SetSavedPoint(383,0.1152568);
   f_635092->SetSavedPoint(384,0.1139999);
   f_635092->SetSavedPoint(385,0.1127496);
   f_635092->SetSavedPoint(386,0.111506);
   f_635092->SetSavedPoint(387,0.110269);
   f_635092->SetSavedPoint(388,0.1090385);
   f_635092->SetSavedPoint(389,0.1078145);
   f_635092->SetSavedPoint(390,0.1065971);
   f_635092->SetSavedPoint(391,0.1053861);
   f_635092->SetSavedPoint(392,0.1041815);
   f_635092->SetSavedPoint(393,0.1029833);
   f_635092->SetSavedPoint(394,0.1017915);
   f_635092->SetSavedPoint(395,0.1006059);
   f_635092->SetSavedPoint(396,0.09942669);
   f_635092->SetSavedPoint(397,0.09825369);
   f_635092->SetSavedPoint(398,0.0970869);
   f_635092->SetSavedPoint(399,0.09592627);
   f_635092->SetSavedPoint(400,0.09477176);
   f_635092->SetSavedPoint(401,0.09362334);
   f_635092->SetSavedPoint(402,0.09248096);
   f_635092->SetSavedPoint(403,0.09134458);
   f_635092->SetSavedPoint(404,0.09021416);
   f_635092->SetSavedPoint(405,0.08908965);
   f_635092->SetSavedPoint(406,0.08797102);
   f_635092->SetSavedPoint(407,0.0868582);
   f_635092->SetSavedPoint(408,0.08575117);
   f_635092->SetSavedPoint(409,0.08464987);
   f_635092->SetSavedPoint(410,0.08355426);
   f_635092->SetSavedPoint(411,0.08246428);
   f_635092->SetSavedPoint(412,0.08137989);
   f_635092->SetSavedPoint(413,0.08030104);
   f_635092->SetSavedPoint(414,0.07922769);
   f_635092->SetSavedPoint(415,0.07815977);
   f_635092->SetSavedPoint(416,0.07709723);
   f_635092->SetSavedPoint(417,0.07604004);
   f_635092->SetSavedPoint(418,0.07498812);
   f_635092->SetSavedPoint(419,0.07394143);
   f_635092->SetSavedPoint(420,0.07289992);
   f_635092->SetSavedPoint(421,0.07186352);
   f_635092->SetSavedPoint(422,0.07083219);
   f_635092->SetSavedPoint(423,0.06980586);
   f_635092->SetSavedPoint(424,0.06878448);
   f_635092->SetSavedPoint(425,0.06776798);
   f_635092->SetSavedPoint(426,0.06675632);
   f_635092->SetSavedPoint(427,0.06574942);
   f_635092->SetSavedPoint(428,0.06474723);
   f_635092->SetSavedPoint(429,0.06374969);
   f_635092->SetSavedPoint(430,0.06275673);
   f_635092->SetSavedPoint(431,0.06176829);
   f_635092->SetSavedPoint(432,0.06078431);
   f_635092->SetSavedPoint(433,0.05980472);
   f_635092->SetSavedPoint(434,0.05882946);
   f_635092->SetSavedPoint(435,0.05785845);
   f_635092->SetSavedPoint(436,0.05689164);
   f_635092->SetSavedPoint(437,0.05592895);
   f_635092->SetSavedPoint(438,0.05497032);
   f_635092->SetSavedPoint(439,0.05401567);
   f_635092->SetSavedPoint(440,0.05306494);
   f_635092->SetSavedPoint(441,0.05211805);
   f_635092->SetSavedPoint(442,0.05117493);
   f_635092->SetSavedPoint(443,0.05023551);
   f_635092->SetSavedPoint(444,0.04929972);
   f_635092->SetSavedPoint(445,0.04836747);
   f_635092->SetSavedPoint(446,0.0474387);
   f_635092->SetSavedPoint(447,0.04651332);
   f_635092->SetSavedPoint(448,0.04559127);
   f_635092->SetSavedPoint(449,0.04467246);
   f_635092->SetSavedPoint(450,0.0437568);
   f_635092->SetSavedPoint(451,0.04284424);
   f_635092->SetSavedPoint(452,0.04193467);
   f_635092->SetSavedPoint(453,0.04102803);
   f_635092->SetSavedPoint(454,0.04012422);
   f_635092->SetSavedPoint(455,0.03922317);
   f_635092->SetSavedPoint(456,0.03832479);
   f_635092->SetSavedPoint(457,0.03742899);
   f_635092->SetSavedPoint(458,0.03653569);
   f_635092->SetSavedPoint(459,0.03564481);
   f_635092->SetSavedPoint(460,0.03475625);
   f_635092->SetSavedPoint(461,0.03386992);
   f_635092->SetSavedPoint(462,0.03298575);
   f_635092->SetSavedPoint(463,0.03210363);
   f_635092->SetSavedPoint(464,0.03122347);
   f_635092->SetSavedPoint(465,0.03034519);
   f_635092->SetSavedPoint(466,0.02946868);
   f_635092->SetSavedPoint(467,0.02859387);
   f_635092->SetSavedPoint(468,0.02772064);
   f_635092->SetSavedPoint(469,0.02684891);
   f_635092->SetSavedPoint(470,0.02597857);
   f_635092->SetSavedPoint(471,0.02510953);
   f_635092->SetSavedPoint(472,0.0242417);
   f_635092->SetSavedPoint(473,0.02337497);
   f_635092->SetSavedPoint(474,0.02250924);
   f_635092->SetSavedPoint(475,0.02164441);
   f_635092->SetSavedPoint(476,0.02078038);
   f_635092->SetSavedPoint(477,0.01991704);
   f_635092->SetSavedPoint(478,0.01905429);
   f_635092->SetSavedPoint(479,0.01819202);
   f_635092->SetSavedPoint(480,0.01733014);
   f_635092->SetSavedPoint(481,0.01646853);
   f_635092->SetSavedPoint(482,0.01560708);
   f_635092->SetSavedPoint(483,0.01474568);
   f_635092->SetSavedPoint(484,0.01388423);
   f_635092->SetSavedPoint(485,0.01302262);
   f_635092->SetSavedPoint(486,0.01216072);
   f_635092->SetSavedPoint(487,0.01129843);
   f_635092->SetSavedPoint(488,0.01043564);
   f_635092->SetSavedPoint(489,0.009572234);
   f_635092->SetSavedPoint(490,0.008708088);
   f_635092->SetSavedPoint(491,0.00784309);
   f_635092->SetSavedPoint(492,0.006977122);
   f_635092->SetSavedPoint(493,0.006110065);
   f_635092->SetSavedPoint(494,0.0052418);
   f_635092->SetSavedPoint(495,0.004372206);
   f_635092->SetSavedPoint(496,0.00350116);
   f_635092->SetSavedPoint(497,0.002628541);
   f_635092->SetSavedPoint(498,0.001754225);
   f_635092->SetSavedPoint(499,0.0008780863);
   f_635092->SetSavedPoint(500,0);
   f_635092->SetSavedPoint(501,0);
   f_635092->SetSavedPoint(502,2.5);
   f_635092->SetFillColor(19);
   f_635092->SetFillStyle(0);
   f_635092->SetMarkerStyle(20);
   f_635092->SetMarkerSize(1.2);
   f_635092->SetLineColor(6);
   f_635092->SetLineWidth(3);
   f_635092->SetLineStyle(11);
   f_635092->GetXaxis()->SetNdivisions(505);
   f_635092->GetXaxis()->SetLabelFont(132);
   f_635092->GetXaxis()->SetLabelOffset(0.015);
   f_635092->GetXaxis()->SetLabelSize(0.05);
   f_635092->GetXaxis()->SetTitleSize(0.06);
   f_635092->GetXaxis()->SetTitleFont(132);
   f_635092->GetYaxis()->SetLabelFont(132);
   f_635092->GetYaxis()->SetLabelSize(0.05);
   f_635092->GetYaxis()->SetTitleSize(0.06);
   f_635092->GetYaxis()->SetTitleFont(42);
   f_635092->SetParameter(0,0);
   f_635092->SetParError(0,0);
   f_635092->SetParLimits(0,0,0);
   f_635092->SetParameter(1,0);
   f_635092->SetParError(1,0);
   f_635092->SetParLimits(1,0,0);
   f_635092->SetParameter(2,0);
   f_635092->SetParError(2,0);
   f_635092->SetParLimits(2,0,0);
   f_635092->SetParameter(3,0);
   f_635092->SetParError(3,0);
   f_635092->SetParLimits(3,0,0);
   f_635092->SetParameter(4,0);
   f_635092->SetParError(4,0);
   f_635092->SetParLimits(4,0,0);
   f_635092->SetParameter(5,0);
   f_635092->SetParError(5,0);
   f_635092->SetParLimits(5,0,0);
   f_635092->Draw("same");
   
   Double_t Graph1_fx64[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph1_fy64[203] = {
   1.134402,
   1.110853,
   1.087941,
   1.065626,
   1.043872,
   1.022643,
   1.001907,
   0.9816339,
   0.9617953,
   0.9423651,
   0.9233187,
   0.9046333,
   0.886288,
   0.868263,
   0.8505404,
   0.8331034,
   0.8159366,
   0.7990257,
   0.7823577,
   0.7659208,
   0.7497039,
   0.7336973,
   0.7178918,
   0.7022794,
   0.6868529,
   0.6716057,
   0.6565321,
   0.641627,
   0.6268861,
   0.6123055,
   0.597882,
   0.5836131,
   0.5694966,
   0.5555307,
   0.5417144,
   0.5280467,
   0.5145272,
   0.5011559,
   0.487933,
   0.474859,
   0.4619347,
   0.4491612,
   0.4365397,
   0.4240716,
   0.4117585,
   0.3996021,
   0.3876043,
   0.375767,
   0.3640922,
   0.3525818,
   0.341238,
   0.3300628,
   0.3190582,
   0.3082261,
   0.2975686,
   0.2870875,
   0.2767845,
   0.2666613,
   0.2567194,
   0.2469603,
   0.2373852,
   0.2279952,
   0.2187912,
   0.209774,
   0.2009442,
   0.1923021,
   0.1838481,
   0.175582,
   0.1675037,
   0.1596128,
   0.1519088,
   0.1443909,
   0.137058,
   0.1299092,
   0.1229431,
   0.1161582,
   0.109553,
   0.1031257,
   0.09687443,
   0.09079724,
   0.08489207,
   0.07915682,
   0.07358932,
   0.06818738,
   0.06294882,
   0.05787149,
   0.05295327,
   0.04819214,
   0.04358618,
   0.03913361,
   0.03483282,
   0.03068238,
   0.02668113,
   0.02282812,
   0.01912274,
   0.01556467,
   0.01215397,
   0.008891071,
   0.005776829,
   0.002812546,
   0,
   0,
   0.001196517,
   0.00259795,
   0.004209792,
   0.006036723,
   0.008082643,
   0.01035071,
   0.0128434,
   0.01556251,
   0.01850925,
   0.02168424,
   0.02508757,
   0.02871887,
   0.0325773,
   0.03666163,
   0.04097029,
   0.04550135,
   0.05025264,
   0.05522173,
   0.06040599,
   0.06580263,
   0.07140871,
   0.07722121,
   0.08323703,
   0.08945305,
   0.09586613,
   0.1024731,
   0.109271,
   0.1162567,
   0.1234274,
   0.1307802,
   0.1383124,
   0.1460216,
   0.1539052,
   0.1619613,
   0.1701876,
   0.1785825,
   0.1871442,
   0.1958714,
   0.2047629,
   0.2138177,
   0.223035,
   0.2324143,
   0.2419554,
   0.251658,
   0.2615222,
   0.2715485,
   0.2817373,
   0.2920893,
   0.3026054,
   0.3132866,
   0.3241342,
   0.3351494,
   0.3463338,
   0.3576889,
   0.3692164,
   0.3809181,
   0.3927958,
   0.4048513,
   0.4170864,
   0.429503,
   0.4421028,
   0.4548876,
   0.467859,
   0.4810184,
   0.4943671,
   0.5079064,
   0.5216369,
   0.5355594,
   0.5496741,
   0.5639809,
   0.5784792,
   0.5931682,
   0.6080464,
   0.6231116,
   0.6383612,
   0.6537918,
   0.6693994,
   0.6851788,
   0.7011241,
   0.7172286,
   0.7334842,
   0.7498819,
   0.766411,
   0.78306,
   0.7998154,
   0.8166624,
   0.8335844,
   0.8505628,
   0.8675772,
   0.8846048,
   0.9016206,
   0.9185971,
   0.935504,
   0.9523083,
   0.9689737,
   0.9854607,
   1.001726,
   1.017723,
   1.033401,
   1.048704,
   1.134402};
   graph = new TGraph(203,Graph1_fx64,Graph1_fy64);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph64 = new TH1F("Graph_Graph64","Graph",203,0,2.75);
   Graph_Graph64->SetMinimum(0);
   Graph_Graph64->SetMaximum(1.247842);
   Graph_Graph64->SetDirectory(0);
   Graph_Graph64->SetStats(0);
   Graph_Graph64->SetMarkerStyle(20);
   Graph_Graph64->SetMarkerSize(1.2);
   Graph_Graph64->GetXaxis()->SetNdivisions(505);
   Graph_Graph64->GetXaxis()->SetLabelFont(132);
   Graph_Graph64->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph64->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph64->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph64->GetXaxis()->SetTitleFont(132);
   Graph_Graph64->GetYaxis()->SetLabelFont(132);
   Graph_Graph64->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph64->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph64->GetYaxis()->SetTitleFont(42);
   Graph_Graph64->GetZaxis()->SetLabelFont(132);
   Graph_Graph64->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph64->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph64->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph64);
   
   graph->Draw("flc");
   
   TH1D *h_2210__64 = new TH1D("h_2210__64","",10,0,2.5);
   h_2210__64->SetBinContent(1,0.9170657);
   h_2210__64->SetBinContent(2,0.9570194);
   h_2210__64->SetBinContent(3,0.6068058);
   h_2210__64->SetBinContent(4,0.6467008);
   h_2210__64->SetBinContent(5,0.4504786);
   h_2210__64->SetBinContent(6,0.1823151);
   h_2210__64->SetBinContent(7,0.1610072);
   h_2210__64->SetBinContent(8,0.1345726);
   h_2210__64->SetBinContent(9,-0.008875808);
   h_2210__64->SetBinContent(10,-0.04708944);
   h_2210__64->SetBinError(1,0.2423828);
   h_2210__64->SetBinError(2,0.2438966);
   h_2210__64->SetBinError(3,0.1268096);
   h_2210__64->SetBinError(4,0.1292328);
   h_2210__64->SetBinError(5,0.1175798);
   h_2210__64->SetBinError(6,0.1093537);
   h_2210__64->SetBinError(7,0.100529);
   h_2210__64->SetBinError(8,0.07984579);
   h_2210__64->SetBinError(9,0.008875808);
   h_2210__64->SetBinError(10,0.04708944);
   h_2210__64->SetMinimum(0);
   h_2210__64->SetMaximum(2.2);
   h_2210__64->SetEntries(569);
   h_2210__64->SetStats(0);
   h_2210__64->SetMarkerStyle(20);
   h_2210__64->SetMarkerSize(1.2);
   h_2210__64->GetXaxis()->SetNdivisions(505);
   h_2210__64->GetXaxis()->SetLabelFont(132);
   h_2210__64->GetXaxis()->SetLabelOffset(0.015);
   h_2210__64->GetXaxis()->SetLabelSize(0.05);
   h_2210__64->GetXaxis()->SetTitleSize(0.06);
   h_2210__64->GetXaxis()->SetTitleFont(132);
   h_2210__64->GetYaxis()->SetLabelFont(132);
   h_2210__64->GetYaxis()->SetLabelSize(0.05);
   h_2210__64->GetYaxis()->SetTitleSize(0.06);
   h_2210__64->GetYaxis()->SetTitleFont(42);
   h_2210__64->GetZaxis()->SetLabelFont(132);
   h_2210__64->GetZaxis()->SetLabelSize(0.05);
   h_2210__64->GetZaxis()->SetTitleSize(0.06);
   h_2210__64->GetZaxis()->SetTitleFont(42);
   h_2210__64->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig8f.C <==
void 2xB_DY_7GeV_new()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Jul 17 10:54:54 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.4320988,-0.4860759,2.654321,2.551899);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_3450__135 = new TH1D("h_3450__135","",10,0,2.5);
   h_3450__135->SetBinContent(1,1.794446);
   h_3450__135->SetBinContent(2,0.8527565);
   h_3450__135->SetBinContent(3,0.5536524);
   h_3450__135->SetBinContent(4,0.4259912);
   h_3450__135->SetBinContent(5,0.1472977);
   h_3450__135->SetBinContent(6,0.1127097);
   h_3450__135->SetBinContent(7,0.06177141);
   h_3450__135->SetBinContent(8,0.09422502);
   h_3450__135->SetBinContent(9,-0.04285036);
   h_3450__135->SetBinError(1,0.4908847);
   h_3450__135->SetBinError(2,0.2535841);
   h_3450__135->SetBinError(3,0.2643147);
   h_3450__135->SetBinError(4,0.1642066);
   h_3450__135->SetBinError(5,0.1392698);
   h_3450__135->SetBinError(6,0.1176506);
   h_3450__135->SetBinError(7,0.08382964);
   h_3450__135->SetBinError(8,0.09422502);
   h_3450__135->SetBinError(9,0.04285036);
   h_3450__135->SetMinimum(0);
   h_3450__135->SetMaximum(2.4);
   h_3450__135->SetEntries(159);
   h_3450__135->SetStats(0);
   h_3450__135->SetMarkerStyle(20);
   h_3450__135->SetMarkerSize(1.2);
   h_3450__135->GetXaxis()->SetNdivisions(505);
   h_3450__135->GetXaxis()->SetLabelFont(132);
   h_3450__135->GetXaxis()->SetLabelOffset(0.015);
   h_3450__135->GetXaxis()->SetLabelSize(0.05);
   h_3450__135->GetXaxis()->SetTitleSize(0.06);
   h_3450__135->GetXaxis()->SetTitleFont(132);
   h_3450__135->GetYaxis()->SetLabelFont(132);
   h_3450__135->GetYaxis()->SetLabelSize(0.05);
   h_3450__135->GetYaxis()->SetTitleSize(0.06);
   h_3450__135->GetYaxis()->SetTitleFont(42);
   h_3450__135->GetZaxis()->SetLabelFont(132);
   h_3450__135->GetZaxis()->SetLabelSize(0.05);
   h_3450__135->GetZaxis()->SetTitleSize(0.06);
   h_3450__135->GetZaxis()->SetTitleFont(42);
   h_3450__135->Draw("e1");
   
   TF1 *f_11540194 = new TF1("*f_11540",0,2.5,6);
    //The original function : f_11540 had originally been created by:
    //TF1 *f_11540 = new TF1("f_11540",f_11540,0,2.5,6);
   f_11540194->SetRange(0,2.5);
   f_11540194->SetName("f_11540");
   f_11540194->SetTitle("f_11540");
   f_11540194->SetNpx(500);
   f_11540194->SetSavedPoint(0,1.179032);
   f_11540194->SetSavedPoint(1,1.173895);
   f_11540194->SetSavedPoint(2,1.168785);
   f_11540194->SetSavedPoint(3,1.163701);
   f_11540194->SetSavedPoint(4,1.158643);
   f_11540194->SetSavedPoint(5,1.153611);
   f_11540194->SetSavedPoint(6,1.148605);
   f_11540194->SetSavedPoint(7,1.143624);
   f_11540194->SetSavedPoint(8,1.138667);
   f_11540194->SetSavedPoint(9,1.133736);
   f_11540194->SetSavedPoint(10,1.128828);
   f_11540194->SetSavedPoint(11,1.123945);
   f_11540194->SetSavedPoint(12,1.119086);
   f_11540194->SetSavedPoint(13,1.114251);
   f_11540194->SetSavedPoint(14,1.109438);
   f_11540194->SetSavedPoint(15,1.104649);
   f_11540194->SetSavedPoint(16,1.099883);
   f_11540194->SetSavedPoint(17,1.095139);
   f_11540194->SetSavedPoint(18,1.090418);
   f_11540194->SetSavedPoint(19,1.085718);
   f_11540194->SetSavedPoint(20,1.081041);
   f_11540194->SetSavedPoint(21,1.076385);
   f_11540194->SetSavedPoint(22,1.07175);
   f_11540194->SetSavedPoint(23,1.067136);
   f_11540194->SetSavedPoint(24,1.062543);
   f_11540194->SetSavedPoint(25,1.057971);
   f_11540194->SetSavedPoint(26,1.053419);
   f_11540194->SetSavedPoint(27,1.048888);
   f_11540194->SetSavedPoint(28,1.044376);
   f_11540194->SetSavedPoint(29,1.039884);
   f_11540194->SetSavedPoint(30,1.035411);
   f_11540194->SetSavedPoint(31,1.030958);
   f_11540194->SetSavedPoint(32,1.026523);
   f_11540194->SetSavedPoint(33,1.022108);
   f_11540194->SetSavedPoint(34,1.017711);
   f_11540194->SetSavedPoint(35,1.013332);
   f_11540194->SetSavedPoint(36,1.008971);
   f_11540194->SetSavedPoint(37,1.004629);
   f_11540194->SetSavedPoint(38,1.000304);
   f_11540194->SetSavedPoint(39,0.9959967);
   f_11540194->SetSavedPoint(40,0.9917067);
   f_11540194->SetSavedPoint(41,0.9874338);
   f_11540194->SetSavedPoint(42,0.9831778);
   f_11540194->SetSavedPoint(43,0.9789386);
   f_11540194->SetSavedPoint(44,0.974716);
   f_11540194->SetSavedPoint(45,0.9705096);
   f_11540194->SetSavedPoint(46,0.9663195);
   f_11540194->SetSavedPoint(47,0.9621453);
   f_11540194->SetSavedPoint(48,0.9579869);
   f_11540194->SetSavedPoint(49,0.9538441);
   f_11540194->SetSavedPoint(50,0.9497167);
   f_11540194->SetSavedPoint(51,0.9456046);
   f_11540194->SetSavedPoint(52,0.9415076);
   f_11540194->SetSavedPoint(53,0.9374254);
   f_11540194->SetSavedPoint(54,0.933358);
   f_11540194->SetSavedPoint(55,0.9293051);
   f_11540194->SetSavedPoint(56,0.9252666);
   f_11540194->SetSavedPoint(57,0.9212423);
   f_11540194->SetSavedPoint(58,0.9172321);
   f_11540194->SetSavedPoint(59,0.9132358);
   f_11540194->SetSavedPoint(60,0.9092532);
   f_11540194->SetSavedPoint(61,0.9052842);
   f_11540194->SetSavedPoint(62,0.9013286);
   f_11540194->SetSavedPoint(63,0.8973863);
   f_11540194->SetSavedPoint(64,0.8934571);
   f_11540194->SetSavedPoint(65,0.8895408);
   f_11540194->SetSavedPoint(66,0.8856374);
   f_11540194->SetSavedPoint(67,0.8817467);
   f_11540194->SetSavedPoint(68,0.8778684);
   f_11540194->SetSavedPoint(69,0.8740026);
   f_11540194->SetSavedPoint(70,0.870149);
   f_11540194->SetSavedPoint(71,0.8663075);
   f_11540194->SetSavedPoint(72,0.862478);
   f_11540194->SetSavedPoint(73,0.8586604);
   f_11540194->SetSavedPoint(74,0.8548544);
   f_11540194->SetSavedPoint(75,0.85106);
   f_11540194->SetSavedPoint(76,0.8472771);
   f_11540194->SetSavedPoint(77,0.8435054);
   f_11540194->SetSavedPoint(78,0.839745);
   f_11540194->SetSavedPoint(79,0.8359957);
   f_11540194->SetSavedPoint(80,0.8322572);
   f_11540194->SetSavedPoint(81,0.8285297);
   f_11540194->SetSavedPoint(82,0.8248128);
   f_11540194->SetSavedPoint(83,0.8211065);
   f_11540194->SetSavedPoint(84,0.8174108);
   f_11540194->SetSavedPoint(85,0.8137254);
   f_11540194->SetSavedPoint(86,0.8100502);
   f_11540194->SetSavedPoint(87,0.8063852);
   f_11540194->SetSavedPoint(88,0.8027303);
   f_11540194->SetSavedPoint(89,0.7990852);
   f_11540194->SetSavedPoint(90,0.7954501);
   f_11540194->SetSavedPoint(91,0.7918246);
   f_11540194->SetSavedPoint(92,0.7882088);
   f_11540194->SetSavedPoint(93,0.7846025);
   f_11540194->SetSavedPoint(94,0.7810057);
   f_11540194->SetSavedPoint(95,0.7774182);
   f_11540194->SetSavedPoint(96,0.77384);
   f_11540194->SetSavedPoint(97,0.7702709);
   f_11540194->SetSavedPoint(98,0.7667109);
   f_11540194->SetSavedPoint(99,0.7631599);
   f_11540194->SetSavedPoint(100,0.7596178);
   f_11540194->SetSavedPoint(101,0.7560844);
   f_11540194->SetSavedPoint(102,0.7525598);
   f_11540194->SetSavedPoint(103,0.7490439);
   f_11540194->SetSavedPoint(104,0.7455365);
   f_11540194->SetSavedPoint(105,0.7420376);
   f_11540194->SetSavedPoint(106,0.7385471);
   f_11540194->SetSavedPoint(107,0.7350649);
   f_11540194->SetSavedPoint(108,0.731591);
   f_11540194->SetSavedPoint(109,0.7281253);
   f_11540194->SetSavedPoint(110,0.7246677);
   f_11540194->SetSavedPoint(111,0.7212181);
   f_11540194->SetSavedPoint(112,0.7177766);
   f_11540194->SetSavedPoint(113,0.7143429);
   f_11540194->SetSavedPoint(114,0.710917);
   f_11540194->SetSavedPoint(115,0.707499);
   f_11540194->SetSavedPoint(116,0.7040887);
   f_11540194->SetSavedPoint(117,0.700686);
   f_11540194->SetSavedPoint(118,0.6972909);
   f_11540194->SetSavedPoint(119,0.6939034);
   f_11540194->SetSavedPoint(120,0.6905233);
   f_11540194->SetSavedPoint(121,0.6871507);
   f_11540194->SetSavedPoint(122,0.6837855);
   f_11540194->SetSavedPoint(123,0.6804276);
   f_11540194->SetSavedPoint(124,0.6770769);
   f_11540194->SetSavedPoint(125,0.6737335);
   f_11540194->SetSavedPoint(126,0.6703973);
   f_11540194->SetSavedPoint(127,0.6670682);
   f_11540194->SetSavedPoint(128,0.6637461);
   f_11540194->SetSavedPoint(129,0.6604311);
   f_11540194->SetSavedPoint(130,0.6571232);
   f_11540194->SetSavedPoint(131,0.6538221);
   f_11540194->SetSavedPoint(132,0.650528);
   f_11540194->SetSavedPoint(133,0.6472408);
   f_11540194->SetSavedPoint(134,0.6439604);
   f_11540194->SetSavedPoint(135,0.6406868);
   f_11540194->SetSavedPoint(136,0.63742);
   f_11540194->SetSavedPoint(137,0.6341599);
   f_11540194->SetSavedPoint(138,0.6309065);
   f_11540194->SetSavedPoint(139,0.6276598);
   f_11540194->SetSavedPoint(140,0.6244197);
   f_11540194->SetSavedPoint(141,0.6211863);
   f_11540194->SetSavedPoint(142,0.6179594);
   f_11540194->SetSavedPoint(143,0.6147391);
   f_11540194->SetSavedPoint(144,0.6115253);
   f_11540194->SetSavedPoint(145,0.6083181);
   f_11540194->SetSavedPoint(146,0.6051173);
   f_11540194->SetSavedPoint(147,0.601923);
   f_11540194->SetSavedPoint(148,0.5987351);
   f_11540194->SetSavedPoint(149,0.5955537);
   f_11540194->SetSavedPoint(150,0.5923786);
   f_11540194->SetSavedPoint(151,0.58921);
   f_11540194->SetSavedPoint(152,0.5860477);
   f_11540194->SetSavedPoint(153,0.5828918);
   f_11540194->SetSavedPoint(154,0.5797422);
   f_11540194->SetSavedPoint(155,0.576599);
   f_11540194->SetSavedPoint(156,0.5734621);
   f_11540194->SetSavedPoint(157,0.5703315);
   f_11540194->SetSavedPoint(158,0.5672072);
   f_11540194->SetSavedPoint(159,0.5640892);
   f_11540194->SetSavedPoint(160,0.5609775);
   f_11540194->SetSavedPoint(161,0.557872);
   f_11540194->SetSavedPoint(162,0.5547728);
   f_11540194->SetSavedPoint(163,0.5516799);
   f_11540194->SetSavedPoint(164,0.5485933);
   f_11540194->SetSavedPoint(165,0.5455129);
   f_11540194->SetSavedPoint(166,0.5424388);
   f_11540194->SetSavedPoint(167,0.5393709);
   f_11540194->SetSavedPoint(168,0.5363093);
   f_11540194->SetSavedPoint(169,0.533254);
   f_11540194->SetSavedPoint(170,0.5302049);
   f_11540194->SetSavedPoint(171,0.527162);
   f_11540194->SetSavedPoint(172,0.5241255);
   f_11540194->SetSavedPoint(173,0.5210952);
   f_11540194->SetSavedPoint(174,0.5180712);
   f_11540194->SetSavedPoint(175,0.5150535);
   f_11540194->SetSavedPoint(176,0.5120421);
   f_11540194->SetSavedPoint(177,0.5090369);
   f_11540194->SetSavedPoint(178,0.5060381);
   f_11540194->SetSavedPoint(179,0.5030456);
   f_11540194->SetSavedPoint(180,0.5000595);
   f_11540194->SetSavedPoint(181,0.4970796);
   f_11540194->SetSavedPoint(182,0.4941062);
   f_11540194->SetSavedPoint(183,0.491139);
   f_11540194->SetSavedPoint(184,0.4881783);
   f_11540194->SetSavedPoint(185,0.485224);
   f_11540194->SetSavedPoint(186,0.4822761);
   f_11540194->SetSavedPoint(187,0.4793346);
   f_11540194->SetSavedPoint(188,0.4763995);
   f_11540194->SetSavedPoint(189,0.4734709);
   f_11540194->SetSavedPoint(190,0.4705488);
   f_11540194->SetSavedPoint(191,0.4676332);
   f_11540194->SetSavedPoint(192,0.4647241);
   f_11540194->SetSavedPoint(193,0.4618216);
   f_11540194->SetSavedPoint(194,0.4589256);
   f_11540194->SetSavedPoint(195,0.4560361);
   f_11540194->SetSavedPoint(196,0.4531533);
   f_11540194->SetSavedPoint(197,0.4502771);
   f_11540194->SetSavedPoint(198,0.4474076);
   f_11540194->SetSavedPoint(199,0.4445447);
   f_11540194->SetSavedPoint(200,0.4416886);
   f_11540194->SetSavedPoint(201,0.4388391);
   f_11540194->SetSavedPoint(202,0.4359964);
   f_11540194->SetSavedPoint(203,0.4331605);
   f_11540194->SetSavedPoint(204,0.4303314);
   f_11540194->SetSavedPoint(205,0.4275091);
   f_11540194->SetSavedPoint(206,0.4246937);
   f_11540194->SetSavedPoint(207,0.4218851);
   f_11540194->SetSavedPoint(208,0.4190835);
   f_11540194->SetSavedPoint(209,0.4162889);
   f_11540194->SetSavedPoint(210,0.4135012);
   f_11540194->SetSavedPoint(211,0.4107205);
   f_11540194->SetSavedPoint(212,0.4079469);
   f_11540194->SetSavedPoint(213,0.4051803);
   f_11540194->SetSavedPoint(214,0.4024208);
   f_11540194->SetSavedPoint(215,0.3996685);
   f_11540194->SetSavedPoint(216,0.3969234);
   f_11540194->SetSavedPoint(217,0.3941854);
   f_11540194->SetSavedPoint(218,0.3914547);
   f_11540194->SetSavedPoint(219,0.3887313);
   f_11540194->SetSavedPoint(220,0.3860152);
   f_11540194->SetSavedPoint(221,0.3833064);
   f_11540194->SetSavedPoint(222,0.380605);
   f_11540194->SetSavedPoint(223,0.377911);
   f_11540194->SetSavedPoint(224,0.3752245);
   f_11540194->SetSavedPoint(225,0.3725455);
   f_11540194->SetSavedPoint(226,0.369874);
   f_11540194->SetSavedPoint(227,0.36721);
   f_11540194->SetSavedPoint(228,0.3645537);
   f_11540194->SetSavedPoint(229,0.361905);
   f_11540194->SetSavedPoint(230,0.359264);
   f_11540194->SetSavedPoint(231,0.3566307);
   f_11540194->SetSavedPoint(232,0.3540051);
   f_11540194->SetSavedPoint(233,0.3513874);
   f_11540194->SetSavedPoint(234,0.3487775);
   f_11540194->SetSavedPoint(235,0.3461755);
   f_11540194->SetSavedPoint(236,0.3435814);
   f_11540194->SetSavedPoint(237,0.3409952);
   f_11540194->SetSavedPoint(238,0.3384171);
   f_11540194->SetSavedPoint(239,0.335847);
   f_11540194->SetSavedPoint(240,0.3332849);
   f_11540194->SetSavedPoint(241,0.330731);
   f_11540194->SetSavedPoint(242,0.3281853);
   f_11540194->SetSavedPoint(243,0.3256477);
   f_11540194->SetSavedPoint(244,0.3231184);
   f_11540194->SetSavedPoint(245,0.3205974);
   f_11540194->SetSavedPoint(246,0.3180848);
   f_11540194->SetSavedPoint(247,0.3155805);
   f_11540194->SetSavedPoint(248,0.3130846);
   f_11540194->SetSavedPoint(249,0.3105972);
   f_11540194->SetSavedPoint(250,0.3081182);
   f_11540194->SetSavedPoint(251,0.3056479);
   f_11540194->SetSavedPoint(252,0.3031861);
   f_11540194->SetSavedPoint(253,0.3007329);
   f_11540194->SetSavedPoint(254,0.2982884);
   f_11540194->SetSavedPoint(255,0.2958527);
   f_11540194->SetSavedPoint(256,0.2934257);
   f_11540194->SetSavedPoint(257,0.2910074);
   f_11540194->SetSavedPoint(258,0.2885981);
   f_11540194->SetSavedPoint(259,0.2861976);
   f_11540194->SetSavedPoint(260,0.2838061);
   f_11540194->SetSavedPoint(261,0.2814235);
   f_11540194->SetSavedPoint(262,0.27905);
   f_11540194->SetSavedPoint(263,0.2766855);
   f_11540194->SetSavedPoint(264,0.2743301);
   f_11540194->SetSavedPoint(265,0.2719839);
   f_11540194->SetSavedPoint(266,0.2696468);
   f_11540194->SetSavedPoint(267,0.267319);
   f_11540194->SetSavedPoint(268,0.2650005);
   f_11540194->SetSavedPoint(269,0.2626913);
   f_11540194->SetSavedPoint(270,0.2603915);
   f_11540194->SetSavedPoint(271,0.258101);
   f_11540194->SetSavedPoint(272,0.25582);
   f_11540194->SetSavedPoint(273,0.2535485);
   f_11540194->SetSavedPoint(274,0.2512866);
   f_11540194->SetSavedPoint(275,0.2490342);
   f_11540194->SetSavedPoint(276,0.2467914);
   f_11540194->SetSavedPoint(277,0.2445583);
   f_11540194->SetSavedPoint(278,0.2423349);
   f_11540194->SetSavedPoint(279,0.2401212);
   f_11540194->SetSavedPoint(280,0.2379173);
   f_11540194->SetSavedPoint(281,0.2357233);
   f_11540194->SetSavedPoint(282,0.2335391);
   f_11540194->SetSavedPoint(283,0.2313648);
   f_11540194->SetSavedPoint(284,0.2292004);
   f_11540194->SetSavedPoint(285,0.227046);
   f_11540194->SetSavedPoint(286,0.2249017);
   f_11540194->SetSavedPoint(287,0.2227674);
   f_11540194->SetSavedPoint(288,0.2206432);
   f_11540194->SetSavedPoint(289,0.2185292);
   f_11540194->SetSavedPoint(290,0.2164254);
   f_11540194->SetSavedPoint(291,0.2143318);
   f_11540194->SetSavedPoint(292,0.2122484);
   f_11540194->SetSavedPoint(293,0.2101753);
   f_11540194->SetSavedPoint(294,0.2081126);
   f_11540194->SetSavedPoint(295,0.2060602);
   f_11540194->SetSavedPoint(296,0.2040183);
   f_11540194->SetSavedPoint(297,0.2019868);
   f_11540194->SetSavedPoint(298,0.1999657);
   f_11540194->SetSavedPoint(299,0.1979552);
   f_11540194->SetSavedPoint(300,0.1959552);
   f_11540194->SetSavedPoint(301,0.1939659);
   f_11540194->SetSavedPoint(302,0.1919871);
   f_11540194->SetSavedPoint(303,0.190019);
   f_11540194->SetSavedPoint(304,0.1880616);
   f_11540194->SetSavedPoint(305,0.1861149);
   f_11540194->SetSavedPoint(306,0.1841789);
   f_11540194->SetSavedPoint(307,0.1822538);
   f_11540194->SetSavedPoint(308,0.1803395);
   f_11540194->SetSavedPoint(309,0.178436);
   f_11540194->SetSavedPoint(310,0.1765434);
   f_11540194->SetSavedPoint(311,0.1746617);
   f_11540194->SetSavedPoint(312,0.1727909);
   f_11540194->SetSavedPoint(313,0.1709311);
   f_11540194->SetSavedPoint(314,0.1690823);
   f_11540194->SetSavedPoint(315,0.1672445);
   f_11540194->SetSavedPoint(316,0.1654178);
   f_11540194->SetSavedPoint(317,0.1636022);
   f_11540194->SetSavedPoint(318,0.1617976);
   f_11540194->SetSavedPoint(319,0.1600042);
   f_11540194->SetSavedPoint(320,0.158222);
   f_11540194->SetSavedPoint(321,0.1564509);
   f_11540194->SetSavedPoint(322,0.154691);
   f_11540194->SetSavedPoint(323,0.1529424);
   f_11540194->SetSavedPoint(324,0.151205);
   f_11540194->SetSavedPoint(325,0.1494789);
   f_11540194->SetSavedPoint(326,0.1477641);
   f_11540194->SetSavedPoint(327,0.1460606);
   f_11540194->SetSavedPoint(328,0.1443684);
   f_11540194->SetSavedPoint(329,0.1426876);
   f_11540194->SetSavedPoint(330,0.1410181);
   f_11540194->SetSavedPoint(331,0.1393601);
   f_11540194->SetSavedPoint(332,0.1377134);
   f_11540194->SetSavedPoint(333,0.1360782);
   f_11540194->SetSavedPoint(334,0.1344544);
   f_11540194->SetSavedPoint(335,0.1328421);
   f_11540194->SetSavedPoint(336,0.1312412);
   f_11540194->SetSavedPoint(337,0.1296519);
   f_11540194->SetSavedPoint(338,0.128074);
   f_11540194->SetSavedPoint(339,0.1265076);
   f_11540194->SetSavedPoint(340,0.1249527);
   f_11540194->SetSavedPoint(341,0.1234094);
   f_11540194->SetSavedPoint(342,0.1218776);
   f_11540194->SetSavedPoint(343,0.1203574);
   f_11540194->SetSavedPoint(344,0.1188487);
   f_11540194->SetSavedPoint(345,0.1173515);
   f_11540194->SetSavedPoint(346,0.1158659);
   f_11540194->SetSavedPoint(347,0.1143919);
   f_11540194->SetSavedPoint(348,0.1129295);
   f_11540194->SetSavedPoint(349,0.1114787);
   f_11540194->SetSavedPoint(350,0.1100394);
   f_11540194->SetSavedPoint(351,0.1086117);
   f_11540194->SetSavedPoint(352,0.1071956);
   f_11540194->SetSavedPoint(353,0.1057911);
   f_11540194->SetSavedPoint(354,0.1043981);
   f_11540194->SetSavedPoint(355,0.1030168);
   f_11540194->SetSavedPoint(356,0.101647);
   f_11540194->SetSavedPoint(357,0.1002888);
   f_11540194->SetSavedPoint(358,0.09894214);
   f_11540194->SetSavedPoint(359,0.09760706);
   f_11540194->SetSavedPoint(360,0.09628352);
   f_11540194->SetSavedPoint(361,0.09497153);
   f_11540194->SetSavedPoint(362,0.09367108);
   f_11540194->SetSavedPoint(363,0.09238215);
   f_11540194->SetSavedPoint(364,0.09110474);
   f_11540194->SetSavedPoint(365,0.08983883);
   f_11540194->SetSavedPoint(366,0.08858441);
   f_11540194->SetSavedPoint(367,0.08734146);
   f_11540194->SetSavedPoint(368,0.08610997);
   f_11540194->SetSavedPoint(369,0.08488992);
   f_11540194->SetSavedPoint(370,0.08368129);
   f_11540194->SetSavedPoint(371,0.08248407);
   f_11540194->SetSavedPoint(372,0.08129823);
   f_11540194->SetSavedPoint(373,0.08012376);
   f_11540194->SetSavedPoint(374,0.07896063);
   f_11540194->SetSavedPoint(375,0.07780881);
   f_11540194->SetSavedPoint(376,0.07666829);
   f_11540194->SetSavedPoint(377,0.07553904);
   f_11540194->SetSavedPoint(378,0.07442102);
   f_11540194->SetSavedPoint(379,0.07331422);
   f_11540194->SetSavedPoint(380,0.0722186);
   f_11540194->SetSavedPoint(381,0.07113414);
   f_11540194->SetSavedPoint(382,0.07006079);
   f_11540194->SetSavedPoint(383,0.06899853);
   f_11540194->SetSavedPoint(384,0.06794732);
   f_11540194->SetSavedPoint(385,0.06690713);
   f_11540194->SetSavedPoint(386,0.06587792);
   f_11540194->SetSavedPoint(387,0.06485966);
   f_11540194->SetSavedPoint(388,0.06385229);
   f_11540194->SetSavedPoint(389,0.06285579);
   f_11540194->SetSavedPoint(390,0.06187011);
   f_11540194->SetSavedPoint(391,0.0608952);
   f_11540194->SetSavedPoint(392,0.05993103);
   f_11540194->SetSavedPoint(393,0.05897754);
   f_11540194->SetSavedPoint(394,0.05803469);
   f_11540194->SetSavedPoint(395,0.05710243);
   f_11540194->SetSavedPoint(396,0.0561807);
   f_11540194->SetSavedPoint(397,0.05526947);
   f_11540194->SetSavedPoint(398,0.05436867);
   f_11540194->SetSavedPoint(399,0.05347825);
   f_11540194->SetSavedPoint(400,0.05259816);
   f_11540194->SetSavedPoint(401,0.05172834);
   f_11540194->SetSavedPoint(402,0.05086872);
   f_11540194->SetSavedPoint(403,0.05001926);
   f_11540194->SetSavedPoint(404,0.04917988);
   f_11540194->SetSavedPoint(405,0.04835053);
   f_11540194->SetSavedPoint(406,0.04753113);
   f_11540194->SetSavedPoint(407,0.04672164);
   f_11540194->SetSavedPoint(408,0.04592197);
   f_11540194->SetSavedPoint(409,0.04513206);
   f_11540194->SetSavedPoint(410,0.04435183);
   f_11540194->SetSavedPoint(411,0.04358123);
   f_11540194->SetSavedPoint(412,0.04282017);
   f_11540194->SetSavedPoint(413,0.04206857);
   f_11540194->SetSavedPoint(414,0.04132637);
   f_11540194->SetSavedPoint(415,0.04059348);
   f_11540194->SetSavedPoint(416,0.03986982);
   f_11540194->SetSavedPoint(417,0.03915532);
   f_11540194->SetSavedPoint(418,0.03844988);
   f_11540194->SetSavedPoint(419,0.03775343);
   f_11540194->SetSavedPoint(420,0.03706589);
   f_11540194->SetSavedPoint(421,0.03638715);
   f_11540194->SetSavedPoint(422,0.03571713);
   f_11540194->SetSavedPoint(423,0.03505575);
   f_11540194->SetSavedPoint(424,0.0344029);
   f_11540194->SetSavedPoint(425,0.0337585);
   f_11540194->SetSavedPoint(426,0.03312245);
   f_11540194->SetSavedPoint(427,0.03249465);
   f_11540194->SetSavedPoint(428,0.031875);
   f_11540194->SetSavedPoint(429,0.03126341);
   f_11540194->SetSavedPoint(430,0.03065976);
   f_11540194->SetSavedPoint(431,0.03006395);
   f_11540194->SetSavedPoint(432,0.02947588);
   f_11540194->SetSavedPoint(433,0.02889544);
   f_11540194->SetSavedPoint(434,0.02832252);
   f_11540194->SetSavedPoint(435,0.02775701);
   f_11540194->SetSavedPoint(436,0.0271988);
   f_11540194->SetSavedPoint(437,0.02664776);
   f_11540194->SetSavedPoint(438,0.02610379);
   f_11540194->SetSavedPoint(439,0.02556676);
   f_11540194->SetSavedPoint(440,0.02503656);
   f_11540194->SetSavedPoint(441,0.02451306);
   f_11540194->SetSavedPoint(442,0.02399613);
   f_11540194->SetSavedPoint(443,0.02348566);
   f_11540194->SetSavedPoint(444,0.02298151);
   f_11540194->SetSavedPoint(445,0.02248356);
   f_11540194->SetSavedPoint(446,0.02199167);
   f_11540194->SetSavedPoint(447,0.02150571);
   f_11540194->SetSavedPoint(448,0.02102555);
   f_11540194->SetSavedPoint(449,0.02055104);
   f_11540194->SetSavedPoint(450,0.02008205);
   f_11540194->SetSavedPoint(451,0.01961844);
   f_11540194->SetSavedPoint(452,0.01916006);
   f_11540194->SetSavedPoint(453,0.01870677);
   f_11540194->SetSavedPoint(454,0.01825842);
   f_11540194->SetSavedPoint(455,0.01781487);
   f_11540194->SetSavedPoint(456,0.01737596);
   f_11540194->SetSavedPoint(457,0.01694154);
   f_11540194->SetSavedPoint(458,0.01651145);
   f_11540194->SetSavedPoint(459,0.01608554);
   f_11540194->SetSavedPoint(460,0.01566365);
   f_11540194->SetSavedPoint(461,0.01524562);
   f_11540194->SetSavedPoint(462,0.01483128);
   f_11540194->SetSavedPoint(463,0.01442047);
   f_11540194->SetSavedPoint(464,0.01401303);
   f_11540194->SetSavedPoint(465,0.01360878);
   f_11540194->SetSavedPoint(466,0.01320756);
   f_11540194->SetSavedPoint(467,0.01280918);
   f_11540194->SetSavedPoint(468,0.01241348);
   f_11540194->SetSavedPoint(469,0.01202027);
   f_11540194->SetSavedPoint(470,0.01162939);
   f_11540194->SetSavedPoint(471,0.01124063);
   f_11540194->SetSavedPoint(472,0.01085383);
   f_11540194->SetSavedPoint(473,0.0104688);
   f_11540194->SetSavedPoint(474,0.01008534);
   f_11540194->SetSavedPoint(475,0.009703273);
   f_11540194->SetSavedPoint(476,0.009322398);
   f_11540194->SetSavedPoint(477,0.008942523);
   f_11540194->SetSavedPoint(478,0.008563451);
   f_11540194->SetSavedPoint(479,0.008184983);
   f_11540194->SetSavedPoint(480,0.007806918);
   f_11540194->SetSavedPoint(481,0.007429052);
   f_11540194->SetSavedPoint(482,0.007051179);
   f_11540194->SetSavedPoint(483,0.006673091);
   f_11540194->SetSavedPoint(484,0.006294578);
   f_11540194->SetSavedPoint(485,0.005915427);
   f_11540194->SetSavedPoint(486,0.005535423);
   f_11540194->SetSavedPoint(487,0.00515435);
   f_11540194->SetSavedPoint(488,0.004771988);
   f_11540194->SetSavedPoint(489,0.004388114);
   f_11540194->SetSavedPoint(490,0.004002505);
   f_11540194->SetSavedPoint(491,0.003614935);
   f_11540194->SetSavedPoint(492,0.003225174);
   f_11540194->SetSavedPoint(493,0.002832992);
   f_11540194->SetSavedPoint(494,0.002438155);
   f_11540194->SetSavedPoint(495,0.002040426);
   f_11540194->SetSavedPoint(496,0.001639569);
   f_11540194->SetSavedPoint(497,0.001235342);
   f_11540194->SetSavedPoint(498,0.0008275023);
   f_11540194->SetSavedPoint(499,0.0004158042);
   f_11540194->SetSavedPoint(500,0);
   f_11540194->SetSavedPoint(501,0);
   f_11540194->SetSavedPoint(502,2.5);
   f_11540194->SetFillColor(19);
   f_11540194->SetFillStyle(0);
   f_11540194->SetMarkerStyle(20);
   f_11540194->SetMarkerSize(1.2);
   f_11540194->SetLineColor(8);
   f_11540194->SetLineWidth(3);
   f_11540194->GetXaxis()->SetNdivisions(505);
   f_11540194->GetXaxis()->SetLabelFont(132);
   f_11540194->GetXaxis()->SetLabelOffset(0.015);
   f_11540194->GetXaxis()->SetLabelSize(0.05);
   f_11540194->GetXaxis()->SetTitleSize(0.06);
   f_11540194->GetXaxis()->SetTitleFont(132);
   f_11540194->GetYaxis()->SetLabelFont(132);
   f_11540194->GetYaxis()->SetLabelSize(0.05);
   f_11540194->GetYaxis()->SetTitleSize(0.06);
   f_11540194->GetYaxis()->SetTitleFont(42);
   f_11540194->SetParameter(0,0);
   f_11540194->SetParError(0,0);
   f_11540194->SetParLimits(0,0,0);
   f_11540194->SetParameter(1,0);
   f_11540194->SetParError(1,0);
   f_11540194->SetParLimits(1,0,0);
   f_11540194->SetParameter(2,0);
   f_11540194->SetParError(2,0);
   f_11540194->SetParLimits(2,0,0);
   f_11540194->SetParameter(3,0);
   f_11540194->SetParError(3,0);
   f_11540194->SetParLimits(3,0,0);
   f_11540194->SetParameter(4,0);
   f_11540194->SetParError(4,0);
   f_11540194->SetParLimits(4,0,0);
   f_11540194->SetParameter(5,0);
   f_11540194->SetParError(5,0);
   f_11540194->SetParLimits(5,0,0);
   f_11540194->Draw("same");
   
   Double_t Graph0_fx135[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph0_fy135[203] = {
   1.22175,
   1.185907,
   1.152342,
   1.120854,
   1.091259,
   1.063382,
   1.037065,
   1.012158,
   0.9885235,
   0.9660351,
   0.9445747,
   0.9240335,
   0.9043112,
   0.8853153,
   0.8669609,
   0.84917,
   0.8318713,
   0.8149996,
   0.7984958,
   0.7823062,
   0.7663826,
   0.7506816,
   0.7351646,
   0.7197975,
   0.7045505,
   0.6893978,
   0.6743174,
   0.6592908,
   0.6443029,
   0.6293421,
   0.6143993,
   0.5994686,
   0.5845465,
   0.5696321,
   0.5547266,
   0.5398334,
   0.5249579,
   0.5101069,
   0.495289,
   0.4805143,
   0.4657939,
   0.4511402,
   0.4365662,
   0.4220858,
   0.4077137,
   0.3934647,
   0.3793541,
   0.3653973,
   0.3516098,
   0.3380068,
   0.3246035,
   0.3114145,
   0.2984541,
   0.2857362,
   0.2732736,
   0.2610787,
   0.249163,
   0.237537,
   0.2262105,
   0.215192,
   0.2044891,
   0.1941084,
   0.1840552,
   0.1743338,
   0.1649476,
   0.1558984,
   0.1471875,
   0.1388146,
   0.1307786,
   0.1230775,
   0.1157081,
   0.1086665,
   0.1019477,
   0.09554608,
   0.0894551,
   0.08366755,
   0.07817557,
   0.07297063,
   0.06804357,
   0.0633847,
   0.0589837,
   0.05482969,
   0.05091119,
   0.04721603,
   0.04373134,
   0.0404434,
   0.03733754,
   0.03439791,
   0.03160734,
   0.02894702,
   0.02639619,
   0.02393178,
   0.021528,
   0.01915577,
   0.01678218,
   0.01436985,
   0.01187612,
   0.009252235,
   0.006442409,
   0.003382731,
   0,
   0,
   0.001862774,
   0.003658145,
   0.005413382,
   0.00715443,
   0.008905971,
   0.01069148,
   0.01253327,
   0.01445253,
   0.01646938,
   0.01860287,
   0.02087105,
   0.02329094,
   0.02587862,
   0.02864916,
   0.03161671,
   0.03479448,
   0.03819477,
   0.04182895,
   0.04570748,
   0.04983996,
   0.05423507,
   0.05890064,
   0.06384362,
   0.06907011,
   0.07458538,
   0.08039385,
   0.08649911,
   0.09290398,
   0.09961045,
   0.1066198,
   0.1139324,
   0.1215481,
   0.1294659,
   0.1376842,
   0.1462005,
   0.1550121,
   0.1641152,
   0.1735057,
   0.1831789,
   0.1931296,
   0.2033522,
   0.2138403,
   0.2245876,
   0.2355871,
   0.2468315,
   0.2583133,
   0.2700247,
   0.2819578,
   0.2941045,
   0.3064566,
   0.3190057,
   0.3317435,
   0.3446619,
   0.3577527,
   0.3710078,
   0.3844193,
   0.3979798,
   0.4116819,
   0.4255186,
   0.4394832,
   0.4535698,
   0.4677725,
   0.4820863,
   0.4965067,
   0.5110297,
   0.5256521,
   0.5403715,
   0.5551862,
   0.5700953,
   0.5850988,
   0.6001978,
   0.6153942,
   0.6306909,
   0.646092,
   0.6616027,
   0.6772292,
   0.6929792,
   0.7088616,
   0.7248864,
   0.7410652,
   0.7574109,
   0.773938,
   0.7906623,
   0.8076016,
   0.8247748,
   0.842203,
   0.8599088,
   0.8779166,
   0.896253,
   0.9149462,
   0.9340267,
   0.9535272,
   0.9734825,
   0.9939297,
   1.014908,
   1.036461,
   1.058632,
   1.081469,
   1.105023,
   1.129347,
   1.22175};
   TGraph *graph = new TGraph(203,Graph0_fx135,Graph0_fy135);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph135 = new TH1F("Graph_Graph135","Graph",203,0,2.75);
   Graph_Graph135->SetMinimum(0);
   Graph_Graph135->SetMaximum(1.343925);
   Graph_Graph135->SetDirectory(0);
   Graph_Graph135->SetStats(0);
   Graph_Graph135->SetMarkerStyle(20);
   Graph_Graph135->SetMarkerSize(1.2);
   Graph_Graph135->GetXaxis()->SetNdivisions(505);
   Graph_Graph135->GetXaxis()->SetLabelFont(132);
   Graph_Graph135->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph135->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph135->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph135->GetXaxis()->SetTitleFont(132);
   Graph_Graph135->GetYaxis()->SetLabelFont(132);
   Graph_Graph135->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph135->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph135->GetYaxis()->SetTitleFont(42);
   Graph_Graph135->GetZaxis()->SetLabelFont(132);
   Graph_Graph135->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph135->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph135->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph135);
   
   graph->Draw("flc");
   
   TF1 *f_11510195 = new TF1("*f_11510",0,2.5,6);
    //The original function : f_11510 had originally been created by:
    //TF1 *f_11510 = new TF1("f_11510",f_11510,0,2.5,6);
   f_11510195->SetRange(0,2.5);
   f_11510195->SetName("f_11510");
   f_11510195->SetTitle("f_11510");
   f_11510195->SetNpx(500);
   f_11510195->SetSavedPoint(0,1.324768);
   f_11510195->SetSavedPoint(1,1.317365);
   f_11510195->SetSavedPoint(2,1.310001);
   f_11510195->SetSavedPoint(3,1.302673);
   f_11510195->SetSavedPoint(4,1.295383);
   f_11510195->SetSavedPoint(5,1.28813);
   f_11510195->SetSavedPoint(6,1.280913);
   f_11510195->SetSavedPoint(7,1.273734);
   f_11510195->SetSavedPoint(8,1.26659);
   f_11510195->SetSavedPoint(9,1.259483);
   f_11510195->SetSavedPoint(10,1.252413);
   f_11510195->SetSavedPoint(11,1.245378);
   f_11510195->SetSavedPoint(12,1.238379);
   f_11510195->SetSavedPoint(13,1.231415);
   f_11510195->SetSavedPoint(14,1.224487);
   f_11510195->SetSavedPoint(15,1.217594);
   f_11510195->SetSavedPoint(16,1.210736);
   f_11510195->SetSavedPoint(17,1.203914);
   f_11510195->SetSavedPoint(18,1.197125);
   f_11510195->SetSavedPoint(19,1.190372);
   f_11510195->SetSavedPoint(20,1.183653);
   f_11510195->SetSavedPoint(21,1.176968);
   f_11510195->SetSavedPoint(22,1.170317);
   f_11510195->SetSavedPoint(23,1.163699);
   f_11510195->SetSavedPoint(24,1.157116);
   f_11510195->SetSavedPoint(25,1.150566);
   f_11510195->SetSavedPoint(26,1.14405);
   f_11510195->SetSavedPoint(27,1.137566);
   f_11510195->SetSavedPoint(28,1.131116);
   f_11510195->SetSavedPoint(29,1.124699);
   f_11510195->SetSavedPoint(30,1.118314);
   f_11510195->SetSavedPoint(31,1.111962);
   f_11510195->SetSavedPoint(32,1.105642);
   f_11510195->SetSavedPoint(33,1.099355);
   f_11510195->SetSavedPoint(34,1.093099);
   f_11510195->SetSavedPoint(35,1.086876);
   f_11510195->SetSavedPoint(36,1.080684);
   f_11510195->SetSavedPoint(37,1.074524);
   f_11510195->SetSavedPoint(38,1.068395);
   f_11510195->SetSavedPoint(39,1.062297);
   f_11510195->SetSavedPoint(40,1.056231);
   f_11510195->SetSavedPoint(41,1.050195);
   f_11510195->SetSavedPoint(42,1.044191);
   f_11510195->SetSavedPoint(43,1.038217);
   f_11510195->SetSavedPoint(44,1.032273);
   f_11510195->SetSavedPoint(45,1.02636);
   f_11510195->SetSavedPoint(46,1.020477);
   f_11510195->SetSavedPoint(47,1.014624);
   f_11510195->SetSavedPoint(48,1.008801);
   f_11510195->SetSavedPoint(49,1.003008);
   f_11510195->SetSavedPoint(50,0.9972441);
   f_11510195->SetSavedPoint(51,0.9915098);
   f_11510195->SetSavedPoint(52,0.9858048);
   f_11510195->SetSavedPoint(53,0.980129);
   f_11510195->SetSavedPoint(54,0.9744821);
   f_11510195->SetSavedPoint(55,0.9688641);
   f_11510195->SetSavedPoint(56,0.9632748);
   f_11510195->SetSavedPoint(57,0.957714);
   f_11510195->SetSavedPoint(58,0.9521817);
   f_11510195->SetSavedPoint(59,0.9466776);
   f_11510195->SetSavedPoint(60,0.9412017);
   f_11510195->SetSavedPoint(61,0.9357537);
   f_11510195->SetSavedPoint(62,0.9303336);
   f_11510195->SetSavedPoint(63,0.9249412);
   f_11510195->SetSavedPoint(64,0.9195763);
   f_11510195->SetSavedPoint(65,0.9142389);
   f_11510195->SetSavedPoint(66,0.9089288);
   f_11510195->SetSavedPoint(67,0.9036458);
   f_11510195->SetSavedPoint(68,0.8983898);
   f_11510195->SetSavedPoint(69,0.8931607);
   f_11510195->SetSavedPoint(70,0.8879583);
   f_11510195->SetSavedPoint(71,0.8827826);
   f_11510195->SetSavedPoint(72,0.8776333);
   f_11510195->SetSavedPoint(73,0.8725103);
   f_11510195->SetSavedPoint(74,0.8674135);
   f_11510195->SetSavedPoint(75,0.8623428);
   f_11510195->SetSavedPoint(76,0.857298);
   f_11510195->SetSavedPoint(77,0.8522791);
   f_11510195->SetSavedPoint(78,0.8472857);
   f_11510195->SetSavedPoint(79,0.842318);
   f_11510195->SetSavedPoint(80,0.8373756);
   f_11510195->SetSavedPoint(81,0.8324585);
   f_11510195->SetSavedPoint(82,0.8275666);
   f_11510195->SetSavedPoint(83,0.8226997);
   f_11510195->SetSavedPoint(84,0.8178577);
   f_11510195->SetSavedPoint(85,0.8130404);
   f_11510195->SetSavedPoint(86,0.8082478);
   f_11510195->SetSavedPoint(87,0.8034797);
   f_11510195->SetSavedPoint(88,0.798736);
   f_11510195->SetSavedPoint(89,0.7940166);
   f_11510195->SetSavedPoint(90,0.7893213);
   f_11510195->SetSavedPoint(91,0.78465);
   f_11510195->SetSavedPoint(92,0.7800027);
   f_11510195->SetSavedPoint(93,0.7753791);
   f_11510195->SetSavedPoint(94,0.7707791);
   f_11510195->SetSavedPoint(95,0.7662027);
   f_11510195->SetSavedPoint(96,0.7616497);
   f_11510195->SetSavedPoint(97,0.75712);
   f_11510195->SetSavedPoint(98,0.7526135);
   f_11510195->SetSavedPoint(99,0.74813);
   f_11510195->SetSavedPoint(100,0.7436695);
   f_11510195->SetSavedPoint(101,0.7392318);
   f_11510195->SetSavedPoint(102,0.7348168);
   f_11510195->SetSavedPoint(103,0.7304244);
   f_11510195->SetSavedPoint(104,0.7260544);
   f_11510195->SetSavedPoint(105,0.7217069);
   f_11510195->SetSavedPoint(106,0.7173815);
   f_11510195->SetSavedPoint(107,0.7130783);
   f_11510195->SetSavedPoint(108,0.7087971);
   f_11510195->SetSavedPoint(109,0.7045378);
   f_11510195->SetSavedPoint(110,0.7003003);
   f_11510195->SetSavedPoint(111,0.6960845);
   f_11510195->SetSavedPoint(112,0.6918903);
   f_11510195->SetSavedPoint(113,0.6877175);
   f_11510195->SetSavedPoint(114,0.683566);
   f_11510195->SetSavedPoint(115,0.6794358);
   f_11510195->SetSavedPoint(116,0.6753268);
   f_11510195->SetSavedPoint(117,0.6712387);
   f_11510195->SetSavedPoint(118,0.6671716);
   f_11510195->SetSavedPoint(119,0.6631253);
   f_11510195->SetSavedPoint(120,0.6590997);
   f_11510195->SetSavedPoint(121,0.6550946);
   f_11510195->SetSavedPoint(122,0.6511101);
   f_11510195->SetSavedPoint(123,0.647146);
   f_11510195->SetSavedPoint(124,0.6432021);
   f_11510195->SetSavedPoint(125,0.6392784);
   f_11510195->SetSavedPoint(126,0.6353748);
   f_11510195->SetSavedPoint(127,0.6314912);
   f_11510195->SetSavedPoint(128,0.6276274);
   f_11510195->SetSavedPoint(129,0.6237835);
   f_11510195->SetSavedPoint(130,0.6199591);
   f_11510195->SetSavedPoint(131,0.6161544);
   f_11510195->SetSavedPoint(132,0.6123691);
   f_11510195->SetSavedPoint(133,0.6086032);
   f_11510195->SetSavedPoint(134,0.6048565);
   f_11510195->SetSavedPoint(135,0.601129);
   f_11510195->SetSavedPoint(136,0.5974206);
   f_11510195->SetSavedPoint(137,0.5937312);
   f_11510195->SetSavedPoint(138,0.5900606);
   f_11510195->SetSavedPoint(139,0.5864089);
   f_11510195->SetSavedPoint(140,0.5827758);
   f_11510195->SetSavedPoint(141,0.5791613);
   f_11510195->SetSavedPoint(142,0.5755653);
   f_11510195->SetSavedPoint(143,0.5719877);
   f_11510195->SetSavedPoint(144,0.5684284);
   f_11510195->SetSavedPoint(145,0.5648873);
   f_11510195->SetSavedPoint(146,0.5613643);
   f_11510195->SetSavedPoint(147,0.5578594);
   f_11510195->SetSavedPoint(148,0.5543724);
   f_11510195->SetSavedPoint(149,0.5509033);
   f_11510195->SetSavedPoint(150,0.5474519);
   f_11510195->SetSavedPoint(151,0.5440181);
   f_11510195->SetSavedPoint(152,0.540602);
   f_11510195->SetSavedPoint(153,0.5372033);
   f_11510195->SetSavedPoint(154,0.533822);
   f_11510195->SetSavedPoint(155,0.5304581);
   f_11510195->SetSavedPoint(156,0.5271113);
   f_11510195->SetSavedPoint(157,0.5237817);
   f_11510195->SetSavedPoint(158,0.5204691);
   f_11510195->SetSavedPoint(159,0.5171735);
   f_11510195->SetSavedPoint(160,0.5138948);
   f_11510195->SetSavedPoint(161,0.5106328);
   f_11510195->SetSavedPoint(162,0.5073876);
   f_11510195->SetSavedPoint(163,0.5041589);
   f_11510195->SetSavedPoint(164,0.5009468);
   f_11510195->SetSavedPoint(165,0.4977512);
   f_11510195->SetSavedPoint(166,0.4945719);
   f_11510195->SetSavedPoint(167,0.4914089);
   f_11510195->SetSavedPoint(168,0.4882621);
   f_11510195->SetSavedPoint(169,0.4851314);
   f_11510195->SetSavedPoint(170,0.4820167);
   f_11510195->SetSavedPoint(171,0.478918);
   f_11510195->SetSavedPoint(172,0.4758352);
   f_11510195->SetSavedPoint(173,0.4727682);
   f_11510195->SetSavedPoint(174,0.4697169);
   f_11510195->SetSavedPoint(175,0.4666812);
   f_11510195->SetSavedPoint(176,0.4636611);
   f_11510195->SetSavedPoint(177,0.4606564);
   f_11510195->SetSavedPoint(178,0.4576672);
   f_11510195->SetSavedPoint(179,0.4546933);
   f_11510195->SetSavedPoint(180,0.4517346);
   f_11510195->SetSavedPoint(181,0.4487911);
   f_11510195->SetSavedPoint(182,0.4458627);
   f_11510195->SetSavedPoint(183,0.4429493);
   f_11510195->SetSavedPoint(184,0.4400509);
   f_11510195->SetSavedPoint(185,0.4371673);
   f_11510195->SetSavedPoint(186,0.4342985);
   f_11510195->SetSavedPoint(187,0.4314445);
   f_11510195->SetSavedPoint(188,0.4286051);
   f_11510195->SetSavedPoint(189,0.4257802);
   f_11510195->SetSavedPoint(190,0.4229699);
   f_11510195->SetSavedPoint(191,0.4201739);
   f_11510195->SetSavedPoint(192,0.4173924);
   f_11510195->SetSavedPoint(193,0.4146251);
   f_11510195->SetSavedPoint(194,0.411872);
   f_11510195->SetSavedPoint(195,0.4091331);
   f_11510195->SetSavedPoint(196,0.4064082);
   f_11510195->SetSavedPoint(197,0.4036974);
   f_11510195->SetSavedPoint(198,0.4010004);
   f_11510195->SetSavedPoint(199,0.3983174);
   f_11510195->SetSavedPoint(200,0.3956481);
   f_11510195->SetSavedPoint(201,0.3929926);
   f_11510195->SetSavedPoint(202,0.3903507);
   f_11510195->SetSavedPoint(203,0.3877224);
   f_11510195->SetSavedPoint(204,0.3851076);
   f_11510195->SetSavedPoint(205,0.3825063);
   f_11510195->SetSavedPoint(206,0.3799183);
   f_11510195->SetSavedPoint(207,0.3773437);
   f_11510195->SetSavedPoint(208,0.3747824);
   f_11510195->SetSavedPoint(209,0.3722342);
   f_11510195->SetSavedPoint(210,0.3696991);
   f_11510195->SetSavedPoint(211,0.3671772);
   f_11510195->SetSavedPoint(212,0.3646682);
   f_11510195->SetSavedPoint(213,0.3621721);
   f_11510195->SetSavedPoint(214,0.359689);
   f_11510195->SetSavedPoint(215,0.3572186);
   f_11510195->SetSavedPoint(216,0.354761);
   f_11510195->SetSavedPoint(217,0.352316);
   f_11510195->SetSavedPoint(218,0.3498837);
   f_11510195->SetSavedPoint(219,0.3474639);
   f_11510195->SetSavedPoint(220,0.3450566);
   f_11510195->SetSavedPoint(221,0.3426618);
   f_11510195->SetSavedPoint(222,0.3402793);
   f_11510195->SetSavedPoint(223,0.3379092);
   f_11510195->SetSavedPoint(224,0.3355513);
   f_11510195->SetSavedPoint(225,0.3332056);
   f_11510195->SetSavedPoint(226,0.330872);
   f_11510195->SetSavedPoint(227,0.3285505);
   f_11510195->SetSavedPoint(228,0.3262411);
   f_11510195->SetSavedPoint(229,0.3239436);
   f_11510195->SetSavedPoint(230,0.321658);
   f_11510195->SetSavedPoint(231,0.3193842);
   f_11510195->SetSavedPoint(232,0.3171222);
   f_11510195->SetSavedPoint(233,0.314872);
   f_11510195->SetSavedPoint(234,0.3126334);
   f_11510195->SetSavedPoint(235,0.3104065);
   f_11510195->SetSavedPoint(236,0.3081911);
   f_11510195->SetSavedPoint(237,0.3059872);
   f_11510195->SetSavedPoint(238,0.3037948);
   f_11510195->SetSavedPoint(239,0.3016137);
   f_11510195->SetSavedPoint(240,0.299444);
   f_11510195->SetSavedPoint(241,0.2972856);
   f_11510195->SetSavedPoint(242,0.2951385);
   f_11510195->SetSavedPoint(243,0.2930025);
   f_11510195->SetSavedPoint(244,0.2908776);
   f_11510195->SetSavedPoint(245,0.2887638);
   f_11510195->SetSavedPoint(246,0.286661);
   f_11510195->SetSavedPoint(247,0.2845692);
   f_11510195->SetSavedPoint(248,0.2824883);
   f_11510195->SetSavedPoint(249,0.2804183);
   f_11510195->SetSavedPoint(250,0.2783591);
   f_11510195->SetSavedPoint(251,0.2763106);
   f_11510195->SetSavedPoint(252,0.2742729);
   f_11510195->SetSavedPoint(253,0.2722458);
   f_11510195->SetSavedPoint(254,0.2702293);
   f_11510195->SetSavedPoint(255,0.2682234);
   f_11510195->SetSavedPoint(256,0.266228);
   f_11510195->SetSavedPoint(257,0.264243);
   f_11510195->SetSavedPoint(258,0.2622685);
   f_11510195->SetSavedPoint(259,0.2603043);
   f_11510195->SetSavedPoint(260,0.2583504);
   f_11510195->SetSavedPoint(261,0.2564068);
   f_11510195->SetSavedPoint(262,0.2544734);
   f_11510195->SetSavedPoint(263,0.2525502);
   f_11510195->SetSavedPoint(264,0.2506371);
   f_11510195->SetSavedPoint(265,0.2487341);
   f_11510195->SetSavedPoint(266,0.2468411);
   f_11510195->SetSavedPoint(267,0.244958);
   f_11510195->SetSavedPoint(268,0.2430849);
   f_11510195->SetSavedPoint(269,0.2412217);
   f_11510195->SetSavedPoint(270,0.2393684);
   f_11510195->SetSavedPoint(271,0.2375248);
   f_11510195->SetSavedPoint(272,0.2356909);
   f_11510195->SetSavedPoint(273,0.2338668);
   f_11510195->SetSavedPoint(274,0.2320524);
   f_11510195->SetSavedPoint(275,0.2302475);
   f_11510195->SetSavedPoint(276,0.2284522);
   f_11510195->SetSavedPoint(277,0.2266665);
   f_11510195->SetSavedPoint(278,0.2248902);
   f_11510195->SetSavedPoint(279,0.2231233);
   f_11510195->SetSavedPoint(280,0.2213659);
   f_11510195->SetSavedPoint(281,0.2196178);
   f_11510195->SetSavedPoint(282,0.217879);
   f_11510195->SetSavedPoint(283,0.2161495);
   f_11510195->SetSavedPoint(284,0.2144292);
   f_11510195->SetSavedPoint(285,0.212718);
   f_11510195->SetSavedPoint(286,0.211016);
   f_11510195->SetSavedPoint(287,0.2093232);
   f_11510195->SetSavedPoint(288,0.2076393);
   f_11510195->SetSavedPoint(289,0.2059645);
   f_11510195->SetSavedPoint(290,0.2042986);
   f_11510195->SetSavedPoint(291,0.2026417);
   f_11510195->SetSavedPoint(292,0.2009936);
   f_11510195->SetSavedPoint(293,0.1993544);
   f_11510195->SetSavedPoint(294,0.1977241);
   f_11510195->SetSavedPoint(295,0.1961024);
   f_11510195->SetSavedPoint(296,0.1944895);
   f_11510195->SetSavedPoint(297,0.1928853);
   f_11510195->SetSavedPoint(298,0.1912898);
   f_11510195->SetSavedPoint(299,0.1897028);
   f_11510195->SetSavedPoint(300,0.1881244);
   f_11510195->SetSavedPoint(301,0.1865546);
   f_11510195->SetSavedPoint(302,0.1849932);
   f_11510195->SetSavedPoint(303,0.1834403);
   f_11510195->SetSavedPoint(304,0.1818958);
   f_11510195->SetSavedPoint(305,0.1803597);
   f_11510195->SetSavedPoint(306,0.1788319);
   f_11510195->SetSavedPoint(307,0.1773125);
   f_11510195->SetSavedPoint(308,0.1758012);
   f_11510195->SetSavedPoint(309,0.1742982);
   f_11510195->SetSavedPoint(310,0.1728034);
   f_11510195->SetSavedPoint(311,0.1713168);
   f_11510195->SetSavedPoint(312,0.1698383);
   f_11510195->SetSavedPoint(313,0.1683678);
   f_11510195->SetSavedPoint(314,0.1669054);
   f_11510195->SetSavedPoint(315,0.165451);
   f_11510195->SetSavedPoint(316,0.1640045);
   f_11510195->SetSavedPoint(317,0.162566);
   f_11510195->SetSavedPoint(318,0.1611354);
   f_11510195->SetSavedPoint(319,0.1597126);
   f_11510195->SetSavedPoint(320,0.1582977);
   f_11510195->SetSavedPoint(321,0.1568905);
   f_11510195->SetSavedPoint(322,0.1554911);
   f_11510195->SetSavedPoint(323,0.1540995);
   f_11510195->SetSavedPoint(324,0.1527155);
   f_11510195->SetSavedPoint(325,0.1513391);
   f_11510195->SetSavedPoint(326,0.1499704);
   f_11510195->SetSavedPoint(327,0.1486093);
   f_11510195->SetSavedPoint(328,0.1472557);
   f_11510195->SetSavedPoint(329,0.1459096);
   f_11510195->SetSavedPoint(330,0.144571);
   f_11510195->SetSavedPoint(331,0.1432398);
   f_11510195->SetSavedPoint(332,0.141916);
   f_11510195->SetSavedPoint(333,0.1405997);
   f_11510195->SetSavedPoint(334,0.1392906);
   f_11510195->SetSavedPoint(335,0.1379889);
   f_11510195->SetSavedPoint(336,0.1366944);
   f_11510195->SetSavedPoint(337,0.1354072);
   f_11510195->SetSavedPoint(338,0.1341272);
   f_11510195->SetSavedPoint(339,0.1328544);
   f_11510195->SetSavedPoint(340,0.1315887);
   f_11510195->SetSavedPoint(341,0.1303301);
   f_11510195->SetSavedPoint(342,0.1290786);
   f_11510195->SetSavedPoint(343,0.1278342);
   f_11510195->SetSavedPoint(344,0.1265968);
   f_11510195->SetSavedPoint(345,0.1253663);
   f_11510195->SetSavedPoint(346,0.1241428);
   f_11510195->SetSavedPoint(347,0.1229262);
   f_11510195->SetSavedPoint(348,0.1217165);
   f_11510195->SetSavedPoint(349,0.1205137);
   f_11510195->SetSavedPoint(350,0.1193177);
   f_11510195->SetSavedPoint(351,0.1181284);
   f_11510195->SetSavedPoint(352,0.116946);
   f_11510195->SetSavedPoint(353,0.1157702);
   f_11510195->SetSavedPoint(354,0.1146012);
   f_11510195->SetSavedPoint(355,0.1134388);
   f_11510195->SetSavedPoint(356,0.1122831);
   f_11510195->SetSavedPoint(357,0.1111339);
   f_11510195->SetSavedPoint(358,0.1099914);
   f_11510195->SetSavedPoint(359,0.1088553);
   f_11510195->SetSavedPoint(360,0.1077258);
   f_11510195->SetSavedPoint(361,0.1066028);
   f_11510195->SetSavedPoint(362,0.1054862);
   f_11510195->SetSavedPoint(363,0.1043761);
   f_11510195->SetSavedPoint(364,0.1032723);
   f_11510195->SetSavedPoint(365,0.1021749);
   f_11510195->SetSavedPoint(366,0.1010838);
   f_11510195->SetSavedPoint(367,0.09999904);
   f_11510195->SetSavedPoint(368,0.09892052);
   f_11510195->SetSavedPoint(369,0.09784825);
   f_11510195->SetSavedPoint(370,0.09678219);
   f_11510195->SetSavedPoint(371,0.0957223);
   f_11510195->SetSavedPoint(372,0.09466857);
   f_11510195->SetSavedPoint(373,0.09362095);
   f_11510195->SetSavedPoint(374,0.09257943);
   f_11510195->SetSavedPoint(375,0.09154396);
   f_11510195->SetSavedPoint(376,0.09051453);
   f_11510195->SetSavedPoint(377,0.08949109);
   f_11510195->SetSavedPoint(378,0.08847363);
   f_11510195->SetSavedPoint(379,0.08746211);
   f_11510195->SetSavedPoint(380,0.0864565);
   f_11510195->SetSavedPoint(381,0.08545677);
   f_11510195->SetSavedPoint(382,0.0844629);
   f_11510195->SetSavedPoint(383,0.08347485);
   f_11510195->SetSavedPoint(384,0.0824926);
   f_11510195->SetSavedPoint(385,0.08151612);
   f_11510195->SetSavedPoint(386,0.08054537);
   f_11510195->SetSavedPoint(387,0.07958033);
   f_11510195->SetSavedPoint(388,0.07862096);
   f_11510195->SetSavedPoint(389,0.07766725);
   f_11510195->SetSavedPoint(390,0.07671916);
   f_11510195->SetSavedPoint(391,0.07577665);
   f_11510195->SetSavedPoint(392,0.07483971);
   f_11510195->SetSavedPoint(393,0.07390831);
   f_11510195->SetSavedPoint(394,0.07298241);
   f_11510195->SetSavedPoint(395,0.07206198);
   f_11510195->SetSavedPoint(396,0.071147);
   f_11510195->SetSavedPoint(397,0.07023744);
   f_11510195->SetSavedPoint(398,0.06933326);
   f_11510195->SetSavedPoint(399,0.06843445);
   f_11510195->SetSavedPoint(400,0.06754096);
   f_11510195->SetSavedPoint(401,0.06665278);
   f_11510195->SetSavedPoint(402,0.06576987);
   f_11510195->SetSavedPoint(403,0.0648922);
   f_11510195->SetSavedPoint(404,0.06401975);
   f_11510195->SetSavedPoint(405,0.06315249);
   f_11510195->SetSavedPoint(406,0.06229038);
   f_11510195->SetSavedPoint(407,0.0614334);
   f_11510195->SetSavedPoint(408,0.06058152);
   f_11510195->SetSavedPoint(409,0.05973472);
   f_11510195->SetSavedPoint(410,0.05889295);
   f_11510195->SetSavedPoint(411,0.05805619);
   f_11510195->SetSavedPoint(412,0.05722442);
   f_11510195->SetSavedPoint(413,0.0563976);
   f_11510195->SetSavedPoint(414,0.05557571);
   f_11510195->SetSavedPoint(415,0.05475872);
   f_11510195->SetSavedPoint(416,0.05394659);
   f_11510195->SetSavedPoint(417,0.0531393);
   f_11510195->SetSavedPoint(418,0.05233682);
   f_11510195->SetSavedPoint(419,0.05153912);
   f_11510195->SetSavedPoint(420,0.05074617);
   f_11510195->SetSavedPoint(421,0.04995794);
   f_11510195->SetSavedPoint(422,0.04917441);
   f_11510195->SetSavedPoint(423,0.04839554);
   f_11510195->SetSavedPoint(424,0.0476213);
   f_11510195->SetSavedPoint(425,0.04685166);
   f_11510195->SetSavedPoint(426,0.0460866);
   f_11510195->SetSavedPoint(427,0.04532609);
   f_11510195->SetSavedPoint(428,0.04457009);
   f_11510195->SetSavedPoint(429,0.04381858);
   f_11510195->SetSavedPoint(430,0.04307153);
   f_11510195->SetSavedPoint(431,0.0423289);
   f_11510195->SetSavedPoint(432,0.04159067);
   f_11510195->SetSavedPoint(433,0.04085681);
   f_11510195->SetSavedPoint(434,0.04012728);
   f_11510195->SetSavedPoint(435,0.03940207);
   f_11510195->SetSavedPoint(436,0.03868113);
   f_11510195->SetSavedPoint(437,0.03796444);
   f_11510195->SetSavedPoint(438,0.03725196);
   f_11510195->SetSavedPoint(439,0.03654368);
   f_11510195->SetSavedPoint(440,0.03583955);
   f_11510195->SetSavedPoint(441,0.03513955);
   f_11510195->SetSavedPoint(442,0.03444365);
   f_11510195->SetSavedPoint(443,0.03375181);
   f_11510195->SetSavedPoint(444,0.03306401);
   f_11510195->SetSavedPoint(445,0.03238021);
   f_11510195->SetSavedPoint(446,0.03170039);
   f_11510195->SetSavedPoint(447,0.03102451);
   f_11510195->SetSavedPoint(448,0.03035255);
   f_11510195->SetSavedPoint(449,0.02968446);
   f_11510195->SetSavedPoint(450,0.02902023);
   f_11510195->SetSavedPoint(451,0.02835982);
   f_11510195->SetSavedPoint(452,0.02770319);
   f_11510195->SetSavedPoint(453,0.02705033);
   f_11510195->SetSavedPoint(454,0.02640119);
   f_11510195->SetSavedPoint(455,0.02575574);
   f_11510195->SetSavedPoint(456,0.02511395);
   f_11510195->SetSavedPoint(457,0.0244758);
   f_11510195->SetSavedPoint(458,0.02384125);
   f_11510195->SetSavedPoint(459,0.02321026);
   f_11510195->SetSavedPoint(460,0.02258281);
   f_11510195->SetSavedPoint(461,0.02195886);
   f_11510195->SetSavedPoint(462,0.02133838);
   f_11510195->SetSavedPoint(463,0.02072134);
   f_11510195->SetSavedPoint(464,0.0201077);
   f_11510195->SetSavedPoint(465,0.01949744);
   f_11510195->SetSavedPoint(466,0.01889052);
   f_11510195->SetSavedPoint(467,0.01828691);
   f_11510195->SetSavedPoint(468,0.01768657);
   f_11510195->SetSavedPoint(469,0.01708947);
   f_11510195->SetSavedPoint(470,0.01649558);
   f_11510195->SetSavedPoint(471,0.01590487);
   f_11510195->SetSavedPoint(472,0.01531729);
   f_11510195->SetSavedPoint(473,0.01473283);
   f_11510195->SetSavedPoint(474,0.01415144);
   f_11510195->SetSavedPoint(475,0.01357309);
   f_11510195->SetSavedPoint(476,0.01299774);
   f_11510195->SetSavedPoint(477,0.01242537);
   f_11510195->SetSavedPoint(478,0.01185593);
   f_11510195->SetSavedPoint(479,0.0112894);
   f_11510195->SetSavedPoint(480,0.01072573);
   f_11510195->SetSavedPoint(481,0.0101649);
   f_11510195->SetSavedPoint(482,0.009606863);
   f_11510195->SetSavedPoint(483,0.009051593);
   f_11510195->SetSavedPoint(484,0.008499051);
   f_11510195->SetSavedPoint(485,0.007949201);
   f_11510195->SetSavedPoint(486,0.007402008);
   f_11510195->SetSavedPoint(487,0.006857437);
   f_11510195->SetSavedPoint(488,0.006315452);
   f_11510195->SetSavedPoint(489,0.005776016);
   f_11510195->SetSavedPoint(490,0.005239093);
   f_11510195->SetSavedPoint(491,0.004704647);
   f_11510195->SetSavedPoint(492,0.004172641);
   f_11510195->SetSavedPoint(493,0.003643039);
   f_11510195->SetSavedPoint(494,0.003115804);
   f_11510195->SetSavedPoint(495,0.002590898);
   f_11510195->SetSavedPoint(496,0.002068284);
   f_11510195->SetSavedPoint(497,0.001547925);
   f_11510195->SetSavedPoint(498,0.001029783);
   f_11510195->SetSavedPoint(499,0.0005138211);
   f_11510195->SetSavedPoint(500,0);
   f_11510195->SetSavedPoint(501,0);
   f_11510195->SetSavedPoint(502,2.5);
   f_11510195->SetFillColor(19);
   f_11510195->SetFillStyle(0);
   f_11510195->SetMarkerStyle(20);
   f_11510195->SetMarkerSize(1.2);
   f_11510195->SetLineColor(92);
   f_11510195->SetLineWidth(3);
   f_11510195->GetXaxis()->SetNdivisions(505);
   f_11510195->GetXaxis()->SetLabelFont(132);
   f_11510195->GetXaxis()->SetLabelOffset(0.015);
   f_11510195->GetXaxis()->SetLabelSize(0.05);
   f_11510195->GetXaxis()->SetTitleSize(0.06);
   f_11510195->GetXaxis()->SetTitleFont(132);
   f_11510195->GetYaxis()->SetLabelFont(132);
   f_11510195->GetYaxis()->SetLabelSize(0.05);
   f_11510195->GetYaxis()->SetTitleSize(0.06);
   f_11510195->GetYaxis()->SetTitleFont(42);
   f_11510195->SetParameter(0,0);
   f_11510195->SetParError(0,0);
   f_11510195->SetParLimits(0,0,0);
   f_11510195->SetParameter(1,0);
   f_11510195->SetParError(1,0);
   f_11510195->SetParLimits(1,0,0);
   f_11510195->SetParameter(2,0);
   f_11510195->SetParError(2,0);
   f_11510195->SetParLimits(2,0,0);
   f_11510195->SetParameter(3,0);
   f_11510195->SetParError(3,0);
   f_11510195->SetParLimits(3,0,0);
   f_11510195->SetParameter(4,0);
   f_11510195->SetParError(4,0);
   f_11510195->SetParLimits(4,0,0);
   f_11510195->SetParameter(5,0);
   f_11510195->SetParError(5,0);
   f_11510195->SetParLimits(5,0,0);
   f_11510195->Draw("same");
   
   TF1 *f_11550196 = new TF1("*f_11550",0,2.5,6);
    //The original function : f_11550 had originally been created by:
    //TF1 *f_11550 = new TF1("f_11550",f_11550,0,2.5,6);
   f_11550196->SetRange(0,2.5);
   f_11550196->SetName("f_11550");
   f_11550196->SetTitle("f_11550");
   f_11550196->SetNpx(500);
   f_11550196->SetSavedPoint(0,1.02337);
   f_11550196->SetSavedPoint(1,1.02048);
   f_11550196->SetSavedPoint(2,1.017591);
   f_11550196->SetSavedPoint(3,1.014702);
   f_11550196->SetSavedPoint(4,1.011813);
   f_11550196->SetSavedPoint(5,1.008924);
   f_11550196->SetSavedPoint(6,1.006036);
   f_11550196->SetSavedPoint(7,1.003148);
   f_11550196->SetSavedPoint(8,1.000261);
   f_11550196->SetSavedPoint(9,0.9973736);
   f_11550196->SetSavedPoint(10,0.9944864);
   f_11550196->SetSavedPoint(11,0.9915995);
   f_11550196->SetSavedPoint(12,0.9887127);
   f_11550196->SetSavedPoint(13,0.9858261);
   f_11550196->SetSavedPoint(14,0.9829397);
   f_11550196->SetSavedPoint(15,0.9800533);
   f_11550196->SetSavedPoint(16,0.977167);
   f_11550196->SetSavedPoint(17,0.9742808);
   f_11550196->SetSavedPoint(18,0.9713947);
   f_11550196->SetSavedPoint(19,0.9685086);
   f_11550196->SetSavedPoint(20,0.9656226);
   f_11550196->SetSavedPoint(21,0.9627365);
   f_11550196->SetSavedPoint(22,0.9598505);
   f_11550196->SetSavedPoint(23,0.9569644);
   f_11550196->SetSavedPoint(24,0.9540784);
   f_11550196->SetSavedPoint(25,0.9511923);
   f_11550196->SetSavedPoint(26,0.9483061);
   f_11550196->SetSavedPoint(27,0.9454199);
   f_11550196->SetSavedPoint(28,0.9425337);
   f_11550196->SetSavedPoint(29,0.9396474);
   f_11550196->SetSavedPoint(30,0.936761);
   f_11550196->SetSavedPoint(31,0.9338745);
   f_11550196->SetSavedPoint(32,0.9309879);
   f_11550196->SetSavedPoint(33,0.9281012);
   f_11550196->SetSavedPoint(34,0.9252144);
   f_11550196->SetSavedPoint(35,0.9223276);
   f_11550196->SetSavedPoint(36,0.9194406);
   f_11550196->SetSavedPoint(37,0.9165535);
   f_11550196->SetSavedPoint(38,0.9136662);
   f_11550196->SetSavedPoint(39,0.9107789);
   f_11550196->SetSavedPoint(40,0.9078914);
   f_11550196->SetSavedPoint(41,0.9050038);
   f_11550196->SetSavedPoint(42,0.9021161);
   f_11550196->SetSavedPoint(43,0.8992283);
   f_11550196->SetSavedPoint(44,0.8963404);
   f_11550196->SetSavedPoint(45,0.8934523);
   f_11550196->SetSavedPoint(46,0.8905642);
   f_11550196->SetSavedPoint(47,0.8876759);
   f_11550196->SetSavedPoint(48,0.8847875);
   f_11550196->SetSavedPoint(49,0.8818991);
   f_11550196->SetSavedPoint(50,0.8790105);
   f_11550196->SetSavedPoint(51,0.8761218);
   f_11550196->SetSavedPoint(52,0.8732331);
   f_11550196->SetSavedPoint(53,0.8703442);
   f_11550196->SetSavedPoint(54,0.8674553);
   f_11550196->SetSavedPoint(55,0.8645664);
   f_11550196->SetSavedPoint(56,0.8616774);
   f_11550196->SetSavedPoint(57,0.8587883);
   f_11550196->SetSavedPoint(58,0.8558992);
   f_11550196->SetSavedPoint(59,0.8530101);
   f_11550196->SetSavedPoint(60,0.850121);
   f_11550196->SetSavedPoint(61,0.8472318);
   f_11550196->SetSavedPoint(62,0.8443427);
   f_11550196->SetSavedPoint(63,0.8414536);
   f_11550196->SetSavedPoint(64,0.8385646);
   f_11550196->SetSavedPoint(65,0.8356755);
   f_11550196->SetSavedPoint(66,0.8327866);
   f_11550196->SetSavedPoint(67,0.8298977);
   f_11550196->SetSavedPoint(68,0.8270089);
   f_11550196->SetSavedPoint(69,0.8241202);
   f_11550196->SetSavedPoint(70,0.8212317);
   f_11550196->SetSavedPoint(71,0.8183433);
   f_11550196->SetSavedPoint(72,0.815455);
   f_11550196->SetSavedPoint(73,0.8125669);
   f_11550196->SetSavedPoint(74,0.809679);
   f_11550196->SetSavedPoint(75,0.8067914);
   f_11550196->SetSavedPoint(76,0.8039039);
   f_11550196->SetSavedPoint(77,0.8010167);
   f_11550196->SetSavedPoint(78,0.7981298);
   f_11550196->SetSavedPoint(79,0.7952432);
   f_11550196->SetSavedPoint(80,0.7923568);
   f_11550196->SetSavedPoint(81,0.7894708);
   f_11550196->SetSavedPoint(82,0.7865852);
   f_11550196->SetSavedPoint(83,0.7836999);
   f_11550196->SetSavedPoint(84,0.7808151);
   f_11550196->SetSavedPoint(85,0.7779306);
   f_11550196->SetSavedPoint(86,0.7750467);
   f_11550196->SetSavedPoint(87,0.7721631);
   f_11550196->SetSavedPoint(88,0.7692801);
   f_11550196->SetSavedPoint(89,0.7663976);
   f_11550196->SetSavedPoint(90,0.7635157);
   f_11550196->SetSavedPoint(91,0.7606343);
   f_11550196->SetSavedPoint(92,0.7577535);
   f_11550196->SetSavedPoint(93,0.7548733);
   f_11550196->SetSavedPoint(94,0.7519938);
   f_11550196->SetSavedPoint(95,0.749115);
   f_11550196->SetSavedPoint(96,0.7462368);
   f_11550196->SetSavedPoint(97,0.7433595);
   f_11550196->SetSavedPoint(98,0.7404828);
   f_11550196->SetSavedPoint(99,0.737607);
   f_11550196->SetSavedPoint(100,0.734732);
   f_11550196->SetSavedPoint(101,0.7318578);
   f_11550196->SetSavedPoint(102,0.7289846);
   f_11550196->SetSavedPoint(103,0.7261122);
   f_11550196->SetSavedPoint(104,0.7232408);
   f_11550196->SetSavedPoint(105,0.7203703);
   f_11550196->SetSavedPoint(106,0.7175009);
   f_11550196->SetSavedPoint(107,0.7146325);
   f_11550196->SetSavedPoint(108,0.7117652);
   f_11550196->SetSavedPoint(109,0.7088989);
   f_11550196->SetSavedPoint(110,0.7060338);
   f_11550196->SetSavedPoint(111,0.7031699);
   f_11550196->SetSavedPoint(112,0.7003072);
   f_11550196->SetSavedPoint(113,0.6974457);
   f_11550196->SetSavedPoint(114,0.6945855);
   f_11550196->SetSavedPoint(115,0.6917266);
   f_11550196->SetSavedPoint(116,0.6888691);
   f_11550196->SetSavedPoint(117,0.6860129);
   f_11550196->SetSavedPoint(118,0.6831581);
   f_11550196->SetSavedPoint(119,0.6803048);
   f_11550196->SetSavedPoint(120,0.677453);
   f_11550196->SetSavedPoint(121,0.6746026);
   f_11550196->SetSavedPoint(122,0.6717539);
   f_11550196->SetSavedPoint(123,0.6689067);
   f_11550196->SetSavedPoint(124,0.6660612);
   f_11550196->SetSavedPoint(125,0.6632173);
   f_11550196->SetSavedPoint(126,0.6603751);
   f_11550196->SetSavedPoint(127,0.6575347);
   f_11550196->SetSavedPoint(128,0.6546961);
   f_11550196->SetSavedPoint(129,0.6518593);
   f_11550196->SetSavedPoint(130,0.6490243);
   f_11550196->SetSavedPoint(131,0.6461913);
   f_11550196->SetSavedPoint(132,0.6433602);
   f_11550196->SetSavedPoint(133,0.640531);
   f_11550196->SetSavedPoint(134,0.6377039);
   f_11550196->SetSavedPoint(135,0.6348788);
   f_11550196->SetSavedPoint(136,0.6320559);
   f_11550196->SetSavedPoint(137,0.6292351);
   f_11550196->SetSavedPoint(138,0.6264164);
   f_11550196->SetSavedPoint(139,0.6236);
   f_11550196->SetSavedPoint(140,0.6207858);
   f_11550196->SetSavedPoint(141,0.617974);
   f_11550196->SetSavedPoint(142,0.6151645);
   f_11550196->SetSavedPoint(143,0.6123573);
   f_11550196->SetSavedPoint(144,0.6095526);
   f_11550196->SetSavedPoint(145,0.6067504);
   f_11550196->SetSavedPoint(146,0.6039507);
   f_11550196->SetSavedPoint(147,0.6011535);
   f_11550196->SetSavedPoint(148,0.598359);
   f_11550196->SetSavedPoint(149,0.595567);
   f_11550196->SetSavedPoint(150,0.5927778);
   f_11550196->SetSavedPoint(151,0.5899913);
   f_11550196->SetSavedPoint(152,0.5872075);
   f_11550196->SetSavedPoint(153,0.5844266);
   f_11550196->SetSavedPoint(154,0.5816485);
   f_11550196->SetSavedPoint(155,0.5788733);
   f_11550196->SetSavedPoint(156,0.5761011);
   f_11550196->SetSavedPoint(157,0.5733318);
   f_11550196->SetSavedPoint(158,0.5705656);
   f_11550196->SetSavedPoint(159,0.5678025);
   f_11550196->SetSavedPoint(160,0.5650425);
   f_11550196->SetSavedPoint(161,0.5622856);
   f_11550196->SetSavedPoint(162,0.559532);
   f_11550196->SetSavedPoint(163,0.5567816);
   f_11550196->SetSavedPoint(164,0.5540345);
   f_11550196->SetSavedPoint(165,0.5512908);
   f_11550196->SetSavedPoint(166,0.5485504);
   f_11550196->SetSavedPoint(167,0.5458135);
   f_11550196->SetSavedPoint(168,0.54308);
   f_11550196->SetSavedPoint(169,0.5403501);
   f_11550196->SetSavedPoint(170,0.5376238);
   f_11550196->SetSavedPoint(171,0.534901);
   f_11550196->SetSavedPoint(172,0.5321819);
   f_11550196->SetSavedPoint(173,0.5294666);
   f_11550196->SetSavedPoint(174,0.526755);
   f_11550196->SetSavedPoint(175,0.5240471);
   f_11550196->SetSavedPoint(176,0.5213432);
   f_11550196->SetSavedPoint(177,0.5186431);
   f_11550196->SetSavedPoint(178,0.5159469);
   f_11550196->SetSavedPoint(179,0.5132547);
   f_11550196->SetSavedPoint(180,0.5105666);
   f_11550196->SetSavedPoint(181,0.5078825);
   f_11550196->SetSavedPoint(182,0.5052025);
   f_11550196->SetSavedPoint(183,0.5025268);
   f_11550196->SetSavedPoint(184,0.4998552);
   f_11550196->SetSavedPoint(185,0.4971878);
   f_11550196->SetSavedPoint(186,0.4945248);
   f_11550196->SetSavedPoint(187,0.4918661);
   f_11550196->SetSavedPoint(188,0.4892118);
   f_11550196->SetSavedPoint(189,0.486562);
   f_11550196->SetSavedPoint(190,0.4839166);
   f_11550196->SetSavedPoint(191,0.4812758);
   f_11550196->SetSavedPoint(192,0.4786396);
   f_11550196->SetSavedPoint(193,0.4760079);
   f_11550196->SetSavedPoint(194,0.473381);
   f_11550196->SetSavedPoint(195,0.4707587);
   f_11550196->SetSavedPoint(196,0.4681412);
   f_11550196->SetSavedPoint(197,0.4655286);
   f_11550196->SetSavedPoint(198,0.4629207);
   f_11550196->SetSavedPoint(199,0.4603178);
   f_11550196->SetSavedPoint(200,0.4577198);
   f_11550196->SetSavedPoint(201,0.4551268);
   f_11550196->SetSavedPoint(202,0.4525389);
   f_11550196->SetSavedPoint(203,0.449956);
   f_11550196->SetSavedPoint(204,0.4473782);
   f_11550196->SetSavedPoint(205,0.4448057);
   f_11550196->SetSavedPoint(206,0.4422383);
   f_11550196->SetSavedPoint(207,0.4396762);
   f_11550196->SetSavedPoint(208,0.4371194);
   f_11550196->SetSavedPoint(209,0.4345679);
   f_11550196->SetSavedPoint(210,0.4320219);
   f_11550196->SetSavedPoint(211,0.4294813);
   f_11550196->SetSavedPoint(212,0.4269461);
   f_11550196->SetSavedPoint(213,0.4244166);
   f_11550196->SetSavedPoint(214,0.4218925);
   f_11550196->SetSavedPoint(215,0.4193741);
   f_11550196->SetSavedPoint(216,0.4168614);
   f_11550196->SetSavedPoint(217,0.4143544);
   f_11550196->SetSavedPoint(218,0.4118531);
   f_11550196->SetSavedPoint(219,0.4093576);
   f_11550196->SetSavedPoint(220,0.4068679);
   f_11550196->SetSavedPoint(221,0.4043842);
   f_11550196->SetSavedPoint(222,0.4019063);
   f_11550196->SetSavedPoint(223,0.3994345);
   f_11550196->SetSavedPoint(224,0.3969686);
   f_11550196->SetSavedPoint(225,0.3945088);
   f_11550196->SetSavedPoint(226,0.3920551);
   f_11550196->SetSavedPoint(227,0.3896075);
   f_11550196->SetSavedPoint(228,0.3871661);
   f_11550196->SetSavedPoint(229,0.384731);
   f_11550196->SetSavedPoint(230,0.3823021);
   f_11550196->SetSavedPoint(231,0.3798795);
   f_11550196->SetSavedPoint(232,0.3774633);
   f_11550196->SetSavedPoint(233,0.3750534);
   f_11550196->SetSavedPoint(234,0.37265);
   f_11550196->SetSavedPoint(235,0.3702531);
   f_11550196->SetSavedPoint(236,0.3678626);
   f_11550196->SetSavedPoint(237,0.3654788);
   f_11550196->SetSavedPoint(238,0.3631015);
   f_11550196->SetSavedPoint(239,0.3607309);
   f_11550196->SetSavedPoint(240,0.3583669);
   f_11550196->SetSavedPoint(241,0.3560096);
   f_11550196->SetSavedPoint(242,0.3536592);
   f_11550196->SetSavedPoint(243,0.3513155);
   f_11550196->SetSavedPoint(244,0.3489786);
   f_11550196->SetSavedPoint(245,0.3466486);
   f_11550196->SetSavedPoint(246,0.3443255);
   f_11550196->SetSavedPoint(247,0.3420094);
   f_11550196->SetSavedPoint(248,0.3397002);
   f_11550196->SetSavedPoint(249,0.3373981);
   f_11550196->SetSavedPoint(250,0.3351031);
   f_11550196->SetSavedPoint(251,0.3328151);
   f_11550196->SetSavedPoint(252,0.3305343);
   f_11550196->SetSavedPoint(253,0.3282606);
   f_11550196->SetSavedPoint(254,0.3259942);
   f_11550196->SetSavedPoint(255,0.323735);
   f_11550196->SetSavedPoint(256,0.3214831);
   f_11550196->SetSavedPoint(257,0.3192385);
   f_11550196->SetSavedPoint(258,0.3170012);
   f_11550196->SetSavedPoint(259,0.3147714);
   f_11550196->SetSavedPoint(260,0.3125489);
   f_11550196->SetSavedPoint(261,0.310334);
   f_11550196->SetSavedPoint(262,0.3081265);
   f_11550196->SetSavedPoint(263,0.3059265);
   f_11550196->SetSavedPoint(264,0.3037341);
   f_11550196->SetSavedPoint(265,0.3015493);
   f_11550196->SetSavedPoint(266,0.2993721);
   f_11550196->SetSavedPoint(267,0.2972025);
   f_11550196->SetSavedPoint(268,0.2950406);
   f_11550196->SetSavedPoint(269,0.2928865);
   f_11550196->SetSavedPoint(270,0.2907401);
   f_11550196->SetSavedPoint(271,0.2886015);
   f_11550196->SetSavedPoint(272,0.2864707);
   f_11550196->SetSavedPoint(273,0.2843477);
   f_11550196->SetSavedPoint(274,0.2822326);
   f_11550196->SetSavedPoint(275,0.2801254);
   f_11550196->SetSavedPoint(276,0.2780261);
   f_11550196->SetSavedPoint(277,0.2759348);
   f_11550196->SetSavedPoint(278,0.2738514);
   f_11550196->SetSavedPoint(279,0.2717761);
   f_11550196->SetSavedPoint(280,0.2697088);
   f_11550196->SetSavedPoint(281,0.2676496);
   f_11550196->SetSavedPoint(282,0.2655985);
   f_11550196->SetSavedPoint(283,0.2635555);
   f_11550196->SetSavedPoint(284,0.2615206);
   f_11550196->SetSavedPoint(285,0.2594939);
   f_11550196->SetSavedPoint(286,0.2574754);
   f_11550196->SetSavedPoint(287,0.2554651);
   f_11550196->SetSavedPoint(288,0.2534631);
   f_11550196->SetSavedPoint(289,0.2514693);
   f_11550196->SetSavedPoint(290,0.2494838);
   f_11550196->SetSavedPoint(291,0.2475067);
   f_11550196->SetSavedPoint(292,0.2455378);
   f_11550196->SetSavedPoint(293,0.2435774);
   f_11550196->SetSavedPoint(294,0.2416253);
   f_11550196->SetSavedPoint(295,0.2396816);
   f_11550196->SetSavedPoint(296,0.2377463);
   f_11550196->SetSavedPoint(297,0.2358195);
   f_11550196->SetSavedPoint(298,0.2339011);
   f_11550196->SetSavedPoint(299,0.2319912);
   f_11550196->SetSavedPoint(300,0.2300898);
   f_11550196->SetSavedPoint(301,0.2281969);
   f_11550196->SetSavedPoint(302,0.2263125);
   f_11550196->SetSavedPoint(303,0.2244367);
   f_11550196->SetSavedPoint(304,0.2225695);
   f_11550196->SetSavedPoint(305,0.2207108);
   f_11550196->SetSavedPoint(306,0.2188607);
   f_11550196->SetSavedPoint(307,0.2170193);
   f_11550196->SetSavedPoint(308,0.2151864);
   f_11550196->SetSavedPoint(309,0.2133622);
   f_11550196->SetSavedPoint(310,0.2115467);
   f_11550196->SetSavedPoint(311,0.2097398);
   f_11550196->SetSavedPoint(312,0.2079416);
   f_11550196->SetSavedPoint(313,0.2061521);
   f_11550196->SetSavedPoint(314,0.2043713);
   f_11550196->SetSavedPoint(315,0.2025992);
   f_11550196->SetSavedPoint(316,0.2008358);
   f_11550196->SetSavedPoint(317,0.1990812);
   f_11550196->SetSavedPoint(318,0.1973353);
   f_11550196->SetSavedPoint(319,0.1955981);
   f_11550196->SetSavedPoint(320,0.1938697);
   f_11550196->SetSavedPoint(321,0.1921501);
   f_11550196->SetSavedPoint(322,0.1904392);
   f_11550196->SetSavedPoint(323,0.1887372);
   f_11550196->SetSavedPoint(324,0.1870438);
   f_11550196->SetSavedPoint(325,0.1853593);
   f_11550196->SetSavedPoint(326,0.1836836);
   f_11550196->SetSavedPoint(327,0.1820167);
   f_11550196->SetSavedPoint(328,0.1803585);
   f_11550196->SetSavedPoint(329,0.1787092);
   f_11550196->SetSavedPoint(330,0.1770687);
   f_11550196->SetSavedPoint(331,0.1754369);
   f_11550196->SetSavedPoint(332,0.173814);
   f_11550196->SetSavedPoint(333,0.1721999);
   f_11550196->SetSavedPoint(334,0.1705946);
   f_11550196->SetSavedPoint(335,0.1689981);
   f_11550196->SetSavedPoint(336,0.1674104);
   f_11550196->SetSavedPoint(337,0.1658314);
   f_11550196->SetSavedPoint(338,0.1642613);
   f_11550196->SetSavedPoint(339,0.1627);
   f_11550196->SetSavedPoint(340,0.1611474);
   f_11550196->SetSavedPoint(341,0.1596037);
   f_11550196->SetSavedPoint(342,0.1580687);
   f_11550196->SetSavedPoint(343,0.1565425);
   f_11550196->SetSavedPoint(344,0.155025);
   f_11550196->SetSavedPoint(345,0.1535163);
   f_11550196->SetSavedPoint(346,0.1520163);
   f_11550196->SetSavedPoint(347,0.1505251);
   f_11550196->SetSavedPoint(348,0.1490426);
   f_11550196->SetSavedPoint(349,0.1475688);
   f_11550196->SetSavedPoint(350,0.1461037);
   f_11550196->SetSavedPoint(351,0.1446473);
   f_11550196->SetSavedPoint(352,0.1431996);
   f_11550196->SetSavedPoint(353,0.1417606);
   f_11550196->SetSavedPoint(354,0.1403302);
   f_11550196->SetSavedPoint(355,0.1389084);
   f_11550196->SetSavedPoint(356,0.1374952);
   f_11550196->SetSavedPoint(357,0.1360907);
   f_11550196->SetSavedPoint(358,0.1346947);
   f_11550196->SetSavedPoint(359,0.1333074);
   f_11550196->SetSavedPoint(360,0.1319285);
   f_11550196->SetSavedPoint(361,0.1305582);
   f_11550196->SetSavedPoint(362,0.1291964);
   f_11550196->SetSavedPoint(363,0.1278431);
   f_11550196->SetSavedPoint(364,0.1264983);
   f_11550196->SetSavedPoint(365,0.1251619);
   f_11550196->SetSavedPoint(366,0.1238339);
   f_11550196->SetSavedPoint(367,0.1225143);
   f_11550196->SetSavedPoint(368,0.1212031);
   f_11550196->SetSavedPoint(369,0.1199002);
   f_11550196->SetSavedPoint(370,0.1186057);
   f_11550196->SetSavedPoint(371,0.1173195);
   f_11550196->SetSavedPoint(372,0.1160415);
   f_11550196->SetSavedPoint(373,0.1147717);
   f_11550196->SetSavedPoint(374,0.1135102);
   f_11550196->SetSavedPoint(375,0.1122569);
   f_11550196->SetSavedPoint(376,0.1110117);
   f_11550196->SetSavedPoint(377,0.1097746);
   f_11550196->SetSavedPoint(378,0.1085455);
   f_11550196->SetSavedPoint(379,0.1073246);
   f_11550196->SetSavedPoint(380,0.1061116);
   f_11550196->SetSavedPoint(381,0.1049066);
   f_11550196->SetSavedPoint(382,0.1037096);
   f_11550196->SetSavedPoint(383,0.1025205);
   f_11550196->SetSavedPoint(384,0.1013392);
   f_11550196->SetSavedPoint(385,0.1001658);
   f_11550196->SetSavedPoint(386,0.09900013);
   f_11550196->SetSavedPoint(387,0.09784223);
   f_11550196->SetSavedPoint(388,0.09669203);
   f_11550196->SetSavedPoint(389,0.0955495);
   f_11550196->SetSavedPoint(390,0.09441459);
   f_11550196->SetSavedPoint(391,0.09328726);
   f_11550196->SetSavedPoint(392,0.09216746);
   f_11550196->SetSavedPoint(393,0.09105515);
   f_11550196->SetSavedPoint(394,0.08995027);
   f_11550196->SetSavedPoint(395,0.08885279);
   f_11550196->SetSavedPoint(396,0.08776265);
   f_11550196->SetSavedPoint(397,0.08667981);
   f_11550196->SetSavedPoint(398,0.08560421);
   f_11550196->SetSavedPoint(399,0.08453581);
   f_11550196->SetSavedPoint(400,0.08347454);
   f_11550196->SetSavedPoint(401,0.08242037);
   f_11550196->SetSavedPoint(402,0.08137322);
   f_11550196->SetSavedPoint(403,0.08033306);
   f_11550196->SetSavedPoint(404,0.07929982);
   f_11550196->SetSavedPoint(405,0.07827345);
   f_11550196->SetSavedPoint(406,0.07725389);
   f_11550196->SetSavedPoint(407,0.07624107);
   f_11550196->SetSavedPoint(408,0.07523495);
   f_11550196->SetSavedPoint(409,0.07423546);
   f_11550196->SetSavedPoint(410,0.07324253);
   f_11550196->SetSavedPoint(411,0.07225612);
   f_11550196->SetSavedPoint(412,0.07127614);
   f_11550196->SetSavedPoint(413,0.07030255);
   f_11550196->SetSavedPoint(414,0.06933526);
   f_11550196->SetSavedPoint(415,0.06837423);
   f_11550196->SetSavedPoint(416,0.06741937);
   f_11550196->SetSavedPoint(417,0.06647062);
   f_11550196->SetSavedPoint(418,0.06552791);
   f_11550196->SetSavedPoint(419,0.06459118);
   f_11550196->SetSavedPoint(420,0.06366034);
   f_11550196->SetSavedPoint(421,0.06273533);
   f_11550196->SetSavedPoint(422,0.06181608);
   f_11550196->SetSavedPoint(423,0.0609025);
   f_11550196->SetSavedPoint(424,0.05999453);
   f_11550196->SetSavedPoint(425,0.05909208);
   f_11550196->SetSavedPoint(426,0.05819509);
   f_11550196->SetSavedPoint(427,0.05730346);
   f_11550196->SetSavedPoint(428,0.05641713);
   f_11550196->SetSavedPoint(429,0.05553601);
   f_11550196->SetSavedPoint(430,0.05466001);
   f_11550196->SetSavedPoint(431,0.05378907);
   f_11550196->SetSavedPoint(432,0.05292308);
   f_11550196->SetSavedPoint(433,0.05206198);
   f_11550196->SetSavedPoint(434,0.05120566);
   f_11550196->SetSavedPoint(435,0.05035405);
   f_11550196->SetSavedPoint(436,0.04950706);
   f_11550196->SetSavedPoint(437,0.04866459);
   f_11550196->SetSavedPoint(438,0.04782656);
   f_11550196->SetSavedPoint(439,0.04699288);
   f_11550196->SetSavedPoint(440,0.04616345);
   f_11550196->SetSavedPoint(441,0.04533818);
   f_11550196->SetSavedPoint(442,0.04451697);
   f_11550196->SetSavedPoint(443,0.04369973);
   f_11550196->SetSavedPoint(444,0.04288637);
   f_11550196->SetSavedPoint(445,0.04207678);
   f_11550196->SetSavedPoint(446,0.04127087);
   f_11550196->SetSavedPoint(447,0.04046853);
   f_11550196->SetSavedPoint(448,0.03966966);
   f_11550196->SetSavedPoint(449,0.03887417);
   f_11550196->SetSavedPoint(450,0.03808194);
   f_11550196->SetSavedPoint(451,0.03729288);
   f_11550196->SetSavedPoint(452,0.03650687);
   f_11550196->SetSavedPoint(453,0.03572382);
   f_11550196->SetSavedPoint(454,0.0349436);
   f_11550196->SetSavedPoint(455,0.03416612);
   f_11550196->SetSavedPoint(456,0.03339126);
   f_11550196->SetSavedPoint(457,0.03261891);
   f_11550196->SetSavedPoint(458,0.03184895);
   f_11550196->SetSavedPoint(459,0.03108128);
   f_11550196->SetSavedPoint(460,0.03031578);
   f_11550196->SetSavedPoint(461,0.02955233);
   f_11550196->SetSavedPoint(462,0.02879081);
   f_11550196->SetSavedPoint(463,0.02803111);
   f_11550196->SetSavedPoint(464,0.0272731);
   f_11550196->SetSavedPoint(465,0.02651667);
   f_11550196->SetSavedPoint(466,0.02576169);
   f_11550196->SetSavedPoint(467,0.02500803);
   f_11550196->SetSavedPoint(468,0.02425558);
   f_11550196->SetSavedPoint(469,0.02350421);
   f_11550196->SetSavedPoint(470,0.02275378);
   f_11550196->SetSavedPoint(471,0.02200418);
   f_11550196->SetSavedPoint(472,0.02125527);
   f_11550196->SetSavedPoint(473,0.02050692);
   f_11550196->SetSavedPoint(474,0.01975899);
   f_11550196->SetSavedPoint(475,0.01901136);
   f_11550196->SetSavedPoint(476,0.01826389);
   f_11550196->SetSavedPoint(477,0.01751645);
   f_11550196->SetSavedPoint(478,0.01676889);
   f_11550196->SetSavedPoint(479,0.01602108);
   f_11550196->SetSavedPoint(480,0.01527288);
   f_11550196->SetSavedPoint(481,0.01452414);
   f_11550196->SetSavedPoint(482,0.01377474);
   f_11550196->SetSavedPoint(483,0.01302451);
   f_11550196->SetSavedPoint(484,0.01227332);
   f_11550196->SetSavedPoint(485,0.01152102);
   f_11550196->SetSavedPoint(486,0.01076746);
   f_11550196->SetSavedPoint(487,0.0100125);
   f_11550196->SetSavedPoint(488,0.00925598);
   f_11550196->SetSavedPoint(489,0.008497754);
   f_11550196->SetSavedPoint(490,0.007737669);
   f_11550196->SetSavedPoint(491,0.006975571);
   f_11550196->SetSavedPoint(492,0.006211303);
   f_11550196->SetSavedPoint(493,0.005444709);
   f_11550196->SetSavedPoint(494,0.004675632);
   f_11550196->SetSavedPoint(495,0.003903912);
   f_11550196->SetSavedPoint(496,0.003129389);
   f_11550196->SetSavedPoint(497,0.0023519);
   f_11550196->SetSavedPoint(498,0.001571282);
   f_11550196->SetSavedPoint(499,0.0007873708);
   f_11550196->SetSavedPoint(500,0);
   f_11550196->SetSavedPoint(501,0);
   f_11550196->SetSavedPoint(502,2.5);
   f_11550196->SetFillColor(19);
   f_11550196->SetFillStyle(0);
   f_11550196->SetMarkerStyle(20);
   f_11550196->SetMarkerSize(1.2);
   f_11550196->SetLineColor(6);
   f_11550196->SetLineWidth(3);
   f_11550196->SetLineStyle(11);
   f_11550196->GetXaxis()->SetNdivisions(505);
   f_11550196->GetXaxis()->SetLabelFont(132);
   f_11550196->GetXaxis()->SetLabelOffset(0.015);
   f_11550196->GetXaxis()->SetLabelSize(0.05);
   f_11550196->GetXaxis()->SetTitleSize(0.06);
   f_11550196->GetXaxis()->SetTitleFont(132);
   f_11550196->GetYaxis()->SetLabelFont(132);
   f_11550196->GetYaxis()->SetLabelSize(0.05);
   f_11550196->GetYaxis()->SetTitleSize(0.06);
   f_11550196->GetYaxis()->SetTitleFont(42);
   f_11550196->SetParameter(0,0);
   f_11550196->SetParError(0,0);
   f_11550196->SetParLimits(0,0,0);
   f_11550196->SetParameter(1,0);
   f_11550196->SetParError(1,0);
   f_11550196->SetParLimits(1,0,0);
   f_11550196->SetParameter(2,0);
   f_11550196->SetParError(2,0);
   f_11550196->SetParLimits(2,0,0);
   f_11550196->SetParameter(3,0);
   f_11550196->SetParError(3,0);
   f_11550196->SetParLimits(3,0,0);
   f_11550196->SetParameter(4,0);
   f_11550196->SetParError(4,0);
   f_11550196->SetParLimits(4,0,0);
   f_11550196->SetParameter(5,0);
   f_11550196->SetParError(5,0);
   f_11550196->SetParLimits(5,0,0);
   f_11550196->Draw("same");
   
   Double_t Graph1_fx136[203] = {
   0,
   0.025,
   0.05,
   0.075,
   0.1,
   0.125,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.675,
   0.7,
   0.725,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.875,
   1.9,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.5,
   2.475,
   2.45,
   2.425,
   2.4,
   2.375,
   2.35,
   2.325,
   2.3,
   2.275,
   2.25,
   2.225,
   2.2,
   2.175,
   2.15,
   2.125,
   2.1,
   2.075,
   2.05,
   2.025,
   2,
   1.975,
   1.95,
   1.925,
   1.9,
   1.875,
   1.85,
   1.825,
   1.8,
   1.775,
   1.75,
   1.725,
   1.7,
   1.675,
   1.65,
   1.625,
   1.6,
   1.575,
   1.55,
   1.525,
   1.5,
   1.475,
   1.45,
   1.425,
   1.4,
   1.375,
   1.35,
   1.325,
   1.3,
   1.275,
   1.25,
   1.225,
   1.2,
   1.175,
   1.15,
   1.125,
   1.1,
   1.075,
   1.05,
   1.025,
   1,
   0.975,
   0.95,
   0.925,
   0.9,
   0.875,
   0.85,
   0.825,
   0.8,
   0.775,
   0.75,
   0.725,
   0.7,
   0.675,
   0.65,
   0.625,
   0.6,
   0.575,
   0.55,
   0.525,
   0.5,
   0.475,
   0.45,
   0.425,
   0.4,
   0.375,
   0.35,
   0.325,
   0.3,
   0.275,
   0.25,
   0.225,
   0.2,
   0.175,
   0.15,
   0.125,
   0.1,
   0.075,
   0.05,
   0.025,
   0,
   0};
   Double_t Graph1_fy136[203] = {
   1.329912,
   1.295174,
   1.261811,
   1.229707,
   1.198757,
   1.168866,
   1.139946,
   1.111916,
   1.084705,
   1.058247,
   1.032481,
   1.007356,
   0.9828212,
   0.9588349,
   0.9353579,
   0.912356,
   0.8897987,
   0.867659,
   0.8459132,
   0.8245409,
   0.8035241,
   0.7828474,
   0.7624978,
   0.7424641,
   0.7227373,
   0.7033098,
   0.6841755,
   0.6653299,
   0.6467693,
   0.6284913,
   0.6104944,
   0.5927778,
   0.5753415,
   0.5581858,
   0.5413119,
   0.524721,
   0.5084148,
   0.4923953,
   0.4766645,
   0.4612246,
   0.4460777,
   0.4312262,
   0.4166721,
   0.4024174,
   0.3884641,
   0.3748138,
   0.361468,
   0.3484281,
   0.3356949,
   0.3232691,
   0.3111512,
   0.2993411,
   0.2878385,
   0.2766428,
   0.2657528,
   0.2551673,
   0.2448843,
   0.2349016,
   0.2252167,
   0.2158265,
   0.2067277,
   0.1979164,
   0.1893885,
   0.1811393,
   0.1731639,
   0.165457,
   0.1580128,
   0.1508253,
   0.143888,
   0.1371941,
   0.1307366,
   0.1245078,
   0.1185002,
   0.1127056,
   0.1071156,
   0.1017217,
   0.09651479,
   0.09148577,
   0.08662518,
   0.0819233,
   0.07737021,
   0.07295572,
   0.06866942,
   0.06450067,
   0.06043859,
   0.05647208,
   0.05258979,
   0.04878011,
   0.0450312,
   0.04133092,
   0.03766684,
   0.03402619,
   0.03039588,
   0.0267624,
   0.02311181,
   0.01942971,
   0.01570112,
   0.01191049,
   0.008041577,
   0.004077368,
   0,
   0,
   0.0001817191,
   0.0006290328,
   0.001333461,
   0.002287322,
   0.00348364,
   0.00491606,
   0.006578775,
   0.008466458,
   0.01057421,
   0.01289749,
   0.01543212,
   0.01817418,
   0.02112004,
   0.02426628,
   0.02760974,
   0.03114741,
   0.03487652,
   0.03879444,
   0.04289875,
   0.04718718,
   0.05165765,
   0.05630825,
   0.06113728,
   0.0661432,
   0.07132468,
   0.07668061,
   0.0822101,
   0.08791249,
   0.09378735,
   0.09983453,
   0.1060541,
   0.1124466,
   0.1190125,
   0.125753,
   0.1326692,
   0.139763,
   0.1470363,
   0.1544913,
   0.1621309,
   0.1699581,
   0.1779764,
   0.1861895,
   0.1946018,
   0.2032178,
   0.2120425,
   0.2210813,
   0.2303399,
   0.2398246,
   0.2495417,
   0.2594982,
   0.2697013,
   0.2801586,
   0.2908779,
   0.3018673,
   0.3131353,
   0.3246905,
   0.3365419,
   0.3486985,
   0.3611694,
   0.373964,
   0.3870915,
   0.4005613,
   0.4143826,
   0.4285646,
   0.4431161,
   0.4580458,
   0.473362,
   0.4890725,
   0.5051846,
   0.521705,
   0.5386397,
   0.5559935,
   0.5737705,
   0.5919736,
   0.6106044,
   0.629663,
   0.6491479,
   0.6690557,
   0.6893811,
   0.7101166,
   0.7312523,
   0.7527753,
   0.7746701,
   0.7969178,
   0.8194962,
   0.842379,
   0.865536,
   0.8889325,
   0.9125287,
   0.9362798,
   0.9601352,
   0.9840383,
   1.007926,
   1.031728,
   1.055365,
   1.078754,
   1.101797,
   1.124392,
   1.146424,
   1.167768,
   1.329912};
   graph = new TGraph(203,Graph1_fx136,Graph1_fy136);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(92);
   graph->SetFillStyle(3013);
   graph->SetLineColor(92);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph136 = new TH1F("Graph_Graph136","Graph",203,0,2.75);
   Graph_Graph136->SetMinimum(0);
   Graph_Graph136->SetMaximum(1.462903);
   Graph_Graph136->SetDirectory(0);
   Graph_Graph136->SetStats(0);
   Graph_Graph136->SetMarkerStyle(20);
   Graph_Graph136->SetMarkerSize(1.2);
   Graph_Graph136->GetXaxis()->SetNdivisions(505);
   Graph_Graph136->GetXaxis()->SetLabelFont(132);
   Graph_Graph136->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph136->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph136->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph136->GetXaxis()->SetTitleFont(132);
   Graph_Graph136->GetYaxis()->SetLabelFont(132);
   Graph_Graph136->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph136->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph136->GetYaxis()->SetTitleFont(42);
   Graph_Graph136->GetZaxis()->SetLabelFont(132);
   Graph_Graph136->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph136->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph136->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph136);
   
   graph->Draw("flc");
   
   TH1D *h_3450__136 = new TH1D("h_3450__136","",10,0,2.5);
   h_3450__136->SetBinContent(1,1.794446);
   h_3450__136->SetBinContent(2,0.8527565);
   h_3450__136->SetBinContent(3,0.5536524);
   h_3450__136->SetBinContent(4,0.4259912);
   h_3450__136->SetBinContent(5,0.1472977);
   h_3450__136->SetBinContent(6,0.1127097);
   h_3450__136->SetBinContent(7,0.06177141);
   h_3450__136->SetBinContent(8,0.09422502);
   h_3450__136->SetBinContent(9,-0.04285036);
   h_3450__136->SetBinError(1,0.4908847);
   h_3450__136->SetBinError(2,0.2535841);
   h_3450__136->SetBinError(3,0.2643147);
   h_3450__136->SetBinError(4,0.1642066);
   h_3450__136->SetBinError(5,0.1392698);
   h_3450__136->SetBinError(6,0.1176506);
   h_3450__136->SetBinError(7,0.08382964);
   h_3450__136->SetBinError(8,0.09422502);
   h_3450__136->SetBinError(9,0.04285036);
   h_3450__136->SetMinimum(0);
   h_3450__136->SetMaximum(2.4);
   h_3450__136->SetEntries(159);
   h_3450__136->SetStats(0);
   h_3450__136->SetMarkerStyle(20);
   h_3450__136->SetMarkerSize(1.2);
   h_3450__136->GetXaxis()->SetNdivisions(505);
   h_3450__136->GetXaxis()->SetLabelFont(132);
   h_3450__136->GetXaxis()->SetLabelOffset(0.015);
   h_3450__136->GetXaxis()->SetLabelSize(0.05);
   h_3450__136->GetXaxis()->SetTitleSize(0.06);
   h_3450__136->GetXaxis()->SetTitleFont(132);
   h_3450__136->GetYaxis()->SetLabelFont(132);
   h_3450__136->GetYaxis()->SetLabelSize(0.05);
   h_3450__136->GetYaxis()->SetTitleSize(0.06);
   h_3450__136->GetYaxis()->SetTitleFont(42);
   h_3450__136->GetZaxis()->SetLabelFont(132);
   h_3450__136->GetZaxis()->SetLabelSize(0.05);
   h_3450__136->GetZaxis()->SetTitleSize(0.06);
   h_3450__136->GetZaxis()->SetTitleFont(42);
   h_3450__136->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

